Two-flow Feedback Multi-scale Progressive Generative Adversarial Network

Although diffusion model has made good progress in the field of image generation, GAN\cite{huang2023adaptive} still has a large development space due to its unique advantages, such as WGAN\cite{liu2021comparing}, SSGAN\cite{guibas2021adaptive} \cite{zhang2022vsa} \cite{zhou2024adapt} and so on. In this paper, we propose a novel two-flow feedback multi-scale progressive generative adversarial network (MSPG-SEN) for GAN models. This paper has four contributions: 1) : We propose a two-flow feedback multi-scale progressive Generative Adversarial network (MSPG-SEN), which not only improves image quality and human visual perception on the basis of retaining the advantages of the existing GAN model, but also simplifies the training process and reduces the training cost of GAN networks. Our experimental results show that, MSPG-SEN has achieved state-of-the-art generation results on the following five datasets,INKK The dataset is 89.7\%,AWUN The dataset is 78.3\%,IONJ The dataset is 85.5\%,POKL The dataset is 88.7\%,OPIN The dataset is 96.4\%. 2) : We propose an adaptive perception-behavioral feedback loop (APFL), which effectively improves the robustness and training stability of the model and reduces the training cost. 3) : We propose a globally connected two-flow dynamic residual network(). After ablation experiments, it can effectively improve the training efficiency and greatly improve the generalization ability, with stronger flexibility. 4) : We propose a new dynamic embedded attention mechanism (DEMA). After experiments, the attention can be extended to a variety of image processing tasks, which can effectively capture global-local information, improve feature separation capability and feature expression capabilities, and requires minimal computing resources only 88.7\% with INJK With strong cross-task capability.

==> Compressed/jetbra/scripts/install.sh <==
#!/bin/sh

set -e

OS_NAME=$(uname -s)
JB_PRODUCTS="idea clion phpstorm goland pycharm webstorm webide rider datagrip rubymine dataspell aqua rustrover gateway jetbrains_client jetbrainsclient studio devecostudio"

BASE_PATH=$(dirname $(
  cd $(dirname "$0")
  pwd
))

JAR_FILE_PATH="${BASE_PATH}/ja-netfilter.jar"

if [ ! -f "${JAR_FILE_PATH}" ]; then
  echo 'ja-netfilter.jar not found'
  exit -1
fi

KDE_ENV_DIR="${HOME}/.config/plasma-workspace/env"
LAUNCH_AGENTS_DIR="${HOME}/Library/LaunchAgents"

PROFILE_PATH="${HOME}/.profile"
ZSH_PROFILE_PATH="${HOME}/.zshrc"
PLIST_PATH="${LAUNCH_AGENTS_DIR}/jetbrains.vmoptions.plist"

if [ $OS_NAME = "Darwin" ]; then
  BASH_PROFILE_PATH="${HOME}/.bash_profile"

  mkdir -p "${LAUNCH_AGENTS_DIR}"
  echo '<?xml version="1.0" encoding="UTF-8"?><!DOCTYPE plist PUBLIC "-//Apple//DTD PLIST 1.0//EN" "http://www.apple.com/DTDs/PropertyList-1.0.dtd"><plist version="1.0"><dict><key>Label</key><string>jetbrains.vmoptions</string><key>ProgramArguments</key><array><string>sh</string><string>-c</string><string>' >"${PLIST_PATH}"
else
  BASH_PROFILE_PATH="${HOME}/.bashrc"
  mkdir -p "${KDE_ENV_DIR}"
fi

touch "${PROFILE_PATH}"
touch "${BASH_PROFILE_PATH}"
touch "${ZSH_PROFILE_PATH}"

MY_VMOPTIONS_SHELL_NAME="jetbrains.vmoptions.sh"
MY_VMOPTIONS_SHELL_FILE="${HOME}/.${MY_VMOPTIONS_SHELL_NAME}"
echo '#!/bin/sh' >"${MY_VMOPTIONS_SHELL_FILE}"

EXEC_LINE='___MY_VMOPTIONS_SHELL_FILE="${HOME}/.jetbrains.vmoptions.sh"; if [ -f "${___MY_VMOPTIONS_SHELL_FILE}" ]; then . "${___MY_VMOPTIONS_SHELL_FILE}"; fi'

for PRD in $JB_PRODUCTS; do
  VM_FILE_PATH="${BASE_PATH}/vmoptions/${PRD}.vmoptions"
  if [ ! -f "${VM_FILE_PATH}" ]; then
    continue
  fi

  if [ $OS_NAME = "Darwin" ]; then
    sed -i '' '/^\-javaagent:.*[\/\\]ja\-netfilter\.jar.*/d' "${VM_FILE_PATH}"
  else
    sed -i '/^\-javaagent:.*[\/\\]ja\-netfilter\.jar.*/d' "${VM_FILE_PATH}"
  fi

  echo "-javaagent:${JAR_FILE_PATH}=jetbrains" >>"${VM_FILE_PATH}"

  ENV_NAME=$(echo $PRD | tr '[a-z]' '[A-Z]')"_VM_OPTIONS"
  echo "export ${ENV_NAME}=\"${VM_FILE_PATH}\"" >>"${MY_VMOPTIONS_SHELL_FILE}"

  if [ $OS_NAME = "Darwin" ]; then
    launchctl setenv "${ENV_NAME}" "${VM_FILE_PATH}"
    echo "launchctl setenv \"${ENV_NAME}\" \"${VM_FILE_PATH}\"" >>"${PLIST_PATH}"
  fi
done

if [ $OS_NAME = "Darwin" ]; then
  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${PROFILE_PATH}" >/dev/null 2>&1
  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${BASH_PROFILE_PATH}" >/dev/null 2>&1
  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${ZSH_PROFILE_PATH}" >/dev/null 2>&1
  
  echo '</string></array><key>RunAtLoad</key><true/></dict></plist>' >>"${PLIST_PATH}"
else
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${PROFILE_PATH}" >/dev/null 2>&1
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${BASH_PROFILE_PATH}" >/dev/null 2>&1
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${ZSH_PROFILE_PATH}" >/dev/null 2>&1
fi

echo "${EXEC_LINE}" >>"${PROFILE_PATH}"
echo "${EXEC_LINE}" >>"${BASH_PROFILE_PATH}"
echo "${EXEC_LINE}" >>"${ZSH_PROFILE_PATH}"

if [ $OS_NAME = "Darwin" ]; then
  echo 'done. the "kill Dock" command can fix the crash issue.'
else
  ln -sf "${MY_VMOPTIONS_SHELL_FILE}" "${KDE_ENV_DIR}/${MY_VMOPTIONS_SHELL_NAME}"
  echo "done. you'd better log off first!"
fi


==> Compressed/jetbra/scripts/uninstall.sh <==
#!/bin/sh

set -e

OS_NAME=$(uname -s)
JB_PRODUCTS="idea clion phpstorm goland pycharm webstorm webide rider datagrip rubymine dataspell aqua rustrover gateway jetbrains_client jetbrainsclient studio devecostudio"

KDE_ENV_DIR="${HOME}/.config/plasma-workspace/env"

PROFILE_PATH="${HOME}/.profile"
ZSH_PROFILE_PATH="${HOME}/.zshrc"
PLIST_PATH="${HOME}/Library/LaunchAgents/jetbrains.vmoptions.plist"

if [ $OS_NAME = "Darwin" ]; then
  BASH_PROFILE_PATH="${HOME}/.bash_profile"
else
  BASH_PROFILE_PATH="${HOME}/.bashrc"
fi

touch "${PROFILE_PATH}"
touch "${BASH_PROFILE_PATH}"
touch "${ZSH_PROFILE_PATH}"

MY_VMOPTIONS_SHELL_NAME="jetbrains.vmoptions.sh"
MY_VMOPTIONS_SHELL_FILE="${HOME}/.${MY_VMOPTIONS_SHELL_NAME}"

rm -rf "${MY_VMOPTIONS_SHELL_FILE}"

if [ $OS_NAME = "Darwin" ]; then
  for PRD in $JB_PRODUCTS; do
    ENV_NAME=$(echo $PRD | tr '[a-z]' '[A-Z]')"_VM_OPTIONS"
    
    launchctl unsetenv "${ENV_NAME}"
  done

  rm -rf "${PLIST_PATH}"

  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${PROFILE_PATH}" >/dev/null 2>&1
  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${BASH_PROFILE_PATH}" >/dev/null 2>&1
  sed -i '' '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${ZSH_PROFILE_PATH}" >/dev/null 2>&1

  echo 'done.'
else
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${PROFILE_PATH}" >/dev/null 2>&1
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${BASH_PROFILE_PATH}" >/dev/null 2>&1
  sed -i '/___MY_VMOPTIONS_SHELL_FILE="${HOME}\/\.jetbrains\.vmoptions\.sh"; if /d' "${ZSH_PROFILE_PATH}" >/dev/null 2>&1

  rm -rf "${KDE_ENV_DIR}/${MY_VMOPTIONS_SHELL_NAME}"
  echo "done. you'd better log off first!"
fi


==> extension/bundled/libs/debugpy/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""An implementation of the Debug Adapter Protocol (DAP) for Python.

https://microsoft.github.io/debug-adapter-protocol/
"""

# debugpy stable public API consists solely of members of this module that are
# enumerated below.
__all__ = [  # noqa
    "__version__",
    "breakpoint",
    "configure",
    "connect",
    "debug_this_thread",
    "is_client_connected",
    "listen",
    "log_to",
    "trace_this_thread",
    "wait_for_client",
]

import sys

assert sys.version_info >= (3, 7), (
    "Python 3.6 and below is not supported by this version of debugpy; "
    "use debugpy 1.5.1 or earlier."
)


# Actual definitions are in a separate file to work around parsing issues causing
# SyntaxError on Python 2 and preventing the above version check from executing.
from debugpy.public_api import *  # noqa
from debugpy.public_api import __version__

del sys


==> extension/bundled/libs/debugpy/__main__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import sys


if __name__ == "__main__":
    # debugpy can also be invoked directly rather than via -m. In this case, the first
    # entry on sys.path is the one added automatically by Python for the directory
    # containing this file. This means that import debugpy will not work, since we need
    # the parent directory of debugpy/ to be in sys.path, rather than debugpy/ itself.
    #
    # The other issue is that many other absolute imports will break, because they
    # will be resolved relative to debugpy/ - e.g. `import debugger` will then try
    # to import debugpy/debugger.py.
    #
    # To fix both, we need to replace the automatically added entry such that it points
    # at parent directory of debugpy/ instead of debugpy/ itself, import debugpy with that
    # in sys.path, and then remove the first entry entry altogether, so that it doesn't
    # affect any further imports we might do. For example, suppose the user did:
    #
    #   python /foo/bar/debugpy ...
    #
    # At the beginning of this script, sys.path will contain "/foo/bar/debugpy" as the
    # first entry. What we want is to replace it with "/foo/bar', then import debugpy
    # with that in effect, and then remove the replaced entry before any more
    # code runs. The imported debugpy module will remain in sys.modules, and thus all
    # future imports of it or its submodules will resolve accordingly.
    if "debugpy" not in sys.modules:
        # Do not use dirname() to walk up - this can be a relative path, e.g. ".".
        sys.path[0] = sys.path[0] + "/../"
        import debugpy  # noqa

        del sys.path[0]

    from debugpy.server import cli

    cli.main()


==> extension/bundled/libs/debugpy/_vendored/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import contextlib
from importlib import import_module
import os
import sys

from . import _util


VENDORED_ROOT = os.path.dirname(os.path.abspath(__file__))
# TODO: Move the "pydevd" git submodule to the debugpy/_vendored directory
# and then drop the following fallback.
if "pydevd" not in os.listdir(VENDORED_ROOT):
    VENDORED_ROOT = os.path.dirname(VENDORED_ROOT)


def list_all(resolve=False):
    """Return the list of vendored projects."""
    # TODO: Derive from os.listdir(VENDORED_ROOT)?
    projects = ["pydevd"]
    if not resolve:
        return projects
    return [project_root(name) for name in projects]


def project_root(project):
    """Return the path the root dir of the vendored project.

    If "project" is an empty string then the path prefix for vendored
    projects (e.g. "debugpy/_vendored/") will be returned.
    """
    if not project:
        project = ""
    return os.path.join(VENDORED_ROOT, project)


def iter_project_files(project, relative=False, **kwargs):
    """Yield (dirname, basename, filename) for all files in the project."""
    if relative:
        with _util.cwd(VENDORED_ROOT):
            for result in _util.iter_all_files(project, **kwargs):
                yield result
    else:
        root = project_root(project)
        for result in _util.iter_all_files(root, **kwargs):
            yield result


def iter_packaging_files(project):
    """Yield the filenames for all files in the project.

    The filenames are relative to "debugpy/_vendored".  This is most
    useful for the "package data" in a setup.py.
    """
    # TODO: Use default filters?  __pycache__ and .pyc?
    prune_dir = None
    exclude_file = None
    try:
        mod = import_module("._{}_packaging".format(project), __name__)
    except ImportError:
        pass
    else:
        prune_dir = getattr(mod, "prune_dir", prune_dir)
        exclude_file = getattr(mod, "exclude_file", exclude_file)
    results = iter_project_files(
        project, relative=True, prune_dir=prune_dir, exclude_file=exclude_file
    )
    for _, _, filename in results:
        yield filename


def prefix_matcher(*prefixes):
    """Return a module match func that matches any of the given prefixes."""
    assert prefixes

    def match(name, module):
        for prefix in prefixes:
            if name.startswith(prefix):
                return True
        else:
            return False

    return match


def check_modules(project, match, root=None):
    """Verify that only vendored modules have been imported."""
    if root is None:
        root = project_root(project)
    extensions = []
    unvendored = {}
    for modname, mod in list(sys.modules.items()):
        if not match(modname, mod):
            continue
        try:
            filename = getattr(mod, "__file__", None)
        except:  # In theory it's possible that any error is raised when accessing __file__
            filename = None
        if not filename:  # extension module
            extensions.append(modname)
        elif not filename.startswith(root):
            unvendored[modname] = filename
    return unvendored, extensions


@contextlib.contextmanager
def vendored(project, root=None):
    """A context manager under which the vendored project will be imported."""
    if root is None:
        root = project_root(project)
    # Add the vendored project directory, so that it gets tried first.
    sys.path.insert(0, root)
    try:
        yield root
    finally:
        sys.path.remove(root)


def preimport(project, modules, **kwargs):
    """Import each of the named modules out of the vendored project."""
    with vendored(project, **kwargs):
        for name in modules:
            import_module(name)


==> extension/bundled/libs/debugpy/_vendored/_pydevd_packaging.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from . import VENDORED_ROOT
from ._util import cwd, iter_all_files


INCLUDES = [
    'setup_pydevd_cython.py',
]


def iter_files():
    # From the root of pydevd repo, we want only scripts and
    # subdirectories that constitute the package itself (not helper
    # scripts, tests etc). But when walking down into those
    # subdirectories, we want everything below.

    with cwd(VENDORED_ROOT):
        return iter_all_files('pydevd', prune_dir, exclude_file)


def prune_dir(dirname, basename):
    if basename == '__pycache__':
        return True
    elif dirname != 'pydevd':
        return False
    elif basename.startswith('pydev'):
        return False
    elif basename.startswith('_pydev'):
        return False
    return True


def exclude_file(dirname, basename):
    if dirname == 'pydevd':
        if basename in INCLUDES:
            return False
        elif not basename.endswith('.py'):
            return True
        elif 'pydev' not in basename:
            return True
        return False

    if basename.endswith('.pyc'):
        return True
    return False


==> extension/bundled/libs/debugpy/_vendored/_util.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import contextlib
import os


@contextlib.contextmanager
def cwd(dirname):
    """A context manager for operating in a different directory."""
    orig = os.getcwd()
    os.chdir(dirname)
    try:
        yield orig
    finally:
        os.chdir(orig)


def iter_all_files(root, prune_dir=None, exclude_file=None):
    """Yield (dirname, basename, filename) for each file in the tree.

    This is an alternative to os.walk() that flattens out the tree and
    with filtering.
    """
    pending = [root]
    while pending:
        dirname = pending.pop(0)
        for result in _iter_files(dirname, pending, prune_dir, exclude_file):
            yield result


def iter_tree(root, prune_dir=None, exclude_file=None):
    """Yield (dirname, files) for each directory in the tree.

    The list of files is actually a list of (basename, filename).

    This is an alternative to os.walk() with filtering."""
    pending = [root]
    while pending:
        dirname = pending.pop(0)
        files = []
        for _, b, f in _iter_files(dirname, pending, prune_dir, exclude_file):
            files.append((b, f))
        yield dirname, files


def _iter_files(dirname, subdirs, prune_dir, exclude_file):
    for basename in os.listdir(dirname):
        filename = os.path.join(dirname, basename)
        if os.path.isdir(filename):
            if prune_dir is not None and prune_dir(dirname, basename):
                continue
            subdirs.append(filename)
        else:
            # TODO: Use os.path.isfile() to narrow it down?
            if exclude_file is not None and exclude_file(dirname, basename):
                continue
            yield dirname, basename, filename


==> extension/bundled/libs/debugpy/_vendored/force_pydevd.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from importlib import import_module
import os
import warnings

from . import check_modules, prefix_matcher, preimport, vendored

# Ensure that pydevd is our vendored copy.
_unvendored, _ = check_modules('pydevd',
                               prefix_matcher('pydev', '_pydev'))
if _unvendored:
    _unvendored = sorted(_unvendored.values())
    msg = 'incompatible copy of pydevd already imported'
    # raise ImportError(msg)
    warnings.warn(msg + ':\n {}'.format('\n  '.join(_unvendored)))

# If debugpy logging is enabled, enable it for pydevd as well
if "DEBUGPY_LOG_DIR" in os.environ:
    os.environ[str("PYDEVD_DEBUG")] = str("True")
    os.environ[str("PYDEVD_DEBUG_FILE")] = os.environ["DEBUGPY_LOG_DIR"] + str("/debugpy.pydevd.log")

# Disable pydevd frame-eval optimizations only if unset, to allow opt-in.
if "PYDEVD_USE_FRAME_EVAL" not in os.environ:
    os.environ[str("PYDEVD_USE_FRAME_EVAL")] = str("NO")

# Constants must be set before importing any other pydevd module
# # due to heavy use of "from" in them.
with warnings.catch_warnings():
    warnings.simplefilter("ignore", category=DeprecationWarning)
    with vendored('pydevd'):
        pydevd_constants = import_module('_pydevd_bundle.pydevd_constants')
# We limit representation size in our representation provider when needed.
pydevd_constants.MAXIMUM_VARIABLE_REPRESENTATION_SIZE = 2 ** 32

# Now make sure all the top-level modules and packages in pydevd are
# loaded.  Any pydevd modules that aren't loaded at this point, will
# be loaded using their parent package's __path__ (i.e. one of the
# following).
with warnings.catch_warnings():
    warnings.simplefilter("ignore", category=DeprecationWarning)
    preimport('pydevd', [
        '_pydev_bundle',
        '_pydev_runfiles',
        '_pydevd_bundle',
        '_pydevd_frame_eval',
        'pydev_ipython',
        'pydevd_plugins',
        'pydevd',
    ])

# When pydevd is imported it sets the breakpoint behavior, but it needs to be
# overridden because by default pydevd will connect to the remote debugger using
# its own custom protocol rather than DAP.
import pydevd  # noqa
import debugpy  # noqa


def debugpy_breakpointhook():
    debugpy.breakpoint()


pydevd.install_breakpointhook(debugpy_breakpointhook)

# Ensure that pydevd uses JSON protocol
from _pydevd_bundle import pydevd_constants
from _pydevd_bundle import pydevd_defaults
pydevd_defaults.PydevdCustomization.DEFAULT_PROTOCOL = pydevd_constants.HTTP_JSON_PROTOCOL

# Enable some defaults related to debugpy such as sending a single notification when
# threads pause and stopping on any exception.
pydevd_defaults.PydevdCustomization.DEBUG_MODE = 'debugpy-dap'

# This is important when pydevd attaches automatically to a subprocess. In this case, we have to
# make sure that debugpy is properly put back in the game for users to be able to use it.
pydevd_defaults.PydevdCustomization.PREIMPORT = '%s;%s' % (
    os.path.dirname(os.path.dirname(debugpy.__file__)), 
    'debugpy._vendored.force_pydevd'
)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_calltip_util.py <==
'''
License: Apache 2.0
Author: Yuli Fitterman
'''
import types

from _pydevd_bundle.pydevd_constants import IS_JYTHON

try:
    import inspect
except:
    import traceback;

    traceback.print_exc()  # Ok, no inspect available (search will not work)

from _pydev_bundle._pydev_imports_tipper import signature_from_docstring


def is_bound_method(obj):
    if isinstance(obj, types.MethodType):
        return getattr(obj, '__self__', getattr(obj, 'im_self', None)) is not None
    else:
        return False


def get_class_name(instance):
    return getattr(getattr(instance, "__class__", None), "__name__", None)


def get_bound_class_name(obj):
    my_self = getattr(obj, '__self__', getattr(obj, 'im_self', None))
    if my_self is None:
        return None
    return get_class_name(my_self)


def get_description(obj):
    try:
        ob_call = obj.__call__
    except:
        ob_call = None

    if isinstance(obj, type) or type(obj).__name__ == 'classobj':
        fob = getattr(obj, '__init__', lambda: None)
        if not isinstance(fob, (types.FunctionType, types.MethodType)):
            fob = obj
    elif is_bound_method(ob_call):
        fob = ob_call
    else:
        fob = obj

    argspec = ""
    fn_name = None
    fn_class = None
    if isinstance(fob, (types.FunctionType, types.MethodType)):
        spec_info = inspect.getfullargspec(fob)
        argspec = inspect.formatargspec(*spec_info)
        fn_name = getattr(fob, '__name__', None)
        if isinstance(obj, type) or type(obj).__name__ == 'classobj':
            fn_name = "__init__"
            fn_class = getattr(obj, "__name__", "UnknownClass")
        elif is_bound_method(obj) or is_bound_method(ob_call):
            fn_class = get_bound_class_name(obj) or "UnknownClass"

    else:
        fn_name = getattr(fob, '__name__', None)
        fn_self = getattr(fob, '__self__', None)
        if fn_self is not None and not isinstance(fn_self, types.ModuleType):
            fn_class = get_class_name(fn_self)

    doc_string = get_docstring(ob_call) if is_bound_method(ob_call) else get_docstring(obj)
    return create_method_stub(fn_name, fn_class, argspec, doc_string)


def create_method_stub(fn_name, fn_class, argspec, doc_string):
    if fn_name and argspec:
        doc_string = "" if doc_string is None else doc_string
        fn_stub = create_function_stub(fn_name, argspec, doc_string, indent=1 if fn_class else 0)
        if fn_class:
            expr = fn_class if fn_name == '__init__' else fn_class + '().' + fn_name
            return create_class_stub(fn_class, fn_stub) + "\n" + expr
        else:
            expr = fn_name
            return fn_stub + "\n" + expr
    elif doc_string:
        if fn_name:
            restored_signature, _ = signature_from_docstring(doc_string, fn_name)
            if restored_signature:
                return create_method_stub(fn_name, fn_class, restored_signature, doc_string)
        return create_function_stub('unknown', '(*args, **kwargs)', doc_string) + '\nunknown'

    else:
        return ''


def get_docstring(obj):
    if obj is not None:
        try:
            if IS_JYTHON:
                # Jython
                doc = obj.__doc__
                if doc is not None:
                    return doc

                from _pydev_bundle import _pydev_jy_imports_tipper

                is_method, infos = _pydev_jy_imports_tipper.ismethod(obj)
                ret = ''
                if is_method:
                    for info in infos:
                        ret += info.get_as_doc()
                    return ret

            else:

                doc = inspect.getdoc(obj)
                if doc is not None:
                    return doc
        except:
            pass
    else:
        return ''
    try:
        # if no attempt succeeded, try to return repr()...
        return repr(obj)
    except:
        try:
            # otherwise the class
            return str(obj.__class__)
        except:
            # if all fails, go to an empty string
            return ''


def create_class_stub(class_name, contents):
    return "class %s(object):\n%s" % (class_name, contents)


def create_function_stub(fn_name, fn_argspec, fn_docstring, indent=0):

    def shift_right(string, prefix):
        return ''.join(prefix + line for line in string.splitlines(True))

    fn_docstring = shift_right(inspect.cleandoc(fn_docstring), "  " * (indent + 1))
    ret = '''
def %s%s:
    """%s"""
    pass
''' % (fn_name, fn_argspec, fn_docstring)
    ret = ret[1:]  # remove first /n
    ret = ret.replace('\t', "  ")
    if indent:
        prefix = "  " * indent
        ret = shift_right(ret, prefix)
    return ret


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_completer.py <==
from collections import namedtuple
from string import ascii_letters, digits

from _pydevd_bundle import pydevd_xml
import pydevconsole

import builtins as __builtin__  # Py3

try:
    import java.lang  # @UnusedImport
    from _pydev_bundle import _pydev_jy_imports_tipper
    _pydev_imports_tipper = _pydev_jy_imports_tipper
except ImportError:
    IS_JYTHON = False
    from _pydev_bundle import _pydev_imports_tipper

dir2 = _pydev_imports_tipper.generate_imports_tip_for_module


#=======================================================================================================================
# _StartsWithFilter
#=======================================================================================================================
class _StartsWithFilter:
    '''
        Used because we can't create a lambda that'll use an outer scope in jython 2.1
    '''

    def __init__(self, start_with):
        self.start_with = start_with.lower()

    def __call__(self, name):
        return name.lower().startswith(self.start_with)


#=======================================================================================================================
# Completer
#
# This class was gotten from IPython.completer (dir2 was replaced with the completer already in pydev)
#=======================================================================================================================
class Completer:

    def __init__(self, namespace=None, global_namespace=None):
        """Create a new completer for the command line.

        Completer([namespace,global_namespace]) -> completer instance.

        If unspecified, the default namespace where completions are performed
        is __main__ (technically, __main__.__dict__). Namespaces should be
        given as dictionaries.

        An optional second namespace can be given.  This allows the completer
        to handle cases where both the local and global scopes need to be
        distinguished.

        Completer instances should be used as the completion mechanism of
        readline via the set_completer() call:

        readline.set_completer(Completer(my_namespace).complete)
        """

        # Don't bind to namespace quite yet, but flag whether the user wants a
        # specific namespace or to use __main__.__dict__. This will allow us
        # to bind to __main__.__dict__ at completion time, not now.
        if namespace is None:
            self.use_main_ns = 1
        else:
            self.use_main_ns = 0
            self.namespace = namespace

        # The global namespace, if given, can be bound directly
        if global_namespace is None:
            self.global_namespace = {}
        else:
            self.global_namespace = global_namespace

    def complete(self, text):
        """Return the next possible completion for 'text'.

        This is called successively with state == 0, 1, 2, ... until it
        returns None.  The completion should begin with 'text'.

        """
        if self.use_main_ns:
            # In pydev this option should never be used
            raise RuntimeError('Namespace must be provided!')
            self.namespace = __main__.__dict__  # @UndefinedVariable

        if "." in text:
            return self.attr_matches(text)
        else:
            return self.global_matches(text)

    def global_matches(self, text):
        """Compute matches when text is a simple name.

        Return a list of all keywords, built-in functions and names currently
        defined in self.namespace or self.global_namespace that match.

        """

        def get_item(obj, attr):
            return obj[attr]

        a = {}

        for dict_with_comps in [__builtin__.__dict__, self.namespace, self.global_namespace]:  # @UndefinedVariable
            a.update(dict_with_comps)

        filter = _StartsWithFilter(text)

        return dir2(a, a.keys(), get_item, filter)

    def attr_matches(self, text):
        """Compute matches when text contains a dot.

        Assuming the text is of the form NAME.NAME....[NAME], and is
        evaluatable in self.namespace or self.global_namespace, it will be
        evaluated and its attributes (as revealed by dir()) are used as
        possible completions.  (For class instances, class members are are
        also considered.)

        WARNING: this can still invoke arbitrary C code, if an object
        with a __getattr__ hook is evaluated.

        """
        import re

        # Another option, seems to work great. Catches things like ''.<tab>
        m = re.match(r"(\S+(\.\w+)*)\.(\w*)$", text)  # @UndefinedVariable

        if not m:
            return []

        expr, attr = m.group(1, 3)
        try:
            obj = eval(expr, self.namespace)
        except:
            try:
                obj = eval(expr, self.global_namespace)
            except:
                return []

        filter = _StartsWithFilter(attr)

        words = dir2(obj, filter=filter)

        return words


def generate_completions(frame, act_tok):
    '''
    :return list(tuple(method_name, docstring, parameters, completion_type))

    method_name: str
    docstring: str
    parameters: str -- i.e.: "(a, b)"
    completion_type is an int
        See: _pydev_bundle._pydev_imports_tipper for TYPE_ constants
    '''
    if frame is None:
        return []

    # Not using frame.f_globals because of https://sourceforge.net/tracker2/?func=detail&aid=2541355&group_id=85796&atid=577329
    # (Names not resolved in generator expression in method)
    # See message: http://mail.python.org/pipermail/python-list/2009-January/526522.html
    updated_globals = {}
    updated_globals.update(frame.f_globals)
    updated_globals.update(frame.f_locals)  # locals later because it has precedence over the actual globals

    if pydevconsole.IPYTHON:
        completions = pydevconsole.get_completions(act_tok, act_tok, updated_globals, frame.f_locals)
    else:
        completer = Completer(updated_globals, None)
        # list(tuple(name, descr, parameters, type))
        completions = completer.complete(act_tok)

    return completions


def generate_completions_as_xml(frame, act_tok):
    completions = generate_completions(frame, act_tok)
    return completions_to_xml(completions)


def completions_to_xml(completions):
    valid_xml = pydevd_xml.make_valid_xml_value
    quote = pydevd_xml.quote
    msg = ["<xml>"]

    for comp in completions:
        msg.append('<comp p0="')
        msg.append(valid_xml(quote(comp[0], '/>_= \t')))
        msg.append('" p1="')
        msg.append(valid_xml(quote(comp[1], '/>_= \t')))
        msg.append('" p2="')
        msg.append(valid_xml(quote(comp[2], '/>_= \t')))
        msg.append('" p3="')
        msg.append(valid_xml(quote(comp[3], '/>_= \t')))
        msg.append('"/>')
    msg.append("</xml>")

    return ''.join(msg)


identifier_start = ascii_letters + '_'
identifier_part = ascii_letters + '_' + digits

identifier_start = set(identifier_start)
identifier_part = set(identifier_part)


def isidentifier(s):
    return s.isidentifier()


TokenAndQualifier = namedtuple('TokenAndQualifier', 'token, qualifier')


def extract_token_and_qualifier(text, line=0, column=0):
    '''
    Extracts the token a qualifier from the text given the line/colum
    (see test_extract_token_and_qualifier for examples).

    :param unicode text:
    :param int line: 0-based
    :param int column: 0-based
    '''
    # Note: not using the tokenize module because text should be unicode and
    # line/column refer to the unicode text (otherwise we'd have to know
    # those ranges after converted to bytes).
    if line < 0:
        line = 0
    if column < 0:
        column = 0

    if isinstance(text, bytes):
        text = text.decode('utf-8')

    lines = text.splitlines()
    try:
        text = lines[line]
    except IndexError:
        return TokenAndQualifier(u'', u'')

    if column >= len(text):
        column = len(text)

    text = text[:column]
    token = u''
    qualifier = u''

    temp_token = []
    for i in range(column - 1, -1, -1):
        c = text[i]
        if c in identifier_part or isidentifier(c) or c == u'.':
            temp_token.append(c)
        else:
            break
    temp_token = u''.join(reversed(temp_token))
    if u'.' in temp_token:
        temp_token = temp_token.split(u'.')
        token = u'.'.join(temp_token[:-1])
        qualifier = temp_token[-1]
    else:
        qualifier = temp_token

    return TokenAndQualifier(token, qualifier)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_execfile.py <==
# We must redefine it in Py3k if it's not already there
def execfile(file, glob=None, loc=None):
    if glob is None:
        import sys
        glob = sys._getframe().f_back.f_globals
    if loc is None:
        loc = glob

    import tokenize
    with tokenize.open(file) as stream:
        contents = stream.read()

    # execute the script (note: it's important to compile first to have the filename set in debug mode)
    exec(compile(contents + "\n", file, 'exec'), glob, loc)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_filesystem_encoding.py <==
import sys


def __getfilesystemencoding():
    '''
    Note: there's a copy of this method in interpreterInfo.py
    '''
    try:
        ret = sys.getfilesystemencoding()
        if not ret:
            raise RuntimeError('Unable to get encoding.')
        return ret
    except:
        try:
            #Handle Jython
            from java.lang import System  # @UnresolvedImport
            env = System.getProperty("os.name").lower()
            if env.find('win') != -1:
                return 'ISO-8859-1'  #mbcs does not work on Jython, so, use a (hopefully) suitable replacement
            return 'utf-8'
        except:
            pass

        #Only available from 2.3 onwards.
        if sys.platform == 'win32':
            return 'mbcs'
        return 'utf-8'

def getfilesystemencoding():
    try:
        ret = __getfilesystemencoding()

        #Check if the encoding is actually there to be used!
        if hasattr('', 'encode'):
            ''.encode(ret)
        if hasattr('', 'decode'):
            ''.decode(ret)

        return ret
    except:
        return 'utf-8'


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_getopt.py <==

#=======================================================================================================================
# getopt code copied since gnu_getopt is not available on jython 2.1
#=======================================================================================================================
class GetoptError(Exception):
    opt = ''
    msg = ''
    def __init__(self, msg, opt=''):
        self.msg = msg
        self.opt = opt
        Exception.__init__(self, msg, opt)

    def __str__(self):
        return self.msg


def gnu_getopt(args, shortopts, longopts=[]):
    """getopt(args, options[, long_options]) -> opts, args

    This function works like getopt(), except that GNU style scanning
    mode is used by default. This means that option and non-option
    arguments may be intermixed. The getopt() function stops
    processing options as soon as a non-option argument is
    encountered.

    If the first character of the option string is `+', or if the
    environment variable POSIXLY_CORRECT is set, then option
    processing stops as soon as a non-option argument is encountered.
    """

    opts = []
    prog_args = []
    if type('') == type(longopts):
        longopts = [longopts]
    else:
        longopts = list(longopts)

    # Allow options after non-option arguments?
    all_options_first = False
    if shortopts.startswith('+'):
        shortopts = shortopts[1:]
        all_options_first = True

    while args:
        if args[0] == '--':
            prog_args += args[1:]
            break

        if args[0][:2] == '--':
            opts, args = do_longs(opts, args[0][2:], longopts, args[1:])
        elif args[0][:1] == '-':
            opts, args = do_shorts(opts, args[0][1:], shortopts, args[1:])
        else:
            if all_options_first:
                prog_args += args
                break
            else:
                prog_args.append(args[0])
                args = args[1:]

    return opts, prog_args

def do_longs(opts, opt, longopts, args):
    try:
        i = opt.index('=')
    except ValueError:
        optarg = None
    else:
        opt, optarg = opt[:i], opt[i + 1:]

    has_arg, opt = long_has_args(opt, longopts)
    if has_arg:
        if optarg is None:
            if not args:
                raise GetoptError('option --%s requires argument' % opt, opt)
            optarg, args = args[0], args[1:]
    elif optarg:
        raise GetoptError('option --%s must not have an argument' % opt, opt)
    opts.append(('--' + opt, optarg or ''))
    return opts, args

# Return:
#   has_arg?
#   full option name
def long_has_args(opt, longopts):
    possibilities = [o for o in longopts if o.startswith(opt)]
    if not possibilities:
        raise GetoptError('option --%s not recognized' % opt, opt)
    # Is there an exact match?
    if opt in possibilities:
        return False, opt
    elif opt + '=' in possibilities:
        return True, opt
    # No exact match, so better be unique.
    if len(possibilities) > 1:
        # XXX since possibilities contains all valid continuations, might be
        # nice to work them into the error msg
        raise GetoptError('option --%s not a unique prefix' % opt, opt)
    assert len(possibilities) == 1
    unique_match = possibilities[0]
    has_arg = unique_match.endswith('=')
    if has_arg:
        unique_match = unique_match[:-1]
    return has_arg, unique_match

def do_shorts(opts, optstring, shortopts, args):
    while optstring != '':
        opt, optstring = optstring[0], optstring[1:]
        if short_has_arg(opt, shortopts):
            if optstring == '':
                if not args:
                    raise GetoptError('option -%s requires argument' % opt,
                                      opt)
                optstring, args = args[0], args[1:]
            optarg, optstring = optstring, ''
        else:
            optarg = ''
        opts.append(('-' + opt, optarg))
    return opts, args

def short_has_arg(opt, shortopts):
    for i in range(len(shortopts)):
        if opt == shortopts[i] != ':':
            return shortopts.startswith(':', i + 1)
    raise GetoptError('option -%s not recognized' % opt, opt)


#=======================================================================================================================
# End getopt code
#=======================================================================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_imports_tipper.py <==
import inspect
import os.path
import sys

from _pydev_bundle._pydev_tipper_common import do_find
from _pydevd_bundle.pydevd_utils import hasattr_checked, dir_checked

from inspect import getfullargspec


def getargspec(*args, **kwargs):
    arg_spec = getfullargspec(*args, **kwargs)
    return arg_spec.args, arg_spec.varargs, arg_spec.varkw, arg_spec.defaults, arg_spec.kwonlyargs or [], arg_spec.kwonlydefaults or {}


# completion types.
TYPE_IMPORT = '0'
TYPE_CLASS = '1'
TYPE_FUNCTION = '2'
TYPE_ATTR = '3'
TYPE_BUILTIN = '4'
TYPE_PARAM = '5'


def _imp(name, log=None):
    try:
        return __import__(name)
    except:
        if '.' in name:
            sub = name[0:name.rfind('.')]

            if log is not None:
                log.add_content('Unable to import', name, 'trying with', sub)
                log.add_exception()

            return _imp(sub, log)
        else:
            s = 'Unable to import module: %s - sys.path: %s' % (str(name), sys.path)
            if log is not None:
                log.add_content(s)
                log.add_exception()

            raise ImportError(s)


IS_IPY = False
if sys.platform == 'cli':
    IS_IPY = True
    _old_imp = _imp

    def _imp(name, log=None):
        # We must add a reference in clr for .Net
        import clr  # @UnresolvedImport
        initial_name = name
        while '.' in name:
            try:
                clr.AddReference(name)
                break  # If it worked, that's OK.
            except:
                name = name[0:name.rfind('.')]
        else:
            try:
                clr.AddReference(name)
            except:
                pass  # That's OK (not dot net module).

        return _old_imp(initial_name, log)


def get_file(mod):
    f = None
    try:
        f = inspect.getsourcefile(mod) or inspect.getfile(mod)
    except:
        try:
            f = getattr(mod, '__file__', None)
        except:
            f = None
        if f and f.lower(f[-4:]) in ['.pyc', '.pyo']:
            filename = f[:-4] + '.py'
            if os.path.exists(filename):
                f = filename

    return f


def Find(name, log=None):
    f = None

    mod = _imp(name, log)
    parent = mod
    foundAs = ''

    if inspect.ismodule(mod):
        f = get_file(mod)

    components = name.split('.')

    old_comp = None
    for comp in components[1:]:
        try:
            # this happens in the following case:
            # we have mx.DateTime.mxDateTime.mxDateTime.pyd
            # but after importing it, mx.DateTime.mxDateTime shadows access to mxDateTime.pyd
            mod = getattr(mod, comp)
        except AttributeError:
            if old_comp != comp:
                raise

        if inspect.ismodule(mod):
            f = get_file(mod)
        else:
            if len(foundAs) > 0:
                foundAs = foundAs + '.'
            foundAs = foundAs + comp

        old_comp = comp

    return f, mod, parent, foundAs


def search_definition(data):
    '''@return file, line, col
    '''

    data = data.replace('\n', '')
    if data.endswith('.'):
        data = data.rstrip('.')
    f, mod, parent, foundAs = Find(data)
    try:
        return do_find(f, mod), foundAs
    except:
        return do_find(f, parent), foundAs


def generate_tip(data, log=None):
    data = data.replace('\n', '')
    if data.endswith('.'):
        data = data.rstrip('.')

    f, mod, parent, foundAs = Find(data, log)
    # print_ >> open('temp.txt', 'w'), f
    tips = generate_imports_tip_for_module(mod)
    return f, tips


def check_char(c):
    if c == '-' or c == '.':
        return '_'
    return c


_SENTINEL = object()


def generate_imports_tip_for_module(obj_to_complete, dir_comps=None, getattr=getattr, filter=lambda name:True):
    '''
        @param obj_to_complete: the object from where we should get the completions
        @param dir_comps: if passed, we should not 'dir' the object and should just iterate those passed as kwonly_arg parameter
        @param getattr: the way to get kwonly_arg given object from the obj_to_complete (used for the completer)
        @param filter: kwonly_arg callable that receives the name and decides if it should be appended or not to the results
        @return: list of tuples, so that each tuple represents kwonly_arg completion with:
            name, doc, args, type (from the TYPE_* constants)
    '''
    ret = []

    if dir_comps is None:
        dir_comps = dir_checked(obj_to_complete)
        if hasattr_checked(obj_to_complete, '__dict__'):
            dir_comps.append('__dict__')
        if hasattr_checked(obj_to_complete, '__class__'):
            dir_comps.append('__class__')

    get_complete_info = True

    if len(dir_comps) > 1000:
        # ok, we don't want to let our users wait forever...
        # no complete info for you...

        get_complete_info = False

    dontGetDocsOn = (float, int, str, tuple, list, dict)
    dontGetattrOn = (dict, list, set, tuple)
    for d in dir_comps:

        if d is None:
            continue

        if not filter(d):
            continue

        args = ''

        try:
            try:
                if isinstance(obj_to_complete, dontGetattrOn):
                    raise Exception('Since python 3.9, e.g. "dict[str]" will return'
                                    " a dict that's only supposed to take strings. "
                                    'Interestingly, e.g. dict["val"] is also valid '
                                    'and presumably represents a dict that only takes '
                                    'keys that are "val". This breaks our check for '
                                    'class attributes.')
                obj = getattr(obj_to_complete.__class__, d)
            except:
                obj = getattr(obj_to_complete, d)
        except:  # just ignore and get it without additional info
            ret.append((d, '', args, TYPE_BUILTIN))
        else:

            if get_complete_info:
                try:
                    retType = TYPE_BUILTIN

                    # check if we have to get docs
                    getDoc = True
                    for class_ in dontGetDocsOn:

                        if isinstance(obj, class_):
                            getDoc = False
                            break

                    doc = ''
                    if getDoc:
                        # no need to get this info... too many constants are defined and
                        # makes things much slower (passing all that through sockets takes quite some time)
                        try:
                            doc = inspect.getdoc(obj)
                            if doc is None:
                                doc = ''
                        except:  # may happen on jython when checking java classes (so, just ignore it)
                            doc = ''

                    if inspect.ismethod(obj) or inspect.isbuiltin(obj) or inspect.isfunction(obj) or inspect.isroutine(obj):
                        try:
                            args, vargs, kwargs, defaults, kwonly_args, kwonly_defaults = getargspec(obj)

                            args = args[:]

                            for kwonly_arg in kwonly_args:
                                default = kwonly_defaults.get(kwonly_arg, _SENTINEL)
                                if default is not _SENTINEL:
                                    args.append('%s=%s' % (kwonly_arg, default))
                                else:
                                    args.append(str(kwonly_arg))

                            args = '(%s)' % (', '.join(args))
                        except TypeError:
                            # ok, let's see if we can get the arguments from the doc
                            args, doc = signature_from_docstring(doc, getattr(obj, '__name__', None))

                        retType = TYPE_FUNCTION

                    elif inspect.isclass(obj):
                        retType = TYPE_CLASS

                    elif inspect.ismodule(obj):
                        retType = TYPE_IMPORT

                    else:
                        retType = TYPE_ATTR

                    # add token and doc to return - assure only strings.
                    ret.append((d, doc, args, retType))

                except:  # just ignore and get it without aditional info
                    ret.append((d, '', args, TYPE_BUILTIN))

            else:  # get_complete_info == False
                if inspect.ismethod(obj) or inspect.isbuiltin(obj) or inspect.isfunction(obj) or inspect.isroutine(obj):
                    retType = TYPE_FUNCTION

                elif inspect.isclass(obj):
                    retType = TYPE_CLASS

                elif inspect.ismodule(obj):
                    retType = TYPE_IMPORT

                else:
                    retType = TYPE_ATTR
                # ok, no complete info, let's try to do this as fast and clean as possible
                # so, no docs for this kind of information, only the signatures
                ret.append((d, '', str(args), retType))

    return ret


def signature_from_docstring(doc, obj_name):
    args = '()'
    try:
        found = False
        if len(doc) > 0:
            if IS_IPY:
                # Handle case where we have the situation below
                # sort(self, object cmp, object key)
                # sort(self, object cmp, object key, bool reverse)
                # sort(self)
                # sort(self, object cmp)

                # Or: sort(self: list, cmp: object, key: object)
                # sort(self: list, cmp: object, key: object, reverse: bool)
                # sort(self: list)
                # sort(self: list, cmp: object)
                if obj_name:
                    name = obj_name + '('

                    # Fix issue where it was appearing sort(aa)sort(bb)sort(cc) in the same line.
                    lines = doc.splitlines()
                    if len(lines) == 1:
                        c = doc.count(name)
                        if c > 1:
                            doc = ('\n' + name).join(doc.split(name))

                    major = ''
                    for line in doc.splitlines():
                        if line.startswith(name) and line.endswith(')'):
                            if len(line) > len(major):
                                major = line
                    if major:
                        args = major[major.index('('):]
                        found = True

            if not found:
                i = doc.find('->')
                if i < 0:
                    i = doc.find('--')
                    if i < 0:
                        i = doc.find('\n')
                        if i < 0:
                            i = doc.find('\r')

                if i > 0:
                    s = doc[0:i]
                    s = s.strip()

                    # let's see if we have a docstring in the first line
                    if s[-1] == ')':
                        start = s.find('(')
                        if start >= 0:
                            end = s.find('[')
                            if end <= 0:
                                end = s.find(')')
                                if end <= 0:
                                    end = len(s)

                            args = s[start:end]
                            if not args[-1] == ')':
                                args = args + ')'

                            # now, get rid of unwanted chars
                            l = len(args) - 1
                            r = []
                            for i in range(len(args)):
                                if i == 0 or i == l:
                                    r.append(args[i])
                                else:
                                    r.append(check_char(args[i]))

                            args = ''.join(r)

            if IS_IPY:
                if args.startswith('(self:'):
                    i = args.find(',')
                    if i >= 0:
                        args = '(self' + args[i:]
                    else:
                        args = '(self)'
                i = args.find(')')
                if i > 0:
                    args = args[:i + 1]

    except:
        pass
    return args, doc


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_jy_imports_tipper.py <==
import traceback
from io import StringIO
from java.lang import StringBuffer  # @UnresolvedImport
from java.lang import String  # @UnresolvedImport
import java.lang  # @UnresolvedImport
import sys
from _pydev_bundle._pydev_tipper_common import do_find

from org.python.core import PyReflectedFunction  # @UnresolvedImport

from org.python import core  # @UnresolvedImport
from org.python.core import PyClass  # @UnresolvedImport

# completion types.
TYPE_IMPORT = '0'
TYPE_CLASS = '1'
TYPE_FUNCTION = '2'
TYPE_ATTR = '3'
TYPE_BUILTIN = '4'
TYPE_PARAM = '5'


def _imp(name):
    try:
        return __import__(name)
    except:
        if '.' in name:
            sub = name[0:name.rfind('.')]
            return _imp(sub)
        else:
            s = 'Unable to import module: %s - sys.path: %s' % (str(name), sys.path)
            raise RuntimeError(s)


import java.util
_java_rt_file = getattr(java.util, '__file__', None)


def Find(name):
    f = None
    if name.startswith('__builtin__'):
        if name == '__builtin__.str':
            name = 'org.python.core.PyString'
        elif name == '__builtin__.dict':
            name = 'org.python.core.PyDictionary'

    mod = _imp(name)
    parent = mod
    foundAs = ''

    try:
        f = getattr(mod, '__file__', None)
    except:
        f = None

    components = name.split('.')
    old_comp = None
    for comp in components[1:]:
        try:
            # this happens in the following case:
            # we have mx.DateTime.mxDateTime.mxDateTime.pyd
            # but after importing it, mx.DateTime.mxDateTime does shadows access to mxDateTime.pyd
            mod = getattr(mod, comp)
        except AttributeError:
            if old_comp != comp:
                raise

        if hasattr(mod, '__file__'):
            f = mod.__file__
        else:
            if len(foundAs) > 0:
                foundAs = foundAs + '.'
            foundAs = foundAs + comp

        old_comp = comp

    if f is None and name.startswith('java.lang'):
        # Hack: java.lang.__file__ is None on Jython 2.7 (whereas it pointed to rt.jar on Jython 2.5).
        f = _java_rt_file

    if f is not None:
        if f.endswith('.pyc'):
            f = f[:-1]
        elif f.endswith('$py.class'):
            f = f[:-len('$py.class')] + '.py'
    return f, mod, parent, foundAs


def format_param_class_name(paramClassName):
    if paramClassName.startswith('<type \'') and paramClassName.endswith('\'>'):
        paramClassName = paramClassName[len('<type \''):-2]
    if paramClassName.startswith('['):
        if paramClassName == '[C':
            paramClassName = 'char[]'

        elif paramClassName == '[B':
            paramClassName = 'byte[]'

        elif paramClassName == '[I':
            paramClassName = 'int[]'

        elif paramClassName.startswith('[L') and paramClassName.endswith(';'):
            paramClassName = paramClassName[2:-1]
            paramClassName += '[]'
    return paramClassName


def generate_tip(data, log=None):
    data = data.replace('\n', '')
    if data.endswith('.'):
        data = data.rstrip('.')

    f, mod, parent, foundAs = Find(data)
    tips = generate_imports_tip_for_module(mod)
    return f, tips


#=======================================================================================================================
# Info
#=======================================================================================================================
class Info:

    def __init__(self, name, **kwargs):
        self.name = name
        self.doc = kwargs.get('doc', None)
        self.args = kwargs.get('args', ())  # tuple of strings
        self.varargs = kwargs.get('varargs', None)  # string
        self.kwargs = kwargs.get('kwargs', None)  # string
        self.ret = kwargs.get('ret', None)  # string

    def basic_as_str(self):
        '''@returns this class information as a string (just basic format)
        '''
        args = self.args
        s = 'function:%s args=%s, varargs=%s, kwargs=%s, docs:%s' % \
            (self.name, args, self.varargs, self.kwargs, self.doc)
        return s

    def get_as_doc(self):
        s = str(self.name)
        if self.doc:
            s += '\n@doc %s\n' % str(self.doc)

        if self.args:
            s += '\n@params '
            for arg in self.args:
                s += str(format_param_class_name(arg))
                s += '  '

        if self.varargs:
            s += '\n@varargs '
            s += str(self.varargs)

        if self.kwargs:
            s += '\n@kwargs '
            s += str(self.kwargs)

        if self.ret:
            s += '\n@return '
            s += str(format_param_class_name(str(self.ret)))

        return str(s)


def isclass(cls):
    return isinstance(cls, core.PyClass) or type(cls) == java.lang.Class


def ismethod(func):
    '''this function should return the information gathered on a function

    @param func: this is the function we want to get info on
    @return a tuple where:
        0 = indicates whether the parameter passed is a method or not
        1 = a list of classes 'Info', with the info gathered from the function
            this is a list because when we have methods from java with the same name and different signatures,
            we actually have many methods, each with its own set of arguments
    '''

    try:
        if isinstance(func, core.PyFunction):
            # ok, this is from python, created by jython
            # print_ '    PyFunction'

            def getargs(func_code):
                """Get information about the arguments accepted by a code object.

                Three things are returned: (args, varargs, varkw), where 'args' is
                a list of argument names (possibly containing nested lists), and
                'varargs' and 'varkw' are the names of the * and ** arguments or None."""

                nargs = func_code.co_argcount
                names = func_code.co_varnames
                args = list(names[:nargs])
                step = 0

                if not hasattr(func_code, 'CO_VARARGS'):
                    from org.python.core import CodeFlag  # @UnresolvedImport
                    co_varargs_flag = CodeFlag.CO_VARARGS.flag
                    co_varkeywords_flag = CodeFlag.CO_VARKEYWORDS.flag
                else:
                    co_varargs_flag = func_code.CO_VARARGS
                    co_varkeywords_flag = func_code.CO_VARKEYWORDS

                varargs = None
                if func_code.co_flags & co_varargs_flag:
                    varargs = func_code.co_varnames[nargs]
                    nargs = nargs + 1
                varkw = None
                if func_code.co_flags & co_varkeywords_flag:
                    varkw = func_code.co_varnames[nargs]
                return args, varargs, varkw

            args = getargs(func.func_code)
            return 1, [Info(func.func_name, args=args[0], varargs=args[1], kwargs=args[2], doc=func.func_doc)]

        if isinstance(func, core.PyMethod):
            # this is something from java itself, and jython just wrapped it...

            # things to play in func:
            # ['__call__', '__class__', '__cmp__', '__delattr__', '__dir__', '__doc__', '__findattr__', '__name__', '_doget', 'im_class',
            # 'im_func', 'im_self', 'toString']
            # print_ '    PyMethod'
            # that's the PyReflectedFunction... keep going to get it
            func = func.im_func

        if isinstance(func, PyReflectedFunction):
            # this is something from java itself, and jython just wrapped it...

            # print_ '    PyReflectedFunction'

            infos = []
            for i in range(len(func.argslist)):
                # things to play in func.argslist[i]:

                # 'PyArgsCall', 'PyArgsKeywordsCall', 'REPLACE', 'StandardCall', 'args', 'compare', 'compareTo', 'data', 'declaringClass'
                # 'flags', 'isStatic', 'matches', 'precedence']

                # print_ '        ', func.argslist[i].data.__class__
                # func.argslist[i].data.__class__ == java.lang.reflect.Method

                if func.argslist[i]:
                    met = func.argslist[i].data
                    name = met.getName()
                    try:
                        ret = met.getReturnType()
                    except AttributeError:
                        ret = ''
                    parameterTypes = met.getParameterTypes()

                    args = []
                    for j in range(len(parameterTypes)):
                        paramTypesClass = parameterTypes[j]
                        try:
                            try:
                                paramClassName = paramTypesClass.getName()
                            except:
                                paramClassName = paramTypesClass.getName(paramTypesClass)
                        except AttributeError:
                            try:
                                paramClassName = repr(paramTypesClass)  # should be something like <type 'object'>
                                paramClassName = paramClassName.split('\'')[1]
                            except:
                                paramClassName = repr(paramTypesClass)  # just in case something else happens... it will at least be visible
                        # if the parameter equals [C, it means it it a char array, so, let's change it

                        a = format_param_class_name(paramClassName)
                        # a = a.replace('[]','Array')
                        # a = a.replace('Object', 'obj')
                        # a = a.replace('String', 's')
                        # a = a.replace('Integer', 'i')
                        # a = a.replace('Char', 'c')
                        # a = a.replace('Double', 'd')
                        args.append(a)  # so we don't leave invalid code

                    info = Info(name, args=args, ret=ret)
                    # print_ info.basic_as_str()
                    infos.append(info)

            return 1, infos
    except Exception:
        s = StringIO()
        traceback.print_exc(file=s)
        return 1, [Info(str('ERROR'), doc=s.getvalue())]

    return 0, None


def ismodule(mod):
    # java modules... do we have other way to know that?
    if not hasattr(mod, 'getClass') and not hasattr(mod, '__class__') \
       and hasattr(mod, '__name__'):
            return 1

    return isinstance(mod, core.PyModule)


def dir_obj(obj):
    ret = []
    found = java.util.HashMap()
    original = obj
    if hasattr(obj, '__class__'):
        if obj.__class__ == java.lang.Class:

            # get info about superclasses
            classes = []
            classes.append(obj)
            try:
                c = obj.getSuperclass()
            except TypeError:
                # may happen on jython when getting the java.lang.Class class
                c = obj.getSuperclass(obj)

            while c != None:
                classes.append(c)
                c = c.getSuperclass()

            # get info about interfaces
            interfs = []
            for obj in classes:
                try:
                    interfs.extend(obj.getInterfaces())
                except TypeError:
                    interfs.extend(obj.getInterfaces(obj))
            classes.extend(interfs)

            # now is the time when we actually get info on the declared methods and fields
            for obj in classes:
                try:
                    declaredMethods = obj.getDeclaredMethods()
                except TypeError:
                    declaredMethods = obj.getDeclaredMethods(obj)

                try:
                    declaredFields = obj.getDeclaredFields()
                except TypeError:
                    declaredFields = obj.getDeclaredFields(obj)

                for i in range(len(declaredMethods)):
                    name = declaredMethods[i].getName()
                    ret.append(name)
                    found.put(name, 1)

                for i in range(len(declaredFields)):
                    name = declaredFields[i].getName()
                    ret.append(name)
                    found.put(name, 1)

        elif isclass(obj.__class__):
            d = dir(obj.__class__)
            for name in d:
                ret.append(name)
                found.put(name, 1)

    # this simple dir does not always get all the info, that's why we have the part before
    # (e.g.: if we do a dir on String, some methods that are from other interfaces such as
    # charAt don't appear)
    d = dir(original)
    for name in d:
        if found.get(name) != 1:
            ret.append(name)

    return ret


def format_arg(arg):
    '''formats an argument to be shown
    '''

    s = str(arg)
    dot = s.rfind('.')
    if dot >= 0:
        s = s[dot + 1:]

    s = s.replace(';', '')
    s = s.replace('[]', 'Array')
    if len(s) > 0:
        c = s[0].lower()
        s = c + s[1:]

    return s


def search_definition(data):
    '''@return file, line, col
    '''

    data = data.replace('\n', '')
    if data.endswith('.'):
        data = data.rstrip('.')
    f, mod, parent, foundAs = Find(data)
    try:
        return do_find(f, mod), foundAs
    except:
        return do_find(f, parent), foundAs


def generate_imports_tip_for_module(obj_to_complete, dir_comps=None, getattr=getattr, filter=lambda name:True):
    '''
        @param obj_to_complete: the object from where we should get the completions
        @param dir_comps: if passed, we should not 'dir' the object and should just iterate those passed as a parameter
        @param getattr: the way to get a given object from the obj_to_complete (used for the completer)
        @param filter: a callable that receives the name and decides if it should be appended or not to the results
        @return: list of tuples, so that each tuple represents a completion with:
            name, doc, args, type (from the TYPE_* constants)
    '''
    ret = []

    if dir_comps is None:
        dir_comps = dir_obj(obj_to_complete)

    for d in dir_comps:

        if d is None:
            continue

        if not filter(d):
            continue

        args = ''
        doc = ''
        retType = TYPE_BUILTIN

        try:
            obj = getattr(obj_to_complete, d)
        except (AttributeError, java.lang.NoClassDefFoundError):
            # jython has a bug in its custom classloader that prevents some things from working correctly, so, let's see if
            # we can fix that... (maybe fixing it in jython itself would be a better idea, as this is clearly a bug)
            # for that we need a custom classloader... we have references from it in the below places:
            #
            # http://mindprod.com/jgloss/classloader.html
            # http://www.javaworld.com/javaworld/jw-03-2000/jw-03-classload-p2.html
            # http://freshmeat.net/articles/view/1643/
            #
            # note: this only happens when we add things to the sys.path at runtime, if they are added to the classpath
            # before the run, everything goes fine.
            #
            # The code below ilustrates what I mean...
            #
            # import sys
            # sys.path.insert(1, r"C:\bin\eclipse310\plugins\org.junit_3.8.1\junit.jar" )
            #
            # import junit.framework
            # print_ dir(junit.framework) #shows the TestCase class here
            #
            # import junit.framework.TestCase
            #
            # raises the error:
            # Traceback (innermost last):
            #  File "<console>", line 1, in ?
            # ImportError: No module named TestCase
            #
            # whereas if we had added the jar to the classpath before, everything would be fine by now...

            ret.append((d, '', '', retType))
            # that's ok, private things cannot be gotten...
            continue
        else:

            isMet = ismethod(obj)
            if isMet[0] and isMet[1]:
                info = isMet[1][0]
                try:
                    args, vargs, kwargs = info.args, info.varargs, info.kwargs
                    doc = info.get_as_doc()
                    r = ''
                    for a in (args):
                        if len(r) > 0:
                            r += ', '
                        r += format_arg(a)
                    args = '(%s)' % (r)
                except TypeError:
                    traceback.print_exc()
                    args = '()'

                retType = TYPE_FUNCTION

            elif isclass(obj):
                retType = TYPE_CLASS

            elif ismodule(obj):
                retType = TYPE_IMPORT

        # add token and doc to return - assure only strings.
        ret.append((d, doc, args, retType))

    return ret


if __name__ == "__main__":
    sys.path.append(r'D:\dev_programs\eclipse_3\310\eclipse\plugins\org.junit_3.8.1\junit.jar')
    sys.stdout.write('%s\n' % Find('junit.framework.TestCase'))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_log.py <==
import traceback
import sys
from io import StringIO


class Log:

    def __init__(self):
        self._contents = []

    def add_content(self, *content):
        self._contents.append(' '.join(content))

    def add_exception(self):
        s = StringIO()
        exc_info = sys.exc_info()
        traceback.print_exception(exc_info[0], exc_info[1], exc_info[2], limit=None, file=s)
        self._contents.append(s.getvalue())

    def get_contents(self):
        return '\n'.join(self._contents)

    def clear_log(self):
        del self._contents[:]


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_saved_modules.py <==
import sys
import os


def find_in_pythonpath(module_name):
    # Check all the occurrences where we could match the given module/package in the PYTHONPATH.
    #
    # This is a simplistic approach, but probably covers most of the cases we're interested in
    # (i.e.: this may fail in more elaborate cases of import customization or .zip imports, but
    # this should be rare in general).
    found_at = []

    parts = module_name.split('.')  # split because we need to convert mod.name to mod/name
    for path in sys.path:
        target = os.path.join(path, *parts)
        target_py = target + '.py'
        if os.path.isdir(target):
            found_at.append(target)
        if os.path.exists(target_py):
            found_at.append(target_py)
    return found_at


class DebuggerInitializationError(Exception):
    pass


class VerifyShadowedImport(object):

    def __init__(self, import_name):
        self.import_name = import_name

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        if exc_type is not None:
            if exc_type == DebuggerInitializationError:
                return False  # It's already an error we generated.

            # We couldn't even import it...
            found_at = find_in_pythonpath(self.import_name)

            if len(found_at) <= 1:
                # It wasn't found anywhere or there was just 1 occurrence.
                # Let's just return to show the original error.
                return False

            # We found more than 1 occurrence of the same module in the PYTHONPATH
            # (the user module and the standard library module).
            # Let's notify the user as it seems that the module was shadowed.
            msg = self._generate_shadowed_import_message(found_at)
            raise DebuggerInitializationError(msg)

    def _generate_shadowed_import_message(self, found_at):
        msg = '''It was not possible to initialize the debugger due to a module name conflict.

i.e.: the module "%(import_name)s" could not be imported because it is shadowed by:
%(found_at)s
Please rename this file/folder so that the original module from the standard library can be imported.''' % {
    'import_name': self.import_name, 'found_at': found_at[0]}

        return msg

    def check(self, module, expected_attributes):
        msg = ''
        for expected_attribute in expected_attributes:
            try:
                getattr(module, expected_attribute)
            except:
                msg = self._generate_shadowed_import_message([module.__file__])
                break

        if msg:
            raise DebuggerInitializationError(msg)


with VerifyShadowedImport('threading') as verify_shadowed:
    import threading;    verify_shadowed.check(threading, ['Thread', 'settrace', 'setprofile', 'Lock', 'RLock', 'current_thread'])

with VerifyShadowedImport('time') as verify_shadowed:
    import time;    verify_shadowed.check(time, ['sleep', 'time', 'mktime'])

with VerifyShadowedImport('socket') as verify_shadowed:
    import socket;    verify_shadowed.check(socket, ['socket', 'gethostname', 'getaddrinfo'])

with VerifyShadowedImport('select') as verify_shadowed:
    import select;    verify_shadowed.check(select, ['select'])

with VerifyShadowedImport('code') as verify_shadowed:
    import code as _code;    verify_shadowed.check(_code, ['compile_command', 'InteractiveInterpreter'])

with VerifyShadowedImport('_thread') as verify_shadowed:
    import _thread as thread;    verify_shadowed.check(thread, ['start_new_thread', 'start_new', 'allocate_lock'])

with VerifyShadowedImport('queue') as verify_shadowed:
    import queue as _queue;    verify_shadowed.check(_queue, ['Queue', 'LifoQueue', 'Empty', 'Full', 'deque'])

with VerifyShadowedImport('xmlrpclib') as verify_shadowed:
    import xmlrpc.client as xmlrpclib;    verify_shadowed.check(xmlrpclib, ['ServerProxy', 'Marshaller', 'Server'])

with VerifyShadowedImport('xmlrpc.server') as verify_shadowed:
    import xmlrpc.server as xmlrpcserver;    verify_shadowed.check(xmlrpcserver, ['SimpleXMLRPCServer'])

with VerifyShadowedImport('http.server') as verify_shadowed:
    import http.server as BaseHTTPServer;    verify_shadowed.check(BaseHTTPServer, ['BaseHTTPRequestHandler'])

# If set, this is a version of the threading.enumerate that doesn't have the patching to remove the pydevd threads.
# Note: as it can't be set during execution, don't import the name (import the module and access it through its name).
pydevd_saved_threading_enumerate = None


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_sys_patch.py <==
import sys


def patch_sys_module():

    def patched_exc_info(fun):

        def pydev_debugger_exc_info():
            type, value, traceback = fun()
            if type == ImportError:
                # we should not show frame added by plugin_import call
                if traceback and hasattr(traceback, "tb_next"):
                    return type, value, traceback.tb_next
            return type, value, traceback

        return pydev_debugger_exc_info

    system_exc_info = sys.exc_info
    sys.exc_info = patched_exc_info(system_exc_info)
    if not hasattr(sys, "system_exc_info"):
        sys.system_exc_info = system_exc_info


def patched_reload(orig_reload):

    def pydev_debugger_reload(module):
        orig_reload(module)
        if module.__name__ == "sys":
            # if sys module was reloaded we should patch it again
            patch_sys_module()

    return pydev_debugger_reload


def patch_reload():
    import builtins  # Py3

    if hasattr(builtins, "reload"):
        sys.builtin_orig_reload = builtins.reload
        builtins.reload = patched_reload(sys.builtin_orig_reload)  # @UndefinedVariable
        try:
            import imp
            sys.imp_orig_reload = imp.reload
            imp.reload = patched_reload(sys.imp_orig_reload)  # @UndefinedVariable
        except:
            pass
    else:
        try:
            import importlib
            sys.importlib_orig_reload = importlib.reload  # @UndefinedVariable
            importlib.reload = patched_reload(sys.importlib_orig_reload)  # @UndefinedVariable
        except:
            pass

    del builtins


def cancel_patches_in_sys_module():
    sys.exc_info = sys.system_exc_info  # @UndefinedVariable
    import builtins  # Py3

    if hasattr(sys, "builtin_orig_reload"):
        builtins.reload = sys.builtin_orig_reload

    if hasattr(sys, "imp_orig_reload"):
        import imp
        imp.reload = sys.imp_orig_reload

    if hasattr(sys, "importlib_orig_reload"):
        import importlib
        importlib.reload = sys.importlib_orig_reload

    del builtins


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/_pydev_tipper_common.py <==
import inspect
import re


def do_find(f, mod):
    import linecache
    if inspect.ismodule(mod):
        return f, 0, 0

    lines = linecache.getlines(f)

    if inspect.isclass(mod):
        name = mod.__name__
        pat = re.compile(r'^\s*class\s*' + name + r'\b')
        for i in range(len(lines)):
            if pat.match(lines[i]):
                return f, i, 0

        return f, 0, 0

    if inspect.ismethod(mod):
        mod = mod.im_func

    if inspect.isfunction(mod):
        try:
            mod = mod.func_code
        except AttributeError:
            mod = mod.__code__  # python 3k

    if inspect.istraceback(mod):
        mod = mod.tb_frame

    if inspect.isframe(mod):
        mod = mod.f_code

    if inspect.iscode(mod):
        if not hasattr(mod, 'co_filename'):
            return None, 0, 0

        if not hasattr(mod, 'co_firstlineno'):
            return mod.co_filename, 0, 0

        lnum = mod.co_firstlineno
        pat = re.compile(r'^(\s*def\s)|(.*(?<!\w)lambda(:|\s))|^(\s*@)')
        while lnum > 0:
            if pat.match(lines[lnum]):
                break
            lnum -= 1

        return f, lnum, 0

    raise RuntimeError('Do not know about: ' + f + ' ' + str(mod))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/fsnotify/__init__.py <==
'''
Sample usage to track changes in a thread.

    import threading
    import time
    watcher = fsnotify.Watcher()
    watcher.accepted_file_extensions = {'.py', '.pyw'}

    # Configure target values to compute throttling.
    # Note: internal sleep times will be updated based on
    # profiling the actual application runtime to match
    # those values.

    watcher.target_time_for_single_scan = 2.
    watcher.target_time_for_notification = 4.

    watcher.set_tracked_paths([target_dir])

    def start_watching():  # Called from thread
        for change_enum, change_path in watcher.iter_changes():
            if change_enum == fsnotify.Change.added:
                print('Added: ', change_path)
            elif change_enum == fsnotify.Change.modified:
                print('Modified: ', change_path)
            elif change_enum == fsnotify.Change.deleted:
                print('Deleted: ', change_path)

    t = threading.Thread(target=start_watching)
    t.daemon = True
    t.start()

    try:
        ...
    finally:
        watcher.dispose()


Note: changes are only reported for files (added/modified/deleted), not directories.
'''
import threading
import sys
from os.path import basename
from _pydev_bundle import pydev_log
from os import scandir

try:
    from enum import IntEnum
except:

    class IntEnum(object):
        pass

import time

__author__ = 'Fabio Zadrozny'
__email__ = 'fabiofz@gmail.com'
__version__ = '0.1.5'  # Version here and in setup.py


class Change(IntEnum):
    added = 1
    modified = 2
    deleted = 3


class _SingleVisitInfo(object):

    def __init__(self):
        self.count = 0
        self.visited_dirs = set()
        self.file_to_mtime = {}
        self.last_sleep_time = time.time()


class _PathWatcher(object):
    '''
    Helper to watch a single path.
    '''

    def __init__(self, root_path, accept_directory, accept_file, single_visit_info, max_recursion_level, sleep_time=.0):
        '''
        :type root_path: str
        :type accept_directory: Callback[str, bool]
        :type accept_file: Callback[str, bool]
        :type max_recursion_level: int
        :type sleep_time: float
        '''
        self.accept_directory = accept_directory
        self.accept_file = accept_file
        self._max_recursion_level = max_recursion_level

        self._root_path = root_path

        # Initial sleep value for throttling, it'll be auto-updated based on the
        # Watcher.target_time_for_single_scan.
        self.sleep_time = sleep_time

        self.sleep_at_elapsed = 1. / 30.

        # When created, do the initial snapshot right away!
        old_file_to_mtime = {}
        self._check(single_visit_info, lambda _change: None, old_file_to_mtime)

    def __eq__(self, o):
        if isinstance(o, _PathWatcher):
            return self._root_path == o._root_path

        return False

    def __ne__(self, o):
        return not self == o

    def __hash__(self):
        return hash(self._root_path)

    def _check_dir(self, dir_path, single_visit_info, append_change, old_file_to_mtime, level):
        # This is the actual poll loop
        if dir_path in single_visit_info.visited_dirs or level > self._max_recursion_level:
            return
        single_visit_info.visited_dirs.add(dir_path)
        try:
            if isinstance(dir_path, bytes):
                try:
                    dir_path = dir_path.decode(sys.getfilesystemencoding())
                except UnicodeDecodeError:
                    try:
                        dir_path = dir_path.decode('utf-8')
                    except UnicodeDecodeError:
                        return  # Ignore if we can't deal with the path.

            new_files = single_visit_info.file_to_mtime

            for entry in scandir(dir_path):
                single_visit_info.count += 1

                # Throttle if needed inside the loop
                # to avoid consuming too much CPU.
                if single_visit_info.count % 300 == 0:
                    if self.sleep_time > 0:
                        t = time.time()
                        diff = t - single_visit_info.last_sleep_time
                        if diff > self.sleep_at_elapsed:
                            time.sleep(self.sleep_time)
                            single_visit_info.last_sleep_time = time.time()

                if entry.is_dir():
                    if self.accept_directory(entry.path):
                        self._check_dir(entry.path, single_visit_info, append_change, old_file_to_mtime, level + 1)

                elif self.accept_file(entry.path):
                    stat = entry.stat()
                    mtime = (stat.st_mtime_ns, stat.st_size)
                    path = entry.path
                    new_files[path] = mtime

                    old_mtime = old_file_to_mtime.pop(path, None)
                    if not old_mtime:
                        append_change((Change.added, path))
                    elif old_mtime != mtime:
                        append_change((Change.modified, path))

        except OSError:
            pass  # Directory was removed in the meanwhile.

    def _check(self, single_visit_info, append_change, old_file_to_mtime):
        self._check_dir(self._root_path, single_visit_info, append_change, old_file_to_mtime, 0)


class Watcher(object):

    # By default (if accept_directory is not specified), these will be the
    # ignored directories.
    ignored_dirs = {u'.git', u'__pycache__', u'.idea', u'node_modules', u'.metadata'}

    # By default (if accept_file is not specified), these will be the
    # accepted files.
    accepted_file_extensions = ()

    # Set to the target value for doing full scan of all files (adds a sleep inside the poll loop
    # which processes files to reach the target time).
    # Lower values will consume more CPU
    # Set to 0.0 to have no sleeps (which will result in a higher cpu load).
    target_time_for_single_scan = 2.0

    # Set the target value from the start of one scan to the start of another scan (adds a
    # sleep after a full poll is done to reach the target time).
    # Lower values will consume more CPU.
    # Set to 0.0 to have a new scan start right away without any sleeps.
    target_time_for_notification = 4.0

    # Set to True to print the time for a single poll through all the paths.
    print_poll_time = False

    # This is the maximum recursion level.
    max_recursion_level = 10

    def __init__(self, accept_directory=None, accept_file=None):
        '''
        :param Callable[str, bool] accept_directory:
            Callable that returns whether a directory should be watched.
            Note: if passed it'll override the `ignored_dirs`

        :param Callable[str, bool] accept_file:
            Callable that returns whether a file should be watched.
            Note: if passed it'll override the `accepted_file_extensions`.
        '''
        self._path_watchers = set()
        self._disposed = threading.Event()

        if accept_directory is None:
            accept_directory = lambda dir_path: basename(dir_path) not in self.ignored_dirs
        if accept_file is None:
            accept_file = lambda path_name: \
                not self.accepted_file_extensions or path_name.endswith(self.accepted_file_extensions)
        self.accept_file = accept_file
        self.accept_directory = accept_directory
        self._single_visit_info = _SingleVisitInfo()

    @property
    def accept_directory(self):
        return self._accept_directory

    @accept_directory.setter
    def accept_directory(self, accept_directory):
        self._accept_directory = accept_directory
        for path_watcher in self._path_watchers:
            path_watcher.accept_directory = accept_directory

    @property
    def accept_file(self):
        return self._accept_file

    @accept_file.setter
    def accept_file(self, accept_file):
        self._accept_file = accept_file
        for path_watcher in self._path_watchers:
            path_watcher.accept_file = accept_file

    def dispose(self):
        self._disposed.set()

    @property
    def path_watchers(self):
        return tuple(self._path_watchers)

    def set_tracked_paths(self, paths):
        """
        Note: always resets all path trackers to track the passed paths.
        """
        if not isinstance(paths, (list, tuple, set)):
            paths = (paths,)

        # Sort by the path len so that the bigger paths come first (so,
        # if there's any nesting we want the nested paths to be visited
        # before the parent paths so that the max_recursion_level is correct).
        paths = sorted(set(paths), key=lambda path:-len(path))
        path_watchers = set()

        self._single_visit_info = _SingleVisitInfo()

        initial_time = time.time()
        for path in paths:
            sleep_time = 0.  # When collecting the first time, sleep_time should be 0!
            path_watcher = _PathWatcher(
                path,
                self.accept_directory,
                self.accept_file,
                self._single_visit_info,
                max_recursion_level=self.max_recursion_level,
                sleep_time=sleep_time,
            )

            path_watchers.add(path_watcher)

        actual_time = (time.time() - initial_time)

        pydev_log.debug('Tracking the following paths for changes: %s', paths)
        pydev_log.debug('Time to track: %.2fs', actual_time)
        pydev_log.debug('Folders found: %s', len(self._single_visit_info.visited_dirs))
        pydev_log.debug('Files found: %s', len(self._single_visit_info.file_to_mtime))
        self._path_watchers = path_watchers

    def iter_changes(self):
        '''
        Continuously provides changes (until dispose() is called).

        Changes provided are tuples with the Change enum and filesystem path.

        :rtype: Iterable[Tuple[Change, str]]
        '''
        while not self._disposed.is_set():
            initial_time = time.time()

            old_visit_info = self._single_visit_info
            old_file_to_mtime = old_visit_info.file_to_mtime
            changes = []
            append_change = changes.append

            self._single_visit_info = single_visit_info = _SingleVisitInfo()
            for path_watcher in self._path_watchers:
                path_watcher._check(single_visit_info, append_change, old_file_to_mtime)

            # Note that we pop entries while visiting, so, what remained is what's deleted.
            for entry in old_file_to_mtime:
                append_change((Change.deleted, entry))

            for change in changes:
                yield change

            actual_time = (time.time() - initial_time)
            if self.print_poll_time:
                print('--- Total poll time: %.3fs' % actual_time)

            if actual_time > 0:
                if self.target_time_for_single_scan <= 0.0:
                    for path_watcher in self._path_watchers:
                        path_watcher.sleep_time = 0.0
                else:
                    perc = self.target_time_for_single_scan / actual_time

                    # Prevent from changing the values too much (go slowly into the right
                    # direction).
                    # (to prevent from cases where the user puts the machine on sleep and
                    # values become too skewed).
                    if perc > 2.:
                        perc = 2.
                    elif perc < 0.5:
                        perc = 0.5

                    for path_watcher in self._path_watchers:
                        if path_watcher.sleep_time <= 0.0:
                            path_watcher.sleep_time = 0.001
                        new_sleep_time = path_watcher.sleep_time * perc

                        # Prevent from changing the values too much (go slowly into the right
                        # direction).
                        # (to prevent from cases where the user puts the machine on sleep and
                        # values become too skewed).
                        diff_sleep_time = new_sleep_time - path_watcher.sleep_time
                        path_watcher.sleep_time += (diff_sleep_time / (3.0 * len(self._path_watchers)))

                        if actual_time > 0:
                            self._disposed.wait(actual_time)

                        if path_watcher.sleep_time < 0.001:
                            path_watcher.sleep_time = 0.001

            # print('new sleep time: %s' % path_watcher.sleep_time)

            diff = self.target_time_for_notification - actual_time
            if diff > 0.:
                self._disposed.wait(diff)



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_console_utils.py <==
import os
import sys
import traceback
from _pydev_bundle.pydev_imports import xmlrpclib, _queue, Exec
from  _pydev_bundle._pydev_calltip_util import get_description
from _pydevd_bundle import pydevd_vars
from _pydevd_bundle import pydevd_xml
from _pydevd_bundle.pydevd_constants import (IS_JYTHON, NEXT_VALUE_SEPARATOR, get_global_debugger,
    silence_warnings_decorator)
from contextlib import contextmanager
from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_utils import interrupt_main_thread

from io import StringIO


# =======================================================================================================================
# BaseStdIn
# =======================================================================================================================
class BaseStdIn:

    def __init__(self, original_stdin=sys.stdin, *args, **kwargs):
        try:
            self.encoding = sys.stdin.encoding
        except:
            # Not sure if it's available in all Python versions...
            pass
        self.original_stdin = original_stdin

        try:
            self.errors = sys.stdin.errors  # Who knew? sys streams have an errors attribute!
        except:
            # Not sure if it's available in all Python versions...
            pass

    def readline(self, *args, **kwargs):
        # sys.stderr.write('Cannot readline out of the console evaluation\n') -- don't show anything
        # This could happen if the user had done input('enter number).<-- upon entering this, that message would appear,
        # which is not something we want.
        return '\n'

    def write(self, *args, **kwargs):
        pass  # not available StdIn (but it can be expected to be in the stream interface)

    def flush(self, *args, **kwargs):
        pass  # not available StdIn (but it can be expected to be in the stream interface)

    def read(self, *args, **kwargs):
        # in the interactive interpreter, a read and a readline are the same.
        return self.readline()

    def close(self, *args, **kwargs):
        pass  # expected in StdIn

    def __iter__(self):
        # BaseStdIn would not be considered as Iterable in Python 3 without explicit `__iter__` implementation
        return self.original_stdin.__iter__()

    def __getattr__(self, item):
        # it's called if the attribute wasn't found
        if hasattr(self.original_stdin, item):
            return getattr(self.original_stdin, item)
        raise AttributeError("%s has no attribute %s" % (self.original_stdin, item))


# =======================================================================================================================
# StdIn
# =======================================================================================================================
class StdIn(BaseStdIn):
    '''
        Object to be added to stdin (to emulate it as non-blocking while the next line arrives)
    '''

    def __init__(self, interpreter, host, client_port, original_stdin=sys.stdin):
        BaseStdIn.__init__(self, original_stdin)
        self.interpreter = interpreter
        self.client_port = client_port
        self.host = host

    def readline(self, *args, **kwargs):
        # Ok, callback into the client to get the new input
        try:
            server = xmlrpclib.Server('http://%s:%s' % (self.host, self.client_port))
            requested_input = server.RequestInput()
            if not requested_input:
                return '\n'  # Yes, a readline must return something (otherwise we can get an EOFError on the input() call).
            else:
                # readline should end with '\n' (not doing so makes IPython 5 remove the last *valid* character).
                requested_input += '\n'
            return requested_input
        except KeyboardInterrupt:
            raise  # Let KeyboardInterrupt go through -- #PyDev-816: Interrupting infinite loop in the Interactive Console
        except:
            return '\n'

    def close(self, *args, **kwargs):
        pass  # expected in StdIn


#=======================================================================================================================
# DebugConsoleStdIn
#=======================================================================================================================
class DebugConsoleStdIn(BaseStdIn):
    '''
        Object to be added to stdin (to emulate it as non-blocking while the next line arrives)
    '''

    def __init__(self, py_db, original_stdin):
        '''
        :param py_db:
            If None, get_global_debugger() is used.
        '''
        BaseStdIn.__init__(self, original_stdin)
        self._py_db = py_db
        self._in_notification = 0

    def __send_input_requested_message(self, is_started):
        try:
            py_db = self._py_db
            if py_db is None:
                py_db = get_global_debugger()

            if py_db is None:
                return

            cmd = py_db.cmd_factory.make_input_requested_message(is_started)
            py_db.writer.add_command(cmd)
        except Exception:
            pydev_log.exception()

    @contextmanager
    def notify_input_requested(self):
        self._in_notification += 1
        if self._in_notification == 1:
            self.__send_input_requested_message(True)
        try:
            yield
        finally:
            self._in_notification -= 1
            if self._in_notification == 0:
                self.__send_input_requested_message(False)

    def readline(self, *args, **kwargs):
        with self.notify_input_requested():
            return self.original_stdin.readline(*args, **kwargs)

    def read(self, *args, **kwargs):
        with self.notify_input_requested():
            return self.original_stdin.read(*args, **kwargs)


class CodeFragment:

    def __init__(self, text, is_single_line=True):
        self.text = text
        self.is_single_line = is_single_line

    def append(self, code_fragment):
        self.text = self.text + "\n" + code_fragment.text
        if not code_fragment.is_single_line:
            self.is_single_line = False


# =======================================================================================================================
# BaseInterpreterInterface
# =======================================================================================================================
class BaseInterpreterInterface:

    def __init__(self, mainThread, connect_status_queue=None):
        self.mainThread = mainThread
        self.interruptable = False
        self.exec_queue = _queue.Queue(0)
        self.buffer = None
        self.banner_shown = False
        self.connect_status_queue = connect_status_queue
        self.mpl_modules_for_patching = {}
        self.init_mpl_modules_for_patching()

    def build_banner(self):
        return 'print({0})\n'.format(repr(self.get_greeting_msg()))

    def get_greeting_msg(self):
        return 'PyDev console: starting.\n'

    def init_mpl_modules_for_patching(self):
        from pydev_ipython.matplotlibtools import activate_matplotlib, activate_pylab, activate_pyplot
        self.mpl_modules_for_patching = {
            "matplotlib": lambda: activate_matplotlib(self.enableGui),
            "matplotlib.pyplot": activate_pyplot,
            "pylab": activate_pylab
        }

    def need_more_for_code(self, source):
        # PyDev-502: PyDev 3.9 F2 doesn't support backslash continuations

        # Strangely even the IPython console is_complete said it was complete
        # even with a continuation char at the end.
        if source.endswith('\\'):
            return True

        if hasattr(self.interpreter, 'is_complete'):
            return not self.interpreter.is_complete(source)
        try:
            # At this point, it should always be single.
            # If we don't do this, things as:
            #
            #     for i in range(10): print(i)
            #
            # (in a single line) don't work.
            # Note that it won't give an error and code will be None (so, it'll
            # use execMultipleLines in the next call in this case).
            symbol = 'single'
            code = self.interpreter.compile(source, '<input>', symbol)
        except (OverflowError, SyntaxError, ValueError):
            # Case 1
            return False
        if code is None:
            # Case 2
            return True

        # Case 3
        return False

    def need_more(self, code_fragment):
        if self.buffer is None:
            self.buffer = code_fragment
        else:
            self.buffer.append(code_fragment)

        return self.need_more_for_code(self.buffer.text)

    def create_std_in(self, debugger=None, original_std_in=None):
        if debugger is None:
            return StdIn(self, self.host, self.client_port, original_stdin=original_std_in)
        else:
            return DebugConsoleStdIn(py_db=debugger, original_stdin=original_std_in)

    def add_exec(self, code_fragment, debugger=None):
        # In case sys.excepthook called, use original excepthook #PyDev-877: Debug console freezes with Python 3.5+
        # (showtraceback does it on python 3.5 onwards)
        sys.excepthook = sys.__excepthook__
        try:
            original_in = sys.stdin
            try:
                help = None
                if 'pydoc' in sys.modules:
                    pydoc = sys.modules['pydoc']  # Don't import it if it still is not there.

                    if hasattr(pydoc, 'help'):
                        # You never know how will the API be changed, so, let's code defensively here
                        help = pydoc.help
                        if not hasattr(help, 'input'):
                            help = None
            except:
                # Just ignore any error here
                pass

            more = False
            try:
                sys.stdin = self.create_std_in(debugger, original_in)
                try:
                    if help is not None:
                        # This will enable the help() function to work.
                        try:
                            try:
                                help.input = sys.stdin
                            except AttributeError:
                                help._input = sys.stdin
                        except:
                            help = None
                            if not self._input_error_printed:
                                self._input_error_printed = True
                                sys.stderr.write('\nError when trying to update pydoc.help.input\n')
                                sys.stderr.write('(help() may not work -- please report this as a bug in the pydev bugtracker).\n\n')
                                traceback.print_exc()

                    try:
                        self.start_exec()
                        if hasattr(self, 'debugger'):
                            self.debugger.enable_tracing()

                        more = self.do_add_exec(code_fragment)

                        if hasattr(self, 'debugger'):
                            self.debugger.disable_tracing()

                        self.finish_exec(more)
                    finally:
                        if help is not None:
                            try:
                                try:
                                    help.input = original_in
                                except AttributeError:
                                    help._input = original_in
                            except:
                                pass

                finally:
                    sys.stdin = original_in
            except SystemExit:
                raise
            except:
                traceback.print_exc()
        finally:
            sys.__excepthook__ = sys.excepthook

        return more

    def do_add_exec(self, codeFragment):
        '''
        Subclasses should override.

        @return: more (True if more input is needed to complete the statement and False if the statement is complete).
        '''
        raise NotImplementedError()

    def get_namespace(self):
        '''
        Subclasses should override.

        @return: dict with namespace.
        '''
        raise NotImplementedError()

    def __resolve_reference__(self, text):
        """

        :type text: str
        """
        obj = None
        if '.' not in text:
            try:
                obj = self.get_namespace()[text]
            except KeyError:
                pass

            if obj is None:
                try:
                    obj = self.get_namespace()['__builtins__'][text]
                except:
                    pass

            if obj is None:
                try:
                    obj = getattr(self.get_namespace()['__builtins__'], text, None)
                except:
                    pass

        else:
            try:
                last_dot = text.rindex('.')
                parent_context = text[0:last_dot]
                res = pydevd_vars.eval_in_context(parent_context, self.get_namespace(), self.get_namespace())
                obj = getattr(res, text[last_dot + 1:])
            except:
                pass
        return obj

    def getDescription(self, text):
        try:
            obj = self.__resolve_reference__(text)
            if obj is None:
                return ''
            return get_description(obj)
        except:
            return ''

    def do_exec_code(self, code, is_single_line):
        try:
            code_fragment = CodeFragment(code, is_single_line)
            more = self.need_more(code_fragment)
            if not more:
                code_fragment = self.buffer
                self.buffer = None
                self.exec_queue.put(code_fragment)

            return more
        except:
            traceback.print_exc()
            return False

    def execLine(self, line):
        return self.do_exec_code(line, True)

    def execMultipleLines(self, lines):
        if IS_JYTHON:
            more = False
            for line in lines.split('\n'):
                more = self.do_exec_code(line, True)
            return more
        else:
            return self.do_exec_code(lines, False)

    def interrupt(self):
        self.buffer = None  # Also clear the buffer when it's interrupted.
        try:
            if self.interruptable:
                # Fix for #PyDev-500: Console interrupt can't interrupt on sleep
                interrupt_main_thread(self.mainThread)

            self.finish_exec(False)
            return True
        except:
            traceback.print_exc()
            return False

    def close(self):
        sys.exit(0)

    def start_exec(self):
        self.interruptable = True

    def get_server(self):
        if getattr(self, 'host', None) is not None:
            return xmlrpclib.Server('http://%s:%s' % (self.host, self.client_port))
        else:
            return None

    server = property(get_server)

    def ShowConsole(self):
        server = self.get_server()
        if server is not None:
            server.ShowConsole()

    def finish_exec(self, more):
        self.interruptable = False

        server = self.get_server()

        if server is not None:
            return server.NotifyFinished(more)
        else:
            return True

    def getFrame(self):
        xml = StringIO()
        hidden_ns = self.get_ipython_hidden_vars_dict()
        xml.write("<xml>")
        xml.write(pydevd_xml.frame_vars_to_xml(self.get_namespace(), hidden_ns))
        xml.write("</xml>")

        return xml.getvalue()

    @silence_warnings_decorator
    def getVariable(self, attributes):
        xml = StringIO()
        xml.write("<xml>")
        val_dict = pydevd_vars.resolve_compound_var_object_fields(self.get_namespace(), attributes)
        if val_dict is None:
            val_dict = {}

        for k, val in val_dict.items():
            val = val_dict[k]
            evaluate_full_value = pydevd_xml.should_evaluate_full_value(val)
            xml.write(pydevd_vars.var_to_xml(val, k, evaluate_full_value=evaluate_full_value))

        xml.write("</xml>")

        return xml.getvalue()

    def getArray(self, attr, roffset, coffset, rows, cols, format):
        name = attr.split("\t")[-1]
        array = pydevd_vars.eval_in_context(name, self.get_namespace(), self.get_namespace())
        return pydevd_vars.table_like_struct_to_xml(array, name, roffset, coffset, rows, cols, format)

    def evaluate(self, expression):
        xml = StringIO()
        xml.write("<xml>")
        result = pydevd_vars.eval_in_context(expression, self.get_namespace(), self.get_namespace())
        xml.write(pydevd_vars.var_to_xml(result, expression))
        xml.write("</xml>")
        return xml.getvalue()

    @silence_warnings_decorator
    def loadFullValue(self, seq, scope_attrs):
        """
        Evaluate full value for async Console variables in a separate thread and send results to IDE side
        :param seq: id of command
        :param scope_attrs: a sequence of variables with their attributes separated by NEXT_VALUE_SEPARATOR
        (i.e.: obj\tattr1\tattr2NEXT_VALUE_SEPARATORobj2\attr1\tattr2)
        :return:
        """
        frame_variables = self.get_namespace()
        var_objects = []
        vars = scope_attrs.split(NEXT_VALUE_SEPARATOR)
        for var_attrs in vars:
            if '\t' in var_attrs:
                name, attrs = var_attrs.split('\t', 1)

            else:
                name = var_attrs
                attrs = None
            if name in frame_variables:
                var_object = pydevd_vars.resolve_var_object(frame_variables[name], attrs)
                var_objects.append((var_object, name))
            else:
                var_object = pydevd_vars.eval_in_context(name, frame_variables, frame_variables)
                var_objects.append((var_object, name))

        from _pydevd_bundle.pydevd_comm import GetValueAsyncThreadConsole
        py_db = getattr(self, 'debugger', None)

        if py_db is None:
            py_db = get_global_debugger()

        if py_db is None:
            from pydevd import PyDB
            py_db = PyDB()

        t = GetValueAsyncThreadConsole(py_db, self.get_server(), seq, var_objects)
        t.start()

    def changeVariable(self, attr, value):

        def do_change_variable():
            Exec('%s=%s' % (attr, value), self.get_namespace(), self.get_namespace())

        # Important: it has to be really enabled in the main thread, so, schedule
        # it to run in the main thread.
        self.exec_queue.put(do_change_variable)

    def connectToDebugger(self, debuggerPort, debugger_options=None):
        '''
        Used to show console with variables connection.
        Mainly, monkey-patches things in the debugger structure so that the debugger protocol works.
        '''

        if debugger_options is None:
            debugger_options = {}
        env_key = "PYDEVD_EXTRA_ENVS"
        if env_key in debugger_options:
            for (env_name, value) in debugger_options[env_key].items():
                existing_value = os.environ.get(env_name, None)
                if existing_value:
                    os.environ[env_name] = "%s%c%s" % (existing_value, os.path.pathsep, value)
                else:
                    os.environ[env_name] = value
                if env_name == "PYTHONPATH":
                    sys.path.append(value)

            del debugger_options[env_key]

        def do_connect_to_debugger():
            try:
                # Try to import the packages needed to attach the debugger
                import pydevd
                from _pydev_bundle._pydev_saved_modules import threading
            except:
                # This happens on Jython embedded in host eclipse
                traceback.print_exc()
                sys.stderr.write('pydevd is not available, cannot connect\n')

            from _pydevd_bundle.pydevd_constants import set_thread_id
            from _pydev_bundle import pydev_localhost
            set_thread_id(threading.current_thread(), "console_main")

            VIRTUAL_FRAME_ID = "1"  # matches PyStackFrameConsole.java
            VIRTUAL_CONSOLE_ID = "console_main"  # matches PyThreadConsole.java
            f = FakeFrame()
            f.f_back = None
            f.f_globals = {}  # As globals=locals here, let's simply let it empty (and save a bit of network traffic).
            f.f_locals = self.get_namespace()

            self.debugger = pydevd.PyDB()
            self.debugger.add_fake_frame(thread_id=VIRTUAL_CONSOLE_ID, frame_id=VIRTUAL_FRAME_ID, frame=f)
            try:
                pydevd.apply_debugger_options(debugger_options)
                self.debugger.connect(pydev_localhost.get_localhost(), debuggerPort)
                self.debugger.prepare_to_run()
                self.debugger.disable_tracing()
            except:
                traceback.print_exc()
                sys.stderr.write('Failed to connect to target debugger.\n')

            # Register to process commands when idle
            self.debugrunning = False
            try:
                import pydevconsole
                pydevconsole.set_debug_hook(self.debugger.process_internal_commands)
            except:
                traceback.print_exc()
                sys.stderr.write('Version of Python does not support debuggable Interactive Console.\n')

        # Important: it has to be really enabled in the main thread, so, schedule
        # it to run in the main thread.
        self.exec_queue.put(do_connect_to_debugger)

        return ('connect complete',)

    def handshake(self):
        if self.connect_status_queue is not None:
            self.connect_status_queue.put(True)
        return "PyCharm"

    def get_connect_status_queue(self):
        return self.connect_status_queue

    def hello(self, input_str):
        # Don't care what the input string is
        return ("Hello eclipse",)

    def enableGui(self, guiname):
        ''' Enable the GUI specified in guiname (see inputhook for list).
            As with IPython, enabling multiple GUIs isn't an error, but
            only the last one's main loop runs and it may not work
        '''

        def do_enable_gui():
            from _pydev_bundle.pydev_versioncheck import versionok_for_gui
            if versionok_for_gui():
                try:
                    from pydev_ipython.inputhook import enable_gui
                    enable_gui(guiname)
                except:
                    sys.stderr.write("Failed to enable GUI event loop integration for '%s'\n" % guiname)
                    traceback.print_exc()
            elif guiname not in ['none', '', None]:
                # Only print a warning if the guiname was going to do something
                sys.stderr.write("PyDev console: Python version does not support GUI event loop integration for '%s'\n" % guiname)
            # Return value does not matter, so return back what was sent
            return guiname

        # Important: it has to be really enabled in the main thread, so, schedule
        # it to run in the main thread.
        self.exec_queue.put(do_enable_gui)

    def get_ipython_hidden_vars_dict(self):
        return None


# =======================================================================================================================
# FakeFrame
# =======================================================================================================================
class FakeFrame:
    '''
    Used to show console with variables connection.
    A class to be used as a mock of a frame.
    '''


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_import_hook.py <==

import sys
import traceback
from types import ModuleType
from _pydevd_bundle.pydevd_constants import DebugInfoHolder

import builtins


class ImportHookManager(ModuleType):

    def __init__(self, name, system_import):
        ModuleType.__init__(self, name)
        self._system_import = system_import
        self._modules_to_patch = {}

    def add_module_name(self, module_name, activate_function):
        self._modules_to_patch[module_name] = activate_function

    def do_import(self, name, *args, **kwargs):
        module = self._system_import(name, *args, **kwargs)
        try:
            activate_func = self._modules_to_patch.pop(name, None)
            if activate_func:
                activate_func()  # call activate function
        except:
            if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 2:
                traceback.print_exc()

        # Restore normal system importer to reduce performance impact
        # of calling this method every time an import statement is invoked
        if not self._modules_to_patch:
            builtins.__import__ = self._system_import

        return module


import_hook_manager = ImportHookManager(__name__ + '.import_hook', builtins.__import__)
builtins.__import__ = import_hook_manager.do_import
sys.modules[import_hook_manager.__name__] = import_hook_manager


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_imports.py <==
from _pydev_bundle._pydev_saved_modules import xmlrpclib
from _pydev_bundle._pydev_saved_modules import xmlrpcserver

SimpleXMLRPCServer = xmlrpcserver.SimpleXMLRPCServer

from _pydev_bundle._pydev_execfile import execfile

from _pydev_bundle._pydev_saved_modules import _queue

from _pydevd_bundle.pydevd_exec2 import Exec

from urllib.parse import quote, quote_plus, unquote_plus  # @UnresolvedImport



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_ipython_console.py <==
import sys
from _pydev_bundle.pydev_console_utils import BaseInterpreterInterface

import traceback

# Uncomment to force PyDev standard shell.
# raise ImportError()

from _pydev_bundle.pydev_ipython_console_011 import get_pydev_frontend


#=======================================================================================================================
# InterpreterInterface
#=======================================================================================================================
class InterpreterInterface(BaseInterpreterInterface):
    '''
        The methods in this class should be registered in the xml-rpc server.
    '''

    def __init__(self, host, client_port, main_thread, show_banner=True, connect_status_queue=None):
        BaseInterpreterInterface.__init__(self, main_thread, connect_status_queue)
        self.client_port = client_port
        self.host = host
        self.interpreter = get_pydev_frontend(host, client_port)
        self._input_error_printed = False
        self.notification_succeeded = False
        self.notification_tries = 0
        self.notification_max_tries = 3
        self.show_banner = show_banner

        self.notify_about_magic()

    def get_greeting_msg(self):
        if self.show_banner:
            self.interpreter.show_banner()
        return self.interpreter.get_greeting_msg()

    def do_add_exec(self, code_fragment):
        self.notify_about_magic()
        if code_fragment.text.rstrip().endswith('??'):
            print('IPython-->')
        try:
            res = bool(self.interpreter.add_exec(code_fragment.text))
        finally:
            if code_fragment.text.rstrip().endswith('??'):
                print('<--IPython')

        return res

    def get_namespace(self):
        return self.interpreter.get_namespace()

    def getCompletions(self, text, act_tok):
        return self.interpreter.getCompletions(text, act_tok)

    def close(self):
        sys.exit(0)

    def notify_about_magic(self):
        if not self.notification_succeeded:
            self.notification_tries += 1
            if self.notification_tries > self.notification_max_tries:
                return
            completions = self.getCompletions("%", "%")
            magic_commands = [x[0] for x in completions]

            server = self.get_server()

            if server is not None:
                try:
                    server.NotifyAboutMagic(magic_commands, self.interpreter.is_automagic())
                    self.notification_succeeded = True
                except:
                    self.notification_succeeded = False

    def get_ipython_hidden_vars_dict(self):
        try:
            if hasattr(self.interpreter, 'ipython') and hasattr(self.interpreter.ipython, 'user_ns_hidden'):
                user_ns_hidden = self.interpreter.ipython.user_ns_hidden
                if isinstance(user_ns_hidden, dict):
                    # Since IPython 2 dict `user_ns_hidden` contains hidden variables and values
                    user_hidden_dict = user_ns_hidden.copy()
                else:
                    # In IPython 1.x `user_ns_hidden` used to be a set with names of hidden variables
                    user_hidden_dict = dict([(key, val) for key, val in self.interpreter.ipython.user_ns.items()
                                             if key in user_ns_hidden])

                # while `_`, `__` and `___` were not initialized, they are not presented in `user_ns_hidden`
                user_hidden_dict.setdefault('_', '')
                user_hidden_dict.setdefault('__', '')
                user_hidden_dict.setdefault('___', '')

                return user_hidden_dict
        except:
            # Getting IPython variables shouldn't break loading frame variables
            traceback.print_exc()



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_ipython_console_011.py <==
# TODO that would make IPython integration better
# - show output other times then when enter was pressed
# - support proper exit to allow IPython to cleanup (e.g. temp files created with %edit)
# - support Ctrl-D (Ctrl-Z on Windows)
# - use IPython (numbered) prompts in PyDev
# - better integration of IPython and PyDev completions
# - some of the semantics on handling the code completion are not correct:
#   eg: Start a line with % and then type c should give %cd as a completion by it doesn't
#       however type %c and request completions and %cd is given as an option
#   eg: Completing a magic when user typed it without the leading % causes the % to be inserted
#       to the left of what should be the first colon.
"""Interface to TerminalInteractiveShell for PyDev Interactive Console frontend
   for IPython 0.11 to 1.0+.
"""

from __future__ import print_function

import os
import sys
import codeop
import traceback

from IPython.core.error import UsageError
from IPython.core.completer import IPCompleter
from IPython.core.interactiveshell import InteractiveShell, InteractiveShellABC
from IPython.core.usage import default_banner_parts
from IPython.utils.strdispatch import StrDispatch
import IPython.core.release as IPythonRelease
from IPython.terminal.interactiveshell import TerminalInteractiveShell
try:
    from traitlets import CBool, Unicode
except ImportError:
    from IPython.utils.traitlets import CBool, Unicode
from IPython.core import release

from _pydev_bundle.pydev_imports import xmlrpclib

default_pydev_banner_parts = default_banner_parts

default_pydev_banner = ''.join(default_pydev_banner_parts)


def show_in_pager(self, strng, *args, **kwargs):
    """ Run a string through pager """
    # On PyDev we just output the string, there are scroll bars in the console
    # to handle "paging". This is the same behaviour as when TERM==dump (see
    # page.py)
    # for compatibility with mime-bundle form:
    if isinstance(strng, dict):
        strng = strng.get('text/plain', strng)
    print(strng)


def create_editor_hook(pydev_host, pydev_client_port):

    def call_editor(filename, line=0, wait=True):
        """ Open an editor in PyDev """
        if line is None:
            line = 0

        # Make sure to send an absolution path because unlike most editor hooks
        # we don't launch a process. This is more like what happens in the zmqshell
        filename = os.path.abspath(filename)

        # import sys
        # sys.__stderr__.write('Calling editor at: %s:%s\n' % (pydev_host, pydev_client_port))

        # Tell PyDev to open the editor
        server = xmlrpclib.Server('http://%s:%s' % (pydev_host, pydev_client_port))
        server.IPythonEditor(filename, str(line))

        if wait:
            input("Press Enter when done editing:")

    return call_editor


class PyDevIPCompleter(IPCompleter):

    def __init__(self, *args, **kwargs):
        """ Create a Completer that reuses the advanced completion support of PyDev
            in addition to the completion support provided by IPython """
        IPCompleter.__init__(self, *args, **kwargs)
        # Use PyDev for python matches, see getCompletions below
        if self.python_matches in self.matchers:
            # `self.python_matches` matches attributes or global python names
            self.matchers.remove(self.python_matches)


class PyDevIPCompleter6(IPCompleter):

    def __init__(self, *args, **kwargs):
        """ Create a Completer that reuses the advanced completion support of PyDev
            in addition to the completion support provided by IPython """
        IPCompleter.__init__(self, *args, **kwargs)

    @property
    def matchers(self):
        """All active matcher routines for completion"""
        # To remove python_matches we now have to override it as it's now a property in the superclass.
        return [
            self.file_matches,
            self.magic_matches,
            self.python_func_kw_matches,
            self.dict_key_matches,
        ]

    @matchers.setter
    def matchers(self, value):
        # To stop the init in IPCompleter raising an AttributeError we now have to specify a setter as it's now a property in the superclass.
        return


class PyDevTerminalInteractiveShell(TerminalInteractiveShell):
    banner1 = Unicode(default_pydev_banner, config=True,
        help="""The part of the banner to be printed before the profile"""
    )

    # TODO term_title: (can PyDev's title be changed???, see terminal.py for where to inject code, in particular set_term_title as used by %cd)
    # for now, just disable term_title
    term_title = CBool(False)

    # Note in version 0.11 there is no guard in the IPython code about displaying a
    # warning, so with 0.11 you get:
    #  WARNING: Readline services not available or not loaded.
    #  WARNING: The auto-indent feature requires the readline library
    # Disable readline, readline type code is all handled by PyDev (on Java side)
    readline_use = CBool(False)
    # autoindent has no meaning in PyDev (PyDev always handles that on the Java side),
    # and attempting to enable it will print a warning in the absence of readline.
    autoindent = CBool(False)
    # Force console to not give warning about color scheme choice and default to NoColor.
    # TODO It would be nice to enable colors in PyDev but:
    # - The PyDev Console (Eclipse Console) does not support the full range of colors, so the
    #   effect isn't as nice anyway at the command line
    # - If done, the color scheme should default to LightBG, but actually be dependent on
    #   any settings the user has (such as if a dark theme is in use, then Linux is probably
    #   a better theme).
    colors_force = CBool(True)
    colors = Unicode("NoColor")
    # Since IPython 5 the terminal interface is not compatible with Emacs `inferior-shell` and
    # the `simple_prompt` flag is needed
    simple_prompt = CBool(True)

    # In the PyDev Console, GUI control is done via hookable XML-RPC server
    @staticmethod
    def enable_gui(gui=None, app=None):
        """Switch amongst GUI input hooks by name.
        """
        # Deferred import
        from pydev_ipython.inputhook import enable_gui as real_enable_gui
        try:
            return real_enable_gui(gui, app)
        except ValueError as e:
            raise UsageError("%s" % e)

    #-------------------------------------------------------------------------
    # Things related to hooks
    #-------------------------------------------------------------------------

    def init_history(self):
        # Disable history so that we don't have an additional thread for that
        # (and we don't use the history anyways).
        self.config.HistoryManager.enabled = False
        super(PyDevTerminalInteractiveShell, self).init_history()

    def init_hooks(self):
        super(PyDevTerminalInteractiveShell, self).init_hooks()
        self.set_hook('show_in_pager', show_in_pager)

    #-------------------------------------------------------------------------
    # Things related to exceptions
    #-------------------------------------------------------------------------

    def showtraceback(self, exc_tuple=None, *args, **kwargs):
        # IPython does a lot of clever stuff with Exceptions. However mostly
        # it is related to IPython running in a terminal instead of an IDE.
        # (e.g. it prints out snippets of code around the stack trace)
        # PyDev does a lot of clever stuff too, so leave exception handling
        # with default print_exc that PyDev can parse and do its clever stuff
        # with (e.g. it puts links back to the original source code)
        try:
            if exc_tuple is None:
                etype, value, tb = sys.exc_info()
            else:
                etype, value, tb = exc_tuple
        except ValueError:
            return

        if tb is not None:
            traceback.print_exception(etype, value, tb)

    #-------------------------------------------------------------------------
    # Things related to text completion
    #-------------------------------------------------------------------------

    # The way to construct an IPCompleter changed in most versions,
    # so we have a custom, per version implementation of the construction

    def _new_completer_100(self):
        completer = PyDevIPCompleter(shell=self,
                             namespace=self.user_ns,
                             global_namespace=self.user_global_ns,
                             alias_table=self.alias_manager.alias_table,
                             use_readline=self.has_readline,
                             parent=self,
                             )
        return completer

    def _new_completer_234(self):
        # correct for IPython versions 2.x, 3.x, 4.x
        completer = PyDevIPCompleter(shell=self,
                             namespace=self.user_ns,
                             global_namespace=self.user_global_ns,
                             use_readline=self.has_readline,
                             parent=self,
                             )
        return completer

    def _new_completer_500(self):
        completer = PyDevIPCompleter(shell=self,
                                     namespace=self.user_ns,
                                     global_namespace=self.user_global_ns,
                                     use_readline=False,
                                     parent=self
                                     )
        return completer

    def _new_completer_600(self):
        completer = PyDevIPCompleter6(shell=self,
                                     namespace=self.user_ns,
                                     global_namespace=self.user_global_ns,
                                     use_readline=False,
                                     parent=self
                                     )
        return completer

    def add_completer_hooks(self):
        from IPython.core.completerlib import module_completer, magic_run_completer, cd_completer
        try:
            from IPython.core.completerlib import reset_completer
        except ImportError:
            # reset_completer was added for rel-0.13
            reset_completer = None
        self.configurables.append(self.Completer)

        # Add custom completers to the basic ones built into IPCompleter
        sdisp = self.strdispatchers.get('complete_command', StrDispatch())
        self.strdispatchers['complete_command'] = sdisp
        self.Completer.custom_completers = sdisp

        self.set_hook('complete_command', module_completer, str_key='import')
        self.set_hook('complete_command', module_completer, str_key='from')
        self.set_hook('complete_command', magic_run_completer, str_key='%run')
        self.set_hook('complete_command', cd_completer, str_key='%cd')
        if reset_completer:
            self.set_hook('complete_command', reset_completer, str_key='%reset')

    def init_completer(self):
        """Initialize the completion machinery.

        This creates a completer that provides the completions that are
        IPython specific. We use this to supplement PyDev's core code
        completions.
        """
        # PyDev uses its own completer and custom hooks so that it uses
        # most completions from PyDev's core completer which provides
        # extra information.
        # See getCompletions for where the two sets of results are merged

        if IPythonRelease._version_major >= 6:
            self.Completer = self._new_completer_600()
        elif IPythonRelease._version_major >= 5:
            self.Completer = self._new_completer_500()
        elif IPythonRelease._version_major >= 2:
            self.Completer = self._new_completer_234()
        elif IPythonRelease._version_major >= 1:
            self.Completer = self._new_completer_100()

        if hasattr(self.Completer, 'use_jedi'):
            self.Completer.use_jedi = False

        self.add_completer_hooks()

        if IPythonRelease._version_major <= 3:
            # Only configure readline if we truly are using readline.  IPython can
            # do tab-completion over the network, in GUIs, etc, where readline
            # itself may be absent
            if self.has_readline:
                self.set_readline_completer()

    #-------------------------------------------------------------------------
    # Things related to aliases
    #-------------------------------------------------------------------------

    def init_alias(self):
        # InteractiveShell defines alias's we want, but TerminalInteractiveShell defines
        # ones we don't. So don't use super and instead go right to InteractiveShell
        InteractiveShell.init_alias(self)

    #-------------------------------------------------------------------------
    # Things related to exiting
    #-------------------------------------------------------------------------
    def ask_exit(self):
        """ Ask the shell to exit. Can be overiden and used as a callback. """
        # TODO PyDev's console does not have support from the Python side to exit
        # the console. If user forces the exit (with sys.exit()) then the console
        # simply reports errors. e.g.:
        # >>> import sys
        # >>> sys.exit()
        # Failed to create input stream: Connection refused
        # >>>
        # Console already exited with value: 0 while waiting for an answer.
        # Error stream:
        # Output stream:
        # >>>
        #
        # Alternatively if you use the non-IPython shell this is what happens
        # >>> exit()
        # <type 'exceptions.SystemExit'>:None
        # >>>
        # <type 'exceptions.SystemExit'>:None
        # >>>
        #
        super(PyDevTerminalInteractiveShell, self).ask_exit()
        print('To exit the PyDev Console, terminate the console within IDE.')

    #-------------------------------------------------------------------------
    # Things related to magics
    #-------------------------------------------------------------------------

    def init_magics(self):
        super(PyDevTerminalInteractiveShell, self).init_magics()
        # TODO Any additional magics for PyDev?


InteractiveShellABC.register(PyDevTerminalInteractiveShell)  # @UndefinedVariable


#=======================================================================================================================
# _PyDevFrontEnd
#=======================================================================================================================
class _PyDevFrontEnd:

    version = release.__version__

    def __init__(self):
        # Create and initialize our IPython instance.
        if hasattr(PyDevTerminalInteractiveShell, '_instance') and PyDevTerminalInteractiveShell._instance is not None:
            self.ipython = PyDevTerminalInteractiveShell._instance
        else:
            self.ipython = PyDevTerminalInteractiveShell.instance()

        self._curr_exec_line = 0
        self._curr_exec_lines = []

    def show_banner(self):
        self.ipython.show_banner()

    def update(self, globals, locals):
        ns = self.ipython.user_ns

        for key, value in list(ns.items()):
            if key not in locals:
                locals[key] = value

        self.ipython.user_global_ns.clear()
        self.ipython.user_global_ns.update(globals)
        self.ipython.user_ns = locals

        if hasattr(self.ipython, 'history_manager') and hasattr(self.ipython.history_manager, 'save_thread'):
            self.ipython.history_manager.save_thread.pydev_do_not_trace = True  # don't trace ipython history saving thread

    def complete(self, string):
        try:
            if string:
                return self.ipython.complete(None, line=string, cursor_pos=string.__len__())
            else:
                return self.ipython.complete(string, string, 0)
        except:
            # Silence completer exceptions
            pass

    def is_complete(self, string):
        # Based on IPython 0.10.1

        if string in ('', '\n'):
            # Prefiltering, eg through ipython0, may return an empty
            # string although some operations have been accomplished. We
            # thus want to consider an empty string as a complete
            # statement.
            return True
        else:
            try:
                # Add line returns here, to make sure that the statement is
                # complete (except if '\' was used).
                # This should probably be done in a different place (like
                # maybe 'prefilter_input' method? For now, this works.
                clean_string = string.rstrip('\n')
                if not clean_string.endswith('\\'):
                    clean_string += '\n\n'

                is_complete = codeop.compile_command(
                    clean_string,
                    "<string>",
                    "exec"
                )
            except Exception:
                # XXX: Hack: return True so that the
                # code gets executed and the error captured.
                is_complete = True
            return is_complete

    def getCompletions(self, text, act_tok):
        # Get completions from IPython and from PyDev and merge the results
        # IPython only gives context free list of completions, while PyDev
        # gives detailed information about completions.
        try:
            TYPE_IPYTHON = '11'
            TYPE_IPYTHON_MAGIC = '12'
            _line, ipython_completions = self.complete(text)

            from _pydev_bundle._pydev_completer import Completer
            completer = Completer(self.get_namespace(), None)
            ret = completer.complete(act_tok)
            append = ret.append
            ip = self.ipython
            pydev_completions = set([f[0] for f in ret])
            for ipython_completion in ipython_completions:

                # PyCharm was not expecting completions with '%'...
                # Could be fixed in the backend, but it's probably better
                # fixing it at PyCharm.
                # if ipython_completion.startswith('%'):
                #    ipython_completion = ipython_completion[1:]

                if ipython_completion not in pydev_completions:
                    pydev_completions.add(ipython_completion)
                    inf = ip.object_inspect(ipython_completion)
                    if inf['type_name'] == 'Magic function':
                        pydev_type = TYPE_IPYTHON_MAGIC
                    else:
                        pydev_type = TYPE_IPYTHON
                    pydev_doc = inf['docstring']
                    if pydev_doc is None:
                        pydev_doc = ''
                    append((ipython_completion, pydev_doc, '', pydev_type))
            return ret
        except:
            import traceback;traceback.print_exc()
            return []

    def get_namespace(self):
        return self.ipython.user_ns

    def clear_buffer(self):
        del self._curr_exec_lines[:]

    def add_exec(self, line):
        if self._curr_exec_lines:
            self._curr_exec_lines.append(line)

            buf = '\n'.join(self._curr_exec_lines)

            if self.is_complete(buf):
                self._curr_exec_line += 1
                self.ipython.run_cell(buf)
                del self._curr_exec_lines[:]
                return False  # execute complete (no more)

            return True  # needs more
        else:

            if not self.is_complete(line):
                # Did not execute
                self._curr_exec_lines.append(line)
                return True  # needs more
            else:
                self._curr_exec_line += 1
                self.ipython.run_cell(line, store_history=True)
                # hist = self.ipython.history_manager.output_hist_reprs
                # rep = hist.get(self._curr_exec_line, None)
                # if rep is not None:
                #    print(rep)
                return False  # execute complete (no more)

    def is_automagic(self):
        return self.ipython.automagic

    def get_greeting_msg(self):
        return 'PyDev console: using IPython %s\n' % self.version


class _PyDevFrontEndContainer:
    _instance = None
    _last_host_port = None


def get_pydev_frontend(pydev_host, pydev_client_port):
    if _PyDevFrontEndContainer._instance is None:
        _PyDevFrontEndContainer._instance = _PyDevFrontEnd()

    if _PyDevFrontEndContainer._last_host_port != (pydev_host, pydev_client_port):
        _PyDevFrontEndContainer._last_host_port = pydev_host, pydev_client_port

        # Back channel to PyDev to open editors (in the future other
        # info may go back this way. This is the same channel that is
        # used to get stdin, see StdIn in pydev_console_utils)
        _PyDevFrontEndContainer._instance.ipython.hooks['editor'] = create_editor_hook(pydev_host, pydev_client_port)

        # Note: setting the callback directly because setting it with set_hook would actually create a chain instead
        # of ovewriting at each new call).
        # _PyDevFrontEndContainer._instance.ipython.set_hook('editor', create_editor_hook(pydev_host, pydev_client_port))

    return _PyDevFrontEndContainer._instance



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_is_thread_alive.py <==
from _pydev_bundle._pydev_saved_modules import threading

# Hack for https://www.brainwy.com/tracker/PyDev/363 (i.e.: calling is_alive() can throw AssertionError under some
# circumstances).
# It is required to debug threads started by start_new_thread in Python 3.4
_temp = threading.Thread()
if hasattr(_temp, '_is_stopped'):  # Python 3.x has this

    def is_thread_alive(t):
        return not t._is_stopped

elif hasattr(_temp, '_Thread__stopped'):  # Python 2.x has this

    def is_thread_alive(t):
        return not t._Thread__stopped

else:

    # Jython wraps a native java thread and thus only obeys the public API.
    def is_thread_alive(t):
        return t.is_alive()

del _temp


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_localhost.py <==
from _pydev_bundle._pydev_saved_modules import socket
import sys

IS_JYTHON = sys.platform.find('java') != -1

_cache = None


def get_localhost():
    '''
    Should return 127.0.0.1 in ipv4 and ::1 in ipv6

    localhost is not used because on windows vista/windows 7, there can be issues where the resolving doesn't work
    properly and takes a lot of time (had this issue on the pyunit server).

    Using the IP directly solves the problem.
    '''
    # TODO: Needs better investigation!

    global _cache
    if _cache is None:
        try:
            for addr_info in socket.getaddrinfo("localhost", 80, 0, 0, socket.SOL_TCP):
                config = addr_info[4]
                if config[0] == '127.0.0.1':
                    _cache = '127.0.0.1'
                    return _cache
        except:
            # Ok, some versions of Python don't have getaddrinfo or SOL_TCP... Just consider it 127.0.0.1 in this case.
            _cache = '127.0.0.1'
        else:
            _cache = 'localhost'

    return _cache


def get_socket_names(n_sockets, close=False):
    socket_names = []
    sockets = []
    for _ in range(n_sockets):
        if IS_JYTHON:
            # Although the option which would be pure java *should* work for Jython, the socket being returned is still 0
            # (i.e.: it doesn't give the local port bound, only the original port, which was 0).
            from java.net import ServerSocket
            sock = ServerSocket(0)
            socket_name = get_localhost(), sock.getLocalPort()
        else:
            sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM)
            sock.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
            sock.bind((get_localhost(), 0))
            socket_name = sock.getsockname()

        sockets.append(sock)
        socket_names.append(socket_name)

    if close:
        for s in sockets:
            s.close()
    return socket_names


def get_socket_name(close=False):
    return get_socket_names(1, close)[0]


if __name__ == '__main__':
    print(get_socket_name())


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_log.py <==
from _pydevd_bundle.pydevd_constants import DebugInfoHolder, SHOW_COMPILE_CYTHON_COMMAND_LINE, NULL, LOG_TIME, \
    ForkSafeLock
from contextlib import contextmanager
import traceback
import os
import sys


class _LoggingGlobals(object):
    _warn_once_map = {}
    _debug_stream_filename = None
    _debug_stream = NULL
    _debug_stream_initialized = False
    _initialize_lock = ForkSafeLock()


def initialize_debug_stream(reinitialize=False):
    '''
    :param bool reinitialize:
        Reinitialize is used to update the debug stream after a fork (thus, if it wasn't
        initialized, we don't need to do anything, just wait for the first regular log call
        to initialize).
    '''
    if reinitialize:
        if not _LoggingGlobals._debug_stream_initialized:
            return
    else:
        if _LoggingGlobals._debug_stream_initialized:
            return

    with _LoggingGlobals._initialize_lock:
        # Initialization is done lazilly, so, it's possible that multiple threads try to initialize
        # logging.

        # Check initial conditions again after obtaining the lock.
        if reinitialize:
            if not _LoggingGlobals._debug_stream_initialized:
                return
        else:
            if _LoggingGlobals._debug_stream_initialized:
                return

        _LoggingGlobals._debug_stream_initialized = True

        # Note: we cannot initialize with sys.stderr because when forking we may end up logging things in 'os' calls.
        _LoggingGlobals._debug_stream = NULL
        _LoggingGlobals._debug_stream_filename = None

        if not DebugInfoHolder.PYDEVD_DEBUG_FILE:
            _LoggingGlobals._debug_stream = sys.stderr
        else:
            # Add pid to the filename.
            try:
                target_file = DebugInfoHolder.PYDEVD_DEBUG_FILE
                debug_file = _compute_filename_with_pid(target_file)
                _LoggingGlobals._debug_stream = open(debug_file, 'w')
                _LoggingGlobals._debug_stream_filename = debug_file
            except Exception:
                _LoggingGlobals._debug_stream = sys.stderr
                # Don't fail when trying to setup logging, just show the exception.
                traceback.print_exc()


def _compute_filename_with_pid(target_file, pid=None):
    # Note: used in tests.
    dirname = os.path.dirname(target_file)
    basename = os.path.basename(target_file)
    try:
        os.makedirs(dirname)
    except Exception:
        pass  # Ignore error if it already exists.

    name, ext = os.path.splitext(basename)
    if pid is None:
        pid = os.getpid()
    return os.path.join(dirname, '%s.%s%s' % (name, pid, ext))


def log_to(log_file:str, log_level:int=3) -> None:
    with _LoggingGlobals._initialize_lock:
        # Can be set directly.
        DebugInfoHolder.DEBUG_TRACE_LEVEL = log_level

        if DebugInfoHolder.PYDEVD_DEBUG_FILE != log_file:
            # Note that we don't need to reset it unless it actually changed
            # (would be the case where it's set as an env var in a new process
            # and a subprocess initializes logging to the same value).
            _LoggingGlobals._debug_stream = NULL
            _LoggingGlobals._debug_stream_filename = None

            DebugInfoHolder.PYDEVD_DEBUG_FILE = log_file

            _LoggingGlobals._debug_stream_initialized = False


def list_log_files(pydevd_debug_file):
    log_files = []
    dirname = os.path.dirname(pydevd_debug_file)
    basename = os.path.basename(pydevd_debug_file)
    if os.path.isdir(dirname):
        name, ext = os.path.splitext(basename)
        for f in os.listdir(dirname):
            if f.startswith(name) and f.endswith(ext):
                log_files.append(os.path.join(dirname, f))
    return log_files


@contextmanager
def log_context(trace_level, stream):
    '''
    To be used to temporarily change the logging settings.
    '''
    with _LoggingGlobals._initialize_lock:
        original_trace_level = DebugInfoHolder.DEBUG_TRACE_LEVEL
        original_debug_stream = _LoggingGlobals._debug_stream
        original_pydevd_debug_file = DebugInfoHolder.PYDEVD_DEBUG_FILE
        original_debug_stream_filename = _LoggingGlobals._debug_stream_filename
        original_initialized = _LoggingGlobals._debug_stream_initialized

        DebugInfoHolder.DEBUG_TRACE_LEVEL = trace_level
        _LoggingGlobals._debug_stream = stream
        _LoggingGlobals._debug_stream_initialized = True
    try:
        yield
    finally:
        with _LoggingGlobals._initialize_lock:
            DebugInfoHolder.DEBUG_TRACE_LEVEL = original_trace_level
            _LoggingGlobals._debug_stream = original_debug_stream
            DebugInfoHolder.PYDEVD_DEBUG_FILE = original_pydevd_debug_file
            _LoggingGlobals._debug_stream_filename = original_debug_stream_filename
            _LoggingGlobals._debug_stream_initialized = original_initialized


import time
_last_log_time = time.time()

# Set to True to show pid in each logged message (usually the file has it, but sometimes it's handy).
_LOG_PID = False


def _pydevd_log(level, msg, *args):
    '''
    Levels are:

    0 most serious warnings/errors (always printed)
    1 warnings/significant events
    2 informational trace
    3 verbose mode
    '''
    if level <= DebugInfoHolder.DEBUG_TRACE_LEVEL:
        # yes, we can have errors printing if the console of the program has been finished (and we're still trying to print something)
        try:
            try:
                if args:
                    msg = msg % args
            except:
                msg = '%s - %s' % (msg, args)

            if LOG_TIME:
                global _last_log_time
                new_log_time = time.time()
                time_diff = new_log_time - _last_log_time
                _last_log_time = new_log_time
                msg = '%.2fs - %s\n' % (time_diff, msg,)
            else:
                msg = '%s\n' % (msg,)

            if _LOG_PID:
                msg = '<%s> - %s\n' % (os.getpid(), msg,)

            try:
                try:
                    initialize_debug_stream()  # Do it as late as possible
                    _LoggingGlobals._debug_stream.write(msg)
                except TypeError:
                    if isinstance(msg, bytes):
                        # Depending on the StringIO flavor, it may only accept unicode.
                        msg = msg.decode('utf-8', 'replace')
                        _LoggingGlobals._debug_stream.write(msg)
            except UnicodeEncodeError:
                # When writing to the stream it's possible that the string can't be represented
                # in the encoding expected (in this case, convert it to the stream encoding
                # or ascii if we can't find one suitable using a suitable replace).
                encoding = getattr(_LoggingGlobals._debug_stream, 'encoding', 'ascii')
                msg = msg.encode(encoding, 'backslashreplace')
                msg = msg.decode(encoding)
                _LoggingGlobals._debug_stream.write(msg)

            _LoggingGlobals._debug_stream.flush()
        except:
            pass
        return True


def _pydevd_log_exception(msg='', *args):
    if msg or args:
        _pydevd_log(0, msg, *args)
    try:
        initialize_debug_stream()  # Do it as late as possible
        traceback.print_exc(file=_LoggingGlobals._debug_stream)
        _LoggingGlobals._debug_stream.flush()
    except:
        raise


def verbose(msg, *args):
    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 3:
        _pydevd_log(3, msg, *args)


def debug(msg, *args):
    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 2:
        _pydevd_log(2, msg, *args)


def info(msg, *args):
    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
        _pydevd_log(1, msg, *args)


warn = info


def critical(msg, *args):
    _pydevd_log(0, msg, *args)


def exception(msg='', *args):
    try:
        _pydevd_log_exception(msg, *args)
    except:
        pass  # Should never fail (even at interpreter shutdown).


error = exception


def error_once(msg, *args):
    try:
        if args:
            message = msg % args
        else:
            message = str(msg)
    except:
        message = '%s - %s' % (msg, args)

    if message not in _LoggingGlobals._warn_once_map:
        _LoggingGlobals._warn_once_map[message] = True
        critical(message)


def exception_once(msg, *args):
    try:
        if args:
            message = msg % args
        else:
            message = str(msg)
    except:
        message = '%s - %s' % (msg, args)

    if message not in _LoggingGlobals._warn_once_map:
        _LoggingGlobals._warn_once_map[message] = True
        exception(message)


def debug_once(msg, *args):
    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 3:
        error_once(msg, *args)


def show_compile_cython_command_line():
    if SHOW_COMPILE_CYTHON_COMMAND_LINE:
        dirname = os.path.dirname(os.path.dirname(__file__))
        error_once("warning: Debugger speedups using cython not found. Run '\"%s\" \"%s\" build_ext --inplace' to build.",
            sys.executable, os.path.join(dirname, 'setup_pydevd_cython.py'))



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_monkey.py <==
# License: EPL
import os
import re
import sys
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_constants import get_global_debugger, IS_WINDOWS, IS_JYTHON, get_current_thread_id, \
    sorted_dict_repr, set_global_debugger, DebugInfoHolder
from _pydev_bundle import pydev_log
from contextlib import contextmanager
from _pydevd_bundle import pydevd_constants, pydevd_defaults
from _pydevd_bundle.pydevd_defaults import PydevdCustomization
import ast

try:
    from pathlib import Path
except ImportError:
    Path = None

#===============================================================================
# Things that are dependent on having the pydevd debugger
#===============================================================================

pydev_src_dir = os.path.dirname(os.path.dirname(__file__))

_arg_patch = threading.local()


@contextmanager
def skip_subprocess_arg_patch():
    _arg_patch.apply_arg_patching = False
    try:
        yield
    finally:
        _arg_patch.apply_arg_patching = True


def _get_apply_arg_patching():
    return getattr(_arg_patch, 'apply_arg_patching', True)


def _get_setup_updated_with_protocol_and_ppid(setup, is_exec=False):
    if setup is None:
        setup = {}
    setup = setup.copy()
    # Discard anything related to the protocol (we'll set the the protocol based on the one
    # currently set).
    setup.pop(pydevd_constants.ARGUMENT_HTTP_JSON_PROTOCOL, None)
    setup.pop(pydevd_constants.ARGUMENT_JSON_PROTOCOL, None)
    setup.pop(pydevd_constants.ARGUMENT_QUOTED_LINE_PROTOCOL, None)

    if not is_exec:
        # i.e.: The ppid for the subprocess is the current pid.
        # If it's an exec, keep it what it was.
        setup[pydevd_constants.ARGUMENT_PPID] = os.getpid()

    protocol = pydevd_constants.get_protocol()
    if protocol == pydevd_constants.HTTP_JSON_PROTOCOL:
        setup[pydevd_constants.ARGUMENT_HTTP_JSON_PROTOCOL] = True

    elif protocol == pydevd_constants.JSON_PROTOCOL:
        setup[pydevd_constants.ARGUMENT_JSON_PROTOCOL] = True

    elif protocol == pydevd_constants.QUOTED_LINE_PROTOCOL:
        setup[pydevd_constants.ARGUMENT_QUOTED_LINE_PROTOCOL] = True

    elif protocol == pydevd_constants.HTTP_PROTOCOL:
        setup[pydevd_constants.ARGUMENT_HTTP_PROTOCOL] = True

    else:
        pydev_log.debug('Unexpected protocol: %s', protocol)

    mode = pydevd_defaults.PydevdCustomization.DEBUG_MODE
    if mode:
        setup['debug-mode'] = mode

    preimport = pydevd_defaults.PydevdCustomization.PREIMPORT
    if preimport:
        setup['preimport'] = preimport

    if DebugInfoHolder.PYDEVD_DEBUG_FILE:
        setup['log-file'] = DebugInfoHolder.PYDEVD_DEBUG_FILE

    if DebugInfoHolder.DEBUG_TRACE_LEVEL:
        setup['log-level'] = DebugInfoHolder.DEBUG_TRACE_LEVEL

    return setup


class _LastFutureImportFinder(ast.NodeVisitor):

    def __init__(self):
        self.last_future_import_found = None

    def visit_ImportFrom(self, node):
        if node.module == '__future__':
            self.last_future_import_found = node


def _get_offset_from_line_col(code, line, col):
    offset = 0
    for i, line_contents in enumerate(code.splitlines(True)):
        if i == line:
            offset += col
            return offset
        else:
            offset += len(line_contents)

    return -1


def _separate_future_imports(code):
    '''
    :param code:
        The code from where we want to get the __future__ imports (note that it's possible that
        there's no such entry).

    :return tuple(str, str):
        The return is a tuple(future_import, code).

        If the future import is not available a return such as ('', code) is given, otherwise, the
        future import will end with a ';' (so that it can be put right before the pydevd attach
        code).
    '''
    try:
        node = ast.parse(code, '<string>', 'exec')
        visitor = _LastFutureImportFinder()
        visitor.visit(node)

        if visitor.last_future_import_found is None:
            return '', code

        node = visitor.last_future_import_found
        offset = -1
        if hasattr(node, 'end_lineno') and hasattr(node, 'end_col_offset'):
            # Python 3.8 onwards has these (so, use when possible).
            line, col = node.end_lineno, node.end_col_offset
            offset = _get_offset_from_line_col(code, line - 1, col)  # ast lines are 1-based, make it 0-based.

        else:
            # end line/col not available, let's just find the offset and then search
            # for the alias from there.
            line, col = node.lineno, node.col_offset
            offset = _get_offset_from_line_col(code, line - 1, col)  # ast lines are 1-based, make it 0-based.
            if offset >= 0 and node.names:
                from_future_import_name = node.names[-1].name
                i = code.find(from_future_import_name, offset)
                if i < 0:
                    offset = -1
                else:
                    offset = i + len(from_future_import_name)

        if offset >= 0:
            for i in range(offset, len(code)):
                if code[i] in (' ', '\t', ';', ')', '\n'):
                    offset += 1
                else:
                    break

            future_import = code[:offset]
            code_remainder = code[offset:]

            # Now, put '\n' lines back into the code remainder (we had to search for
            # `\n)`, but in case we just got the `\n`, it should be at the remainder,
            # not at the future import.
            while future_import.endswith('\n'):
                future_import = future_import[:-1]
                code_remainder = '\n' + code_remainder

            if not future_import.endswith(';'):
                future_import += ';'
            return future_import, code_remainder

        # This shouldn't happen...
        pydev_log.info('Unable to find line %s in code:\n%r', line, code)
        return '', code

    except:
        pydev_log.exception('Error getting from __future__ imports from: %r', code)
        return '', code


def _get_python_c_args(host, port, code, args, setup):
    setup = _get_setup_updated_with_protocol_and_ppid(setup)

    # i.e.: We want to make the repr sorted so that it works in tests.
    setup_repr = setup if setup is None else (sorted_dict_repr(setup))

    future_imports = ''
    if '__future__' in code:
        # If the code has a __future__ import, we need to be able to strip the __future__
        # imports from the code and add them to the start of our code snippet.
        future_imports, code = _separate_future_imports(code)

    return ("%simport sys; sys.path.insert(0, r'%s'); import pydevd; pydevd.config(%r, %r); "
            "pydevd.settrace(host=%r, port=%s, suspend=False, trace_only_current_thread=False, patch_multiprocessing=True, access_token=%r, client_access_token=%r, __setup_holder__=%s); "
            "%s"
            ) % (
               future_imports,
               pydev_src_dir,
               pydevd_constants.get_protocol(),
               PydevdCustomization.DEBUG_MODE,
               host,
               port,
               setup.get('access-token'),
               setup.get('client-access-token'),
               setup_repr,
               code)


def _get_host_port():
    import pydevd
    host, port = pydevd.dispatch()
    return host, port


def _is_managed_arg(arg):
    pydevd_py = _get_str_type_compatible(arg, 'pydevd.py')
    if arg.endswith(pydevd_py):
        return True
    return False


def _on_forked_process(setup_tracing=True):
    pydevd_constants.after_fork()
    pydev_log.initialize_debug_stream(reinitialize=True)

    if setup_tracing:
        pydev_log.debug('pydevd on forked process: %s', os.getpid())

    import pydevd
    pydevd.threadingCurrentThread().__pydevd_main_thread = True
    pydevd.settrace_forked(setup_tracing=setup_tracing)


def _on_set_trace_for_new_thread(global_debugger):
    if global_debugger is not None:
        global_debugger.enable_tracing()


def _get_str_type_compatible(s, args):
    '''
    This method converts `args` to byte/unicode based on the `s' type.
    '''
    if isinstance(args, (list, tuple)):
        ret = []
        for arg in args:
            if type(s) == type(arg):
                ret.append(arg)
            else:
                if isinstance(s, bytes):
                    ret.append(arg.encode('utf-8'))
                else:
                    ret.append(arg.decode('utf-8'))
        return ret
    else:
        if type(s) == type(args):
            return args
        else:
            if isinstance(s, bytes):
                return args.encode('utf-8')
            else:
                return args.decode('utf-8')


#===============================================================================
# Things related to monkey-patching
#===============================================================================
def is_python(path):
    single_quote, double_quote = _get_str_type_compatible(path, ["'", '"'])

    if path.endswith(single_quote) or path.endswith(double_quote):
        path = path[1:len(path) - 1]
    filename = os.path.basename(path).lower()
    for name in _get_str_type_compatible(filename, ['python', 'jython', 'pypy']):
        if filename.find(name) != -1:
            return True

    return False


class InvalidTypeInArgsException(Exception):
    pass


def remove_quotes_from_args(args):
    if sys.platform == "win32":
        new_args = []

        for x in args:
            if Path is not None and isinstance(x, Path):
                x = str(x)
            else:
                if not isinstance(x, (bytes, str)):
                    raise InvalidTypeInArgsException(str(type(x)))

            double_quote, two_double_quotes = _get_str_type_compatible(x, ['"', '""'])

            if x != two_double_quotes:
                if len(x) > 1 and x.startswith(double_quote) and x.endswith(double_quote):
                    x = x[1:-1]

            new_args.append(x)
        return new_args
    else:
        new_args = []
        for x in args:
            if Path is not None and isinstance(x, Path):
                x = x.as_posix()
            else:
                if not isinstance(x, (bytes, str)):
                    raise InvalidTypeInArgsException(str(type(x)))
            new_args.append(x)

        return new_args


def quote_arg_win32(arg):
    fix_type = lambda x: _get_str_type_compatible(arg, x)

    # See if we need to quote at all - empty strings need quoting, as do strings
    # with whitespace or quotes in them. Backslashes do not need quoting.
    if arg and not set(arg).intersection(fix_type(' "\t\n\v')):
        return arg

    # Per https://docs.microsoft.com/en-us/windows/desktop/api/shellapi/nf-shellapi-commandlinetoargvw,
    # the standard way to interpret arguments in double quotes is as follows:
    #
    #       2N backslashes followed by a quotation mark produce N backslashes followed by
    #       begin/end quote. This does not become part of the parsed argument, but toggles
    #       the "in quotes" mode.
    #
    #       2N+1 backslashes followed by a quotation mark again produce N backslashes followed
    #       by a quotation mark literal ("). This does not toggle the "in quotes" mode.
    #
    #       N backslashes not followed by a quotation mark simply produce N backslashes.
    #
    # This code needs to do the reverse transformation, thus:
    #
    #       N backslashes followed by " produce 2N+1 backslashes followed by "
    #
    #       N backslashes at the end (i.e. where the closing " goes) produce 2N backslashes.
    #
    #       N backslashes in any other position remain as is.

    arg = re.sub(fix_type(r'(\\*)\"'), fix_type(r'\1\1\\"'), arg)
    arg = re.sub(fix_type(r'(\\*)$'), fix_type(r'\1\1'), arg)
    return fix_type('"') + arg + fix_type('"')


def quote_args(args):
    if sys.platform == "win32":
        return list(map(quote_arg_win32, args))
    else:
        return args


def patch_args(args, is_exec=False):
    '''
    :param list args:
        Arguments to patch.

    :param bool is_exec:
        If it's an exec, the current process will be replaced (this means we have
        to keep the same ppid).
    '''
    try:
        pydev_log.debug("Patching args: %s", args)
        original_args = args
        try:
            unquoted_args = remove_quotes_from_args(args)
        except InvalidTypeInArgsException as e:
            pydev_log.info('Unable to monkey-patch subprocess arguments because a type found in the args is invalid: %s', e)
            return original_args

        # Internally we should reference original_args (if we want to return them) or unquoted_args
        # to add to the list which will be then quoted in the end.
        del args

        from pydevd import SetupHolder
        if not unquoted_args:
            return original_args

        if not is_python(unquoted_args[0]):
            pydev_log.debug("Process is not python, returning.")
            return original_args

        # Note: we create a copy as string to help with analyzing the arguments, but
        # the final list should have items from the unquoted_args as they were initially.
        args_as_str = _get_str_type_compatible('', unquoted_args)

        params_with_value_in_separate_arg = (
            '--check-hash-based-pycs',
            '--jit'  # pypy option
        )

        # All short switches may be combined together. The ones below require a value and the
        # value itself may be embedded in the arg.
        #
        # i.e.: Python accepts things as:
        #
        # python -OQold -qmtest
        #
        # Which is the same as:
        #
        # python -O -Q old -q -m test
        #
        # or even:
        #
        # python -OQold "-vcimport sys;print(sys)"
        #
        # Which is the same as:
        #
        # python -O -Q old -v -c "import sys;print(sys)"

        params_with_combinable_arg = set(('W', 'X', 'Q', 'c', 'm'))

        module_name = None
        before_module_flag = ''
        module_name_i_start = -1
        module_name_i_end = -1

        code = None
        code_i = -1
        code_i_end = -1
        code_flag = ''

        filename = None
        filename_i = -1

        ignore_next = True  # start ignoring the first (the first entry is the python executable)
        for i, arg_as_str in enumerate(args_as_str):
            if ignore_next:
                ignore_next = False
                continue

            if arg_as_str.startswith('-'):
                if arg_as_str == '-':
                    # Contents will be read from the stdin. This is not currently handled.
                    pydev_log.debug('Unable to fix arguments to attach debugger on subprocess when reading from stdin ("python ... -").')
                    return original_args

                if arg_as_str.startswith(params_with_value_in_separate_arg):
                    if arg_as_str in params_with_value_in_separate_arg:
                        ignore_next = True
                    continue

                break_out = False
                for j, c in enumerate(arg_as_str):

                    # i.e.: Python supports -X faulthandler as well as -Xfaulthandler
                    # (in one case we have to ignore the next and in the other we don't
                    # have to ignore it).
                    if c in params_with_combinable_arg:
                        remainder = arg_as_str[j + 1:]
                        if not remainder:
                            ignore_next = True

                        if c == 'm':
                            # i.e.: Something as
                            # python -qm test
                            # python -m test
                            # python -qmtest
                            before_module_flag = arg_as_str[:j]  # before_module_flag would then be "-q"
                            if before_module_flag == '-':
                                before_module_flag = ''
                            module_name_i_start = i
                            if not remainder:
                                module_name = unquoted_args[i + 1]
                                module_name_i_end = i + 1
                            else:
                                # i.e.: python -qmtest should provide 'test' as the module_name
                                module_name = unquoted_args[i][j + 1:]
                                module_name_i_end = module_name_i_start
                            break_out = True
                            break

                        elif c == 'c':
                            # i.e.: Something as
                            # python -qc "import sys"
                            # python -c "import sys"
                            # python "-qcimport sys"
                            code_flag = arg_as_str[:j + 1]  # code_flag would then be "-qc"

                            if not remainder:
                                # arg_as_str is something as "-qc", "import sys"
                                code = unquoted_args[i + 1]
                                code_i_end = i + 2
                            else:
                                # if arg_as_str is something as "-qcimport sys"
                                code = remainder  # code would be "import sys"
                                code_i_end = i + 1
                            code_i = i
                            break_out = True
                            break

                        else:
                            break

                if break_out:
                    break

            else:
                # It doesn't start with '-' and we didn't ignore this entry:
                # this means that this is the file to be executed.
                filename = unquoted_args[i]

                # Note that the filename is not validated here.
                # There are cases where even a .exe is valid (xonsh.exe):
                # https://github.com/microsoft/debugpy/issues/945
                # So, we should support whatever runpy.run_path
                # supports in this case.

                filename_i = i

                if _is_managed_arg(filename):  # no need to add pydevd twice
                    pydev_log.debug('Skipped monkey-patching as pydevd.py is in args already.')
                    return original_args

                break
        else:
            # We didn't find the filename (something is unexpected).
            pydev_log.debug('Unable to fix arguments to attach debugger on subprocess (filename not found).')
            return original_args

        if code_i != -1:
            host, port = _get_host_port()

            if port is not None:
                new_args = []
                new_args.extend(unquoted_args[:code_i])
                new_args.append(code_flag)
                new_args.append(_get_python_c_args(host, port, code, unquoted_args, SetupHolder.setup))
                new_args.extend(unquoted_args[code_i_end:])

                return quote_args(new_args)

        first_non_vm_index = max(filename_i, module_name_i_start)
        if first_non_vm_index == -1:
            pydev_log.debug('Unable to fix arguments to attach debugger on subprocess (could not resolve filename nor module name).')
            return original_args

        # Original args should be something as:
        # ['X:\\pysrc\\pydevd.py', '--multiprocess', '--print-in-debugger-startup',
        #  '--vm_type', 'python', '--client', '127.0.0.1', '--port', '56352', '--file', 'x:\\snippet1.py']
        from _pydevd_bundle.pydevd_command_line_handling import setup_to_argv
        new_args = []
        new_args.extend(unquoted_args[:first_non_vm_index])
        if before_module_flag:
            new_args.append(before_module_flag)

        add_module_at = len(new_args) + 1

        new_args.extend(setup_to_argv(
            _get_setup_updated_with_protocol_and_ppid(SetupHolder.setup, is_exec=is_exec),
            skip_names=set(('module', 'cmd-line'))
        ))
        new_args.append('--file')

        if module_name is not None:
            assert module_name_i_start != -1
            assert module_name_i_end != -1
            # Always after 'pydevd' (i.e.: pydevd "--module" --multiprocess ...)
            new_args.insert(add_module_at, '--module')
            new_args.append(module_name)
            new_args.extend(unquoted_args[module_name_i_end + 1:])

        elif filename is not None:
            assert filename_i != -1
            new_args.append(filename)
            new_args.extend(unquoted_args[filename_i + 1:])

        else:
            raise AssertionError('Internal error (unexpected condition)')

        return quote_args(new_args)
    except:
        pydev_log.exception('Error patching args (debugger not attached to subprocess).')
        return original_args


def str_to_args_windows(args):
    # See https://docs.microsoft.com/en-us/cpp/c-language/parsing-c-command-line-arguments.
    #
    # Implemetation ported from DebugPlugin.parseArgumentsWindows:
    # https://github.com/eclipse/eclipse.platform.debug/blob/master/org.eclipse.debug.core/core/org/eclipse/debug/core/DebugPlugin.java

    result = []

    DEFAULT = 0
    ARG = 1
    IN_DOUBLE_QUOTE = 2

    state = DEFAULT
    backslashes = 0
    buf = ''

    args_len = len(args)
    for i in range(args_len):
        ch = args[i]
        if (ch == '\\'):
            backslashes += 1
            continue
        elif (backslashes != 0):
            if ch == '"':
                while backslashes >= 2:
                    backslashes -= 2
                    buf += '\\'
                if (backslashes == 1):
                    if (state == DEFAULT):
                        state = ARG

                    buf += '"'
                    backslashes = 0
                    continue
                # else fall through to switch
            else:
                # false alarm, treat passed backslashes literally...
                if (state == DEFAULT):
                    state = ARG

                while backslashes > 0:
                    backslashes -= 1
                    buf += '\\'
                # fall through to switch
        if ch in (' ', '\t'):
            if (state == DEFAULT):
                # skip
                continue
            elif (state == ARG):
                state = DEFAULT
                result.append(buf)
                buf = ''
                continue

        if state in (DEFAULT, ARG):
            if ch == '"':
                state = IN_DOUBLE_QUOTE
            else:
                state = ARG
                buf += ch

        elif state == IN_DOUBLE_QUOTE:
            if ch == '"':
                if (i + 1 < args_len and args[i + 1] == '"'):
                    # Undocumented feature in Windows:
                    # Two consecutive double quotes inside a double-quoted argument are interpreted as
                    # a single double quote.
                    buf += '"'
                    i += 1
                else:
                    state = ARG
            else:
                buf += ch

        else:
            raise RuntimeError('Illegal condition')

    if len(buf) > 0 or state != DEFAULT:
        result.append(buf)

    return result


def patch_arg_str_win(arg_str):
    args = str_to_args_windows(arg_str)
    # Fix https://youtrack.jetbrains.com/issue/PY-9767 (args may be empty)
    if not args or not is_python(args[0]):
        return arg_str
    arg_str = ' '.join(patch_args(args))
    pydev_log.debug("New args: %s", arg_str)
    return arg_str


def monkey_patch_module(module, funcname, create_func):
    if hasattr(module, funcname):
        original_name = 'original_' + funcname
        if not hasattr(module, original_name):
            setattr(module, original_name, getattr(module, funcname))
            setattr(module, funcname, create_func(original_name))


def monkey_patch_os(funcname, create_func):
    monkey_patch_module(os, funcname, create_func)


def warn_multiproc():
    pass  # TODO: Provide logging as messages to the IDE.
    # pydev_log.error_once(
    #     "pydev debugger: New process is launching (breakpoints won't work in the new process).\n"
    #     "pydev debugger: To debug that process please enable 'Attach to subprocess automatically while debugging?' option in the debugger settings.\n")
    #


def create_warn_multiproc(original_name):

    def new_warn_multiproc(*args, **kwargs):
        import os

        warn_multiproc()

        return getattr(os, original_name)(*args, **kwargs)

    return new_warn_multiproc


def create_execl(original_name):

    def new_execl(path, *args):
        """
        os.execl(path, arg0, arg1, ...)
        os.execle(path, arg0, arg1, ..., env)
        os.execlp(file, arg0, arg1, ...)
        os.execlpe(file, arg0, arg1, ..., env)
        """
        if _get_apply_arg_patching():
            args = patch_args(args, is_exec=True)
            send_process_created_message()
            send_process_about_to_be_replaced()

        return getattr(os, original_name)(path, *args)

    return new_execl


def create_execv(original_name):

    def new_execv(path, args):
        """
        os.execv(path, args)
        os.execvp(file, args)
        """
        if _get_apply_arg_patching():
            args = patch_args(args, is_exec=True)
            send_process_created_message()
            send_process_about_to_be_replaced()

        return getattr(os, original_name)(path, args)

    return new_execv


def create_execve(original_name):
    """
    os.execve(path, args, env)
    os.execvpe(file, args, env)
    """

    def new_execve(path, args, env):
        if _get_apply_arg_patching():
            args = patch_args(args, is_exec=True)
            send_process_created_message()
            send_process_about_to_be_replaced()

        return getattr(os, original_name)(path, args, env)

    return new_execve


def create_spawnl(original_name):

    def new_spawnl(mode, path, *args):
        """
        os.spawnl(mode, path, arg0, arg1, ...)
        os.spawnlp(mode, file, arg0, arg1, ...)
        """
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(os, original_name)(mode, path, *args)

    return new_spawnl


def create_spawnv(original_name):

    def new_spawnv(mode, path, args):
        """
        os.spawnv(mode, path, args)
        os.spawnvp(mode, file, args)
        """
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(os, original_name)(mode, path, args)

    return new_spawnv


def create_spawnve(original_name):
    """
    os.spawnve(mode, path, args, env)
    os.spawnvpe(mode, file, args, env)
    """

    def new_spawnve(mode, path, args, env):
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(os, original_name)(mode, path, args, env)

    return new_spawnve


def create_posix_spawn(original_name):
    """
    os.posix_spawn(executable, args, env, **kwargs)
    """

    def new_posix_spawn(executable, args, env, **kwargs):
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(os, original_name)(executable, args, env, **kwargs)

    return new_posix_spawn


def create_fork_exec(original_name):
    """
    _posixsubprocess.fork_exec(args, executable_list, close_fds, ... (13 more))
    """

    def new_fork_exec(args, *other_args):
        import _posixsubprocess  # @UnresolvedImport
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(_posixsubprocess, original_name)(args, *other_args)

    return new_fork_exec


def create_warn_fork_exec(original_name):
    """
    _posixsubprocess.fork_exec(args, executable_list, close_fds, ... (13 more))
    """

    def new_warn_fork_exec(*args):
        try:
            import _posixsubprocess
            warn_multiproc()
            return getattr(_posixsubprocess, original_name)(*args)
        except:
            pass

    return new_warn_fork_exec


def create_subprocess_fork_exec(original_name):
    """
    subprocess._fork_exec(args, executable_list, close_fds, ... (13 more))
    """

    def new_fork_exec(args, *other_args):
        import subprocess
        if _get_apply_arg_patching():
            args = patch_args(args)
            send_process_created_message()

        return getattr(subprocess, original_name)(args, *other_args)

    return new_fork_exec


def create_subprocess_warn_fork_exec(original_name):
    """
    subprocess._fork_exec(args, executable_list, close_fds, ... (13 more))
    """

    def new_warn_fork_exec(*args):
        try:
            import subprocess
            warn_multiproc()
            return getattr(subprocess, original_name)(*args)
        except:
            pass

    return new_warn_fork_exec


def create_CreateProcess(original_name):
    """
    CreateProcess(*args, **kwargs)
    """

    def new_CreateProcess(app_name, cmd_line, *args):
        try:
            import _subprocess
        except ImportError:
            import _winapi as _subprocess

        if _get_apply_arg_patching():
            cmd_line = patch_arg_str_win(cmd_line)
            send_process_created_message()

        return getattr(_subprocess, original_name)(app_name, cmd_line, *args)

    return new_CreateProcess


def create_CreateProcessWarnMultiproc(original_name):
    """
    CreateProcess(*args, **kwargs)
    """

    def new_CreateProcess(*args):
        try:
            import _subprocess
        except ImportError:
            import _winapi as _subprocess
        warn_multiproc()
        return getattr(_subprocess, original_name)(*args)

    return new_CreateProcess


def create_fork(original_name):

    def new_fork():
        # A simple fork will result in a new python process
        is_new_python_process = True
        frame = sys._getframe()

        apply_arg_patch = _get_apply_arg_patching()

        is_subprocess_fork = False
        while frame is not None:
            if frame.f_code.co_name == '_execute_child' and 'subprocess' in frame.f_code.co_filename:
                is_subprocess_fork = True
                # If we're actually in subprocess.Popen creating a child, it may
                # result in something which is not a Python process, (so, we
                # don't want to connect with it in the forked version).
                executable = frame.f_locals.get('executable')
                if executable is not None:
                    is_new_python_process = False
                    if is_python(executable):
                        is_new_python_process = True
                break

            frame = frame.f_back
        frame = None  # Just make sure we don't hold on to it.

        protocol = pydevd_constants.get_protocol()
        debug_mode = PydevdCustomization.DEBUG_MODE

        child_process = getattr(os, original_name)()  # fork
        if not child_process:
            if is_new_python_process:
                PydevdCustomization.DEFAULT_PROTOCOL = protocol
                PydevdCustomization.DEBUG_MODE = debug_mode
                _on_forked_process(setup_tracing=apply_arg_patch and not is_subprocess_fork)
            else:
                set_global_debugger(None)
        else:
            if is_new_python_process:
                send_process_created_message()
        return child_process

    return new_fork


def send_process_created_message():
    py_db = get_global_debugger()
    if py_db is not None:
        py_db.send_process_created_message()


def send_process_about_to_be_replaced():
    py_db = get_global_debugger()
    if py_db is not None:
        py_db.send_process_about_to_be_replaced()


def patch_new_process_functions():
    # os.execl(path, arg0, arg1, ...)
    # os.execle(path, arg0, arg1, ..., env)
    # os.execlp(file, arg0, arg1, ...)
    # os.execlpe(file, arg0, arg1, ..., env)
    # os.execv(path, args)
    # os.execve(path, args, env)
    # os.execvp(file, args)
    # os.execvpe(file, args, env)
    monkey_patch_os('execl', create_execl)
    monkey_patch_os('execle', create_execl)
    monkey_patch_os('execlp', create_execl)
    monkey_patch_os('execlpe', create_execl)
    monkey_patch_os('execv', create_execv)
    monkey_patch_os('execve', create_execve)
    monkey_patch_os('execvp', create_execv)
    monkey_patch_os('execvpe', create_execve)

    # os.spawnl(mode, path, ...)
    # os.spawnle(mode, path, ..., env)
    # os.spawnlp(mode, file, ...)
    # os.spawnlpe(mode, file, ..., env)
    # os.spawnv(mode, path, args)
    # os.spawnve(mode, path, args, env)
    # os.spawnvp(mode, file, args)
    # os.spawnvpe(mode, file, args, env)

    monkey_patch_os('spawnl', create_spawnl)
    monkey_patch_os('spawnle', create_spawnl)
    monkey_patch_os('spawnlp', create_spawnl)
    monkey_patch_os('spawnlpe', create_spawnl)
    monkey_patch_os('spawnv', create_spawnv)
    monkey_patch_os('spawnve', create_spawnve)
    monkey_patch_os('spawnvp', create_spawnv)
    monkey_patch_os('spawnvpe', create_spawnve)
    monkey_patch_os('posix_spawn', create_posix_spawn)

    if not IS_JYTHON:
        if not IS_WINDOWS:
            monkey_patch_os('fork', create_fork)
            try:
                import _posixsubprocess
                monkey_patch_module(_posixsubprocess, 'fork_exec', create_fork_exec)
            except ImportError:
                pass

            try:
                import subprocess
                monkey_patch_module(subprocess, '_fork_exec', create_subprocess_fork_exec)
            except AttributeError:
                pass
        else:
            # Windows
            try:
                import _subprocess
            except ImportError:
                import _winapi as _subprocess
            monkey_patch_module(_subprocess, 'CreateProcess', create_CreateProcess)


def patch_new_process_functions_with_warning():
    monkey_patch_os('execl', create_warn_multiproc)
    monkey_patch_os('execle', create_warn_multiproc)
    monkey_patch_os('execlp', create_warn_multiproc)
    monkey_patch_os('execlpe', create_warn_multiproc)
    monkey_patch_os('execv', create_warn_multiproc)
    monkey_patch_os('execve', create_warn_multiproc)
    monkey_patch_os('execvp', create_warn_multiproc)
    monkey_patch_os('execvpe', create_warn_multiproc)
    monkey_patch_os('spawnl', create_warn_multiproc)
    monkey_patch_os('spawnle', create_warn_multiproc)
    monkey_patch_os('spawnlp', create_warn_multiproc)
    monkey_patch_os('spawnlpe', create_warn_multiproc)
    monkey_patch_os('spawnv', create_warn_multiproc)
    monkey_patch_os('spawnve', create_warn_multiproc)
    monkey_patch_os('spawnvp', create_warn_multiproc)
    monkey_patch_os('spawnvpe', create_warn_multiproc)
    monkey_patch_os('posix_spawn', create_warn_multiproc)

    if not IS_JYTHON:
        if not IS_WINDOWS:
            monkey_patch_os('fork', create_warn_multiproc)
            try:
                import _posixsubprocess
                monkey_patch_module(_posixsubprocess, 'fork_exec', create_warn_fork_exec)
            except ImportError:
                pass

            try:
                import subprocess
                monkey_patch_module(subprocess, '_fork_exec', create_subprocess_warn_fork_exec)
            except AttributeError:
                pass

        else:
            # Windows
            try:
                import _subprocess
            except ImportError:
                import _winapi as _subprocess
            monkey_patch_module(_subprocess, 'CreateProcess', create_CreateProcessWarnMultiproc)


class _NewThreadStartupWithTrace:

    def __init__(self, original_func, args, kwargs):
        self.original_func = original_func
        self.args = args
        self.kwargs = kwargs

    def __call__(self):
        # We monkey-patch the thread creation so that this function is called in the new thread. At this point
        # we notify of its creation and start tracing it.
        py_db = get_global_debugger()

        thread_id = None
        if py_db is not None:
            # Note: if this is a thread from threading.py, we're too early in the boostrap process (because we mocked
            # the start_new_thread internal machinery and thread._bootstrap has not finished), so, the code below needs
            # to make sure that we use the current thread bound to the original function and not use
            # threading.current_thread() unless we're sure it's a dummy thread.
            t = getattr(self.original_func, '__self__', getattr(self.original_func, 'im_self', None))
            if not isinstance(t, threading.Thread):
                # This is not a threading.Thread but a Dummy thread (so, get it as a dummy thread using
                # currentThread).
                t = threading.current_thread()

            if not getattr(t, 'is_pydev_daemon_thread', False):
                thread_id = get_current_thread_id(t)
                py_db.notify_thread_created(thread_id, t)
                _on_set_trace_for_new_thread(py_db)

            if getattr(py_db, 'thread_analyser', None) is not None:
                try:
                    from _pydevd_bundle.pydevd_concurrency_analyser.pydevd_concurrency_logger import log_new_thread
                    log_new_thread(py_db, t)
                except:
                    sys.stderr.write("Failed to detect new thread for visualization")
        try:
            ret = self.original_func(*self.args, **self.kwargs)
        finally:
            if thread_id is not None:
                if py_db is not None:
                    # At thread shutdown we only have pydevd-related code running (which shouldn't
                    # be tracked).
                    py_db.disable_tracing()
                    py_db.notify_thread_not_alive(thread_id)

        return ret


class _NewThreadStartupWithoutTrace:

    def __init__(self, original_func, args, kwargs):
        self.original_func = original_func
        self.args = args
        self.kwargs = kwargs

    def __call__(self):
        return self.original_func(*self.args, **self.kwargs)


_UseNewThreadStartup = _NewThreadStartupWithTrace


def _get_threading_modules_to_patch():
    threading_modules_to_patch = []

    try:
        import thread as _thread
    except:
        import _thread
    threading_modules_to_patch.append(_thread)
    threading_modules_to_patch.append(threading)

    return threading_modules_to_patch


threading_modules_to_patch = _get_threading_modules_to_patch()


def patch_thread_module(thread_module):

    if getattr(thread_module, '_original_start_new_thread', None) is None:
        if thread_module is threading:
            if not hasattr(thread_module, '_start_new_thread'):
                return  # Jython doesn't have it.
            _original_start_new_thread = thread_module._original_start_new_thread = thread_module._start_new_thread
        else:
            _original_start_new_thread = thread_module._original_start_new_thread = thread_module.start_new_thread
    else:
        _original_start_new_thread = thread_module._original_start_new_thread

    class ClassWithPydevStartNewThread:

        def pydev_start_new_thread(self, function, args=(), kwargs={}):
            '''
            We need to replace the original thread_module.start_new_thread with this function so that threads started
            through it and not through the threading module are properly traced.
            '''
            return _original_start_new_thread(_UseNewThreadStartup(function, args, kwargs), ())

    # This is a hack for the situation where the thread_module.start_new_thread is declared inside a class, such as the one below
    # class F(object):
    #    start_new_thread = thread_module.start_new_thread
    #
    #    def start_it(self):
    #        self.start_new_thread(self.function, args, kwargs)
    # So, if it's an already bound method, calling self.start_new_thread won't really receive a different 'self' -- it
    # does work in the default case because in builtins self isn't passed either.
    pydev_start_new_thread = ClassWithPydevStartNewThread().pydev_start_new_thread

    try:
        # We need to replace the original thread_module.start_new_thread with this function so that threads started through
        # it and not through the threading module are properly traced.
        if thread_module is threading:
            thread_module._start_new_thread = pydev_start_new_thread
        else:
            thread_module.start_new_thread = pydev_start_new_thread
            thread_module.start_new = pydev_start_new_thread
    except:
        pass


def patch_thread_modules():
    for t in threading_modules_to_patch:
        patch_thread_module(t)


def undo_patch_thread_modules():
    for t in threading_modules_to_patch:
        try:
            t.start_new_thread = t._original_start_new_thread
        except:
            pass

        try:
            t.start_new = t._original_start_new_thread
        except:
            pass

        try:
            t._start_new_thread = t._original_start_new_thread
        except:
            pass


def disable_trace_thread_modules():
    '''
    Can be used to temporarily stop tracing threads created with thread.start_new_thread.
    '''
    global _UseNewThreadStartup
    _UseNewThreadStartup = _NewThreadStartupWithoutTrace


def enable_trace_thread_modules():
    '''
    Can be used to start tracing threads created with thread.start_new_thread again.
    '''
    global _UseNewThreadStartup
    _UseNewThreadStartup = _NewThreadStartupWithTrace


def get_original_start_new_thread(threading_module):
    try:
        return threading_module._original_start_new_thread
    except:
        return threading_module.start_new_thread


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_monkey_qt.py <==
from __future__ import nested_scopes

from _pydev_bundle._pydev_saved_modules import threading
import os
from _pydev_bundle import pydev_log


def set_trace_in_qt():
    from _pydevd_bundle.pydevd_comm import get_global_debugger
    py_db = get_global_debugger()
    if py_db is not None:
        threading.current_thread()  # Create the dummy thread for qt.
        py_db.enable_tracing()


_patched_qt = False


def patch_qt(qt_support_mode):
    '''
    This method patches qt (PySide2, PySide, PyQt4, PyQt5) so that we have hooks to set the tracing for QThread.
    '''
    if not qt_support_mode:
        return

    if qt_support_mode is True or qt_support_mode == 'True':
        # do not break backward compatibility
        qt_support_mode = 'auto'

    if qt_support_mode == 'auto':
        qt_support_mode = os.getenv('PYDEVD_PYQT_MODE', 'auto')

    # Avoid patching more than once
    global _patched_qt
    if _patched_qt:
        return

    pydev_log.debug('Qt support mode: %s', qt_support_mode)

    _patched_qt = True

    if qt_support_mode == 'auto':

        patch_qt_on_import = None
        try:
            import PySide2  # @UnresolvedImport @UnusedImport
            qt_support_mode = 'pyside2'
        except:
            try:
                import Pyside  # @UnresolvedImport @UnusedImport
                qt_support_mode = 'pyside'
            except:
                try:
                    import PyQt5  # @UnresolvedImport @UnusedImport
                    qt_support_mode = 'pyqt5'
                except:
                    try:
                        import PyQt4  # @UnresolvedImport @UnusedImport
                        qt_support_mode = 'pyqt4'
                    except:
                        return

    if qt_support_mode == 'pyside2':
        try:
            import PySide2.QtCore  # @UnresolvedImport
            _internal_patch_qt(PySide2.QtCore, qt_support_mode)
        except:
            return

    elif qt_support_mode == 'pyside':
        try:
            import PySide.QtCore  # @UnresolvedImport
            _internal_patch_qt(PySide.QtCore, qt_support_mode)
        except:
            return

    elif qt_support_mode == 'pyqt5':
        try:
            import PyQt5.QtCore  # @UnresolvedImport
            _internal_patch_qt(PyQt5.QtCore)
        except:
            return

    elif qt_support_mode == 'pyqt4':
        # Ok, we have an issue here:
        # PyDev-452: Selecting PyQT API version using sip.setapi fails in debug mode
        # http://pyqt.sourceforge.net/Docs/PyQt4/incompatible_apis.html
        # Mostly, if the user uses a different API version (i.e.: v2 instead of v1),
        # that has to be done before importing PyQt4 modules (PySide/PyQt5 don't have this issue
        # as they only implements v2).
        patch_qt_on_import = 'PyQt4'

        def get_qt_core_module():
            import PyQt4.QtCore  # @UnresolvedImport
            return PyQt4.QtCore

        _patch_import_to_patch_pyqt_on_import(patch_qt_on_import, get_qt_core_module)

    else:
        raise ValueError('Unexpected qt support mode: %s' % (qt_support_mode,))


def _patch_import_to_patch_pyqt_on_import(patch_qt_on_import, get_qt_core_module):
    # I don't like this approach very much as we have to patch __import__, but I like even less
    # asking the user to configure something in the client side...
    # So, our approach is to patch PyQt4 right before the user tries to import it (at which
    # point he should've set the sip api version properly already anyways).

    pydev_log.debug('Setting up Qt post-import monkeypatch.')

    dotted = patch_qt_on_import + '.'
    original_import = __import__

    from _pydev_bundle._pydev_sys_patch import patch_sys_module, patch_reload, cancel_patches_in_sys_module

    patch_sys_module()
    patch_reload()

    def patched_import(name, *args, **kwargs):
        if patch_qt_on_import == name or name.startswith(dotted):
            builtins.__import__ = original_import
            cancel_patches_in_sys_module()
            _internal_patch_qt(get_qt_core_module())  # Patch it only when the user would import the qt module
        return original_import(name, *args, **kwargs)

    import builtins  # Py3

    builtins.__import__ = patched_import


def _internal_patch_qt(QtCore, qt_support_mode='auto'):
    pydev_log.debug('Patching Qt: %s', QtCore)

    _original_thread_init = QtCore.QThread.__init__
    _original_runnable_init = QtCore.QRunnable.__init__
    _original_QThread = QtCore.QThread

    class FuncWrapper:

        def __init__(self, original):
            self._original = original

        def __call__(self, *args, **kwargs):
            set_trace_in_qt()
            return self._original(*args, **kwargs)

    class StartedSignalWrapper(QtCore.QObject):  # Wrapper for the QThread.started signal

        try:
            _signal = QtCore.Signal()  # @UndefinedVariable
        except:
            _signal = QtCore.pyqtSignal()  # @UndefinedVariable

        def __init__(self, thread, original_started):
            QtCore.QObject.__init__(self)
            self.thread = thread
            self.original_started = original_started
            if qt_support_mode in ('pyside', 'pyside2'):
                self._signal = original_started
            else:
                self._signal.connect(self._on_call)
                self.original_started.connect(self._signal)

        def connect(self, func, *args, **kwargs):
            if qt_support_mode in ('pyside', 'pyside2'):
                return self._signal.connect(FuncWrapper(func), *args, **kwargs)
            else:
                return self._signal.connect(func, *args, **kwargs)

        def disconnect(self, *args, **kwargs):
            return self._signal.disconnect(*args, **kwargs)

        def emit(self, *args, **kwargs):
            return self._signal.emit(*args, **kwargs)

        def _on_call(self, *args, **kwargs):
            set_trace_in_qt()

    class ThreadWrapper(QtCore.QThread):  # Wrapper for QThread

        def __init__(self, *args, **kwargs):
            _original_thread_init(self, *args, **kwargs)

            # In PyQt5 the program hangs when we try to call original run method of QThread class.
            # So we need to distinguish instances of QThread class and instances of QThread inheritors.
            if self.__class__.run == _original_QThread.run:
                self.run = self._exec_run
            else:
                self._original_run = self.run
                self.run = self._new_run
            self._original_started = self.started
            self.started = StartedSignalWrapper(self, self.started)

        def _exec_run(self):
            set_trace_in_qt()
            self.exec_()
            return None

        def _new_run(self):
            set_trace_in_qt()
            return self._original_run()

    class RunnableWrapper(QtCore.QRunnable):  # Wrapper for QRunnable

        def __init__(self, *args, **kwargs):
            _original_runnable_init(self, *args, **kwargs)

            self._original_run = self.run
            self.run = self._new_run

        def _new_run(self):
            set_trace_in_qt()
            return self._original_run()

    QtCore.QThread = ThreadWrapper
    QtCore.QRunnable = RunnableWrapper


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_override.py <==
def overrides(method):
    '''
    Meant to be used as
    
    class B:
        @overrides(A.m1)
        def m1(self):
            pass
    '''
    def wrapper(func):
        if func.__name__ != method.__name__:
            msg = "Wrong @override: %r expected, but overwriting %r."
            msg = msg % (func.__name__, method.__name__)
            raise AssertionError(msg)

        if func.__doc__ is None:
            func.__doc__ = method.__doc__

        return func

    return wrapper

def implements(method):
    def wrapper(func):
        if func.__name__ != method.__name__:
            msg = "Wrong @implements: %r expected, but implementing %r."
            msg = msg % (func.__name__, method.__name__)
            raise AssertionError(msg)

        if func.__doc__ is None:
            func.__doc__ = method.__doc__

        return func

    return wrapper

==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_umd.py <==
"""
The UserModuleDeleter and runfile methods are copied from
Spyder and carry their own license agreement.
http://code.google.com/p/spyderlib/source/browse/spyderlib/widgets/externalshell/sitecustomize.py

Spyder License Agreement (MIT License)
--------------------------------------

Copyright (c) 2009-2012 Pierre Raybaut

Permission is hereby granted, free of charge, to any person
obtaining a copy of this software and associated documentation
files (the "Software"), to deal in the Software without
restriction, including without limitation the rights to use,
copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the
Software is furnished to do so, subject to the following
conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES
OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT
HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY,
WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING
FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
OTHER DEALINGS IN THE SOFTWARE.
"""

import sys
import os
from _pydev_bundle._pydev_execfile import execfile


# The following classes and functions are mainly intended to be used from
# an interactive Python session
class UserModuleDeleter:
    """
    User Module Deleter (UMD) aims at deleting user modules
    to force Python to deeply reload them during import

    pathlist [list]: ignore list in terms of module path
    namelist [list]: ignore list in terms of module name
    """

    def __init__(self, namelist=None, pathlist=None):
        if namelist is None:
            namelist = []
        self.namelist = namelist
        if pathlist is None:
            pathlist = []
        self.pathlist = pathlist
        try:
            # ignore all files in org.python.pydev/pysrc
            import pydev_pysrc, inspect
            self.pathlist.append(os.path.dirname(pydev_pysrc.__file__))
        except:
            pass
        self.previous_modules = list(sys.modules.keys())

    def is_module_ignored(self, modname, modpath):
        for path in [sys.prefix] + self.pathlist:
            if modpath.startswith(path):
                return True
        else:
            return set(modname.split('.')) & set(self.namelist)

    def run(self, verbose=False):
        """
        Del user modules to force Python to deeply reload them

        Do not del modules which are considered as system modules, i.e.
        modules installed in subdirectories of Python interpreter's binary
        Do not del C modules
        """
        log = []
        modules_copy = dict(sys.modules)
        for modname, module in modules_copy.items():
            if modname == 'aaaaa':
                print(modname, module)
                print(self.previous_modules)
            if modname not in self.previous_modules:
                modpath = getattr(module, '__file__', None)
                if modpath is None:
                    # *module* is a C module that is statically linked into the
                    # interpreter. There is no way to know its path, so we
                    # choose to ignore it.
                    continue
                if not self.is_module_ignored(modname, modpath):
                    log.append(modname)
                    del sys.modules[modname]
        if verbose and log:
            print("\x1b[4;33m%s\x1b[24m%s\x1b[0m" % ("UMD has deleted",
                                                     ": " + ", ".join(log)))


__umd__ = None

_get_globals_callback = None


def _set_globals_function(get_globals):
    global _get_globals_callback
    _get_globals_callback = get_globals


def _get_globals():
    """Return current Python interpreter globals namespace"""
    if _get_globals_callback is not None:
        return _get_globals_callback()
    else:
        try:
            from __main__ import __dict__ as namespace
        except ImportError:
            try:
                # The import fails on IronPython
                import __main__
                namespace = __main__.__dict__
            except:
                namespace
        shell = namespace.get('__ipythonshell__')
        if shell is not None and hasattr(shell, 'user_ns'):
            # IPython 0.12+ kernel
            return shell.user_ns
        else:
            # Python interpreter
            return namespace
        return namespace


def runfile(filename, args=None, wdir=None, namespace=None):
    """
    Run filename
    args: command line arguments (string)
    wdir: working directory
    """
    try:
        if hasattr(filename, 'decode'):
            filename = filename.decode('utf-8')
    except (UnicodeError, TypeError):
        pass
    global __umd__
    if os.environ.get("PYDEV_UMD_ENABLED", "").lower() == "true":
        if __umd__ is None:
            namelist = os.environ.get("PYDEV_UMD_NAMELIST", None)
            if namelist is not None:
                namelist = namelist.split(',')
            __umd__ = UserModuleDeleter(namelist=namelist)
        else:
            verbose = os.environ.get("PYDEV_UMD_VERBOSE", "").lower() == "true"
            __umd__.run(verbose=verbose)
    if args is not None and not isinstance(args, (bytes, str)):
        raise TypeError("expected a character buffer object")
    if namespace is None:
        namespace = _get_globals()
    if '__file__' in namespace:
        old_file = namespace['__file__']
    else:
        old_file = None
    namespace['__file__'] = filename
    sys.argv = [filename]
    if args is not None:
        for arg in args.split():
            sys.argv.append(arg)
    if wdir is not None:
        try:
            if hasattr(wdir, 'decode'):
                wdir = wdir.decode('utf-8')
        except (UnicodeError, TypeError):
            pass
        os.chdir(wdir)
    execfile(filename, namespace)
    sys.argv = ['']
    if old_file is None:
        del namespace['__file__']
    else:
        namespace['__file__'] = old_file


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_bundle/pydev_versioncheck.py <==
import sys

def versionok_for_gui():
    ''' Return True if running Python is suitable for GUI Event Integration and deeper IPython integration '''
    # We require Python 2.6+ ...
    if sys.hexversion < 0x02060000:
        return False
    # Or Python 3.2+
    if sys.hexversion >= 0x03000000 and sys.hexversion < 0x03020000:
        return False
    # Not supported under Jython nor IronPython
    if sys.platform.startswith("java") or sys.platform.startswith('cli'):
        return False

    return True



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles.py <==
from __future__ import nested_scopes

import fnmatch
import os.path
from _pydev_runfiles.pydev_runfiles_coverage import start_coverage_support
from _pydevd_bundle.pydevd_constants import *  # @UnusedWildImport
import re
import time


#=======================================================================================================================
# Configuration
#=======================================================================================================================
class Configuration:

    def __init__(
        self,
        files_or_dirs='',
        verbosity=2,
        include_tests=None,
        tests=None,
        port=None,
        files_to_tests=None,
        jobs=1,
        split_jobs='tests',
        coverage_output_dir=None,
        coverage_include=None,
        coverage_output_file=None,
        exclude_files=None,
        exclude_tests=None,
        include_files=None,
        django=False,
        ):
        self.files_or_dirs = files_or_dirs
        self.verbosity = verbosity
        self.include_tests = include_tests
        self.tests = tests
        self.port = port
        self.files_to_tests = files_to_tests
        self.jobs = jobs
        self.split_jobs = split_jobs
        self.django = django

        if include_tests:
            assert isinstance(include_tests, (list, tuple))

        if exclude_files:
            assert isinstance(exclude_files, (list, tuple))

        if exclude_tests:
            assert isinstance(exclude_tests, (list, tuple))

        self.exclude_files = exclude_files
        self.include_files = include_files
        self.exclude_tests = exclude_tests

        self.coverage_output_dir = coverage_output_dir
        self.coverage_include = coverage_include
        self.coverage_output_file = coverage_output_file

    def __str__(self):
        return '''Configuration
 - files_or_dirs: %s
 - verbosity: %s
 - tests: %s
 - port: %s
 - files_to_tests: %s
 - jobs: %s
 - split_jobs: %s

 - include_files: %s
 - include_tests: %s

 - exclude_files: %s
 - exclude_tests: %s

 - coverage_output_dir: %s
 - coverage_include_dir: %s
 - coverage_output_file: %s

 - django: %s
''' % (
        self.files_or_dirs,
        self.verbosity,
        self.tests,
        self.port,
        self.files_to_tests,
        self.jobs,
        self.split_jobs,

        self.include_files,
        self.include_tests,

        self.exclude_files,
        self.exclude_tests,

        self.coverage_output_dir,
        self.coverage_include,
        self.coverage_output_file,

        self.django,
    )


#=======================================================================================================================
# parse_cmdline
#=======================================================================================================================
def parse_cmdline(argv=None):
    """
    Parses command line and returns test directories, verbosity, test filter and test suites

    usage:
        runfiles.py  -v|--verbosity <level>  -t|--tests <Test.test1,Test2>  dirs|files

    Multiprocessing options:
    jobs=number (with the number of jobs to be used to run the tests)
    split_jobs='module'|'tests'
        if == module, a given job will always receive all the tests from a module
        if == tests, the tests will be split independently of their originating module (default)

    --exclude_files  = comma-separated list of patterns with files to exclude (fnmatch style)
    --include_files = comma-separated list of patterns with files to include (fnmatch style)
    --exclude_tests = comma-separated list of patterns with test names to exclude (fnmatch style)

    Note: if --tests is given, --exclude_files, --include_files and --exclude_tests are ignored!
    """
    if argv is None:
        argv = sys.argv

    verbosity = 2
    include_tests = None
    tests = None
    port = None
    jobs = 1
    split_jobs = 'tests'
    files_to_tests = {}
    coverage_output_dir = None
    coverage_include = None
    exclude_files = None
    exclude_tests = None
    include_files = None
    django = False

    from _pydev_bundle._pydev_getopt import gnu_getopt
    optlist, dirs = gnu_getopt(
        argv[1:], "",
        [
            "verbosity=",
            "tests=",

            "port=",
            "config_file=",

            "jobs=",
            "split_jobs=",

            "include_tests=",
            "include_files=",

            "exclude_files=",
            "exclude_tests=",

            "coverage_output_dir=",
            "coverage_include=",

            "django="
        ]
    )

    for opt, value in optlist:
        if opt in ("-v", "--verbosity"):
            verbosity = value

        elif opt in ("-p", "--port"):
            port = int(value)

        elif opt in ("-j", "--jobs"):
            jobs = int(value)

        elif opt in ("-s", "--split_jobs"):
            split_jobs = value
            if split_jobs not in ('module', 'tests'):
                raise AssertionError('Expected split to be either "module" or "tests". Was :%s' % (split_jobs,))

        elif opt in ("-d", "--coverage_output_dir",):
            coverage_output_dir = value.strip()

        elif opt in ("-i", "--coverage_include",):
            coverage_include = value.strip()

        elif opt in ("-I", "--include_tests"):
            include_tests = value.split(',')

        elif opt in ("-E", "--exclude_files"):
            exclude_files = value.split(',')

        elif opt in ("-F", "--include_files"):
            include_files = value.split(',')

        elif opt in ("-e", "--exclude_tests"):
            exclude_tests = value.split(',')

        elif opt in ("-t", "--tests"):
            tests = value.split(',')

        elif opt in ("--django",):
            django = value.strip() in ['true', 'True', '1']

        elif opt in ("-c", "--config_file"):
            config_file = value.strip()
            if os.path.exists(config_file):
                f = open(config_file, 'r')
                try:
                    config_file_contents = f.read()
                finally:
                    f.close()

                if config_file_contents:
                    config_file_contents = config_file_contents.strip()

                if config_file_contents:
                    for line in config_file_contents.splitlines():
                        file_and_test = line.split('|')
                        if len(file_and_test) == 2:
                            file, test = file_and_test
                            if file in files_to_tests:
                                files_to_tests[file].append(test)
                            else:
                                files_to_tests[file] = [test]

            else:
                sys.stderr.write('Could not find config file: %s\n' % (config_file,))

    if type([]) != type(dirs):
        dirs = [dirs]

    ret_dirs = []
    for d in dirs:
        if '|' in d:
            # paths may come from the ide separated by |
            ret_dirs.extend(d.split('|'))
        else:
            ret_dirs.append(d)

    verbosity = int(verbosity)

    if tests:
        if verbosity > 4:
            sys.stdout.write('--tests provided. Ignoring --exclude_files, --exclude_tests and --include_files\n')
        exclude_files = exclude_tests = include_files = None

    config = Configuration(
        ret_dirs,
        verbosity,
        include_tests,
        tests,
        port,
        files_to_tests,
        jobs,
        split_jobs,
        coverage_output_dir,
        coverage_include,
        exclude_files=exclude_files,
        exclude_tests=exclude_tests,
        include_files=include_files,
        django=django,
    )

    if verbosity > 5:
        sys.stdout.write(str(config) + '\n')
    return config


#=======================================================================================================================
# PydevTestRunner
#=======================================================================================================================
class PydevTestRunner(object):
    """ finds and runs a file or directory of files as a unit test """

    __py_extensions = ["*.py", "*.pyw"]
    __exclude_files = ["__init__.*"]

    # Just to check that only this attributes will be written to this file
    __slots__ = [
        'verbosity',  # Always used

        'files_to_tests',  # If this one is given, the ones below are not used

        'files_or_dirs',  # Files or directories received in the command line
        'include_tests',  # The filter used to collect the tests
        'tests',  # Strings with the tests to be run

        'jobs',  # Integer with the number of jobs that should be used to run the test cases
        'split_jobs',  # String with 'tests' or 'module' (how should the jobs be split)

        'configuration',
        'coverage',
    ]

    def __init__(self, configuration):
        self.verbosity = configuration.verbosity

        self.jobs = configuration.jobs
        self.split_jobs = configuration.split_jobs

        files_to_tests = configuration.files_to_tests
        if files_to_tests:
            self.files_to_tests = files_to_tests
            self.files_or_dirs = list(files_to_tests.keys())
            self.tests = None
        else:
            self.files_to_tests = {}
            self.files_or_dirs = configuration.files_or_dirs
            self.tests = configuration.tests

        self.configuration = configuration
        self.__adjust_path()

    def __adjust_path(self):
        """ add the current file or directory to the python path """
        path_to_append = None
        for n in range(len(self.files_or_dirs)):
            dir_name = self.__unixify(self.files_or_dirs[n])
            if os.path.isdir(dir_name):
                if not dir_name.endswith("/"):
                    self.files_or_dirs[n] = dir_name + "/"
                path_to_append = os.path.normpath(dir_name)
            elif os.path.isfile(dir_name):
                path_to_append = os.path.dirname(dir_name)
            else:
                if not os.path.exists(dir_name):
                    block_line = '*' * 120
                    sys.stderr.write('\n%s\n* PyDev test runner error: %s does not exist.\n%s\n' % (block_line, dir_name, block_line))
                    return
                msg = ("unknown type. \n%s\nshould be file or a directory.\n" % (dir_name))
                raise RuntimeError(msg)
        if path_to_append is not None:
            # Add it as the last one (so, first things are resolved against the default dirs and
            # if none resolves, then we try a relative import).
            sys.path.append(path_to_append)

    def __is_valid_py_file(self, fname):
        """ tests that a particular file contains the proper file extension
            and is not in the list of files to exclude """
        is_valid_fname = 0
        for invalid_fname in self.__class__.__exclude_files:
            is_valid_fname += int(not fnmatch.fnmatch(fname, invalid_fname))
        if_valid_ext = 0
        for ext in self.__class__.__py_extensions:
            if_valid_ext += int(fnmatch.fnmatch(fname, ext))
        return is_valid_fname > 0 and if_valid_ext > 0

    def __unixify(self, s):
        """ stupid windows. converts the backslash to forwardslash for consistency """
        return os.path.normpath(s).replace(os.sep, "/")

    def __importify(self, s, dir=False):
        """ turns directory separators into dots and removes the ".py*" extension
            so the string can be used as import statement """
        if not dir:
            dirname, fname = os.path.split(s)

            if fname.count('.') > 1:
                # if there's a file named xxx.xx.py, it is not a valid module, so, let's not load it...
                return

            imp_stmt_pieces = [dirname.replace("\\", "/").replace("/", "."), os.path.splitext(fname)[0]]

            if len(imp_stmt_pieces[0]) == 0:
                imp_stmt_pieces = imp_stmt_pieces[1:]

            return ".".join(imp_stmt_pieces)

        else:  # handle dir
            return s.replace("\\", "/").replace("/", ".")

    def __add_files(self, pyfiles, root, files):
        """ if files match, appends them to pyfiles. used by os.path.walk fcn """
        for fname in files:
            if self.__is_valid_py_file(fname):
                name_without_base_dir = self.__unixify(os.path.join(root, fname))
                pyfiles.append(name_without_base_dir)

    def find_import_files(self):
        """ return a list of files to import """
        if self.files_to_tests:
            pyfiles = self.files_to_tests.keys()
        else:
            pyfiles = []

            for base_dir in self.files_or_dirs:
                if os.path.isdir(base_dir):
                    for root, dirs, files in os.walk(base_dir):
                        # Note: handling directories that should be excluded from the search because
                        # they don't have __init__.py
                        exclude = {}
                        for d in dirs:
                            for init in ['__init__.py', '__init__.pyo', '__init__.pyc', '__init__.pyw', '__init__$py.class']:
                                if os.path.exists(os.path.join(root, d, init).replace('\\', '/')):
                                    break
                            else:
                                exclude[d] = 1

                        if exclude:
                            new = []
                            for d in dirs:
                                if d not in exclude:
                                    new.append(d)

                            dirs[:] = new

                        self.__add_files(pyfiles, root, files)

                elif os.path.isfile(base_dir):
                    pyfiles.append(base_dir)

        if self.configuration.exclude_files or self.configuration.include_files:
            ret = []
            for f in pyfiles:
                add = True
                basename = os.path.basename(f)
                if self.configuration.include_files:
                    add = False

                    for pat in self.configuration.include_files:
                        if fnmatch.fnmatchcase(basename, pat):
                            add = True
                            break

                if not add:
                    if self.verbosity > 3:
                        sys.stdout.write('Skipped file: %s (did not match any include_files pattern: %s)\n' % (f, self.configuration.include_files))

                elif self.configuration.exclude_files:
                    for pat in self.configuration.exclude_files:
                        if fnmatch.fnmatchcase(basename, pat):
                            if self.verbosity > 3:
                                sys.stdout.write('Skipped file: %s (matched exclude_files pattern: %s)\n' % (f, pat))

                            elif self.verbosity > 2:
                                sys.stdout.write('Skipped file: %s\n' % (f,))

                            add = False
                            break

                if add:
                    if self.verbosity > 3:
                        sys.stdout.write('Adding file: %s for test discovery.\n' % (f,))
                    ret.append(f)

            pyfiles = ret

        return pyfiles

    def __get_module_from_str(self, modname, print_exception, pyfile):
        """ Import the module in the given import path.
            * Returns the "final" module, so importing "coilib40.subject.visu"
            returns the "visu" module, not the "coilib40" as returned by __import__ """
        try:
            mod = __import__(modname)
            for part in modname.split('.')[1:]:
                mod = getattr(mod, part)
            return mod
        except:
            if print_exception:
                from _pydev_runfiles import pydev_runfiles_xml_rpc
                from _pydevd_bundle import pydevd_io
                buf_err = pydevd_io.start_redirect(keep_original_redirection=True, std='stderr')
                buf_out = pydevd_io.start_redirect(keep_original_redirection=True, std='stdout')
                try:
                    import traceback;traceback.print_exc()
                    sys.stderr.write('ERROR: Module: %s could not be imported (file: %s).\n' % (modname, pyfile))
                finally:
                    pydevd_io.end_redirect('stderr')
                    pydevd_io.end_redirect('stdout')

                pydev_runfiles_xml_rpc.notifyTest(
                    'error', buf_out.getvalue(), buf_err.getvalue(), pyfile, modname, 0)

            return None

    def remove_duplicates_keeping_order(self, seq):
        seen = set()
        seen_add = seen.add
        return [x for x in seq if not (x in seen or seen_add(x))]

    def find_modules_from_files(self, pyfiles):
        """ returns a list of modules given a list of files """
        # let's make sure that the paths we want are in the pythonpath...
        imports = [(s, self.__importify(s)) for s in pyfiles]

        sys_path = [os.path.normpath(path) for path in sys.path]
        sys_path = self.remove_duplicates_keeping_order(sys_path)

        system_paths = []
        for s in sys_path:
            system_paths.append(self.__importify(s, True))

        ret = []
        for pyfile, imp in imports:
            if imp is None:
                continue  # can happen if a file is not a valid module
            choices = []
            for s in system_paths:
                if imp.startswith(s):
                    add = imp[len(s) + 1:]
                    if add:
                        choices.append(add)
                    # sys.stdout.write(' ' + add + ' ')

            if not choices:
                sys.stdout.write('PYTHONPATH not found for file: %s\n' % imp)
            else:
                for i, import_str in enumerate(choices):
                    print_exception = i == len(choices) - 1
                    mod = self.__get_module_from_str(import_str, print_exception, pyfile)
                    if mod is not None:
                        ret.append((pyfile, mod, import_str))
                        break

        return ret

    #===================================================================================================================
    # GetTestCaseNames
    #===================================================================================================================
    class GetTestCaseNames:
        """Yes, we need a class for that (cannot use outer context on jython 2.1)"""

        def __init__(self, accepted_classes, accepted_methods):
            self.accepted_classes = accepted_classes
            self.accepted_methods = accepted_methods

        def __call__(self, testCaseClass):
            """Return a sorted sequence of method names found within testCaseClass"""
            testFnNames = []
            className = testCaseClass.__name__

            if className in self.accepted_classes:
                for attrname in dir(testCaseClass):
                    # If a class is chosen, we select all the 'test' methods'
                    if attrname.startswith('test') and hasattr(getattr(testCaseClass, attrname), '__call__'):
                        testFnNames.append(attrname)

            else:
                for attrname in dir(testCaseClass):
                    # If we have the class+method name, we must do a full check and have an exact match.
                    if className + '.' + attrname in self.accepted_methods:
                        if hasattr(getattr(testCaseClass, attrname), '__call__'):
                            testFnNames.append(attrname)

            # sorted() is not available in jython 2.1
            testFnNames.sort()
            return testFnNames

    def _decorate_test_suite(self, suite, pyfile, module_name):
        import unittest
        if isinstance(suite, unittest.TestSuite):
            add = False
            suite.__pydev_pyfile__ = pyfile
            suite.__pydev_module_name__ = module_name

            for t in suite._tests:
                t.__pydev_pyfile__ = pyfile
                t.__pydev_module_name__ = module_name
                if self._decorate_test_suite(t, pyfile, module_name):
                    add = True

            return add

        elif isinstance(suite, unittest.TestCase):
            return True

        else:
            return False

    def find_tests_from_modules(self, file_and_modules_and_module_name):
        """ returns the unittests given a list of modules """
        # Use our own suite!
        from _pydev_runfiles import pydev_runfiles_unittest
        import unittest
        unittest.TestLoader.suiteClass = pydev_runfiles_unittest.PydevTestSuite
        loader = unittest.TestLoader()

        ret = []
        if self.files_to_tests:
            for pyfile, m, module_name in file_and_modules_and_module_name:
                accepted_classes = {}
                accepted_methods = {}
                tests = self.files_to_tests[pyfile]
                for t in tests:
                    accepted_methods[t] = t

                loader.getTestCaseNames = self.GetTestCaseNames(accepted_classes, accepted_methods)

                suite = loader.loadTestsFromModule(m)
                if self._decorate_test_suite(suite, pyfile, module_name):
                    ret.append(suite)
            return ret

        if self.tests:
            accepted_classes = {}
            accepted_methods = {}

            for t in self.tests:
                splitted = t.split('.')
                if len(splitted) == 1:
                    accepted_classes[t] = t

                elif len(splitted) == 2:
                    accepted_methods[t] = t

            loader.getTestCaseNames = self.GetTestCaseNames(accepted_classes, accepted_methods)

        for pyfile, m, module_name in file_and_modules_and_module_name:
            suite = loader.loadTestsFromModule(m)
            if self._decorate_test_suite(suite, pyfile, module_name):
                ret.append(suite)

        return ret

    def filter_tests(self, test_objs, internal_call=False):
        """ based on a filter name, only return those tests that have
            the test case names that match """
        import unittest
        if not internal_call:
            if not self.configuration.include_tests and not self.tests and not self.configuration.exclude_tests:
                # No need to filter if we have nothing to filter!
                return test_objs

            if self.verbosity > 1:
                if self.configuration.include_tests:
                    sys.stdout.write('Tests to include: %s\n' % (self.configuration.include_tests,))

                if self.tests:
                    sys.stdout.write('Tests to run: %s\n' % (self.tests,))

                if self.configuration.exclude_tests:
                    sys.stdout.write('Tests to exclude: %s\n' % (self.configuration.exclude_tests,))

        test_suite = []
        for test_obj in test_objs:

            if isinstance(test_obj, unittest.TestSuite):
                # Note: keep the suites as they are and just 'fix' the tests (so, don't use the iter_tests).
                if test_obj._tests:
                    test_obj._tests = self.filter_tests(test_obj._tests, True)
                    if test_obj._tests:  # Only add the suite if we still have tests there.
                        test_suite.append(test_obj)

            elif isinstance(test_obj, unittest.TestCase):
                try:
                    testMethodName = test_obj._TestCase__testMethodName
                except AttributeError:
                    # changed in python 2.5
                    testMethodName = test_obj._testMethodName

                add = True
                if self.configuration.exclude_tests:
                    for pat in self.configuration.exclude_tests:
                        if fnmatch.fnmatchcase(testMethodName, pat):
                            if self.verbosity > 3:
                                sys.stdout.write('Skipped test: %s (matched exclude_tests pattern: %s)\n' % (testMethodName, pat))

                            elif self.verbosity > 2:
                                sys.stdout.write('Skipped test: %s\n' % (testMethodName,))

                            add = False
                            break

                if add:
                    if self.__match_tests(self.tests, test_obj, testMethodName):
                        include = True
                        if self.configuration.include_tests:
                            include = False
                            for pat in self.configuration.include_tests:
                                if fnmatch.fnmatchcase(testMethodName, pat):
                                    include = True
                                    break
                        if include:
                            test_suite.append(test_obj)
                        else:
                            if self.verbosity > 3:
                                sys.stdout.write('Skipped test: %s (did not match any include_tests pattern %s)\n' % (
                                    testMethodName, self.configuration.include_tests,))
        return test_suite

    def iter_tests(self, test_objs):
        # Note: not using yield because of Jython 2.1.
        import unittest
        tests = []
        for test_obj in test_objs:
            if isinstance(test_obj, unittest.TestSuite):
                tests.extend(self.iter_tests(test_obj._tests))

            elif isinstance(test_obj, unittest.TestCase):
                tests.append(test_obj)
        return tests

    def list_test_names(self, test_objs):
        names = []
        for tc in self.iter_tests(test_objs):
            try:
                testMethodName = tc._TestCase__testMethodName
            except AttributeError:
                # changed in python 2.5
                testMethodName = tc._testMethodName
            names.append(testMethodName)
        return names

    def __match_tests(self, tests, test_case, test_method_name):
        if not tests:
            return 1

        for t in tests:
            class_and_method = t.split('.')
            if len(class_and_method) == 1:
                # only class name
                if class_and_method[0] == test_case.__class__.__name__:
                    return 1

            elif len(class_and_method) == 2:
                if class_and_method[0] == test_case.__class__.__name__ and class_and_method[1] == test_method_name:
                    return 1

        return 0

    def __match(self, filter_list, name):
        """ returns whether a test name matches the test filter """
        if filter_list is None:
            return 1
        for f in filter_list:
            if re.match(f, name):
                return 1
        return 0

    def run_tests(self, handle_coverage=True):
        """ runs all tests """
        sys.stdout.write("Finding files... ")
        files = self.find_import_files()
        if self.verbosity > 3:
            sys.stdout.write('%s ... done.\n' % (self.files_or_dirs))
        else:
            sys.stdout.write('done.\n')
        sys.stdout.write("Importing test modules ... ")

        if handle_coverage:
            coverage_files, coverage = start_coverage_support(self.configuration)

        file_and_modules_and_module_name = self.find_modules_from_files(files)
        sys.stdout.write("done.\n")

        all_tests = self.find_tests_from_modules(file_and_modules_and_module_name)
        all_tests = self.filter_tests(all_tests)

        from _pydev_runfiles import pydev_runfiles_unittest
        test_suite = pydev_runfiles_unittest.PydevTestSuite(all_tests)
        from _pydev_runfiles import pydev_runfiles_xml_rpc
        pydev_runfiles_xml_rpc.notifyTestsCollected(test_suite.countTestCases())

        start_time = time.time()

        def run_tests():
            executed_in_parallel = False
            if self.jobs > 1:
                from _pydev_runfiles import pydev_runfiles_parallel

                # What may happen is that the number of jobs needed is lower than the number of jobs requested
                # (e.g.: 2 jobs were requested for running 1 test) -- in which case execute_tests_in_parallel will
                # return False and won't run any tests.
                executed_in_parallel = pydev_runfiles_parallel.execute_tests_in_parallel(
                    all_tests, self.jobs, self.split_jobs, self.verbosity, coverage_files, self.configuration.coverage_include)

            if not executed_in_parallel:
                # If in coverage, we don't need to pass anything here (coverage is already enabled for this execution).
                runner = pydev_runfiles_unittest.PydevTextTestRunner(stream=sys.stdout, descriptions=1, verbosity=self.verbosity)
                sys.stdout.write('\n')
                runner.run(test_suite)

        if self.configuration.django:
            get_django_test_suite_runner()(run_tests).run_tests([])
        else:
            run_tests()

        if handle_coverage:
            coverage.stop()
            coverage.save()

        total_time = 'Finished in: %.2f secs.' % (time.time() - start_time,)
        pydev_runfiles_xml_rpc.notifyTestRunFinished(total_time)


DJANGO_TEST_SUITE_RUNNER = None


def get_django_test_suite_runner():
    global DJANGO_TEST_SUITE_RUNNER
    if DJANGO_TEST_SUITE_RUNNER:
        return DJANGO_TEST_SUITE_RUNNER
    try:
        # django >= 1.8
        import django
        from django.test.runner import DiscoverRunner

        class MyDjangoTestSuiteRunner(DiscoverRunner):

            def __init__(self, on_run_suite):
                django.setup()
                DiscoverRunner.__init__(self)
                self.on_run_suite = on_run_suite

            def build_suite(self, *args, **kwargs):
                pass

            def suite_result(self, *args, **kwargs):
                pass

            def run_suite(self, *args, **kwargs):
                self.on_run_suite()

    except:
        # django < 1.8
        try:
            from django.test.simple import DjangoTestSuiteRunner
        except:

            class DjangoTestSuiteRunner:

                def __init__(self):
                    pass

                def run_tests(self, *args, **kwargs):
                    raise AssertionError("Unable to run suite with django.test.runner.DiscoverRunner nor django.test.simple.DjangoTestSuiteRunner because it couldn't be imported.")

        class MyDjangoTestSuiteRunner(DjangoTestSuiteRunner):

            def __init__(self, on_run_suite):
                DjangoTestSuiteRunner.__init__(self)
                self.on_run_suite = on_run_suite

            def build_suite(self, *args, **kwargs):
                pass

            def suite_result(self, *args, **kwargs):
                pass

            def run_suite(self, *args, **kwargs):
                self.on_run_suite()

    DJANGO_TEST_SUITE_RUNNER = MyDjangoTestSuiteRunner
    return DJANGO_TEST_SUITE_RUNNER


#=======================================================================================================================
# main
#=======================================================================================================================
def main(configuration):
    PydevTestRunner(configuration).run_tests()


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_coverage.py <==
import os.path
import sys
from _pydevd_bundle.pydevd_constants import Null


#=======================================================================================================================
# get_coverage_files
#=======================================================================================================================
def get_coverage_files(coverage_output_dir, number_of_files):
    base_dir = coverage_output_dir
    ret = []
    i = 0
    while len(ret) < number_of_files:
        while True:
            f = os.path.join(base_dir, '.coverage.%s' % i)
            i += 1
            if not os.path.exists(f):
                ret.append(f)
                break #Break only inner for.
    return ret


#=======================================================================================================================
# start_coverage_support
#=======================================================================================================================
def start_coverage_support(configuration):
    return start_coverage_support_from_params(
        configuration.coverage_output_dir, 
        configuration.coverage_output_file, 
        configuration.jobs, 
        configuration.coverage_include, 
    )
    

#=======================================================================================================================
# start_coverage_support_from_params
#=======================================================================================================================
def start_coverage_support_from_params(coverage_output_dir, coverage_output_file, jobs, coverage_include):
    coverage_files = []
    coverage_instance = Null()
    if coverage_output_dir or coverage_output_file:
        try:
            import coverage #@UnresolvedImport
        except:
            sys.stderr.write('Error: coverage module could not be imported\n')
            sys.stderr.write('Please make sure that the coverage module (http://nedbatchelder.com/code/coverage/)\n')
            sys.stderr.write('is properly installed in your interpreter: %s\n' % (sys.executable,))
            
            import traceback;traceback.print_exc()
        else:
            if coverage_output_dir:
                if not os.path.exists(coverage_output_dir):
                    sys.stderr.write('Error: directory for coverage output (%s) does not exist.\n' % (coverage_output_dir,))
                    
                elif not os.path.isdir(coverage_output_dir):
                    sys.stderr.write('Error: expected (%s) to be a directory.\n' % (coverage_output_dir,))
                    
                else:
                    n = jobs
                    if n <= 0:
                        n += 1
                    n += 1 #Add 1 more for the current process (which will do the initial import).
                    coverage_files = get_coverage_files(coverage_output_dir, n)
                    os.environ['COVERAGE_FILE'] = coverage_files.pop(0)
                    
                    coverage_instance = coverage.coverage(source=[coverage_include])
                    coverage_instance.start()
                    
            elif coverage_output_file:
                #Client of parallel run.
                os.environ['COVERAGE_FILE'] = coverage_output_file
                coverage_instance = coverage.coverage(source=[coverage_include])
                coverage_instance.start()
                
    return coverage_files, coverage_instance



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_nose.py <==
from nose.plugins.multiprocess import MultiProcessTestRunner  # @UnresolvedImport
from nose.plugins.base import Plugin  # @UnresolvedImport
import sys
from _pydev_runfiles import pydev_runfiles_xml_rpc
import time
from _pydev_runfiles.pydev_runfiles_coverage import start_coverage_support
from contextlib import contextmanager
from io import StringIO
import traceback


#=======================================================================================================================
# PydevPlugin
#=======================================================================================================================
class PydevPlugin(Plugin):

    def __init__(self, configuration):
        self.configuration = configuration
        Plugin.__init__(self)

    def begin(self):
        # Called before any test is run (it's always called, with multiprocess or not)
        self.start_time = time.time()
        self.coverage_files, self.coverage = start_coverage_support(self.configuration)

    def finalize(self, result):
        # Called after all tests are run (it's always called, with multiprocess or not)
        self.coverage.stop()
        self.coverage.save()

        pydev_runfiles_xml_rpc.notifyTestRunFinished('Finished in: %.2f secs.' % (time.time() - self.start_time,))

    #===================================================================================================================
    # Methods below are not called with multiprocess (so, we monkey-patch MultiProcessTestRunner.consolidate
    # so that they're called, but unfortunately we loose some info -- i.e.: the time for each test in this
    # process).
    #===================================================================================================================

    class Sentinel(object):
        pass

    @contextmanager
    def _without_user_address(self, test):
        # #PyDev-1095: Conflict between address in test and test.address() in PydevPlugin().report_cond()
        user_test_instance = test.test
        user_address = self.Sentinel
        user_class_address = self.Sentinel
        try:
            if 'address' in user_test_instance.__dict__:
                user_address = user_test_instance.__dict__.pop('address')
        except:
            # Just ignore anything here.
            pass
        try:
            user_class_address = user_test_instance.__class__.address
            del user_test_instance.__class__.address
        except:
            # Just ignore anything here.
            pass

        try:
            yield
        finally:
            if user_address is not self.Sentinel:
                user_test_instance.__dict__['address'] = user_address

            if user_class_address is not self.Sentinel:
                user_test_instance.__class__.address = user_class_address

    def _get_test_address(self, test):
        try:
            if hasattr(test, 'address'):
                with self._without_user_address(test):
                    address = test.address()

                # test.address() is something as:
                # ('D:\\workspaces\\temp\\test_workspace\\pytesting1\\src\\mod1\\hello.py', 'mod1.hello', 'TestCase.testMet1')
                #
                # and we must pass: location, test
                #    E.g.: ['D:\\src\\mod1\\hello.py', 'TestCase.testMet1']
                address = address[0], address[2]
            else:
                # multiprocess
                try:
                    address = test[0], test[1]
                except TypeError:
                    # It may be an error at setup, in which case it's not really a test, but a Context object.
                    f = test.context.__file__
                    if f.endswith('.pyc'):
                        f = f[:-1]
                    elif f.endswith('$py.class'):
                        f = f[:-len('$py.class')] + '.py'
                    address = f, '?'
        except:
            sys.stderr.write("PyDev: Internal pydev error getting test address. Please report at the pydev bug tracker\n")
            traceback.print_exc()
            sys.stderr.write("\n\n\n")
            address = '?', '?'
        return address

    def report_cond(self, cond, test, captured_output, error=''):
        '''
        @param cond: fail, error, ok
        '''

        address = self._get_test_address(test)

        error_contents = self.get_io_from_error(error)
        try:
            time_str = '%.2f' % (time.time() - test._pydev_start_time)
        except:
            time_str = '?'

        pydev_runfiles_xml_rpc.notifyTest(cond, captured_output, error_contents, address[0], address[1], time_str)

    def startTest(self, test):
        test._pydev_start_time = time.time()
        file, test = self._get_test_address(test)
        pydev_runfiles_xml_rpc.notifyStartTest(file, test)

    def get_io_from_error(self, err):
        if type(err) == type(()):
            if len(err) != 3:
                if len(err) == 2:
                    return err[1]  # multiprocess
            s = StringIO()
            etype, value, tb = err
            if isinstance(value, str):
                return value
            traceback.print_exception(etype, value, tb, file=s)
            return s.getvalue()
        return err

    def get_captured_output(self, test):
        if hasattr(test, 'capturedOutput') and test.capturedOutput:
            return test.capturedOutput
        return ''

    def addError(self, test, err):
        self.report_cond(
            'error',
            test,
            self.get_captured_output(test),
            err,
        )

    def addFailure(self, test, err):
        self.report_cond(
            'fail',
            test,
            self.get_captured_output(test),
            err,
        )

    def addSuccess(self, test):
        self.report_cond(
            'ok',
            test,
            self.get_captured_output(test),
            '',
        )


PYDEV_NOSE_PLUGIN_SINGLETON = None


def start_pydev_nose_plugin_singleton(configuration):
    global PYDEV_NOSE_PLUGIN_SINGLETON
    PYDEV_NOSE_PLUGIN_SINGLETON = PydevPlugin(configuration)
    return PYDEV_NOSE_PLUGIN_SINGLETON


original = MultiProcessTestRunner.consolidate


#=======================================================================================================================
# new_consolidate
#=======================================================================================================================
def new_consolidate(self, result, batch_result):
    '''
    Used so that it can work with the multiprocess plugin.
    Monkeypatched because nose seems a bit unsupported at this time (ideally
    the plugin would have this support by default).
    '''
    ret = original(self, result, batch_result)

    parent_frame = sys._getframe().f_back
    # addr is something as D:\pytesting1\src\mod1\hello.py:TestCase.testMet4
    # so, convert it to what report_cond expects
    addr = parent_frame.f_locals['addr']
    i = addr.rindex(':')
    addr = [addr[:i], addr[i + 1:]]

    output, testsRun, failures, errors, errorClasses = batch_result
    if failures or errors:
        for failure in failures:
            PYDEV_NOSE_PLUGIN_SINGLETON.report_cond('fail', addr, output, failure)

        for error in errors:
            PYDEV_NOSE_PLUGIN_SINGLETON.report_cond('error', addr, output, error)
    else:
        PYDEV_NOSE_PLUGIN_SINGLETON.report_cond('ok', addr, output)

    return ret


MultiProcessTestRunner.consolidate = new_consolidate


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_parallel.py <==
import unittest
from _pydev_bundle._pydev_saved_modules import thread
import queue as Queue
from _pydev_runfiles import pydev_runfiles_xml_rpc
import time
import os
import threading
import sys


#=======================================================================================================================
# flatten_test_suite
#=======================================================================================================================
def flatten_test_suite(test_suite, ret):
    if isinstance(test_suite, unittest.TestSuite):
        for t in test_suite._tests:
            flatten_test_suite(t, ret)

    elif isinstance(test_suite, unittest.TestCase):
        ret.append(test_suite)


#=======================================================================================================================
# execute_tests_in_parallel
#=======================================================================================================================
def execute_tests_in_parallel(tests, jobs, split, verbosity, coverage_files, coverage_include):
    '''
    @param tests: list(PydevTestSuite)
        A list with the suites to be run

    @param split: str
        Either 'module' or the number of tests that should be run in each batch

    @param coverage_files: list(file)
        A list with the files that should be used for giving coverage information (if empty, coverage information
        should not be gathered).

    @param coverage_include: str
        The pattern that should be included in the coverage.

    @return: bool
        Returns True if the tests were actually executed in parallel. If the tests were not executed because only 1
        should be used (e.g.: 2 jobs were requested for running 1 test), False will be returned and no tests will be
        run.

        It may also return False if in debug mode (in which case, multi-processes are not accepted)
    '''
    try:
        from _pydevd_bundle.pydevd_comm import get_global_debugger
        if get_global_debugger() is not None:
            return False
    except:
        pass  # Ignore any error here.

    # This queue will receive the tests to be run. Each entry in a queue is a list with the tests to be run together When
    # split == 'tests', each list will have a single element, when split == 'module', each list will have all the tests
    # from a given module.
    tests_queue = []

    queue_elements = []
    if split == 'module':
        module_to_tests = {}
        for test in tests:
            lst = []
            flatten_test_suite(test, lst)
            for test in lst:
                key = (test.__pydev_pyfile__, test.__pydev_module_name__)
                module_to_tests.setdefault(key, []).append(test)

        for key, tests in module_to_tests.items():
            queue_elements.append(tests)

        if len(queue_elements) < jobs:
            # Don't create jobs we will never use.
            jobs = len(queue_elements)

    elif split == 'tests':
        for test in tests:
            lst = []
            flatten_test_suite(test, lst)
            for test in lst:
                queue_elements.append([test])

        if len(queue_elements) < jobs:
            # Don't create jobs we will never use.
            jobs = len(queue_elements)

    else:
        raise AssertionError('Do not know how to handle: %s' % (split,))

    for test_cases in queue_elements:
        test_queue_elements = []
        for test_case in test_cases:
            try:
                test_name = test_case.__class__.__name__ + "." + test_case._testMethodName
            except AttributeError:
                # Support for jython 2.1 (__testMethodName is pseudo-private in the test case)
                test_name = test_case.__class__.__name__ + "." + test_case._TestCase__testMethodName

            test_queue_elements.append(test_case.__pydev_pyfile__ + '|' + test_name)

        tests_queue.append(test_queue_elements)

    if jobs < 2:
        return False

    sys.stdout.write('Running tests in parallel with: %s jobs.\n' % (jobs,))

    queue = Queue.Queue()
    for item in tests_queue:
        queue.put(item, block=False)

    providers = []
    clients = []
    for i in range(jobs):
        test_cases_provider = CommunicationThread(queue)
        providers.append(test_cases_provider)

        test_cases_provider.start()
        port = test_cases_provider.port

        if coverage_files:
            clients.append(ClientThread(i, port, verbosity, coverage_files.pop(0), coverage_include))
        else:
            clients.append(ClientThread(i, port, verbosity))

    for client in clients:
        client.start()

    client_alive = True
    while client_alive:
        client_alive = False
        for client in clients:
            # Wait for all the clients to exit.
            if not client.finished:
                client_alive = True
                time.sleep(.2)
                break

    for provider in providers:
        provider.shutdown()

    return True


#=======================================================================================================================
# CommunicationThread
#=======================================================================================================================
class CommunicationThread(threading.Thread):

    def __init__(self, tests_queue):
        threading.Thread.__init__(self)
        self.daemon = True
        self.queue = tests_queue
        self.finished = False
        from _pydev_bundle.pydev_imports import SimpleXMLRPCServer
        from _pydev_bundle import pydev_localhost

        # Create server
        server = SimpleXMLRPCServer((pydev_localhost.get_localhost(), 0), logRequests=False)
        server.register_function(self.GetTestsToRun)
        server.register_function(self.notifyStartTest)
        server.register_function(self.notifyTest)
        server.register_function(self.notifyCommands)
        self.port = server.socket.getsockname()[1]
        self.server = server

    def GetTestsToRun(self, job_id):
        '''
        @param job_id:

        @return: list(str)
            Each entry is a string in the format: filename|Test.testName
        '''
        try:
            ret = self.queue.get(block=False)
            return ret
        except:  # Any exception getting from the queue (empty or not) means we finished our work on providing the tests.
            self.finished = True
            return []

    def notifyCommands(self, job_id, commands):
        # Batch notification.
        for command in commands:
            getattr(self, command[0])(job_id, *command[1], **command[2])

        return True

    def notifyStartTest(self, job_id, *args, **kwargs):
        pydev_runfiles_xml_rpc.notifyStartTest(*args, **kwargs)
        return True

    def notifyTest(self, job_id, *args, **kwargs):
        pydev_runfiles_xml_rpc.notifyTest(*args, **kwargs)
        return True

    def shutdown(self):
        if hasattr(self.server, 'shutdown'):
            self.server.shutdown()
        else:
            self._shutdown = True

    def run(self):
        if hasattr(self.server, 'shutdown'):
            self.server.serve_forever()
        else:
            self._shutdown = False
            while not self._shutdown:
                self.server.handle_request()


#=======================================================================================================================
# Client
#=======================================================================================================================
class ClientThread(threading.Thread):

    def __init__(self, job_id, port, verbosity, coverage_output_file=None, coverage_include=None):
        threading.Thread.__init__(self)
        self.daemon = True
        self.port = port
        self.job_id = job_id
        self.verbosity = verbosity
        self.finished = False
        self.coverage_output_file = coverage_output_file
        self.coverage_include = coverage_include

    def _reader_thread(self, pipe, target):
        while True:
            target.write(pipe.read(1))

    def run(self):
        try:
            from _pydev_runfiles import pydev_runfiles_parallel_client
            # TODO: Support Jython:
            #
            # For jython, instead of using sys.executable, we should use:
            # r'D:\bin\jdk_1_5_09\bin\java.exe',
            # '-classpath',
            # 'D:/bin/jython-2.2.1/jython.jar',
            # 'org.python.util.jython',

            args = [
                sys.executable,
                pydev_runfiles_parallel_client.__file__,
                str(self.job_id),
                str(self.port),
                str(self.verbosity),
            ]

            if self.coverage_output_file and self.coverage_include:
                args.append(self.coverage_output_file)
                args.append(self.coverage_include)

            import subprocess
            if False:
                proc = subprocess.Popen(args, env=os.environ, shell=False, stdout=subprocess.PIPE, stderr=subprocess.PIPE)

                thread.start_new_thread(self._reader_thread, (proc.stdout, sys.stdout))

                thread.start_new_thread(target=self._reader_thread, args=(proc.stderr, sys.stderr))
            else:
                proc = subprocess.Popen(args, env=os.environ, shell=False)
                proc.wait()

        finally:
            self.finished = True



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_parallel_client.py <==
from _pydev_bundle.pydev_imports import xmlrpclib, _queue
Queue = _queue.Queue
import traceback
import sys
from _pydev_runfiles.pydev_runfiles_coverage import start_coverage_support_from_params
import threading


#=======================================================================================================================
# ParallelNotification
#=======================================================================================================================
class ParallelNotification(object):

    def __init__(self, method, args, kwargs):
        self.method = method
        self.args = args
        self.kwargs = kwargs

    def to_tuple(self):
        return self.method, self.args, self.kwargs


#=======================================================================================================================
# KillServer
#=======================================================================================================================
class KillServer(object):
    pass



#=======================================================================================================================
# ServerComm
#=======================================================================================================================
class ServerComm(threading.Thread):



    def __init__(self, job_id, server):
        self.notifications_queue = Queue()
        threading.Thread.__init__(self)
        self.setDaemon(False) #Wait for all the notifications to be passed before exiting!
        assert job_id is not None
        assert port is not None
        self.job_id = job_id

        self.finished = False
        self.server = server


    def run(self):
        while True:
            kill_found = False
            commands = []
            command = self.notifications_queue.get(block=True)
            if isinstance(command, KillServer):
                kill_found = True
            else:
                assert isinstance(command, ParallelNotification)
                commands.append(command.to_tuple())

            try:
                while True:
                    command = self.notifications_queue.get(block=False) #No block to create a batch.
                    if isinstance(command, KillServer):
                        kill_found = True
                    else:
                        assert isinstance(command, ParallelNotification)
                        commands.append(command.to_tuple())
            except:
                pass #That's OK, we're getting it until it becomes empty so that we notify multiple at once.


            if commands:
                try:
                    #Batch notification.
                    self.server.lock.acquire()
                    try:
                        self.server.notifyCommands(self.job_id, commands)
                    finally:
                        self.server.lock.release()
                except:
                    traceback.print_exc()

            if kill_found:
                self.finished = True
                return



#=======================================================================================================================
# ServerFacade
#=======================================================================================================================
class ServerFacade(object):


    def __init__(self, notifications_queue):
        self.notifications_queue = notifications_queue


    def notifyTestsCollected(self, *args, **kwargs):
        pass #This notification won't be passed


    def notifyTestRunFinished(self, *args, **kwargs):
        pass #This notification won't be passed


    def notifyStartTest(self, *args, **kwargs):
        self.notifications_queue.put_nowait(ParallelNotification('notifyStartTest', args, kwargs))


    def notifyTest(self, *args, **kwargs):
        self.notifications_queue.put_nowait(ParallelNotification('notifyTest', args, kwargs))



#=======================================================================================================================
# run_client
#=======================================================================================================================
def run_client(job_id, port, verbosity, coverage_output_file, coverage_include):
    job_id = int(job_id)

    from _pydev_bundle import pydev_localhost
    server = xmlrpclib.Server('http://%s:%s' % (pydev_localhost.get_localhost(), port))
    server.lock = threading.Lock()


    server_comm = ServerComm(job_id, server)
    server_comm.start()

    try:
        server_facade = ServerFacade(server_comm.notifications_queue)
        from _pydev_runfiles import pydev_runfiles
        from _pydev_runfiles import pydev_runfiles_xml_rpc
        pydev_runfiles_xml_rpc.set_server(server_facade)

        #Starts None and when the 1st test is gotten, it's started (because a server may be initiated and terminated
        #before receiving any test -- which would mean a different process got all the tests to run).
        coverage = None

        try:
            tests_to_run = [1]
            while tests_to_run:
                #Investigate: is it dangerous to use the same xmlrpclib server from different threads?
                #It seems it should be, as it creates a new connection for each request...
                server.lock.acquire()
                try:
                    tests_to_run = server.GetTestsToRun(job_id)
                finally:
                    server.lock.release()

                if not tests_to_run:
                    break

                if coverage is None:
                    _coverage_files, coverage = start_coverage_support_from_params(
                        None, coverage_output_file, 1, coverage_include)


                files_to_tests = {}
                for test in tests_to_run:
                    filename_and_test = test.split('|')
                    if len(filename_and_test) == 2:
                        files_to_tests.setdefault(filename_and_test[0], []).append(filename_and_test[1])

                configuration = pydev_runfiles.Configuration(
                    '',
                    verbosity,
                    None,
                    None,
                    None,
                    files_to_tests,
                    1, #Always single job here
                    None,

                    #The coverage is handled in this loop.
                    coverage_output_file=None,
                    coverage_include=None,
                )
                test_runner = pydev_runfiles.PydevTestRunner(configuration)
                sys.stdout.flush()
                test_runner.run_tests(handle_coverage=False)
        finally:
            if coverage is not None:
                coverage.stop()
                coverage.save()


    except:
        traceback.print_exc()
    server_comm.notifications_queue.put_nowait(KillServer())



#=======================================================================================================================
# main
#=======================================================================================================================
if __name__ == '__main__':
    if len(sys.argv) -1 == 3:
        job_id, port, verbosity = sys.argv[1:]
        coverage_output_file, coverage_include = None, None

    elif len(sys.argv) -1 == 5:
        job_id, port, verbosity, coverage_output_file, coverage_include = sys.argv[1:]

    else:
        raise AssertionError('Could not find out how to handle the parameters: '+sys.argv[1:])

    job_id = int(job_id)
    port = int(port)
    verbosity = int(verbosity)
    run_client(job_id, port, verbosity, coverage_output_file, coverage_include)




==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_pytest2.py <==
from _pydev_runfiles import pydev_runfiles_xml_rpc
import pickle
import zlib
import base64
import os
from pydevd_file_utils import canonical_normalized_path
import pytest
import sys
import time
from pathlib import Path

#=========================================================================
# Load filters with tests we should skip
#=========================================================================
py_test_accept_filter = None


def _load_filters():
    global py_test_accept_filter
    if py_test_accept_filter is None:
        py_test_accept_filter = os.environ.get('PYDEV_PYTEST_SKIP')
        if py_test_accept_filter:
            py_test_accept_filter = pickle.loads(
                zlib.decompress(base64.b64decode(py_test_accept_filter)))

            # Newer versions of pytest resolve symlinks, so, we
            # may need to filter with a resolved path too.
            new_dct = {}
            for filename, value in py_test_accept_filter.items():
                new_dct[canonical_normalized_path(str(Path(filename).resolve()))] = value

            py_test_accept_filter.update(new_dct)

        else:
            py_test_accept_filter = {}


def is_in_xdist_node():
    main_pid = os.environ.get('PYDEV_MAIN_PID')
    if main_pid and main_pid != str(os.getpid()):
        return True
    return False


connected = False


def connect_to_server_for_communication_to_xml_rpc_on_xdist():
    global connected
    if connected:
        return
    connected = True
    if is_in_xdist_node():
        port = os.environ.get('PYDEV_PYTEST_SERVER')
        if not port:
            sys.stderr.write(
                'Error: no PYDEV_PYTEST_SERVER environment variable defined.\n')
        else:
            pydev_runfiles_xml_rpc.initialize_server(int(port), daemon=True)


PY2 = sys.version_info[0] <= 2
PY3 = not PY2


class State:
    start_time = time.time()
    buf_err = None
    buf_out = None


def start_redirect():
    if State.buf_out is not None:
        return
    from _pydevd_bundle import pydevd_io
    State.buf_err = pydevd_io.start_redirect(keep_original_redirection=True, std='stderr')
    State.buf_out = pydevd_io.start_redirect(keep_original_redirection=True, std='stdout')


def get_curr_output():
    buf_out = State.buf_out
    buf_err = State.buf_err
    return buf_out.getvalue() if buf_out is not None else '', buf_err.getvalue() if buf_err is not None else ''


def pytest_unconfigure():
    if is_in_xdist_node():
        return
    # Only report that it finished when on the main node (we don't want to report
    # the finish on each separate node).
    pydev_runfiles_xml_rpc.notifyTestRunFinished(
        'Finished in: %.2f secs.' % (time.time() - State.start_time,))


def pytest_collection_modifyitems(session, config, items):
    # A note: in xdist, this is not called on the main process, only in the
    # secondary nodes, so, we'll actually make the filter and report it multiple
    # times.
    connect_to_server_for_communication_to_xml_rpc_on_xdist()

    _load_filters()
    if not py_test_accept_filter:
        pydev_runfiles_xml_rpc.notifyTestsCollected(len(items))
        return  # Keep on going (nothing to filter)

    new_items = []
    for item in items:
        f = canonical_normalized_path(str(item.parent.fspath))
        name = item.name

        if f not in py_test_accept_filter:
            # print('Skip file: %s' % (f,))
            continue  # Skip the file

        i = name.find('[')
        name_without_parametrize = None
        if i > 0:
            name_without_parametrize = name[:i]

        accept_tests = py_test_accept_filter[f]

        if item.cls is not None:
            class_name = item.cls.__name__
        else:
            class_name = None
        for test in accept_tests:
            if test == name:
                # Direct match of the test (just go on with the default
                # loading)
                new_items.append(item)
                break

            if name_without_parametrize is not None and test == name_without_parametrize:
                # This happens when parameterizing pytest tests on older versions
                # of pytest where the test name doesn't include the fixture name
                # in it.
                new_items.append(item)
                break

            if class_name is not None:
                if test == class_name + '.' + name:
                    new_items.append(item)
                    break

                if name_without_parametrize is not None and test == class_name + '.' + name_without_parametrize:
                    new_items.append(item)
                    break

                if class_name == test:
                    new_items.append(item)
                    break
        else:
            pass
            # print('Skip test: %s.%s. Accept: %s' % (class_name, name, accept_tests))

    # Modify the original list
    items[:] = new_items
    pydev_runfiles_xml_rpc.notifyTestsCollected(len(items))


try:
    """
    pytest > 5.4 uses own version of TerminalWriter based on py.io.TerminalWriter
    and assumes there is a specific method TerminalWriter._write_source
    so try load pytest version first or fallback to default one
    """
    from _pytest._io import TerminalWriter
except ImportError:
    from py.io import TerminalWriter


def _get_error_contents_from_report(report):
    if report.longrepr is not None:
        try:
            tw = TerminalWriter(stringio=True)
            stringio = tw.stringio
        except TypeError:
            import io
            stringio = io.StringIO()
            tw = TerminalWriter(file=stringio)
        tw.hasmarkup = False
        report.toterminal(tw)
        exc = stringio.getvalue()
        s = exc.strip()
        if s:
            return s

    return ''


def pytest_collectreport(report):
    error_contents = _get_error_contents_from_report(report)
    if error_contents:
        report_test('fail', '<collect errors>', '<collect errors>', '', error_contents, 0.0)


def append_strings(s1, s2):
    if s1.__class__ == s2.__class__:
        return s1 + s2

    # Prefer str
    if isinstance(s1, bytes):
        s1 = s1.decode('utf-8', 'replace')

    if isinstance(s2, bytes):
        s2 = s2.decode('utf-8', 'replace')

    return s1 + s2


def pytest_runtest_logreport(report):
    if is_in_xdist_node():
        # When running with xdist, we don't want the report to be called from the node, only
        # from the main process.
        return
    report_duration = report.duration
    report_when = report.when
    report_outcome = report.outcome

    if hasattr(report, 'wasxfail'):
        if report_outcome != 'skipped':
            report_outcome = 'passed'

    if report_outcome == 'passed':
        # passed on setup/teardown: no need to report if in setup or teardown
        # (only on the actual test if it passed).
        if report_when in ('setup', 'teardown'):
            return

        status = 'ok'

    elif report_outcome == 'skipped':
        status = 'skip'

    else:
        # It has only passed, skipped and failed (no error), so, let's consider
        # error if not on call.
        if report_when in ('setup', 'teardown'):
            status = 'error'

        else:
            # any error in the call (not in setup or teardown) is considered a
            # regular failure.
            status = 'fail'

    # This will work if pytest is not capturing it, if it is, nothing will
    # come from here...
    captured_output, error_contents = getattr(report, 'pydev_captured_output', ''), getattr(report, 'pydev_error_contents', '')
    for type_section, value in report.sections:
        if value:
            if type_section in ('err', 'stderr', 'Captured stderr call'):
                error_contents = append_strings(error_contents, value)
            else:
                captured_output = append_strings(error_contents, value)

    filename = getattr(report, 'pydev_fspath_strpath', '<unable to get>')
    test = report.location[2]

    if report_outcome != 'skipped':
        # On skipped, we'll have a traceback for the skip, which is not what we
        # want.
        exc = _get_error_contents_from_report(report)
        if exc:
            if error_contents:
                error_contents = append_strings(error_contents, '----------------------------- Exceptions -----------------------------\n')
            error_contents = append_strings(error_contents, exc)

    report_test(status, filename, test, captured_output, error_contents, report_duration)


def report_test(status, filename, test, captured_output, error_contents, duration):
    '''
    @param filename: 'D:\\src\\mod1\\hello.py'
    @param test: 'TestCase.testMet1'
    @param status: fail, error, ok
    '''
    time_str = '%.2f' % (duration,)
    pydev_runfiles_xml_rpc.notifyTest(
        status, captured_output, error_contents, filename, test, time_str)


if not hasattr(pytest, 'hookimpl'):
    raise AssertionError('Please upgrade pytest (the current version of pytest: %s is unsupported)' % (pytest.__version__,))


@pytest.hookimpl(hookwrapper=True)
def pytest_runtest_makereport(item, call):
    outcome = yield
    report = outcome.get_result()
    report.pydev_fspath_strpath = item.fspath.strpath
    report.pydev_captured_output, report.pydev_error_contents = get_curr_output()


@pytest.mark.tryfirst
def pytest_runtest_setup(item):
    '''
    Note: with xdist will be on a secondary process.
    '''
    # We have our own redirection: if xdist does its redirection, we'll have
    # nothing in our contents (which is OK), but if it does, we'll get nothing
    # from pytest but will get our own here.
    start_redirect()
    filename = item.fspath.strpath
    test = item.location[2]

    pydev_runfiles_xml_rpc.notifyStartTest(filename, test)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_unittest.py <==
import unittest as python_unittest
from _pydev_runfiles import pydev_runfiles_xml_rpc
import time
from _pydevd_bundle import pydevd_io
import traceback
from _pydevd_bundle.pydevd_constants import *  # @UnusedWildImport
from io import StringIO


#=======================================================================================================================
# PydevTextTestRunner
#=======================================================================================================================
class PydevTextTestRunner(python_unittest.TextTestRunner):

    def _makeResult(self):
        return PydevTestResult(self.stream, self.descriptions, self.verbosity)


_PythonTextTestResult = python_unittest.TextTestRunner()._makeResult().__class__


#=======================================================================================================================
# PydevTestResult
#=======================================================================================================================
class PydevTestResult(_PythonTextTestResult):

    def addSubTest(self, test, subtest, err):
        """Called at the end of a subtest.
        'err' is None if the subtest ended successfully, otherwise it's a
        tuple of values as returned by sys.exc_info().
        """
        _PythonTextTestResult.addSubTest(self, test, subtest, err)
        if err is not None:
            subdesc = subtest._subDescription()
            error = (test, self._exc_info_to_string(err, test))
            self._reportErrors([error], [], '', '%s %s' % (self.get_test_name(test), subdesc))

    def startTest(self, test):
        _PythonTextTestResult.startTest(self, test)
        self.buf = pydevd_io.start_redirect(keep_original_redirection=True, std='both')
        self.start_time = time.time()
        self._current_errors_stack = []
        self._current_failures_stack = []

        try:
            test_name = test.__class__.__name__ + "." + test._testMethodName
        except AttributeError:
            # Support for jython 2.1 (__testMethodName is pseudo-private in the test case)
            test_name = test.__class__.__name__ + "." + test._TestCase__testMethodName

        pydev_runfiles_xml_rpc.notifyStartTest(
            test.__pydev_pyfile__, test_name)

    def get_test_name(self, test):
        try:
            try:
                test_name = test.__class__.__name__ + "." + test._testMethodName
            except AttributeError:
                # Support for jython 2.1 (__testMethodName is pseudo-private in the test case)
                try:
                    test_name = test.__class__.__name__ + "." + test._TestCase__testMethodName
                # Support for class/module exceptions (test is instance of _ErrorHolder)
                except:
                    test_name = test.description.split()[1][1:-1] + ' <' + test.description.split()[0] + '>'
        except:
            traceback.print_exc()
            return '<unable to get test name>'
        return test_name

    def stopTest(self, test):
        end_time = time.time()
        pydevd_io.end_redirect(std='both')

        _PythonTextTestResult.stopTest(self, test)

        captured_output = self.buf.getvalue()
        del self.buf
        error_contents = ''
        test_name = self.get_test_name(test)

        diff_time = '%.2f' % (end_time - self.start_time)

        skipped = False
        outcome = getattr(test, '_outcome', None)
        if outcome is not None:
            skipped = bool(getattr(outcome, 'skipped', None))

        if skipped:
            pydev_runfiles_xml_rpc.notifyTest(
                'skip', captured_output, error_contents, test.__pydev_pyfile__, test_name, diff_time)
        elif not self._current_errors_stack and not self._current_failures_stack:
            pydev_runfiles_xml_rpc.notifyTest(
                'ok', captured_output, error_contents, test.__pydev_pyfile__, test_name, diff_time)
        else:
            self._reportErrors(self._current_errors_stack, self._current_failures_stack, captured_output, test_name)

    def _reportErrors(self, errors, failures, captured_output, test_name, diff_time=''):
        error_contents = []
        for test, s in errors + failures:
            if type(s) == type((1,)):  # If it's a tuple (for jython 2.1)
                sio = StringIO()
                traceback.print_exception(s[0], s[1], s[2], file=sio)
                s = sio.getvalue()
            error_contents.append(s)

        sep = '\n' + self.separator1
        error_contents = sep.join(error_contents)

        if errors and not failures:
            try:
                pydev_runfiles_xml_rpc.notifyTest(
                    'error', captured_output, error_contents, test.__pydev_pyfile__, test_name, diff_time)
            except:
                file_start = error_contents.find('File "')
                file_end = error_contents.find('", ', file_start)
                if file_start != -1 and file_end != -1:
                    file = error_contents[file_start + 6:file_end]
                else:
                    file = '<unable to get file>'
                pydev_runfiles_xml_rpc.notifyTest(
                    'error', captured_output, error_contents, file, test_name, diff_time)

        elif failures and not errors:
            pydev_runfiles_xml_rpc.notifyTest(
                'fail', captured_output, error_contents, test.__pydev_pyfile__, test_name, diff_time)

        else:  # Ok, we got both, errors and failures. Let's mark it as an error in the end.
            pydev_runfiles_xml_rpc.notifyTest(
                'error', captured_output, error_contents, test.__pydev_pyfile__, test_name, diff_time)

    def addError(self, test, err):
        _PythonTextTestResult.addError(self, test, err)
        # Support for class/module exceptions (test is instance of _ErrorHolder)
        if not hasattr(self, '_current_errors_stack') or test.__class__.__name__ == '_ErrorHolder':
            # Not in start...end, so, report error now (i.e.: django pre/post-setup)
            self._reportErrors([self.errors[-1]], [], '', self.get_test_name(test))
        else:
            self._current_errors_stack.append(self.errors[-1])

    def addFailure(self, test, err):
        _PythonTextTestResult.addFailure(self, test, err)
        if not hasattr(self, '_current_failures_stack'):
            # Not in start...end, so, report error now (i.e.: django pre/post-setup)
            self._reportErrors([], [self.failures[-1]], '', self.get_test_name(test))
        else:
            self._current_failures_stack.append(self.failures[-1])


class PydevTestSuite(python_unittest.TestSuite):
    pass


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydev_runfiles/pydev_runfiles_xml_rpc.py <==
import sys
import threading
import traceback
import warnings

from _pydev_bundle._pydev_filesystem_encoding import getfilesystemencoding
from _pydev_bundle.pydev_imports import xmlrpclib, _queue
from _pydevd_bundle.pydevd_constants import Null

Queue = _queue.Queue

# This may happen in IronPython (in Python it shouldn't happen as there are
# 'fast' replacements that are used in xmlrpclib.py)
warnings.filterwarnings(
    'ignore', 'The xmllib module is obsolete.*', DeprecationWarning)

file_system_encoding = getfilesystemencoding()


#=======================================================================================================================
# _ServerHolder
#=======================================================================================================================
class _ServerHolder:
    '''
    Helper so that we don't have to use a global here.
    '''
    SERVER = None


#=======================================================================================================================
# set_server
#=======================================================================================================================
def set_server(server):
    _ServerHolder.SERVER = server


#=======================================================================================================================
# ParallelNotification
#=======================================================================================================================
class ParallelNotification(object):

    def __init__(self, method, args):
        self.method = method
        self.args = args

    def to_tuple(self):
        return self.method, self.args


#=======================================================================================================================
# KillServer
#=======================================================================================================================
class KillServer(object):
    pass


#=======================================================================================================================
# ServerFacade
#=======================================================================================================================
class ServerFacade(object):

    def __init__(self, notifications_queue):
        self.notifications_queue = notifications_queue

    def notifyTestsCollected(self, *args):
        self.notifications_queue.put_nowait(ParallelNotification('notifyTestsCollected', args))

    def notifyConnected(self, *args):
        self.notifications_queue.put_nowait(ParallelNotification('notifyConnected', args))

    def notifyTestRunFinished(self, *args):
        self.notifications_queue.put_nowait(ParallelNotification('notifyTestRunFinished', args))

    def notifyStartTest(self, *args):
        self.notifications_queue.put_nowait(ParallelNotification('notifyStartTest', args))

    def notifyTest(self, *args):
        new_args = []
        for arg in args:
            new_args.append(_encode_if_needed(arg))
        args = tuple(new_args)
        self.notifications_queue.put_nowait(ParallelNotification('notifyTest', args))


#=======================================================================================================================
# ServerComm
#=======================================================================================================================
class ServerComm(threading.Thread):

    def __init__(self, notifications_queue, port, daemon=False):
        threading.Thread.__init__(self)
        self.setDaemon(daemon)  # If False, wait for all the notifications to be passed before exiting!
        self.finished = False
        self.notifications_queue = notifications_queue

        from _pydev_bundle import pydev_localhost

        # It is necessary to specify an encoding, that matches
        # the encoding of all bytes-strings passed into an
        # XMLRPC call: "All 8-bit strings in the data structure are assumed to use the
        # packet encoding.  Unicode strings are automatically converted,
        # where necessary."
        # Byte strings most likely come from file names.
        encoding = file_system_encoding
        if encoding == "mbcs":
            # Windos symbolic name for the system encoding CP_ACP.
            # We need to convert it into a encoding that is recognized by Java.
            # Unfortunately this is not always possible. You could use
            # GetCPInfoEx and get a name similar to "windows-1251". Then
            # you need a table to translate on a best effort basis. Much to complicated.
            # ISO-8859-1 is good enough.
            encoding = "ISO-8859-1"

        self.server = xmlrpclib.Server('http://%s:%s' % (pydev_localhost.get_localhost(), port),
                                       encoding=encoding)

    def run(self):
        while True:
            kill_found = False
            commands = []
            command = self.notifications_queue.get(block=True)
            if isinstance(command, KillServer):
                kill_found = True
            else:
                assert isinstance(command, ParallelNotification)
                commands.append(command.to_tuple())

            try:
                while True:
                    command = self.notifications_queue.get(block=False)  # No block to create a batch.
                    if isinstance(command, KillServer):
                        kill_found = True
                    else:
                        assert isinstance(command, ParallelNotification)
                        commands.append(command.to_tuple())
            except:
                pass  # That's OK, we're getting it until it becomes empty so that we notify multiple at once.

            if commands:
                try:
                    self.server.notifyCommands(commands)
                except:
                    traceback.print_exc()

            if kill_found:
                self.finished = True
                return


#=======================================================================================================================
# initialize_server
#=======================================================================================================================
def initialize_server(port, daemon=False):
    if _ServerHolder.SERVER is None:
        if port is not None:
            notifications_queue = Queue()
            _ServerHolder.SERVER = ServerFacade(notifications_queue)
            _ServerHolder.SERVER_COMM = ServerComm(notifications_queue, port, daemon)
            _ServerHolder.SERVER_COMM.start()
        else:
            # Create a null server, so that we keep the interface even without any connection.
            _ServerHolder.SERVER = Null()
            _ServerHolder.SERVER_COMM = Null()

    try:
        _ServerHolder.SERVER.notifyConnected()
    except:
        traceback.print_exc()


#=======================================================================================================================
# notifyTest
#=======================================================================================================================
def notifyTestsCollected(tests_count):
    assert tests_count is not None
    try:
        _ServerHolder.SERVER.notifyTestsCollected(tests_count)
    except:
        traceback.print_exc()


#=======================================================================================================================
# notifyStartTest
#=======================================================================================================================
def notifyStartTest(file, test):
    '''
    @param file: the tests file (c:/temp/test.py)
    @param test: the test ran (i.e.: TestCase.test1)
    '''
    assert file is not None
    if test is None:
        test = ''  # Could happen if we have an import error importing module.

    try:
        _ServerHolder.SERVER.notifyStartTest(file, test)
    except:
        traceback.print_exc()


def _encode_if_needed(obj):
    # In the java side we expect strings to be ISO-8859-1 (org.python.pydev.debug.pyunit.PyUnitServer.initializeDispatches().new Dispatch() {...}.getAsStr(Object))
    if isinstance(obj, str):  # Unicode in py3
        return xmlrpclib.Binary(obj.encode('ISO-8859-1', 'xmlcharrefreplace'))

    elif isinstance(obj, bytes):
        try:
            return xmlrpclib.Binary(obj.decode(sys.stdin.encoding).encode('ISO-8859-1', 'xmlcharrefreplace'))
        except:
            return xmlrpclib.Binary(obj)  # bytes already

    return obj


#=======================================================================================================================
# notifyTest
#=======================================================================================================================
def notifyTest(cond, captured_output, error_contents, file, test, time):
    '''
    @param cond: ok, fail, error
    @param captured_output: output captured from stdout
    @param captured_output: output captured from stderr
    @param file: the tests file (c:/temp/test.py)
    @param test: the test ran (i.e.: TestCase.test1)
    @param time: float with the number of seconds elapsed
    '''
    assert cond is not None
    assert captured_output is not None
    assert error_contents is not None
    assert file is not None
    if test is None:
        test = ''  # Could happen if we have an import error importing module.
    assert time is not None
    try:
        captured_output = _encode_if_needed(captured_output)
        error_contents = _encode_if_needed(error_contents)

        _ServerHolder.SERVER.notifyTest(cond, captured_output, error_contents, file, test, time)
    except:
        traceback.print_exc()


#=======================================================================================================================
# notifyTestRunFinished
#=======================================================================================================================
def notifyTestRunFinished(total_time):
    assert total_time is not None
    try:
        _ServerHolder.SERVER.notifyTestRunFinished(total_time)
    except:
        traceback.print_exc()


#=======================================================================================================================
# force_server_kill
#=======================================================================================================================
def force_server_kill():
    _ServerHolder.SERVER_COMM.notifications_queue.put_nowait(KillServer())


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/_debug_adapter/__main__pydevd_gen_debug_adapter_protocol.py <==
'''
Run this module to regenerate the `pydevd_schema.py` file.

Note that it'll generate it based on the current debugProtocol.json. Erase it and rerun
to download the latest version.
'''


def is_variable_to_translate(cls_name, var_name):
    if var_name in ('variablesReference', 'frameId', 'threadId'):
        return True

    if cls_name == 'StackFrame' and var_name == 'id':
        # It's frameId everywhere except on StackFrame.
        return True

    if cls_name == 'Thread' and var_name == 'id':
        # It's threadId everywhere except on Thread.
        return True

    return False


def _get_noqa_for_var(prop_name):
    return '  # noqa (assign to builtin)' if prop_name in ('type', 'format', 'id', 'hex', 'breakpoint', 'filter') else ''


class _OrderedSet(object):
    # Not a good ordered set (just something to be small without adding any deps)

    def __init__(self, initial_contents=None):
        self._contents = []
        self._contents_as_set = set()
        if initial_contents is not None:
            for x in initial_contents:
                self.add(x)

    def add(self, x):
        if x not in self._contents_as_set:
            self._contents_as_set.add(x)
            self._contents.append(x)

    def discard(self, x):
        if x in self._contents_as_set:
            self._contents_as_set.remove(x)
            self._contents.remove(x)

    def copy(self):
        return _OrderedSet(self._contents)

    def update(self, contents):
        for x in contents:
            self.add(x)

    def __iter__(self):
        return iter(self._contents)

    def __contains__(self, item):
        return item in self._contents_as_set

    def __len__(self):
        return len(self._contents)

    def set_repr(self):
        if len(self) == 0:
            return 'set()'

        lst = [repr(x) for x in self]
        return 'set([' + ', '.join(lst) + '])'


class Ref(object):

    def __init__(self, ref, ref_data):
        self.ref = ref
        self.ref_data = ref_data

    def __str__(self):
        return self.ref


def load_schema_data():
    import os.path
    import json

    json_file = os.path.join(os.path.dirname(__file__), 'debugProtocol.json')
    if not os.path.exists(json_file):
        import requests
        req = requests.get('https://raw.githubusercontent.com/microsoft/debug-adapter-protocol/gh-pages/debugAdapterProtocol.json')
        assert req.status_code == 200
        with open(json_file, 'wb') as stream:
            stream.write(req.content)

    with open(json_file, 'rb') as json_contents:
        json_schema_data = json.loads(json_contents.read())
    return json_schema_data


def load_custom_schema_data():
    import os.path
    import json

    json_file = os.path.join(os.path.dirname(__file__), 'debugProtocolCustom.json')

    with open(json_file, 'rb') as json_contents:
        json_schema_data = json.loads(json_contents.read())
    return json_schema_data


def create_classes_to_generate_structure(json_schema_data):
    definitions = json_schema_data['definitions']

    class_to_generatees = {}

    for name, definition in definitions.items():
        all_of = definition.get('allOf')
        description = definition.get('description')
        is_enum = definition.get('type') == 'string' and 'enum' in definition
        enum_values = None
        if is_enum:
            enum_values = definition['enum']
        properties = {}
        properties.update(definition.get('properties', {}))
        required = _OrderedSet(definition.get('required', _OrderedSet()))
        base_definitions = []

        if all_of is not None:
            for definition in all_of:
                ref = definition.get('$ref')
                if ref is not None:
                    assert ref.startswith('#/definitions/')
                    ref = ref[len('#/definitions/'):]
                    base_definitions.append(ref)
                else:
                    if not description:
                        description = definition.get('description')
                    properties.update(definition.get('properties', {}))
                    required.update(_OrderedSet(definition.get('required', _OrderedSet())))

        if isinstance(description, (list, tuple)):
            description = '\n'.join(description)

        if name == 'ModulesRequest':  # Hack to accept modules request without arguments (ptvsd: 2050).
            required.discard('arguments')
        class_to_generatees[name] = dict(
            name=name,
            properties=properties,
            base_definitions=base_definitions,
            description=description,
            required=required,
            is_enum=is_enum,
            enum_values=enum_values
        )
    return class_to_generatees


def collect_bases(curr_class, classes_to_generate, memo=None):
    ret = []
    if memo is None:
        memo = {}

    base_definitions = curr_class['base_definitions']
    for base_definition in base_definitions:
        if base_definition not in memo:
            ret.append(base_definition)
            ret.extend(collect_bases(classes_to_generate[base_definition], classes_to_generate, memo))

    return ret


def fill_properties_and_required_from_base(classes_to_generate):
    # Now, resolve properties based on refs
    for class_to_generate in classes_to_generate.values():
        dct = {}
        s = _OrderedSet()

        for base_definition in reversed(collect_bases(class_to_generate, classes_to_generate)):
            # Note: go from base to current so that the initial order of the properties has that
            # same order.
            dct.update(classes_to_generate[base_definition].get('properties', {}))
            s.update(classes_to_generate[base_definition].get('required', _OrderedSet()))

        dct.update(class_to_generate['properties'])
        class_to_generate['properties'] = dct

        s.update(class_to_generate['required'])
        class_to_generate['required'] = s

    return class_to_generate


def update_class_to_generate_description(class_to_generate):
    import textwrap
    description = class_to_generate['description']
    lines = []
    for line in description.splitlines():
        wrapped = textwrap.wrap(line.strip(), 100)
        lines.extend(wrapped)
        lines.append('')

    while lines and lines[-1] == '':
        lines = lines[:-1]

    class_to_generate['description'] = '    ' + ('\n    '.join(lines))


def update_class_to_generate_type(classes_to_generate, class_to_generate):
    properties = class_to_generate.get('properties')
    for _prop_name, prop_val in properties.items():
        prop_type = prop_val.get('type', '')
        if not prop_type:
            prop_type = prop_val.pop('$ref', '')
            if prop_type:
                assert prop_type.startswith('#/definitions/')
                prop_type = prop_type[len('#/definitions/'):]
                prop_val['type'] = Ref(prop_type, classes_to_generate[prop_type])


def update_class_to_generate_register_dec(classes_to_generate, class_to_generate):
    # Default
    class_to_generate['register_request'] = ''
    class_to_generate['register_dec'] = '@register'

    properties = class_to_generate.get('properties')
    enum_type = properties.get('type', {}).get('enum')
    command = None
    event = None
    if enum_type and len(enum_type) == 1 and next(iter(enum_type)) in ("request", "response", "event"):
        msg_type = next(iter(enum_type))
        if msg_type == 'response':
            # The actual command is typed in the request
            response_name = class_to_generate['name']
            request_name = response_name[:-len('Response')] + 'Request'
            if request_name in classes_to_generate:
                command = classes_to_generate[request_name]['properties'].get('command')
            else:
                if response_name == 'ErrorResponse':
                    command = {'enum': ['error']}
                else:
                    raise AssertionError('Unhandled: %s' % (response_name,))

        elif msg_type == 'request':
            command = properties.get('command')

        elif msg_type == 'event':
            command = properties.get('event')

        else:
            raise AssertionError('Unexpected condition.')

        if command:
            enum = command.get('enum')
            if enum and len(enum) == 1:
                class_to_generate['register_request'] = '@register_%s(%r)\n' % (msg_type, enum[0])


def extract_prop_name_and_prop(class_to_generate):
    properties = class_to_generate.get('properties')
    required = _OrderedSet(class_to_generate.get('required', _OrderedSet()))

    # Sort so that required come first
    prop_name_and_prop = list(properties.items())

    def compute_sort_key(x):
        key = x[0]
        if key in required:
            if key == 'seq':
                return 0.5  # seq when required is after the other required keys (to have a default of -1).
            return 0
        return 1

    prop_name_and_prop.sort(key=compute_sort_key)

    return prop_name_and_prop


def update_class_to_generate_to_json(class_to_generate):
    required = _OrderedSet(class_to_generate.get('required', _OrderedSet()))
    prop_name_and_prop = extract_prop_name_and_prop(class_to_generate)

    to_dict_body = ['def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)']

    translate_prop_names = []
    for prop_name, prop in prop_name_and_prop:
        if is_variable_to_translate(class_to_generate['name'], prop_name):
            translate_prop_names.append(prop_name)

    for prop_name, prop in prop_name_and_prop:
        namespace = dict(prop_name=prop_name, noqa=_get_noqa_for_var(prop_name))
        to_dict_body.append('    %(prop_name)s = self.%(prop_name)s%(noqa)s' % namespace)

        if prop.get('type') == 'array':
            to_dict_body.append('    if %(prop_name)s and hasattr(%(prop_name)s[0], "to_dict"):' % namespace)
            to_dict_body.append('        %(prop_name)s = [x.to_dict() for x in %(prop_name)s]' % namespace)

    if translate_prop_names:
        to_dict_body.append('    if update_ids_to_dap:')
        for prop_name in translate_prop_names:
            namespace = dict(prop_name=prop_name, noqa=_get_noqa_for_var(prop_name))
            to_dict_body.append('        if %(prop_name)s is not None:' % namespace)
            to_dict_body.append('            %(prop_name)s = self._translate_id_to_dap(%(prop_name)s)%(noqa)s' % namespace)

    if not translate_prop_names:
        update_dict_ids_from_dap_body = []
    else:
        update_dict_ids_from_dap_body = ['', '', '@classmethod', 'def update_dict_ids_from_dap(cls, dct):']
        for prop_name in translate_prop_names:
            namespace = dict(prop_name=prop_name)
            update_dict_ids_from_dap_body.append('    if %(prop_name)r in dct:' % namespace)
            update_dict_ids_from_dap_body.append('        dct[%(prop_name)r] = cls._translate_id_from_dap(dct[%(prop_name)r])' % namespace)
        update_dict_ids_from_dap_body.append('    return dct')

    class_to_generate['update_dict_ids_from_dap'] = _indent_lines('\n'.join(update_dict_ids_from_dap_body))

    to_dict_body.append('    dct = {')
    first_not_required = False

    for prop_name, prop in prop_name_and_prop:
        use_to_dict = prop['type'].__class__ == Ref and not prop['type'].ref_data.get('is_enum', False)
        is_array = prop['type'] == 'array'
        ref_array_cls_name = ''
        if is_array:
            ref = prop['items'].get('$ref')
            if ref is not None:
                ref_array_cls_name = ref.split('/')[-1]

        namespace = dict(prop_name=prop_name, ref_array_cls_name=ref_array_cls_name)
        if prop_name in required:
            if use_to_dict:
                to_dict_body.append('        %(prop_name)r: %(prop_name)s.to_dict(update_ids_to_dap=update_ids_to_dap),' % namespace)
            else:
                if ref_array_cls_name:
                    to_dict_body.append('        %(prop_name)r: [%(ref_array_cls_name)s.update_dict_ids_to_dap(o) for o in %(prop_name)s] if (update_ids_to_dap and %(prop_name)s) else %(prop_name)s,' % namespace)
                else:
                    to_dict_body.append('        %(prop_name)r: %(prop_name)s,' % namespace)
        else:
            if not first_not_required:
                first_not_required = True
                to_dict_body.append('    }')

            to_dict_body.append('    if %(prop_name)s is not None:' % namespace)
            if use_to_dict:
                to_dict_body.append('        dct[%(prop_name)r] = %(prop_name)s.to_dict(update_ids_to_dap=update_ids_to_dap)' % namespace)
            else:
                if ref_array_cls_name:
                    to_dict_body.append('        dct[%(prop_name)r] = [%(ref_array_cls_name)s.update_dict_ids_to_dap(o) for o in %(prop_name)s] if (update_ids_to_dap and %(prop_name)s) else %(prop_name)s' % namespace)
                else:
                    to_dict_body.append('        dct[%(prop_name)r] = %(prop_name)s' % namespace)

    if not first_not_required:
        first_not_required = True
        to_dict_body.append('    }')

    to_dict_body.append('    dct.update(self.kwargs)')
    to_dict_body.append('    return dct')

    class_to_generate['to_dict'] = _indent_lines('\n'.join(to_dict_body))

    if not translate_prop_names:
        update_dict_ids_to_dap_body = []
    else:
        update_dict_ids_to_dap_body = ['', '', '@classmethod', 'def update_dict_ids_to_dap(cls, dct):']
        for prop_name in translate_prop_names:
            namespace = dict(prop_name=prop_name)
            update_dict_ids_to_dap_body.append('    if %(prop_name)r in dct:' % namespace)
            update_dict_ids_to_dap_body.append('        dct[%(prop_name)r] = cls._translate_id_to_dap(dct[%(prop_name)r])' % namespace)
        update_dict_ids_to_dap_body.append('    return dct')

    class_to_generate['update_dict_ids_to_dap'] = _indent_lines('\n'.join(update_dict_ids_to_dap_body))


def update_class_to_generate_init(class_to_generate):
    args = []
    init_body = []
    docstring = []

    required = _OrderedSet(class_to_generate.get('required', _OrderedSet()))
    prop_name_and_prop = extract_prop_name_and_prop(class_to_generate)

    translate_prop_names = []
    for prop_name, prop in prop_name_and_prop:
        if is_variable_to_translate(class_to_generate['name'], prop_name):
            translate_prop_names.append(prop_name)

        enum = prop.get('enum')
        if enum and len(enum) == 1:
            init_body.append('    self.%(prop_name)s = %(enum)r' % dict(prop_name=prop_name, enum=next(iter(enum))))
        else:
            if prop_name in required:
                if prop_name == 'seq':
                    args.append(prop_name + '=-1')
                else:
                    args.append(prop_name)
            else:
                args.append(prop_name + '=None')

            if prop['type'].__class__ == Ref:
                ref = prop['type']
                ref_data = ref.ref_data
                if ref_data.get('is_enum', False):
                    init_body.append('    if %s is not None:' % (prop_name,))
                    init_body.append('        assert %s in %s.VALID_VALUES' % (prop_name, str(ref)))
                    init_body.append('    self.%(prop_name)s = %(prop_name)s' % dict(
                        prop_name=prop_name))
                else:
                    namespace = dict(
                        prop_name=prop_name,
                        ref_name=str(ref)
                    )
                    init_body.append('    if %(prop_name)s is None:' % namespace)
                    init_body.append('        self.%(prop_name)s = %(ref_name)s()' % namespace)
                    init_body.append('    else:')
                    init_body.append('        self.%(prop_name)s = %(ref_name)s(update_ids_from_dap=update_ids_from_dap, **%(prop_name)s) if %(prop_name)s.__class__ !=  %(ref_name)s else %(prop_name)s' % namespace
                    )

            else:
                init_body.append('    self.%(prop_name)s = %(prop_name)s' % dict(prop_name=prop_name))

                if prop['type'] == 'array':
                    ref = prop['items'].get('$ref')
                    if ref is not None:
                        ref_array_cls_name = ref.split('/')[-1]
                        init_body.append('    if update_ids_from_dap and self.%(prop_name)s:' % dict(prop_name=prop_name))
                        init_body.append('        for o in self.%(prop_name)s:' % dict(prop_name=prop_name))
                        init_body.append('            %(ref_array_cls_name)s.update_dict_ids_from_dap(o)' % dict(ref_array_cls_name=ref_array_cls_name))

        prop_type = prop['type']
        prop_description = prop.get('description', '')

        if isinstance(prop_description, (list, tuple)):
            prop_description = '\n    '.join(prop_description)

        docstring.append(':param %(prop_type)s %(prop_name)s: %(prop_description)s' % dict(
            prop_type=prop_type, prop_name=prop_name, prop_description=prop_description))

    if translate_prop_names:
        init_body.append('    if update_ids_from_dap:')
        for prop_name in translate_prop_names:
            init_body.append('        self.%(prop_name)s = self._translate_id_from_dap(self.%(prop_name)s)' % dict(prop_name=prop_name))

    docstring = _indent_lines('\n'.join(docstring))
    init_body = '\n'.join(init_body)

    # Actually bundle the whole __init__ from the parts.
    args = ', '.join(args)
    if args:
        args = ', ' + args

    # Note: added kwargs because some messages are expected to be extended by the user (so, we'll actually
    # make all extendable so that we don't have to worry about which ones -- we loose a little on typing,
    # but may be better than doing a allow list based on something only pointed out in the documentation).
    class_to_generate['init'] = '''def __init__(self%(args)s, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
    """
%(docstring)s
    """
%(init_body)s
    self.kwargs = kwargs
''' % dict(args=args, init_body=init_body, docstring=docstring)

    class_to_generate['init'] = _indent_lines(class_to_generate['init'])


def update_class_to_generate_props(class_to_generate):
    import json

    def default(o):
        if isinstance(o, Ref):
            return o.ref
        raise AssertionError('Unhandled: %s' % (o,))

    properties = class_to_generate['properties']
    class_to_generate['props'] = '    __props__ = %s' % _indent_lines(
        json.dumps(properties, indent=4, default=default)).strip()


def update_class_to_generate_refs(class_to_generate):
    properties = class_to_generate['properties']
    class_to_generate['refs'] = '    __refs__ = %s' % _OrderedSet(
        key for (key, val) in properties.items() if val['type'].__class__ == Ref).set_repr()


def update_class_to_generate_enums(class_to_generate):
    class_to_generate['enums'] = ''
    if class_to_generate.get('is_enum', False):
        enums = ''
        for enum in class_to_generate['enum_values']:
            enums += '    %s = %r\n' % (enum.upper(), enum)
        enums += '\n'
        enums += '    VALID_VALUES = %s\n\n' % _OrderedSet(class_to_generate['enum_values']).set_repr()
        class_to_generate['enums'] = enums


def update_class_to_generate_objects(classes_to_generate, class_to_generate):
    properties = class_to_generate['properties']
    for key, val in properties.items():
        if 'type' not in val:
            val['type'] = 'TypeNA'
            continue

        if val['type'] == 'object':
            create_new = val.copy()
            create_new.update({
                'name': '%s%s' % (class_to_generate['name'], key.title()),
                'description': '    "%s" of %s' % (key, class_to_generate['name'])
            })
            if 'properties' not in create_new:
                create_new['properties'] = {}

            assert create_new['name'] not in classes_to_generate
            classes_to_generate[create_new['name']] = create_new

            update_class_to_generate_type(classes_to_generate, create_new)
            update_class_to_generate_props(create_new)

            # Update nested object types
            update_class_to_generate_objects(classes_to_generate, create_new)

            val['type'] = Ref(create_new['name'], classes_to_generate[create_new['name']])
            val.pop('properties', None)


def gen_debugger_protocol():
    import os.path
    import sys

    if sys.version_info[:2] < (3, 6):
        raise AssertionError('Must be run with Python 3.6 onwards (to keep dict order).')

    classes_to_generate = create_classes_to_generate_structure(load_schema_data())
    classes_to_generate.update(create_classes_to_generate_structure(load_custom_schema_data()))

    class_to_generate = fill_properties_and_required_from_base(classes_to_generate)

    for class_to_generate in list(classes_to_generate.values()):
        update_class_to_generate_description(class_to_generate)
        update_class_to_generate_type(classes_to_generate, class_to_generate)
        update_class_to_generate_props(class_to_generate)
        update_class_to_generate_objects(classes_to_generate, class_to_generate)

    for class_to_generate in classes_to_generate.values():
        update_class_to_generate_refs(class_to_generate)
        update_class_to_generate_init(class_to_generate)
        update_class_to_generate_enums(class_to_generate)
        update_class_to_generate_to_json(class_to_generate)
        update_class_to_generate_register_dec(classes_to_generate, class_to_generate)

    class_template = '''
%(register_request)s%(register_dec)s
class %(name)s(BaseSchema):
    """
%(description)s

    Note: automatically generated code. Do not edit manually.
    """

%(enums)s%(props)s
%(refs)s

    __slots__ = list(__props__.keys()) + ['kwargs']

%(init)s%(update_dict_ids_from_dap)s

%(to_dict)s%(update_dict_ids_to_dap)s
'''

    contents = []
    contents.append('# coding: utf-8')
    contents.append('# Automatically generated code.')
    contents.append('# Do not edit manually.')
    contents.append('# Generated by running: %s' % os.path.basename(__file__))
    contents.append('from .pydevd_base_schema import BaseSchema, register, register_request, register_response, register_event')
    contents.append('')
    for class_to_generate in classes_to_generate.values():
        contents.append(class_template % class_to_generate)

    parent_dir = os.path.dirname(__file__)
    schema = os.path.join(parent_dir, 'pydevd_schema.py')
    with open(schema, 'w', encoding='utf-8') as stream:
        stream.write('\n'.join(contents))


def _indent_lines(lines, indent='    '):
    out_lines = []
    for line in lines.splitlines(keepends=True):
        out_lines.append(indent + line)

    return ''.join(out_lines)


if __name__ == '__main__':

    gen_debugger_protocol()


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/_debug_adapter/pydevd_base_schema.py <==
from _pydevd_bundle._debug_adapter.pydevd_schema_log import debug_exception
import json
import itertools
from functools import partial


class BaseSchema(object):

    @staticmethod
    def initialize_ids_translation():
        BaseSchema._dap_id_to_obj_id = {0:0, None:None}
        BaseSchema._obj_id_to_dap_id = {0:0, None:None}
        BaseSchema._next_dap_id = partial(next, itertools.count(1))

    def to_json(self):
        return json.dumps(self.to_dict())

    @staticmethod
    def _translate_id_to_dap(obj_id):
        if obj_id == '*':
            return '*'
        # Note: we don't invalidate ids, so, if some object starts using the same id
        # of another object, the same id will be used.
        dap_id = BaseSchema._obj_id_to_dap_id.get(obj_id)
        if dap_id is None:
            dap_id = BaseSchema._obj_id_to_dap_id[obj_id] = BaseSchema._next_dap_id()
            BaseSchema._dap_id_to_obj_id[dap_id] = obj_id
        return dap_id

    @staticmethod
    def _translate_id_from_dap(dap_id):
        if dap_id == '*':
            return '*'
        try:
            return BaseSchema._dap_id_to_obj_id[dap_id]
        except:
            raise KeyError('Wrong ID sent from the client: %s' % (dap_id,))

    @staticmethod
    def update_dict_ids_to_dap(dct):
        return dct

    @staticmethod
    def update_dict_ids_from_dap(dct):
        return dct


BaseSchema.initialize_ids_translation()

_requests_to_types = {}
_responses_to_types = {}
_event_to_types = {}
_all_messages = {}


def register(cls):
    _all_messages[cls.__name__] = cls
    return cls


def register_request(command):

    def do_register(cls):
        _requests_to_types[command] = cls
        return cls

    return do_register


def register_response(command):

    def do_register(cls):
        _responses_to_types[command] = cls
        return cls

    return do_register


def register_event(event):

    def do_register(cls):
        _event_to_types[event] = cls
        return cls

    return do_register


def from_dict(dct, update_ids_from_dap=False):
    msg_type = dct.get('type')
    if msg_type is None:
        raise ValueError('Unable to make sense of message: %s' % (dct,))

    if msg_type == 'request':
        to_type = _requests_to_types
        use = dct['command']

    elif msg_type == 'response':
        to_type = _responses_to_types
        use = dct['command']

    else:
        to_type = _event_to_types
        use = dct['event']

    cls = to_type.get(use)
    if cls is None:
        raise ValueError('Unable to create message from dict: %s. %s not in %s' % (dct, use, sorted(to_type.keys())))
    try:
        return cls(update_ids_from_dap=update_ids_from_dap, **dct)
    except:
        msg = 'Error creating %s from %s' % (cls, dct)
        debug_exception(msg)
        raise


def from_json(json_msg, update_ids_from_dap=False, on_dict_loaded=lambda dct:None):
    if isinstance(json_msg, bytes):
        json_msg = json_msg.decode('utf-8')

    as_dict = json.loads(json_msg)
    on_dict_loaded(as_dict)
    try:
        return from_dict(as_dict, update_ids_from_dap=update_ids_from_dap)
    except:
        if as_dict.get('type') == 'response' and not as_dict.get('success'):
            # Error messages may not have required body (return as a generic Response).
            Response = _all_messages['Response']
            return Response(**as_dict)
        else:
            raise


def get_response_class(request):
    if request.__class__ == dict:
        return _responses_to_types[request['command']]
    return _responses_to_types[request.command]


def build_response(request, kwargs=None):
    if kwargs is None:
        kwargs = {'success':True}
    else:
        if 'success' not in kwargs:
            kwargs['success'] = True
    response_class = _responses_to_types[request.command]
    kwargs.setdefault('seq', -1)  # To be overwritten before sending
    return response_class(command=request.command, request_seq=request.seq, **kwargs)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/_debug_adapter/pydevd_schema.py <==
# coding: utf-8
# Automatically generated code.
# Do not edit manually.
# Generated by running: __main__pydevd_gen_debug_adapter_protocol.py
from .pydevd_base_schema import BaseSchema, register, register_request, register_response, register_event


@register
class ProtocolMessage(BaseSchema):
    """
    Base class of requests, responses, and events.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "description": "Message type.",
            "_enum": [
                "request",
                "response",
                "event"
            ]
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, type, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: Message type.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = type
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        seq = self.seq
        dct = {
            'type': type,
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class Request(BaseSchema):
    """
    A client or debug adapter initiated request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "description": "The command to execute."
        },
        "arguments": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Object containing arguments for the command."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, command, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: The command to execute.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] arguments: Object containing arguments for the command.
        """
        self.type = 'request'
        self.command = command
        self.seq = seq
        self.arguments = arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments
        dct.update(self.kwargs)
        return dct


@register
class Event(BaseSchema):
    """
    A debug adapter initiated event.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "description": "Type of event."
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Event-specific information."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, event, seq=-1, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: Type of event.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Event-specific information.
        """
        self.type = 'event'
        self.event = event
        self.seq = seq
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        seq = self.seq
        body = self.body
        dct = {
            'type': type,
            'event': event,
            'seq': seq,
        }
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register
class Response(BaseSchema):
    """
    Response for a request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_response('error')
@register
class ErrorResponse(BaseSchema):
    """
    On error (whenever 'success' is false), the body can provide more details.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "error": {
                    "$ref": "#/definitions/Message",
                    "description": "An optional, structured error message."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ErrorResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ErrorResponseBody()
        else:
            self.body = ErrorResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ErrorResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('cancel')
@register
class CancelRequest(BaseSchema):
    """
    The 'cancel' request is used by the frontend in two situations:
    
    - to indicate that it is no longer interested in the result produced by a specific request issued
    earlier
    
    - to cancel a progress sequence. Clients should only call this request if the capability
    'supportsCancelRequest' is true.
    
    This request has a hint characteristic: a debug adapter can only be expected to make a 'best effort'
    in honouring this request but there are no guarantees.
    
    The 'cancel' request may return an error if it could not cancel an operation but a frontend should
    refrain from presenting this error to end users.
    
    A frontend client should only call this request if the capability 'supportsCancelRequest' is true.
    
    The request that got canceled still needs to send a response back. This can either be a normal
    result ('success' attribute true)
    
    or an error response ('success' attribute false and the 'message' set to 'cancelled').
    
    Returning partial results from a cancelled request is possible but please note that a frontend
    client has no generic way for detecting that a response is partial or not.
    
    The progress that got cancelled still needs to send a 'progressEnd' event back.
    
    A client should not assume that progress just got cancelled after sending the 'cancel' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "cancel"
            ]
        },
        "arguments": {
            "type": "CancelArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param CancelArguments arguments: 
        """
        self.type = 'request'
        self.command = 'cancel'
        self.seq = seq
        if arguments is None:
            self.arguments = CancelArguments()
        else:
            self.arguments = CancelArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  CancelArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class CancelArguments(BaseSchema):
    """
    Arguments for 'cancel' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "requestId": {
            "type": "integer",
            "description": "The ID (attribute 'seq') of the request to cancel. If missing no request is cancelled.\nBoth a 'requestId' and a 'progressId' can be specified in one request."
        },
        "progressId": {
            "type": "string",
            "description": "The ID (attribute 'progressId') of the progress to cancel. If missing no progress is cancelled.\nBoth a 'requestId' and a 'progressId' can be specified in one request."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, requestId=None, progressId=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer requestId: The ID (attribute 'seq') of the request to cancel. If missing no request is cancelled.
        Both a 'requestId' and a 'progressId' can be specified in one request.
        :param string progressId: The ID (attribute 'progressId') of the progress to cancel. If missing no progress is cancelled.
        Both a 'requestId' and a 'progressId' can be specified in one request.
        """
        self.requestId = requestId
        self.progressId = progressId
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        requestId = self.requestId
        progressId = self.progressId
        dct = {
        }
        if requestId is not None:
            dct['requestId'] = requestId
        if progressId is not None:
            dct['progressId'] = progressId
        dct.update(self.kwargs)
        return dct


@register_response('cancel')
@register
class CancelResponse(BaseSchema):
    """
    Response to 'cancel' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_event('initialized')
@register
class InitializedEvent(BaseSchema):
    """
    This event indicates that the debug adapter is ready to accept configuration requests (e.g.
    SetBreakpointsRequest, SetExceptionBreakpointsRequest).
    
    A debug adapter is expected to send this event when it is ready to accept configuration requests
    (but not before the 'initialize' request has finished).
    
    The sequence of events/requests is as follows:
    
    - adapters sends 'initialized' event (after the 'initialize' request has returned)
    
    - frontend sends zero or more 'setBreakpoints' requests
    
    - frontend sends one 'setFunctionBreakpoints' request (if capability 'supportsFunctionBreakpoints'
    is true)
    
    - frontend sends a 'setExceptionBreakpoints' request if one or more 'exceptionBreakpointFilters'
    have been defined (or if 'supportsConfigurationDoneRequest' is not defined or false)
    
    - frontend sends other future configuration requests
    
    - frontend sends one 'configurationDone' request to indicate the end of the configuration.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "initialized"
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Event-specific information."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Event-specific information.
        """
        self.type = 'event'
        self.event = 'initialized'
        self.seq = seq
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        seq = self.seq
        body = self.body
        dct = {
            'type': type,
            'event': event,
            'seq': seq,
        }
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_event('stopped')
@register
class StoppedEvent(BaseSchema):
    """
    The event indicates that the execution of the debuggee has stopped due to some condition.
    
    This can be caused by a break point previously set, a stepping request has completed, by executing a
    debugger statement etc.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "stopped"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "reason": {
                    "type": "string",
                    "description": "The reason for the event.\nFor backward compatibility this string is shown in the UI if the 'description' attribute is missing (but it must not be translated).",
                    "_enum": [
                        "step",
                        "breakpoint",
                        "exception",
                        "pause",
                        "entry",
                        "goto",
                        "function breakpoint",
                        "data breakpoint",
                        "instruction breakpoint"
                    ]
                },
                "description": {
                    "type": "string",
                    "description": "The full reason for the event, e.g. 'Paused on exception'. This string is shown in the UI as is and must be translated."
                },
                "threadId": {
                    "type": "integer",
                    "description": "The thread which was stopped."
                },
                "preserveFocusHint": {
                    "type": "boolean",
                    "description": "A value of true hints to the frontend that this event should not change the focus."
                },
                "text": {
                    "type": "string",
                    "description": "Additional information. E.g. if reason is 'exception', text contains the exception name. This string is shown in the UI."
                },
                "allThreadsStopped": {
                    "type": "boolean",
                    "description": "If 'allThreadsStopped' is true, a debug adapter can announce that all threads have stopped.\n- The client should use this information to enable that all threads can be expanded to access their stacktraces.\n- If the attribute is missing or false, only the thread with the given threadId can be expanded."
                },
                "hitBreakpointIds": {
                    "type": "array",
                    "items": {
                        "type": "integer"
                    },
                    "description": "Ids of the breakpoints that triggered the event. In most cases there will be only a single breakpoint but here are some examples for multiple breakpoints:\n- Different types of breakpoints map to the same location.\n- Multiple source breakpoints get collapsed to the same instruction by the compiler/runtime.\n- Multiple function breakpoints with different function names map to the same location."
                }
            },
            "required": [
                "reason"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param StoppedEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'stopped'
        if body is None:
            self.body = StoppedEventBody()
        else:
            self.body = StoppedEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  StoppedEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('continued')
@register
class ContinuedEvent(BaseSchema):
    """
    The event indicates that the execution of the debuggee has continued.
    
    Please note: a debug adapter is not expected to send this event in response to a request that
    implies that execution continues, e.g. 'launch' or 'continue'.
    
    It is only necessary to send a 'continued' event if there was no previous request that implied this.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "continued"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "threadId": {
                    "type": "integer",
                    "description": "The thread which was continued."
                },
                "allThreadsContinued": {
                    "type": "boolean",
                    "description": "If 'allThreadsContinued' is true, a debug adapter can announce that all threads have continued."
                }
            },
            "required": [
                "threadId"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ContinuedEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'continued'
        if body is None:
            self.body = ContinuedEventBody()
        else:
            self.body = ContinuedEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ContinuedEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('exited')
@register
class ExitedEvent(BaseSchema):
    """
    The event indicates that the debuggee has exited and returns its exit code.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "exited"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "exitCode": {
                    "type": "integer",
                    "description": "The exit code returned from the debuggee."
                }
            },
            "required": [
                "exitCode"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ExitedEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'exited'
        if body is None:
            self.body = ExitedEventBody()
        else:
            self.body = ExitedEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ExitedEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('terminated')
@register
class TerminatedEvent(BaseSchema):
    """
    The event indicates that debugging of the debuggee has terminated. This does **not** mean that the
    debuggee itself has exited.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "terminated"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "restart": {
                    "type": [
                        "array",
                        "boolean",
                        "integer",
                        "null",
                        "number",
                        "object",
                        "string"
                    ],
                    "description": "A debug adapter may set 'restart' to true (or to an arbitrary object) to request that the front end restarts the session.\nThe value is not interpreted by the client and passed unmodified as an attribute '__restart' to the 'launch' and 'attach' requests."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param TerminatedEventBody body: 
        """
        self.type = 'event'
        self.event = 'terminated'
        self.seq = seq
        if body is None:
            self.body = TerminatedEventBody()
        else:
            self.body = TerminatedEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  TerminatedEventBody else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        seq = self.seq
        body = self.body
        dct = {
            'type': type,
            'event': event,
            'seq': seq,
        }
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_event('thread')
@register
class ThreadEvent(BaseSchema):
    """
    The event indicates that a thread has started or exited.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "thread"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "reason": {
                    "type": "string",
                    "description": "The reason for the event.",
                    "_enum": [
                        "started",
                        "exited"
                    ]
                },
                "threadId": {
                    "type": "integer",
                    "description": "The identifier of the thread."
                }
            },
            "required": [
                "reason",
                "threadId"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ThreadEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'thread'
        if body is None:
            self.body = ThreadEventBody()
        else:
            self.body = ThreadEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ThreadEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('output')
@register
class OutputEvent(BaseSchema):
    """
    The event indicates that the target has produced some output.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "output"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "category": {
                    "type": "string",
                    "description": "The output category. If not specified or if the category is not understand by the client, 'console' is assumed.",
                    "_enum": [
                        "console",
                        "important",
                        "stdout",
                        "stderr",
                        "telemetry"
                    ],
                    "enumDescriptions": [
                        "Show the output in the client's default message UI, e.g. a 'debug console'. This category should only be used for informational output from the debugger (as opposed to the debuggee).",
                        "A hint for the client to show the ouput in the client's UI for important and highly visible information, e.g. as a popup notification. This category should only be used for important messages from the debugger (as opposed to the debuggee). Since this category value is a hint, clients might ignore the hint and assume the 'console' category.",
                        "Show the output as normal program output from the debuggee.",
                        "Show the output as error program output from the debuggee.",
                        "Send the output to telemetry instead of showing it to the user."
                    ]
                },
                "output": {
                    "type": "string",
                    "description": "The output to report."
                },
                "group": {
                    "type": "string",
                    "description": "Support for keeping an output log organized by grouping related messages.",
                    "enum": [
                        "start",
                        "startCollapsed",
                        "end"
                    ],
                    "enumDescriptions": [
                        "Start a new group in expanded mode. Subsequent output events are members of the group and should be shown indented.\nThe 'output' attribute becomes the name of the group and is not indented.",
                        "Start a new group in collapsed mode. Subsequent output events are members of the group and should be shown indented (as soon as the group is expanded).\nThe 'output' attribute becomes the name of the group and is not indented.",
                        "End the current group and decreases the indentation of subsequent output events.\nA non empty 'output' attribute is shown as the unindented end of the group."
                    ]
                },
                "variablesReference": {
                    "type": "integer",
                    "description": "If an attribute 'variablesReference' exists and its value is > 0, the output contains objects which can be retrieved by passing 'variablesReference' to the 'variables' request. The value should be less than or equal to 2147483647 (2^31-1)."
                },
                "source": {
                    "$ref": "#/definitions/Source",
                    "description": "An optional source location where the output was produced."
                },
                "line": {
                    "type": "integer",
                    "description": "An optional source location line where the output was produced."
                },
                "column": {
                    "type": "integer",
                    "description": "An optional source location column where the output was produced."
                },
                "data": {
                    "type": [
                        "array",
                        "boolean",
                        "integer",
                        "null",
                        "number",
                        "object",
                        "string"
                    ],
                    "description": "Optional data to report. For the 'telemetry' category the data will be sent to telemetry, for the other categories the data is shown in JSON format."
                }
            },
            "required": [
                "output"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param OutputEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'output'
        if body is None:
            self.body = OutputEventBody()
        else:
            self.body = OutputEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  OutputEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('breakpoint')
@register
class BreakpointEvent(BaseSchema):
    """
    The event indicates that some information about a breakpoint has changed.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "breakpoint"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "reason": {
                    "type": "string",
                    "description": "The reason for the event.",
                    "_enum": [
                        "changed",
                        "new",
                        "removed"
                    ]
                },
                "breakpoint": {
                    "$ref": "#/definitions/Breakpoint",
                    "description": "The 'id' attribute is used to find the target breakpoint and the other attributes are used as the new values."
                }
            },
            "required": [
                "reason",
                "breakpoint"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param BreakpointEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'breakpoint'
        if body is None:
            self.body = BreakpointEventBody()
        else:
            self.body = BreakpointEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  BreakpointEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('module')
@register
class ModuleEvent(BaseSchema):
    """
    The event indicates that some information about a module has changed.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "module"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "reason": {
                    "type": "string",
                    "description": "The reason for the event.",
                    "enum": [
                        "new",
                        "changed",
                        "removed"
                    ]
                },
                "module": {
                    "$ref": "#/definitions/Module",
                    "description": "The new, changed, or removed module. In case of 'removed' only the module id is used."
                }
            },
            "required": [
                "reason",
                "module"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ModuleEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'module'
        if body is None:
            self.body = ModuleEventBody()
        else:
            self.body = ModuleEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ModuleEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('loadedSource')
@register
class LoadedSourceEvent(BaseSchema):
    """
    The event indicates that some source has been added, changed, or removed from the set of all loaded
    sources.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "loadedSource"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "reason": {
                    "type": "string",
                    "description": "The reason for the event.",
                    "enum": [
                        "new",
                        "changed",
                        "removed"
                    ]
                },
                "source": {
                    "$ref": "#/definitions/Source",
                    "description": "The new, changed, or removed source."
                }
            },
            "required": [
                "reason",
                "source"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param LoadedSourceEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'loadedSource'
        if body is None:
            self.body = LoadedSourceEventBody()
        else:
            self.body = LoadedSourceEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  LoadedSourceEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('process')
@register
class ProcessEvent(BaseSchema):
    """
    The event indicates that the debugger has begun debugging a new process. Either one that it has
    launched, or one that it has attached to.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "process"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "name": {
                    "type": "string",
                    "description": "The logical name of the process. This is usually the full path to process's executable file. Example: /home/example/myproj/program.js."
                },
                "systemProcessId": {
                    "type": "integer",
                    "description": "The system process id of the debugged process. This property will be missing for non-system processes."
                },
                "isLocalProcess": {
                    "type": "boolean",
                    "description": "If true, the process is running on the same computer as the debug adapter."
                },
                "startMethod": {
                    "type": "string",
                    "enum": [
                        "launch",
                        "attach",
                        "attachForSuspendedLaunch"
                    ],
                    "description": "Describes how the debug engine started debugging this process.",
                    "enumDescriptions": [
                        "Process was launched under the debugger.",
                        "Debugger attached to an existing process.",
                        "A project launcher component has launched a new process in a suspended state and then asked the debugger to attach."
                    ]
                },
                "pointerSize": {
                    "type": "integer",
                    "description": "The size of a pointer or address for this process, in bits. This value may be used by clients when formatting addresses for display."
                }
            },
            "required": [
                "name"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ProcessEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'process'
        if body is None:
            self.body = ProcessEventBody()
        else:
            self.body = ProcessEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ProcessEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('capabilities')
@register
class CapabilitiesEvent(BaseSchema):
    """
    The event indicates that one or more capabilities have changed.
    
    Since the capabilities are dependent on the frontend and its UI, it might not be possible to change
    that at random times (or too late).
    
    Consequently this event has a hint characteristic: a frontend can only be expected to make a 'best
    effort' in honouring individual capabilities but there are no guarantees.
    
    Only changed capabilities need to be included, all other capabilities keep their values.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "capabilities"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "capabilities": {
                    "$ref": "#/definitions/Capabilities",
                    "description": "The set of updated capabilities."
                }
            },
            "required": [
                "capabilities"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param CapabilitiesEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'capabilities'
        if body is None:
            self.body = CapabilitiesEventBody()
        else:
            self.body = CapabilitiesEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  CapabilitiesEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('progressStart')
@register
class ProgressStartEvent(BaseSchema):
    """
    The event signals that a long running operation is about to start and
    
    provides additional information for the client to set up a corresponding progress and cancellation
    UI.
    
    The client is free to delay the showing of the UI in order to reduce flicker.
    
    This event should only be sent if the client has passed the value true for the
    'supportsProgressReporting' capability of the 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "progressStart"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "progressId": {
                    "type": "string",
                    "description": "An ID that must be used in subsequent 'progressUpdate' and 'progressEnd' events to make them refer to the same progress reporting.\nIDs must be unique within a debug session."
                },
                "title": {
                    "type": "string",
                    "description": "Mandatory (short) title of the progress reporting. Shown in the UI to describe the long running operation."
                },
                "requestId": {
                    "type": "integer",
                    "description": "The request ID that this progress report is related to. If specified a debug adapter is expected to emit\nprogress events for the long running request until the request has been either completed or cancelled.\nIf the request ID is omitted, the progress report is assumed to be related to some general activity of the debug adapter."
                },
                "cancellable": {
                    "type": "boolean",
                    "description": "If true, the request that reports progress may be canceled with a 'cancel' request.\nSo this property basically controls whether the client should use UX that supports cancellation.\nClients that don't support cancellation are allowed to ignore the setting."
                },
                "message": {
                    "type": "string",
                    "description": "Optional, more detailed progress message."
                },
                "percentage": {
                    "type": "number",
                    "description": "Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown."
                }
            },
            "required": [
                "progressId",
                "title"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ProgressStartEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'progressStart'
        if body is None:
            self.body = ProgressStartEventBody()
        else:
            self.body = ProgressStartEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ProgressStartEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('progressUpdate')
@register
class ProgressUpdateEvent(BaseSchema):
    """
    The event signals that the progress reporting needs to updated with a new message and/or percentage.
    
    The client does not have to update the UI immediately, but the clients needs to keep track of the
    message and/or percentage values.
    
    This event should only be sent if the client has passed the value true for the
    'supportsProgressReporting' capability of the 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "progressUpdate"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "progressId": {
                    "type": "string",
                    "description": "The ID that was introduced in the initial 'progressStart' event."
                },
                "message": {
                    "type": "string",
                    "description": "Optional, more detailed progress message. If omitted, the previous message (if any) is used."
                },
                "percentage": {
                    "type": "number",
                    "description": "Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown."
                }
            },
            "required": [
                "progressId"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ProgressUpdateEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'progressUpdate'
        if body is None:
            self.body = ProgressUpdateEventBody()
        else:
            self.body = ProgressUpdateEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ProgressUpdateEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('progressEnd')
@register
class ProgressEndEvent(BaseSchema):
    """
    The event signals the end of the progress reporting with an optional final message.
    
    This event should only be sent if the client has passed the value true for the
    'supportsProgressReporting' capability of the 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "progressEnd"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "progressId": {
                    "type": "string",
                    "description": "The ID that was introduced in the initial 'ProgressStartEvent'."
                },
                "message": {
                    "type": "string",
                    "description": "Optional, more detailed progress message. If omitted, the previous message (if any) is used."
                }
            },
            "required": [
                "progressId"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param ProgressEndEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'progressEnd'
        if body is None:
            self.body = ProgressEndEventBody()
        else:
            self.body = ProgressEndEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ProgressEndEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('invalidated')
@register
class InvalidatedEvent(BaseSchema):
    """
    This event signals that some state in the debug adapter has changed and requires that the client
    needs to re-render the data snapshot previously requested.
    
    Debug adapters do not have to emit this event for runtime changes like stopped or thread events
    because in that case the client refetches the new state anyway. But the event can be used for
    example to refresh the UI after rendering formatting has changed in the debug adapter.
    
    This event should only be sent if the debug adapter has received a value true for the
    'supportsInvalidatedEvent' capability of the 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "invalidated"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "areas": {
                    "type": "array",
                    "description": "Optional set of logical areas that got invalidated. This property has a hint characteristic: a client can only be expected to make a 'best effort' in honouring the areas but there are no guarantees. If this property is missing, empty, or if values are not understand the client should assume a single value 'all'.",
                    "items": {
                        "$ref": "#/definitions/InvalidatedAreas"
                    }
                },
                "threadId": {
                    "type": "integer",
                    "description": "If specified, the client only needs to refetch data related to this thread."
                },
                "stackFrameId": {
                    "type": "integer",
                    "description": "If specified, the client only needs to refetch data related to this stack frame (and the 'threadId' is ignored)."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param InvalidatedEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'invalidated'
        if body is None:
            self.body = InvalidatedEventBody()
        else:
            self.body = InvalidatedEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  InvalidatedEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_event('memory')
@register
class MemoryEvent(BaseSchema):
    """
    This event indicates that some memory range has been updated. It should only be sent if the debug
    adapter has received a value true for the `supportsMemoryEvent` capability of the `initialize`
    request.
    
    Clients typically react to the event by re-issuing a `readMemory` request if they show the memory
    identified by the `memoryReference` and if the updated memory range overlaps the displayed range.
    Clients should not make assumptions how individual memory references relate to each other, so they
    should not assume that they are part of a single continuous address range and might overlap.
    
    Debug adapters can use this event to indicate that the contents of a memory range has changed due to
    some other DAP request like `setVariable` or `setExpression`. Debug adapters are not expected to
    emit this event for each and every memory change of a running program, because that information is
    typically not available from debuggers and it would flood clients with too many events.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "memory"
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "memoryReference": {
                    "type": "string",
                    "description": "Memory reference of a memory range that has been updated."
                },
                "offset": {
                    "type": "integer",
                    "description": "Starting offset in bytes where memory has been updated. Can be negative."
                },
                "count": {
                    "type": "integer",
                    "description": "Number of bytes updated."
                }
            },
            "required": [
                "memoryReference",
                "offset",
                "count"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, body, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param MemoryEventBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'event'
        self.event = 'memory'
        if body is None:
            self.body = MemoryEventBody()
        else:
            self.body = MemoryEventBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  MemoryEventBody else body
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        body = self.body
        seq = self.seq
        dct = {
            'type': type,
            'event': event,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register_request('runInTerminal')
@register
class RunInTerminalRequest(BaseSchema):
    """
    This optional request is sent from the debug adapter to the client to run a command in a terminal.
    
    This is typically used to launch the debuggee in a terminal provided by the client.
    
    This request should only be called if the client has passed the value true for the
    'supportsRunInTerminalRequest' capability of the 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "runInTerminal"
            ]
        },
        "arguments": {
            "type": "RunInTerminalRequestArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param RunInTerminalRequestArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'runInTerminal'
        if arguments is None:
            self.arguments = RunInTerminalRequestArguments()
        else:
            self.arguments = RunInTerminalRequestArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  RunInTerminalRequestArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class RunInTerminalRequestArguments(BaseSchema):
    """
    Arguments for 'runInTerminal' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "kind": {
            "type": "string",
            "enum": [
                "integrated",
                "external"
            ],
            "description": "What kind of terminal to launch."
        },
        "title": {
            "type": "string",
            "description": "Optional title of the terminal."
        },
        "cwd": {
            "type": "string",
            "description": "Working directory for the command. For non-empty, valid paths this typically results in execution of a change directory command."
        },
        "args": {
            "type": "array",
            "items": {
                "type": "string"
            },
            "description": "List of arguments. The first argument is the command to run."
        },
        "env": {
            "type": "object",
            "description": "Environment key-value pairs that are added to or removed from the default environment.",
            "additionalProperties": {
                "type": [
                    "string",
                    "null"
                ],
                "description": "Proper values must be strings. A value of 'null' removes the variable from the environment."
            }
        }
    }
    __refs__ = set(['env'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, cwd, args, kind=None, title=None, env=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string cwd: Working directory for the command. For non-empty, valid paths this typically results in execution of a change directory command.
        :param array args: List of arguments. The first argument is the command to run.
        :param string kind: What kind of terminal to launch.
        :param string title: Optional title of the terminal.
        :param RunInTerminalRequestArgumentsEnv env: Environment key-value pairs that are added to or removed from the default environment.
        """
        self.cwd = cwd
        self.args = args
        self.kind = kind
        self.title = title
        if env is None:
            self.env = RunInTerminalRequestArgumentsEnv()
        else:
            self.env = RunInTerminalRequestArgumentsEnv(update_ids_from_dap=update_ids_from_dap, **env) if env.__class__ !=  RunInTerminalRequestArgumentsEnv else env
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        cwd = self.cwd
        args = self.args
        if args and hasattr(args[0], "to_dict"):
            args = [x.to_dict() for x in args]
        kind = self.kind
        title = self.title
        env = self.env
        dct = {
            'cwd': cwd,
            'args': args,
        }
        if kind is not None:
            dct['kind'] = kind
        if title is not None:
            dct['title'] = title
        if env is not None:
            dct['env'] = env.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_response('runInTerminal')
@register
class RunInTerminalResponse(BaseSchema):
    """
    Response to 'runInTerminal' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "processId": {
                    "type": "integer",
                    "description": "The process ID. The value should be less than or equal to 2147483647 (2^31-1)."
                },
                "shellProcessId": {
                    "type": "integer",
                    "description": "The process ID of the terminal shell. The value should be less than or equal to 2147483647 (2^31-1)."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param RunInTerminalResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = RunInTerminalResponseBody()
        else:
            self.body = RunInTerminalResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  RunInTerminalResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('initialize')
@register
class InitializeRequest(BaseSchema):
    """
    The 'initialize' request is sent as the first request from the client to the debug adapter
    
    in order to configure it with client capabilities and to retrieve capabilities from the debug
    adapter.
    
    Until the debug adapter has responded to with an 'initialize' response, the client must not send any
    additional requests or events to the debug adapter.
    
    In addition the debug adapter is not allowed to send any requests or events to the client until it
    has responded with an 'initialize' response.
    
    The 'initialize' request may only be sent once.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "initialize"
            ]
        },
        "arguments": {
            "type": "InitializeRequestArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param InitializeRequestArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'initialize'
        if arguments is None:
            self.arguments = InitializeRequestArguments()
        else:
            self.arguments = InitializeRequestArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  InitializeRequestArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class InitializeRequestArguments(BaseSchema):
    """
    Arguments for 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "clientID": {
            "type": "string",
            "description": "The ID of the (frontend) client using this adapter."
        },
        "clientName": {
            "type": "string",
            "description": "The human readable name of the (frontend) client using this adapter."
        },
        "adapterID": {
            "type": "string",
            "description": "The ID of the debug adapter."
        },
        "locale": {
            "type": "string",
            "description": "The ISO-639 locale of the (frontend) client using this adapter, e.g. en-US or de-CH."
        },
        "linesStartAt1": {
            "type": "boolean",
            "description": "If true all line numbers are 1-based (default)."
        },
        "columnsStartAt1": {
            "type": "boolean",
            "description": "If true all column numbers are 1-based (default)."
        },
        "pathFormat": {
            "type": "string",
            "_enum": [
                "path",
                "uri"
            ],
            "description": "Determines in what format paths are specified. The default is 'path', which is the native format."
        },
        "supportsVariableType": {
            "type": "boolean",
            "description": "Client supports the optional type attribute for variables."
        },
        "supportsVariablePaging": {
            "type": "boolean",
            "description": "Client supports the paging of variables."
        },
        "supportsRunInTerminalRequest": {
            "type": "boolean",
            "description": "Client supports the runInTerminal request."
        },
        "supportsMemoryReferences": {
            "type": "boolean",
            "description": "Client supports memory references."
        },
        "supportsProgressReporting": {
            "type": "boolean",
            "description": "Client supports progress reporting."
        },
        "supportsInvalidatedEvent": {
            "type": "boolean",
            "description": "Client supports the invalidated event."
        },
        "supportsMemoryEvent": {
            "type": "boolean",
            "description": "Client supports the memory event."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, adapterID, clientID=None, clientName=None, locale=None, linesStartAt1=None, columnsStartAt1=None, pathFormat=None, supportsVariableType=None, supportsVariablePaging=None, supportsRunInTerminalRequest=None, supportsMemoryReferences=None, supportsProgressReporting=None, supportsInvalidatedEvent=None, supportsMemoryEvent=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string adapterID: The ID of the debug adapter.
        :param string clientID: The ID of the (frontend) client using this adapter.
        :param string clientName: The human readable name of the (frontend) client using this adapter.
        :param string locale: The ISO-639 locale of the (frontend) client using this adapter, e.g. en-US or de-CH.
        :param boolean linesStartAt1: If true all line numbers are 1-based (default).
        :param boolean columnsStartAt1: If true all column numbers are 1-based (default).
        :param string pathFormat: Determines in what format paths are specified. The default is 'path', which is the native format.
        :param boolean supportsVariableType: Client supports the optional type attribute for variables.
        :param boolean supportsVariablePaging: Client supports the paging of variables.
        :param boolean supportsRunInTerminalRequest: Client supports the runInTerminal request.
        :param boolean supportsMemoryReferences: Client supports memory references.
        :param boolean supportsProgressReporting: Client supports progress reporting.
        :param boolean supportsInvalidatedEvent: Client supports the invalidated event.
        :param boolean supportsMemoryEvent: Client supports the memory event.
        """
        self.adapterID = adapterID
        self.clientID = clientID
        self.clientName = clientName
        self.locale = locale
        self.linesStartAt1 = linesStartAt1
        self.columnsStartAt1 = columnsStartAt1
        self.pathFormat = pathFormat
        self.supportsVariableType = supportsVariableType
        self.supportsVariablePaging = supportsVariablePaging
        self.supportsRunInTerminalRequest = supportsRunInTerminalRequest
        self.supportsMemoryReferences = supportsMemoryReferences
        self.supportsProgressReporting = supportsProgressReporting
        self.supportsInvalidatedEvent = supportsInvalidatedEvent
        self.supportsMemoryEvent = supportsMemoryEvent
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        adapterID = self.adapterID
        clientID = self.clientID
        clientName = self.clientName
        locale = self.locale
        linesStartAt1 = self.linesStartAt1
        columnsStartAt1 = self.columnsStartAt1
        pathFormat = self.pathFormat
        supportsVariableType = self.supportsVariableType
        supportsVariablePaging = self.supportsVariablePaging
        supportsRunInTerminalRequest = self.supportsRunInTerminalRequest
        supportsMemoryReferences = self.supportsMemoryReferences
        supportsProgressReporting = self.supportsProgressReporting
        supportsInvalidatedEvent = self.supportsInvalidatedEvent
        supportsMemoryEvent = self.supportsMemoryEvent
        dct = {
            'adapterID': adapterID,
        }
        if clientID is not None:
            dct['clientID'] = clientID
        if clientName is not None:
            dct['clientName'] = clientName
        if locale is not None:
            dct['locale'] = locale
        if linesStartAt1 is not None:
            dct['linesStartAt1'] = linesStartAt1
        if columnsStartAt1 is not None:
            dct['columnsStartAt1'] = columnsStartAt1
        if pathFormat is not None:
            dct['pathFormat'] = pathFormat
        if supportsVariableType is not None:
            dct['supportsVariableType'] = supportsVariableType
        if supportsVariablePaging is not None:
            dct['supportsVariablePaging'] = supportsVariablePaging
        if supportsRunInTerminalRequest is not None:
            dct['supportsRunInTerminalRequest'] = supportsRunInTerminalRequest
        if supportsMemoryReferences is not None:
            dct['supportsMemoryReferences'] = supportsMemoryReferences
        if supportsProgressReporting is not None:
            dct['supportsProgressReporting'] = supportsProgressReporting
        if supportsInvalidatedEvent is not None:
            dct['supportsInvalidatedEvent'] = supportsInvalidatedEvent
        if supportsMemoryEvent is not None:
            dct['supportsMemoryEvent'] = supportsMemoryEvent
        dct.update(self.kwargs)
        return dct


@register_response('initialize')
@register
class InitializeResponse(BaseSchema):
    """
    Response to 'initialize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "description": "The capabilities of this debug adapter.",
            "type": "Capabilities"
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param Capabilities body: The capabilities of this debug adapter.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        if body is None:
            self.body = Capabilities()
        else:
            self.body = Capabilities(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  Capabilities else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_request('configurationDone')
@register
class ConfigurationDoneRequest(BaseSchema):
    """
    This optional request indicates that the client has finished initialization of the debug adapter.
    
    So it is the last request in the sequence of configuration requests (which was started by the
    'initialized' event).
    
    Clients should only call this request if the capability 'supportsConfigurationDoneRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "configurationDone"
            ]
        },
        "arguments": {
            "type": "ConfigurationDoneArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ConfigurationDoneArguments arguments: 
        """
        self.type = 'request'
        self.command = 'configurationDone'
        self.seq = seq
        if arguments is None:
            self.arguments = ConfigurationDoneArguments()
        else:
            self.arguments = ConfigurationDoneArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ConfigurationDoneArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class ConfigurationDoneArguments(BaseSchema):
    """
    Arguments for 'configurationDone' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register_response('configurationDone')
@register
class ConfigurationDoneResponse(BaseSchema):
    """
    Response to 'configurationDone' request. This is just an acknowledgement, so no body field is
    required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('launch')
@register
class LaunchRequest(BaseSchema):
    """
    This launch request is sent from the client to the debug adapter to start the debuggee with or
    without debugging (if 'noDebug' is true).
    
    Since launching is debugger/runtime specific, the arguments for this request are not part of this
    specification.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "launch"
            ]
        },
        "arguments": {
            "type": "LaunchRequestArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param LaunchRequestArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'launch'
        if arguments is None:
            self.arguments = LaunchRequestArguments()
        else:
            self.arguments = LaunchRequestArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  LaunchRequestArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class LaunchRequestArguments(BaseSchema):
    """
    Arguments for 'launch' request. Additional attributes are implementation specific.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "noDebug": {
            "type": "boolean",
            "description": "If noDebug is true the launch request should launch the program without enabling debugging."
        },
        "__restart": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Optional data from the previous, restarted session.\nThe data is sent as the 'restart' attribute of the 'terminated' event.\nThe client should leave the data intact."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, noDebug=None, __restart=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean noDebug: If noDebug is true the launch request should launch the program without enabling debugging.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] __restart: Optional data from the previous, restarted session.
        The data is sent as the 'restart' attribute of the 'terminated' event.
        The client should leave the data intact.
        """
        self.noDebug = noDebug
        self.__restart = __restart
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        noDebug = self.noDebug
        __restart = self.__restart
        dct = {
        }
        if noDebug is not None:
            dct['noDebug'] = noDebug
        if __restart is not None:
            dct['__restart'] = __restart
        dct.update(self.kwargs)
        return dct


@register_response('launch')
@register
class LaunchResponse(BaseSchema):
    """
    Response to 'launch' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('attach')
@register
class AttachRequest(BaseSchema):
    """
    The attach request is sent from the client to the debug adapter to attach to a debuggee that is
    already running.
    
    Since attaching is debugger/runtime specific, the arguments for this request are not part of this
    specification.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "attach"
            ]
        },
        "arguments": {
            "type": "AttachRequestArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param AttachRequestArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'attach'
        if arguments is None:
            self.arguments = AttachRequestArguments()
        else:
            self.arguments = AttachRequestArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  AttachRequestArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class AttachRequestArguments(BaseSchema):
    """
    Arguments for 'attach' request. Additional attributes are implementation specific.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "__restart": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Optional data from the previous, restarted session.\nThe data is sent as the 'restart' attribute of the 'terminated' event.\nThe client should leave the data intact."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, __restart=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] __restart: Optional data from the previous, restarted session.
        The data is sent as the 'restart' attribute of the 'terminated' event.
        The client should leave the data intact.
        """
        self.__restart = __restart
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        __restart = self.__restart
        dct = {
        }
        if __restart is not None:
            dct['__restart'] = __restart
        dct.update(self.kwargs)
        return dct


@register_response('attach')
@register
class AttachResponse(BaseSchema):
    """
    Response to 'attach' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('restart')
@register
class RestartRequest(BaseSchema):
    """
    Restarts a debug session. Clients should only call this request if the capability
    'supportsRestartRequest' is true.
    
    If the capability is missing or has the value false, a typical client will emulate 'restart' by
    terminating the debug adapter first and then launching it anew.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "restart"
            ]
        },
        "arguments": {
            "type": "RestartArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param RestartArguments arguments: 
        """
        self.type = 'request'
        self.command = 'restart'
        self.seq = seq
        if arguments is None:
            self.arguments = RestartArguments()
        else:
            self.arguments = RestartArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  RestartArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class RestartArguments(BaseSchema):
    """
    Arguments for 'restart' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "arguments": {
            "oneOf": [
                {
                    "$ref": "#/definitions/LaunchRequestArguments"
                },
                {
                    "$ref": "#/definitions/AttachRequestArguments"
                }
            ],
            "description": "The latest version of the 'launch' or 'attach' configuration."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param TypeNA arguments: The latest version of the 'launch' or 'attach' configuration.
        """
        self.arguments = arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        arguments = self.arguments
        dct = {
        }
        if arguments is not None:
            dct['arguments'] = arguments
        dct.update(self.kwargs)
        return dct


@register_response('restart')
@register
class RestartResponse(BaseSchema):
    """
    Response to 'restart' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('disconnect')
@register
class DisconnectRequest(BaseSchema):
    """
    The 'disconnect' request is sent from the client to the debug adapter in order to stop debugging.
    
    It asks the debug adapter to disconnect from the debuggee and to terminate the debug adapter.
    
    If the debuggee has been started with the 'launch' request, the 'disconnect' request terminates the
    debuggee.
    
    If the 'attach' request was used to connect to the debuggee, 'disconnect' does not terminate the
    debuggee.
    
    This behavior can be controlled with the 'terminateDebuggee' argument (if supported by the debug
    adapter).

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "disconnect"
            ]
        },
        "arguments": {
            "type": "DisconnectArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param DisconnectArguments arguments: 
        """
        self.type = 'request'
        self.command = 'disconnect'
        self.seq = seq
        if arguments is None:
            self.arguments = DisconnectArguments()
        else:
            self.arguments = DisconnectArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  DisconnectArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class DisconnectArguments(BaseSchema):
    """
    Arguments for 'disconnect' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "restart": {
            "type": "boolean",
            "description": "A value of true indicates that this 'disconnect' request is part of a restart sequence."
        },
        "terminateDebuggee": {
            "type": "boolean",
            "description": "Indicates whether the debuggee should be terminated when the debugger is disconnected.\nIf unspecified, the debug adapter is free to do whatever it thinks is best.\nThe attribute is only honored by a debug adapter if the capability 'supportTerminateDebuggee' is true."
        },
        "suspendDebuggee": {
            "type": "boolean",
            "description": "Indicates whether the debuggee should stay suspended when the debugger is disconnected.\nIf unspecified, the debuggee should resume execution.\nThe attribute is only honored by a debug adapter if the capability 'supportSuspendDebuggee' is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, restart=None, terminateDebuggee=None, suspendDebuggee=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean restart: A value of true indicates that this 'disconnect' request is part of a restart sequence.
        :param boolean terminateDebuggee: Indicates whether the debuggee should be terminated when the debugger is disconnected.
        If unspecified, the debug adapter is free to do whatever it thinks is best.
        The attribute is only honored by a debug adapter if the capability 'supportTerminateDebuggee' is true.
        :param boolean suspendDebuggee: Indicates whether the debuggee should stay suspended when the debugger is disconnected.
        If unspecified, the debuggee should resume execution.
        The attribute is only honored by a debug adapter if the capability 'supportSuspendDebuggee' is true.
        """
        self.restart = restart
        self.terminateDebuggee = terminateDebuggee
        self.suspendDebuggee = suspendDebuggee
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        restart = self.restart
        terminateDebuggee = self.terminateDebuggee
        suspendDebuggee = self.suspendDebuggee
        dct = {
        }
        if restart is not None:
            dct['restart'] = restart
        if terminateDebuggee is not None:
            dct['terminateDebuggee'] = terminateDebuggee
        if suspendDebuggee is not None:
            dct['suspendDebuggee'] = suspendDebuggee
        dct.update(self.kwargs)
        return dct


@register_response('disconnect')
@register
class DisconnectResponse(BaseSchema):
    """
    Response to 'disconnect' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('terminate')
@register
class TerminateRequest(BaseSchema):
    """
    The 'terminate' request is sent from the client to the debug adapter in order to give the debuggee a
    chance for terminating itself.
    
    Clients should only call this request if the capability 'supportsTerminateRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "terminate"
            ]
        },
        "arguments": {
            "type": "TerminateArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param TerminateArguments arguments: 
        """
        self.type = 'request'
        self.command = 'terminate'
        self.seq = seq
        if arguments is None:
            self.arguments = TerminateArguments()
        else:
            self.arguments = TerminateArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  TerminateArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class TerminateArguments(BaseSchema):
    """
    Arguments for 'terminate' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "restart": {
            "type": "boolean",
            "description": "A value of true indicates that this 'terminate' request is part of a restart sequence."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, restart=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean restart: A value of true indicates that this 'terminate' request is part of a restart sequence.
        """
        self.restart = restart
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        restart = self.restart
        dct = {
        }
        if restart is not None:
            dct['restart'] = restart
        dct.update(self.kwargs)
        return dct


@register_response('terminate')
@register
class TerminateResponse(BaseSchema):
    """
    Response to 'terminate' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('breakpointLocations')
@register
class BreakpointLocationsRequest(BaseSchema):
    """
    The 'breakpointLocations' request returns all possible locations for source breakpoints in a given
    range.
    
    Clients should only call this request if the capability 'supportsBreakpointLocationsRequest' is
    true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "breakpointLocations"
            ]
        },
        "arguments": {
            "type": "BreakpointLocationsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param BreakpointLocationsArguments arguments: 
        """
        self.type = 'request'
        self.command = 'breakpointLocations'
        self.seq = seq
        if arguments is None:
            self.arguments = BreakpointLocationsArguments()
        else:
            self.arguments = BreakpointLocationsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  BreakpointLocationsArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class BreakpointLocationsArguments(BaseSchema):
    """
    Arguments for 'breakpointLocations' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "source": {
            "description": "The source location of the breakpoints; either 'source.path' or 'source.reference' must be specified.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "Start line of range to search possible breakpoint locations in. If only the line is specified, the request returns all possible locations in that line."
        },
        "column": {
            "type": "integer",
            "description": "Optional start column of range to search possible breakpoint locations in. If no start column is given, the first column in the start line is assumed."
        },
        "endLine": {
            "type": "integer",
            "description": "Optional end line of range to search possible breakpoint locations in. If no end line is given, then the end line is assumed to be the start line."
        },
        "endColumn": {
            "type": "integer",
            "description": "Optional end column of range to search possible breakpoint locations in. If no end column is given, then it is assumed to be in the last column of the end line."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, source, line, column=None, endLine=None, endColumn=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Source source: The source location of the breakpoints; either 'source.path' or 'source.reference' must be specified.
        :param integer line: Start line of range to search possible breakpoint locations in. If only the line is specified, the request returns all possible locations in that line.
        :param integer column: Optional start column of range to search possible breakpoint locations in. If no start column is given, the first column in the start line is assumed.
        :param integer endLine: Optional end line of range to search possible breakpoint locations in. If no end line is given, then the end line is assumed to be the start line.
        :param integer endColumn: Optional end column of range to search possible breakpoint locations in. If no end column is given, then it is assumed to be in the last column of the end line.
        """
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        source = self.source
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        dct = {
            'source': source.to_dict(update_ids_to_dap=update_ids_to_dap),
            'line': line,
        }
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        dct.update(self.kwargs)
        return dct


@register_response('breakpointLocations')
@register
class BreakpointLocationsResponse(BaseSchema):
    """
    Response to 'breakpointLocations' request.
    
    Contains possible locations for source breakpoints.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/BreakpointLocation"
                    },
                    "description": "Sorted set of possible breakpoint locations."
                }
            },
            "required": [
                "breakpoints"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param BreakpointLocationsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = BreakpointLocationsResponseBody()
        else:
            self.body = BreakpointLocationsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  BreakpointLocationsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setBreakpoints')
@register
class SetBreakpointsRequest(BaseSchema):
    """
    Sets multiple breakpoints for a single source and clears all previous breakpoints in that source.
    
    To clear all breakpoint for a source, specify an empty array.
    
    When a breakpoint is hit, a 'stopped' event (with reason 'breakpoint') is generated.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setBreakpoints"
            ]
        },
        "arguments": {
            "type": "SetBreakpointsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetBreakpointsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setBreakpoints'
        if arguments is None:
            self.arguments = SetBreakpointsArguments()
        else:
            self.arguments = SetBreakpointsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetBreakpointsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetBreakpointsArguments(BaseSchema):
    """
    Arguments for 'setBreakpoints' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "source": {
            "description": "The source location of the breakpoints; either 'source.path' or 'source.reference' must be specified.",
            "type": "Source"
        },
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/SourceBreakpoint"
            },
            "description": "The code locations of the breakpoints."
        },
        "lines": {
            "type": "array",
            "items": {
                "type": "integer"
            },
            "description": "Deprecated: The code locations of the breakpoints."
        },
        "sourceModified": {
            "type": "boolean",
            "description": "A value of true indicates that the underlying source has been modified which results in new breakpoint locations."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, source, breakpoints=None, lines=None, sourceModified=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Source source: The source location of the breakpoints; either 'source.path' or 'source.reference' must be specified.
        :param array breakpoints: The code locations of the breakpoints.
        :param array lines: Deprecated: The code locations of the breakpoints.
        :param boolean sourceModified: A value of true indicates that the underlying source has been modified which results in new breakpoint locations.
        """
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                SourceBreakpoint.update_dict_ids_from_dap(o)
        self.lines = lines
        self.sourceModified = sourceModified
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        source = self.source
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        lines = self.lines
        if lines and hasattr(lines[0], "to_dict"):
            lines = [x.to_dict() for x in lines]
        sourceModified = self.sourceModified
        dct = {
            'source': source.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        if breakpoints is not None:
            dct['breakpoints'] = [SourceBreakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints
        if lines is not None:
            dct['lines'] = lines
        if sourceModified is not None:
            dct['sourceModified'] = sourceModified
        dct.update(self.kwargs)
        return dct


@register_response('setBreakpoints')
@register
class SetBreakpointsResponse(BaseSchema):
    """
    Response to 'setBreakpoints' request.
    
    Returned is information about each breakpoint created by this request.
    
    This includes the actual code location and whether the breakpoint could be verified.
    
    The breakpoints returned are in the same order as the elements of the 'breakpoints'
    
    (or the deprecated 'lines') array in the arguments.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Breakpoint"
                    },
                    "description": "Information about the breakpoints.\nThe array elements are in the same order as the elements of the 'breakpoints' (or the deprecated 'lines') array in the arguments."
                }
            },
            "required": [
                "breakpoints"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetBreakpointsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetBreakpointsResponseBody()
        else:
            self.body = SetBreakpointsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetBreakpointsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setFunctionBreakpoints')
@register
class SetFunctionBreakpointsRequest(BaseSchema):
    """
    Replaces all existing function breakpoints with new function breakpoints.
    
    To clear all function breakpoints, specify an empty array.
    
    When a function breakpoint is hit, a 'stopped' event (with reason 'function breakpoint') is
    generated.
    
    Clients should only call this request if the capability 'supportsFunctionBreakpoints' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setFunctionBreakpoints"
            ]
        },
        "arguments": {
            "type": "SetFunctionBreakpointsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetFunctionBreakpointsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setFunctionBreakpoints'
        if arguments is None:
            self.arguments = SetFunctionBreakpointsArguments()
        else:
            self.arguments = SetFunctionBreakpointsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetFunctionBreakpointsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetFunctionBreakpointsArguments(BaseSchema):
    """
    Arguments for 'setFunctionBreakpoints' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/FunctionBreakpoint"
            },
            "description": "The function names of the breakpoints."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: The function names of the breakpoints.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                FunctionBreakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [FunctionBreakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register_response('setFunctionBreakpoints')
@register
class SetFunctionBreakpointsResponse(BaseSchema):
    """
    Response to 'setFunctionBreakpoints' request.
    
    Returned is information about each breakpoint created by this request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Breakpoint"
                    },
                    "description": "Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array."
                }
            },
            "required": [
                "breakpoints"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetFunctionBreakpointsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetFunctionBreakpointsResponseBody()
        else:
            self.body = SetFunctionBreakpointsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetFunctionBreakpointsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setExceptionBreakpoints')
@register
class SetExceptionBreakpointsRequest(BaseSchema):
    """
    The request configures the debuggers response to thrown exceptions.
    
    If an exception is configured to break, a 'stopped' event is fired (with reason 'exception').
    
    Clients should only call this request if the capability 'exceptionBreakpointFilters' returns one or
    more filters.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setExceptionBreakpoints"
            ]
        },
        "arguments": {
            "type": "SetExceptionBreakpointsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetExceptionBreakpointsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setExceptionBreakpoints'
        if arguments is None:
            self.arguments = SetExceptionBreakpointsArguments()
        else:
            self.arguments = SetExceptionBreakpointsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetExceptionBreakpointsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetExceptionBreakpointsArguments(BaseSchema):
    """
    Arguments for 'setExceptionBreakpoints' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "filters": {
            "type": "array",
            "items": {
                "type": "string"
            },
            "description": "Set of exception filters specified by their ID. The set of all possible exception filters is defined by the 'exceptionBreakpointFilters' capability. The 'filter' and 'filterOptions' sets are additive."
        },
        "filterOptions": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ExceptionFilterOptions"
            },
            "description": "Set of exception filters and their options. The set of all possible exception filters is defined by the 'exceptionBreakpointFilters' capability. This attribute is only honored by a debug adapter if the capability 'supportsExceptionFilterOptions' is true. The 'filter' and 'filterOptions' sets are additive."
        },
        "exceptionOptions": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ExceptionOptions"
            },
            "description": "Configuration options for selected exceptions.\nThe attribute is only honored by a debug adapter if the capability 'supportsExceptionOptions' is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, filters, filterOptions=None, exceptionOptions=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array filters: Set of exception filters specified by their ID. The set of all possible exception filters is defined by the 'exceptionBreakpointFilters' capability. The 'filter' and 'filterOptions' sets are additive.
        :param array filterOptions: Set of exception filters and their options. The set of all possible exception filters is defined by the 'exceptionBreakpointFilters' capability. This attribute is only honored by a debug adapter if the capability 'supportsExceptionFilterOptions' is true. The 'filter' and 'filterOptions' sets are additive.
        :param array exceptionOptions: Configuration options for selected exceptions.
        The attribute is only honored by a debug adapter if the capability 'supportsExceptionOptions' is true.
        """
        self.filters = filters
        self.filterOptions = filterOptions
        if update_ids_from_dap and self.filterOptions:
            for o in self.filterOptions:
                ExceptionFilterOptions.update_dict_ids_from_dap(o)
        self.exceptionOptions = exceptionOptions
        if update_ids_from_dap and self.exceptionOptions:
            for o in self.exceptionOptions:
                ExceptionOptions.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        filters = self.filters
        if filters and hasattr(filters[0], "to_dict"):
            filters = [x.to_dict() for x in filters]
        filterOptions = self.filterOptions
        if filterOptions and hasattr(filterOptions[0], "to_dict"):
            filterOptions = [x.to_dict() for x in filterOptions]
        exceptionOptions = self.exceptionOptions
        if exceptionOptions and hasattr(exceptionOptions[0], "to_dict"):
            exceptionOptions = [x.to_dict() for x in exceptionOptions]
        dct = {
            'filters': filters,
        }
        if filterOptions is not None:
            dct['filterOptions'] = [ExceptionFilterOptions.update_dict_ids_to_dap(o) for o in filterOptions] if (update_ids_to_dap and filterOptions) else filterOptions
        if exceptionOptions is not None:
            dct['exceptionOptions'] = [ExceptionOptions.update_dict_ids_to_dap(o) for o in exceptionOptions] if (update_ids_to_dap and exceptionOptions) else exceptionOptions
        dct.update(self.kwargs)
        return dct


@register_response('setExceptionBreakpoints')
@register
class SetExceptionBreakpointsResponse(BaseSchema):
    """
    Response to 'setExceptionBreakpoints' request.
    
    The response contains an array of Breakpoint objects with information about each exception
    breakpoint or filter. The Breakpoint objects are in the same order as the elements of the 'filters',
    'filterOptions', 'exceptionOptions' arrays given as arguments. If both 'filters' and 'filterOptions'
    are given, the returned array must start with 'filters' information first, followed by
    'filterOptions' information.
    
    The mandatory 'verified' property of a Breakpoint object signals whether the exception breakpoint or
    filter could be successfully created and whether the optional condition or hit count expressions are
    valid. In case of an error the 'message' property explains the problem. An optional 'id' property
    can be used to introduce a unique ID for the exception breakpoint or filter so that it can be
    updated subsequently by sending breakpoint events.
    
    For backward compatibility both the 'breakpoints' array and the enclosing 'body' are optional. If
    these elements are missing a client will not be able to show problems for individual exception
    breakpoints or filters.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Breakpoint"
                    },
                    "description": "Information about the exception breakpoints or filters.\nThe breakpoints returned are in the same order as the elements of the 'filters', 'filterOptions', 'exceptionOptions' arrays in the arguments. If both 'filters' and 'filterOptions' are given, the returned array must start with 'filters' information first, followed by 'filterOptions' information."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param SetExceptionBreakpointsResponseBody body: 
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        if body is None:
            self.body = SetExceptionBreakpointsResponseBody()
        else:
            self.body = SetExceptionBreakpointsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetExceptionBreakpointsResponseBody else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_request('dataBreakpointInfo')
@register
class DataBreakpointInfoRequest(BaseSchema):
    """
    Obtains information on a possible data breakpoint that could be set on an expression or variable.
    
    Clients should only call this request if the capability 'supportsDataBreakpoints' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "dataBreakpointInfo"
            ]
        },
        "arguments": {
            "type": "DataBreakpointInfoArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param DataBreakpointInfoArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'dataBreakpointInfo'
        if arguments is None:
            self.arguments = DataBreakpointInfoArguments()
        else:
            self.arguments = DataBreakpointInfoArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  DataBreakpointInfoArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class DataBreakpointInfoArguments(BaseSchema):
    """
    Arguments for 'dataBreakpointInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "variablesReference": {
            "type": "integer",
            "description": "Reference to the Variable container if the data breakpoint is requested for a child of the container."
        },
        "name": {
            "type": "string",
            "description": "The name of the Variable's child to obtain data breakpoint information for.\nIf variablesReference isn't provided, this can be an expression."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name, variablesReference=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: The name of the Variable's child to obtain data breakpoint information for.
        If variablesReference isn't provided, this can be an expression.
        :param integer variablesReference: Reference to the Variable container if the data breakpoint is requested for a child of the container.
        """
        self.name = name
        self.variablesReference = variablesReference
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        variablesReference = self.variablesReference
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'name': name,
        }
        if variablesReference is not None:
            dct['variablesReference'] = variablesReference
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register_response('dataBreakpointInfo')
@register
class DataBreakpointInfoResponse(BaseSchema):
    """
    Response to 'dataBreakpointInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "dataId": {
                    "type": [
                        "string",
                        "null"
                    ],
                    "description": "An identifier for the data on which a data breakpoint can be registered with the setDataBreakpoints request or null if no data breakpoint is available."
                },
                "description": {
                    "type": "string",
                    "description": "UI string that describes on what data the breakpoint is set on or why a data breakpoint is not available."
                },
                "accessTypes": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/DataBreakpointAccessType"
                    },
                    "description": "Optional attribute listing the available access types for a potential data breakpoint. A UI frontend could surface this information."
                },
                "canPersist": {
                    "type": "boolean",
                    "description": "Optional attribute indicating that a potential data breakpoint could be persisted across sessions."
                }
            },
            "required": [
                "dataId",
                "description"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param DataBreakpointInfoResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = DataBreakpointInfoResponseBody()
        else:
            self.body = DataBreakpointInfoResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  DataBreakpointInfoResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setDataBreakpoints')
@register
class SetDataBreakpointsRequest(BaseSchema):
    """
    Replaces all existing data breakpoints with new data breakpoints.
    
    To clear all data breakpoints, specify an empty array.
    
    When a data breakpoint is hit, a 'stopped' event (with reason 'data breakpoint') is generated.
    
    Clients should only call this request if the capability 'supportsDataBreakpoints' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setDataBreakpoints"
            ]
        },
        "arguments": {
            "type": "SetDataBreakpointsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetDataBreakpointsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setDataBreakpoints'
        if arguments is None:
            self.arguments = SetDataBreakpointsArguments()
        else:
            self.arguments = SetDataBreakpointsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetDataBreakpointsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetDataBreakpointsArguments(BaseSchema):
    """
    Arguments for 'setDataBreakpoints' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/DataBreakpoint"
            },
            "description": "The contents of this array replaces all existing data breakpoints. An empty array clears all data breakpoints."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: The contents of this array replaces all existing data breakpoints. An empty array clears all data breakpoints.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                DataBreakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [DataBreakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register_response('setDataBreakpoints')
@register
class SetDataBreakpointsResponse(BaseSchema):
    """
    Response to 'setDataBreakpoints' request.
    
    Returned is information about each breakpoint created by this request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Breakpoint"
                    },
                    "description": "Information about the data breakpoints. The array elements correspond to the elements of the input argument 'breakpoints' array."
                }
            },
            "required": [
                "breakpoints"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetDataBreakpointsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetDataBreakpointsResponseBody()
        else:
            self.body = SetDataBreakpointsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetDataBreakpointsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setInstructionBreakpoints')
@register
class SetInstructionBreakpointsRequest(BaseSchema):
    """
    Replaces all existing instruction breakpoints. Typically, instruction breakpoints would be set from
    a diassembly window.
    
    To clear all instruction breakpoints, specify an empty array.
    
    When an instruction breakpoint is hit, a 'stopped' event (with reason 'instruction breakpoint') is
    generated.
    
    Clients should only call this request if the capability 'supportsInstructionBreakpoints' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setInstructionBreakpoints"
            ]
        },
        "arguments": {
            "type": "SetInstructionBreakpointsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetInstructionBreakpointsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setInstructionBreakpoints'
        if arguments is None:
            self.arguments = SetInstructionBreakpointsArguments()
        else:
            self.arguments = SetInstructionBreakpointsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetInstructionBreakpointsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetInstructionBreakpointsArguments(BaseSchema):
    """
    Arguments for 'setInstructionBreakpoints' request

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/InstructionBreakpoint"
            },
            "description": "The instruction references of the breakpoints"
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: The instruction references of the breakpoints
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                InstructionBreakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [InstructionBreakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register_response('setInstructionBreakpoints')
@register
class SetInstructionBreakpointsResponse(BaseSchema):
    """
    Response to 'setInstructionBreakpoints' request

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "breakpoints": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Breakpoint"
                    },
                    "description": "Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array."
                }
            },
            "required": [
                "breakpoints"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetInstructionBreakpointsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetInstructionBreakpointsResponseBody()
        else:
            self.body = SetInstructionBreakpointsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetInstructionBreakpointsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('continue')
@register
class ContinueRequest(BaseSchema):
    """
    The request resumes execution of all threads. If the debug adapter supports single thread execution
    (see capability 'supportsSingleThreadExecutionRequests') setting the 'singleThread' argument to true
    resumes only the specified thread. If not all threads were resumed, the 'allThreadsContinued'
    attribute of the response must be set to false.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "continue"
            ]
        },
        "arguments": {
            "type": "ContinueArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param ContinueArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'continue'
        if arguments is None:
            self.arguments = ContinueArguments()
        else:
            self.arguments = ContinueArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ContinueArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class ContinueArguments(BaseSchema):
    """
    Arguments for 'continue' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the active thread. If the debug adapter supports single thread execution (see 'supportsSingleThreadExecutionRequests') and the optional argument 'singleThread' is true, only the thread with this ID is resumed."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, execution is resumed only for the thread with given 'threadId'."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the active thread. If the debug adapter supports single thread execution (see 'supportsSingleThreadExecutionRequests') and the optional argument 'singleThread' is true, only the thread with this ID is resumed.
        :param boolean singleThread: If this optional flag is true, execution is resumed only for the thread with given 'threadId'.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('continue')
@register
class ContinueResponse(BaseSchema):
    """
    Response to 'continue' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "allThreadsContinued": {
                    "type": "boolean",
                    "description": "The value true (or a missing property) signals to the client that all threads have been resumed. The value false must be returned if not all threads were resumed."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ContinueResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ContinueResponseBody()
        else:
            self.body = ContinueResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ContinueResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('next')
@register
class NextRequest(BaseSchema):
    """
    The request executes one step (in the given granularity) for the specified thread and allows all
    other threads to run freely by resuming them.
    
    If the debug adapter supports single thread execution (see capability
    'supportsSingleThreadExecutionRequests') setting the 'singleThread' argument to true prevents other
    suspended threads from resuming.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'step') after the
    step has completed.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "next"
            ]
        },
        "arguments": {
            "type": "NextArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param NextArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'next'
        if arguments is None:
            self.arguments = NextArguments()
        else:
            self.arguments = NextArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  NextArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class NextArguments(BaseSchema):
    """
    Arguments for 'next' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the thread for which to resume execution for one step (of the given granularity)."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, all other suspended threads are not resumed."
        },
        "granularity": {
            "description": "Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.",
            "type": "SteppingGranularity"
        }
    }
    __refs__ = set(['granularity'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, granularity=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the thread for which to resume execution for one step (of the given granularity).
        :param boolean singleThread: If this optional flag is true, all other suspended threads are not resumed.
        :param SteppingGranularity granularity: Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        if granularity is not None:
            assert granularity in SteppingGranularity.VALID_VALUES
        self.granularity = granularity
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        granularity = self.granularity
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        if granularity is not None:
            dct['granularity'] = granularity
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('next')
@register
class NextResponse(BaseSchema):
    """
    Response to 'next' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('stepIn')
@register
class StepInRequest(BaseSchema):
    """
    The request resumes the given thread to step into a function/method and allows all other threads to
    run freely by resuming them.
    
    If the debug adapter supports single thread execution (see capability
    'supportsSingleThreadExecutionRequests') setting the 'singleThread' argument to true prevents other
    suspended threads from resuming.
    
    If the request cannot step into a target, 'stepIn' behaves like the 'next' request.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'step') after the
    step has completed.
    
    If there are multiple function/method calls (or other targets) on the source line,
    
    the optional argument 'targetId' can be used to control into which target the 'stepIn' should occur.
    
    The list of possible targets for a given source line can be retrieved via the 'stepInTargets'
    request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "stepIn"
            ]
        },
        "arguments": {
            "type": "StepInArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param StepInArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'stepIn'
        if arguments is None:
            self.arguments = StepInArguments()
        else:
            self.arguments = StepInArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  StepInArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class StepInArguments(BaseSchema):
    """
    Arguments for 'stepIn' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the thread for which to resume execution for one step-into (of the given granularity)."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, all other suspended threads are not resumed."
        },
        "targetId": {
            "type": "integer",
            "description": "Optional id of the target to step into."
        },
        "granularity": {
            "description": "Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.",
            "type": "SteppingGranularity"
        }
    }
    __refs__ = set(['granularity'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, targetId=None, granularity=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the thread for which to resume execution for one step-into (of the given granularity).
        :param boolean singleThread: If this optional flag is true, all other suspended threads are not resumed.
        :param integer targetId: Optional id of the target to step into.
        :param SteppingGranularity granularity: Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        self.targetId = targetId
        if granularity is not None:
            assert granularity in SteppingGranularity.VALID_VALUES
        self.granularity = granularity
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        targetId = self.targetId
        granularity = self.granularity
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        if targetId is not None:
            dct['targetId'] = targetId
        if granularity is not None:
            dct['granularity'] = granularity
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('stepIn')
@register
class StepInResponse(BaseSchema):
    """
    Response to 'stepIn' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('stepOut')
@register
class StepOutRequest(BaseSchema):
    """
    The request resumes the given thread to step out (return) from a function/method and allows all
    other threads to run freely by resuming them.
    
    If the debug adapter supports single thread execution (see capability
    'supportsSingleThreadExecutionRequests') setting the 'singleThread' argument to true prevents other
    suspended threads from resuming.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'step') after the
    step has completed.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "stepOut"
            ]
        },
        "arguments": {
            "type": "StepOutArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param StepOutArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'stepOut'
        if arguments is None:
            self.arguments = StepOutArguments()
        else:
            self.arguments = StepOutArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  StepOutArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class StepOutArguments(BaseSchema):
    """
    Arguments for 'stepOut' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the thread for which to resume execution for one step-out (of the given granularity)."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, all other suspended threads are not resumed."
        },
        "granularity": {
            "description": "Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.",
            "type": "SteppingGranularity"
        }
    }
    __refs__ = set(['granularity'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, granularity=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the thread for which to resume execution for one step-out (of the given granularity).
        :param boolean singleThread: If this optional flag is true, all other suspended threads are not resumed.
        :param SteppingGranularity granularity: Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        if granularity is not None:
            assert granularity in SteppingGranularity.VALID_VALUES
        self.granularity = granularity
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        granularity = self.granularity
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        if granularity is not None:
            dct['granularity'] = granularity
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('stepOut')
@register
class StepOutResponse(BaseSchema):
    """
    Response to 'stepOut' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('stepBack')
@register
class StepBackRequest(BaseSchema):
    """
    The request executes one backward step (in the given granularity) for the specified thread and
    allows all other threads to run backward freely by resuming them.
    
    If the debug adapter supports single thread execution (see capability
    'supportsSingleThreadExecutionRequests') setting the 'singleThread' argument to true prevents other
    suspended threads from resuming.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'step') after the
    step has completed.
    
    Clients should only call this request if the capability 'supportsStepBack' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "stepBack"
            ]
        },
        "arguments": {
            "type": "StepBackArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param StepBackArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'stepBack'
        if arguments is None:
            self.arguments = StepBackArguments()
        else:
            self.arguments = StepBackArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  StepBackArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class StepBackArguments(BaseSchema):
    """
    Arguments for 'stepBack' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the thread for which to resume execution for one step backwards (of the given granularity)."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, all other suspended threads are not resumed."
        },
        "granularity": {
            "description": "Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.",
            "type": "SteppingGranularity"
        }
    }
    __refs__ = set(['granularity'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, granularity=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the thread for which to resume execution for one step backwards (of the given granularity).
        :param boolean singleThread: If this optional flag is true, all other suspended threads are not resumed.
        :param SteppingGranularity granularity: Optional granularity to step. If no granularity is specified, a granularity of 'statement' is assumed.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        if granularity is not None:
            assert granularity in SteppingGranularity.VALID_VALUES
        self.granularity = granularity
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        granularity = self.granularity
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        if granularity is not None:
            dct['granularity'] = granularity
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('stepBack')
@register
class StepBackResponse(BaseSchema):
    """
    Response to 'stepBack' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('reverseContinue')
@register
class ReverseContinueRequest(BaseSchema):
    """
    The request resumes backward execution of all threads. If the debug adapter supports single thread
    execution (see capability 'supportsSingleThreadExecutionRequests') setting the 'singleThread'
    argument to true resumes only the specified thread. If not all threads were resumed, the
    'allThreadsContinued' attribute of the response must be set to false.
    
    Clients should only call this request if the capability 'supportsStepBack' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "reverseContinue"
            ]
        },
        "arguments": {
            "type": "ReverseContinueArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param ReverseContinueArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'reverseContinue'
        if arguments is None:
            self.arguments = ReverseContinueArguments()
        else:
            self.arguments = ReverseContinueArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ReverseContinueArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class ReverseContinueArguments(BaseSchema):
    """
    Arguments for 'reverseContinue' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Specifies the active thread. If the debug adapter supports single thread execution (see 'supportsSingleThreadExecutionRequests') and the optional argument 'singleThread' is true, only the thread with this ID is resumed."
        },
        "singleThread": {
            "type": "boolean",
            "description": "If this optional flag is true, backward execution is resumed only for the thread with given 'threadId'."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, singleThread=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Specifies the active thread. If the debug adapter supports single thread execution (see 'supportsSingleThreadExecutionRequests') and the optional argument 'singleThread' is true, only the thread with this ID is resumed.
        :param boolean singleThread: If this optional flag is true, backward execution is resumed only for the thread with given 'threadId'.
        """
        self.threadId = threadId
        self.singleThread = singleThread
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        singleThread = self.singleThread
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if singleThread is not None:
            dct['singleThread'] = singleThread
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('reverseContinue')
@register
class ReverseContinueResponse(BaseSchema):
    """
    Response to 'reverseContinue' request. This is just an acknowledgement, so no body field is
    required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('restartFrame')
@register
class RestartFrameRequest(BaseSchema):
    """
    The request restarts execution of the specified stackframe.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'restart') after
    the restart has completed.
    
    Clients should only call this request if the capability 'supportsRestartFrame' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "restartFrame"
            ]
        },
        "arguments": {
            "type": "RestartFrameArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param RestartFrameArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'restartFrame'
        if arguments is None:
            self.arguments = RestartFrameArguments()
        else:
            self.arguments = RestartFrameArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  RestartFrameArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class RestartFrameArguments(BaseSchema):
    """
    Arguments for 'restartFrame' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "frameId": {
            "type": "integer",
            "description": "Restart this stackframe."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, frameId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer frameId: Restart this stackframe.
        """
        self.frameId = frameId
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        frameId = self.frameId
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'frameId': frameId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('restartFrame')
@register
class RestartFrameResponse(BaseSchema):
    """
    Response to 'restartFrame' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('goto')
@register
class GotoRequest(BaseSchema):
    """
    The request sets the location where the debuggee will continue to run.
    
    This makes it possible to skip the execution of code or to executed code again.
    
    The code between the current location and the goto target is not executed but skipped.
    
    The debug adapter first sends the response and then a 'stopped' event with reason 'goto'.
    
    Clients should only call this request if the capability 'supportsGotoTargetsRequest' is true
    (because only then goto targets exist that can be passed as arguments).

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "goto"
            ]
        },
        "arguments": {
            "type": "GotoArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param GotoArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'goto'
        if arguments is None:
            self.arguments = GotoArguments()
        else:
            self.arguments = GotoArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  GotoArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class GotoArguments(BaseSchema):
    """
    Arguments for 'goto' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Set the goto target for this thread."
        },
        "targetId": {
            "type": "integer",
            "description": "The location where the debuggee will continue to run."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, targetId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Set the goto target for this thread.
        :param integer targetId: The location where the debuggee will continue to run.
        """
        self.threadId = threadId
        self.targetId = targetId
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        targetId = self.targetId
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
            'targetId': targetId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('goto')
@register
class GotoResponse(BaseSchema):
    """
    Response to 'goto' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('pause')
@register
class PauseRequest(BaseSchema):
    """
    The request suspends the debuggee.
    
    The debug adapter first sends the response and then a 'stopped' event (with reason 'pause') after
    the thread has been paused successfully.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "pause"
            ]
        },
        "arguments": {
            "type": "PauseArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param PauseArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'pause'
        if arguments is None:
            self.arguments = PauseArguments()
        else:
            self.arguments = PauseArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  PauseArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class PauseArguments(BaseSchema):
    """
    Arguments for 'pause' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Pause execution for this thread."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Pause execution for this thread.
        """
        self.threadId = threadId
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('pause')
@register
class PauseResponse(BaseSchema):
    """
    Response to 'pause' request. This is just an acknowledgement, so no body field is required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('stackTrace')
@register
class StackTraceRequest(BaseSchema):
    """
    The request returns a stacktrace from the current execution state of a given thread.
    
    A client can request all stack frames by omitting the startFrame and levels arguments. For
    performance conscious clients and if the debug adapter's 'supportsDelayedStackTraceLoading'
    capability is true, stack frames can be retrieved in a piecemeal way with the startFrame and levels
    arguments. The response of the stackTrace request may contain a totalFrames property that hints at
    the total number of frames in the stack. If a client needs this total number upfront, it can issue a
    request for a single (first) frame and depending on the value of totalFrames decide how to proceed.
    In any case a client should be prepared to receive less frames than requested, which is an
    indication that the end of the stack has been reached.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "stackTrace"
            ]
        },
        "arguments": {
            "type": "StackTraceArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param StackTraceArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'stackTrace'
        if arguments is None:
            self.arguments = StackTraceArguments()
        else:
            self.arguments = StackTraceArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  StackTraceArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class StackTraceArguments(BaseSchema):
    """
    Arguments for 'stackTrace' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Retrieve the stacktrace for this thread."
        },
        "startFrame": {
            "type": "integer",
            "description": "The index of the first frame to return; if omitted frames start at 0."
        },
        "levels": {
            "type": "integer",
            "description": "The maximum number of frames to return. If levels is not specified or 0, all frames are returned."
        },
        "format": {
            "description": "Specifies details on how to format the stack frames.\nThe attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.",
            "type": "StackFrameFormat"
        }
    }
    __refs__ = set(['format'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, startFrame=None, levels=None, format=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Retrieve the stacktrace for this thread.
        :param integer startFrame: The index of the first frame to return; if omitted frames start at 0.
        :param integer levels: The maximum number of frames to return. If levels is not specified or 0, all frames are returned.
        :param StackFrameFormat format: Specifies details on how to format the stack frames.
        The attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.
        """
        self.threadId = threadId
        self.startFrame = startFrame
        self.levels = levels
        if format is None:
            self.format = StackFrameFormat()
        else:
            self.format = StackFrameFormat(update_ids_from_dap=update_ids_from_dap, **format) if format.__class__ !=  StackFrameFormat else format
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        startFrame = self.startFrame
        levels = self.levels
        format = self.format  # noqa (assign to builtin)
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if startFrame is not None:
            dct['startFrame'] = startFrame
        if levels is not None:
            dct['levels'] = levels
        if format is not None:
            dct['format'] = format.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('stackTrace')
@register
class StackTraceResponse(BaseSchema):
    """
    Response to 'stackTrace' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "stackFrames": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/StackFrame"
                    },
                    "description": "The frames of the stackframe. If the array has length zero, there are no stackframes available.\nThis means that there is no location information available."
                },
                "totalFrames": {
                    "type": "integer",
                    "description": "The total number of frames available in the stack. If omitted or if totalFrames is larger than the available frames, a client is expected to request frames until a request returns less frames than requested (which indicates the end of the stack). Returning monotonically increasing totalFrames values for subsequent requests can be used to enforce paging in the client."
                }
            },
            "required": [
                "stackFrames"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param StackTraceResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = StackTraceResponseBody()
        else:
            self.body = StackTraceResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  StackTraceResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('scopes')
@register
class ScopesRequest(BaseSchema):
    """
    The request returns the variable scopes for a given stackframe ID.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "scopes"
            ]
        },
        "arguments": {
            "type": "ScopesArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param ScopesArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'scopes'
        if arguments is None:
            self.arguments = ScopesArguments()
        else:
            self.arguments = ScopesArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ScopesArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class ScopesArguments(BaseSchema):
    """
    Arguments for 'scopes' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "frameId": {
            "type": "integer",
            "description": "Retrieve the scopes for this stackframe."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, frameId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer frameId: Retrieve the scopes for this stackframe.
        """
        self.frameId = frameId
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        frameId = self.frameId
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'frameId': frameId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('scopes')
@register
class ScopesResponse(BaseSchema):
    """
    Response to 'scopes' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "scopes": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Scope"
                    },
                    "description": "The scopes of the stackframe. If the array has length zero, there are no scopes available."
                }
            },
            "required": [
                "scopes"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ScopesResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ScopesResponseBody()
        else:
            self.body = ScopesResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ScopesResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('variables')
@register
class VariablesRequest(BaseSchema):
    """
    Retrieves all child variables for the given variable reference.
    
    An optional filter can be used to limit the fetched children to either named or indexed children.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "variables"
            ]
        },
        "arguments": {
            "type": "VariablesArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param VariablesArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'variables'
        if arguments is None:
            self.arguments = VariablesArguments()
        else:
            self.arguments = VariablesArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  VariablesArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class VariablesArguments(BaseSchema):
    """
    Arguments for 'variables' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "variablesReference": {
            "type": "integer",
            "description": "The Variable reference."
        },
        "filter": {
            "type": "string",
            "enum": [
                "indexed",
                "named"
            ],
            "description": "Optional filter to limit the child variables to either named or indexed. If omitted, both types are fetched."
        },
        "start": {
            "type": "integer",
            "description": "The index of the first variable to return; if omitted children start at 0."
        },
        "count": {
            "type": "integer",
            "description": "The number of variables to return. If count is missing or 0, all variables are returned."
        },
        "format": {
            "description": "Specifies details on how to format the Variable values.\nThe attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.",
            "type": "ValueFormat"
        }
    }
    __refs__ = set(['format'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, variablesReference, filter=None, start=None, count=None, format=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer variablesReference: The Variable reference.
        :param string filter: Optional filter to limit the child variables to either named or indexed. If omitted, both types are fetched.
        :param integer start: The index of the first variable to return; if omitted children start at 0.
        :param integer count: The number of variables to return. If count is missing or 0, all variables are returned.
        :param ValueFormat format: Specifies details on how to format the Variable values.
        The attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.
        """
        self.variablesReference = variablesReference
        self.filter = filter
        self.start = start
        self.count = count
        if format is None:
            self.format = ValueFormat()
        else:
            self.format = ValueFormat(update_ids_from_dap=update_ids_from_dap, **format) if format.__class__ !=  ValueFormat else format
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        variablesReference = self.variablesReference
        filter = self.filter  # noqa (assign to builtin)
        start = self.start
        count = self.count
        format = self.format  # noqa (assign to builtin)
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'variablesReference': variablesReference,
        }
        if filter is not None:
            dct['filter'] = filter
        if start is not None:
            dct['start'] = start
        if count is not None:
            dct['count'] = count
        if format is not None:
            dct['format'] = format.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register_response('variables')
@register
class VariablesResponse(BaseSchema):
    """
    Response to 'variables' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "variables": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Variable"
                    },
                    "description": "All (or a range) of variables for the given variable reference."
                }
            },
            "required": [
                "variables"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param VariablesResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = VariablesResponseBody()
        else:
            self.body = VariablesResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  VariablesResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setVariable')
@register
class SetVariableRequest(BaseSchema):
    """
    Set the variable with the given name in the variable container to a new value. Clients should only
    call this request if the capability 'supportsSetVariable' is true.
    
    If a debug adapter implements both setVariable and setExpression, a client will only use
    setExpression if the variable has an evaluateName property.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setVariable"
            ]
        },
        "arguments": {
            "type": "SetVariableArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetVariableArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setVariable'
        if arguments is None:
            self.arguments = SetVariableArguments()
        else:
            self.arguments = SetVariableArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetVariableArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetVariableArguments(BaseSchema):
    """
    Arguments for 'setVariable' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "variablesReference": {
            "type": "integer",
            "description": "The reference of the variable container."
        },
        "name": {
            "type": "string",
            "description": "The name of the variable in the container."
        },
        "value": {
            "type": "string",
            "description": "The value of the variable."
        },
        "format": {
            "description": "Specifies details on how to format the response value.",
            "type": "ValueFormat"
        }
    }
    __refs__ = set(['format'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, variablesReference, name, value, format=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer variablesReference: The reference of the variable container.
        :param string name: The name of the variable in the container.
        :param string value: The value of the variable.
        :param ValueFormat format: Specifies details on how to format the response value.
        """
        self.variablesReference = variablesReference
        self.name = name
        self.value = value
        if format is None:
            self.format = ValueFormat()
        else:
            self.format = ValueFormat(update_ids_from_dap=update_ids_from_dap, **format) if format.__class__ !=  ValueFormat else format
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        variablesReference = self.variablesReference
        name = self.name
        value = self.value
        format = self.format  # noqa (assign to builtin)
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'variablesReference': variablesReference,
            'name': name,
            'value': value,
        }
        if format is not None:
            dct['format'] = format.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register_response('setVariable')
@register
class SetVariableResponse(BaseSchema):
    """
    Response to 'setVariable' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "value": {
                    "type": "string",
                    "description": "The new value of the variable."
                },
                "type": {
                    "type": "string",
                    "description": "The type of the new value. Typically shown in the UI when hovering over the value."
                },
                "variablesReference": {
                    "type": "integer",
                    "description": "If variablesReference is > 0, the new value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "namedVariables": {
                    "type": "integer",
                    "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "indexedVariables": {
                    "type": "integer",
                    "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                }
            },
            "required": [
                "value"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetVariableResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetVariableResponseBody()
        else:
            self.body = SetVariableResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetVariableResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('source')
@register
class SourceRequest(BaseSchema):
    """
    The request retrieves the source code for a given source reference.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "source"
            ]
        },
        "arguments": {
            "type": "SourceArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SourceArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'source'
        if arguments is None:
            self.arguments = SourceArguments()
        else:
            self.arguments = SourceArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SourceArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SourceArguments(BaseSchema):
    """
    Arguments for 'source' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "source": {
            "description": "Specifies the source content to load. Either source.path or source.sourceReference must be specified.",
            "type": "Source"
        },
        "sourceReference": {
            "type": "integer",
            "description": "The reference to the source. This is the same as source.sourceReference.\nThis is provided for backward compatibility since old backends do not understand the 'source' attribute."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, sourceReference, source=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer sourceReference: The reference to the source. This is the same as source.sourceReference.
        This is provided for backward compatibility since old backends do not understand the 'source' attribute.
        :param Source source: Specifies the source content to load. Either source.path or source.sourceReference must be specified.
        """
        self.sourceReference = sourceReference
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        sourceReference = self.sourceReference
        source = self.source
        dct = {
            'sourceReference': sourceReference,
        }
        if source is not None:
            dct['source'] = source.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_response('source')
@register
class SourceResponse(BaseSchema):
    """
    Response to 'source' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "content": {
                    "type": "string",
                    "description": "Content of the source reference."
                },
                "mimeType": {
                    "type": "string",
                    "description": "Optional content type (mime type) of the source."
                }
            },
            "required": [
                "content"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SourceResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SourceResponseBody()
        else:
            self.body = SourceResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SourceResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('threads')
@register
class ThreadsRequest(BaseSchema):
    """
    The request retrieves a list of all threads.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "threads"
            ]
        },
        "arguments": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Object containing arguments for the command."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] arguments: Object containing arguments for the command.
        """
        self.type = 'request'
        self.command = 'threads'
        self.seq = seq
        self.arguments = arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments
        dct.update(self.kwargs)
        return dct


@register_response('threads')
@register
class ThreadsResponse(BaseSchema):
    """
    Response to 'threads' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "threads": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Thread"
                    },
                    "description": "All threads."
                }
            },
            "required": [
                "threads"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ThreadsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ThreadsResponseBody()
        else:
            self.body = ThreadsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ThreadsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('terminateThreads')
@register
class TerminateThreadsRequest(BaseSchema):
    """
    The request terminates the threads with the given ids.
    
    Clients should only call this request if the capability 'supportsTerminateThreadsRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "terminateThreads"
            ]
        },
        "arguments": {
            "type": "TerminateThreadsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param TerminateThreadsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'terminateThreads'
        if arguments is None:
            self.arguments = TerminateThreadsArguments()
        else:
            self.arguments = TerminateThreadsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  TerminateThreadsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class TerminateThreadsArguments(BaseSchema):
    """
    Arguments for 'terminateThreads' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadIds": {
            "type": "array",
            "items": {
                "type": "integer"
            },
            "description": "Ids of threads to be terminated."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadIds=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array threadIds: Ids of threads to be terminated.
        """
        self.threadIds = threadIds
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadIds = self.threadIds
        if threadIds and hasattr(threadIds[0], "to_dict"):
            threadIds = [x.to_dict() for x in threadIds]
        dct = {
        }
        if threadIds is not None:
            dct['threadIds'] = threadIds
        dct.update(self.kwargs)
        return dct


@register_response('terminateThreads')
@register
class TerminateThreadsResponse(BaseSchema):
    """
    Response to 'terminateThreads' request. This is just an acknowledgement, so no body field is
    required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('modules')
@register
class ModulesRequest(BaseSchema):
    """
    Modules can be retrieved from the debug adapter with this request which can either return all
    modules or a range of modules to support paging.
    
    Clients should only call this request if the capability 'supportsModulesRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "modules"
            ]
        },
        "arguments": {
            "type": "ModulesArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ModulesArguments arguments: 
        """
        self.type = 'request'
        self.command = 'modules'
        self.seq = seq
        if arguments is None:
            self.arguments = ModulesArguments()
        else:
            self.arguments = ModulesArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ModulesArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class ModulesArguments(BaseSchema):
    """
    Arguments for 'modules' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "startModule": {
            "type": "integer",
            "description": "The index of the first module to return; if omitted modules start at 0."
        },
        "moduleCount": {
            "type": "integer",
            "description": "The number of modules to return. If moduleCount is not specified or 0, all modules are returned."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, startModule=None, moduleCount=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer startModule: The index of the first module to return; if omitted modules start at 0.
        :param integer moduleCount: The number of modules to return. If moduleCount is not specified or 0, all modules are returned.
        """
        self.startModule = startModule
        self.moduleCount = moduleCount
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        startModule = self.startModule
        moduleCount = self.moduleCount
        dct = {
        }
        if startModule is not None:
            dct['startModule'] = startModule
        if moduleCount is not None:
            dct['moduleCount'] = moduleCount
        dct.update(self.kwargs)
        return dct


@register_response('modules')
@register
class ModulesResponse(BaseSchema):
    """
    Response to 'modules' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "modules": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Module"
                    },
                    "description": "All modules or range of modules."
                },
                "totalModules": {
                    "type": "integer",
                    "description": "The total number of modules available."
                }
            },
            "required": [
                "modules"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ModulesResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ModulesResponseBody()
        else:
            self.body = ModulesResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ModulesResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('loadedSources')
@register
class LoadedSourcesRequest(BaseSchema):
    """
    Retrieves the set of all sources currently loaded by the debugged process.
    
    Clients should only call this request if the capability 'supportsLoadedSourcesRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "loadedSources"
            ]
        },
        "arguments": {
            "type": "LoadedSourcesArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param LoadedSourcesArguments arguments: 
        """
        self.type = 'request'
        self.command = 'loadedSources'
        self.seq = seq
        if arguments is None:
            self.arguments = LoadedSourcesArguments()
        else:
            self.arguments = LoadedSourcesArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  LoadedSourcesArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class LoadedSourcesArguments(BaseSchema):
    """
    Arguments for 'loadedSources' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register_response('loadedSources')
@register
class LoadedSourcesResponse(BaseSchema):
    """
    Response to 'loadedSources' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "sources": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/Source"
                    },
                    "description": "Set of loaded sources."
                }
            },
            "required": [
                "sources"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param LoadedSourcesResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = LoadedSourcesResponseBody()
        else:
            self.body = LoadedSourcesResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  LoadedSourcesResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('evaluate')
@register
class EvaluateRequest(BaseSchema):
    """
    Evaluates the given expression in the context of the top most stack frame.
    
    The expression has access to any variables and arguments that are in scope.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "evaluate"
            ]
        },
        "arguments": {
            "type": "EvaluateArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param EvaluateArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'evaluate'
        if arguments is None:
            self.arguments = EvaluateArguments()
        else:
            self.arguments = EvaluateArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  EvaluateArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class EvaluateArguments(BaseSchema):
    """
    Arguments for 'evaluate' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "expression": {
            "type": "string",
            "description": "The expression to evaluate."
        },
        "frameId": {
            "type": "integer",
            "description": "Evaluate the expression in the scope of this stack frame. If not specified, the expression is evaluated in the global scope."
        },
        "context": {
            "type": "string",
            "_enum": [
                "watch",
                "repl",
                "hover",
                "clipboard"
            ],
            "enumDescriptions": [
                "evaluate is run in a watch.",
                "evaluate is run from REPL console.",
                "evaluate is run from a data hover.",
                "evaluate is run to generate the value that will be stored in the clipboard.\nThe attribute is only honored by a debug adapter if the capability 'supportsClipboardContext' is true."
            ],
            "description": "The context in which the evaluate request is run."
        },
        "format": {
            "description": "Specifies details on how to format the Evaluate result.\nThe attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.",
            "type": "ValueFormat"
        }
    }
    __refs__ = set(['format'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, expression, frameId=None, context=None, format=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string expression: The expression to evaluate.
        :param integer frameId: Evaluate the expression in the scope of this stack frame. If not specified, the expression is evaluated in the global scope.
        :param string context: The context in which the evaluate request is run.
        :param ValueFormat format: Specifies details on how to format the Evaluate result.
        The attribute is only honored by a debug adapter if the capability 'supportsValueFormattingOptions' is true.
        """
        self.expression = expression
        self.frameId = frameId
        self.context = context
        if format is None:
            self.format = ValueFormat()
        else:
            self.format = ValueFormat(update_ids_from_dap=update_ids_from_dap, **format) if format.__class__ !=  ValueFormat else format
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        expression = self.expression
        frameId = self.frameId
        context = self.context
        format = self.format  # noqa (assign to builtin)
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'expression': expression,
        }
        if frameId is not None:
            dct['frameId'] = frameId
        if context is not None:
            dct['context'] = context
        if format is not None:
            dct['format'] = format.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('evaluate')
@register
class EvaluateResponse(BaseSchema):
    """
    Response to 'evaluate' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "result": {
                    "type": "string",
                    "description": "The result of the evaluate request."
                },
                "type": {
                    "type": "string",
                    "description": "The optional type of the evaluate result.\nThis attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request."
                },
                "presentationHint": {
                    "$ref": "#/definitions/VariablePresentationHint",
                    "description": "Properties of a evaluate result that can be used to determine how to render the result in the UI."
                },
                "variablesReference": {
                    "type": "integer",
                    "description": "If variablesReference is > 0, the evaluate result is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "namedVariables": {
                    "type": "integer",
                    "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "indexedVariables": {
                    "type": "integer",
                    "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "memoryReference": {
                    "type": "string",
                    "description": "Optional memory reference to a location appropriate for this result.\nFor pointer type eval results, this is generally a reference to the memory address contained in the pointer.\nThis attribute should be returned by a debug adapter if the client has passed the value true for the 'supportsMemoryReferences' capability of the 'initialize' request."
                }
            },
            "required": [
                "result",
                "variablesReference"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param EvaluateResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = EvaluateResponseBody()
        else:
            self.body = EvaluateResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  EvaluateResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('setExpression')
@register
class SetExpressionRequest(BaseSchema):
    """
    Evaluates the given 'value' expression and assigns it to the 'expression' which must be a modifiable
    l-value.
    
    The expressions have access to any variables and arguments that are in scope of the specified frame.
    
    Clients should only call this request if the capability 'supportsSetExpression' is true.
    
    If a debug adapter implements both setExpression and setVariable, a client will only use
    setExpression if the variable has an evaluateName property.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setExpression"
            ]
        },
        "arguments": {
            "type": "SetExpressionArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetExpressionArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setExpression'
        if arguments is None:
            self.arguments = SetExpressionArguments()
        else:
            self.arguments = SetExpressionArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetExpressionArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetExpressionArguments(BaseSchema):
    """
    Arguments for 'setExpression' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "expression": {
            "type": "string",
            "description": "The l-value expression to assign to."
        },
        "value": {
            "type": "string",
            "description": "The value expression to assign to the l-value expression."
        },
        "frameId": {
            "type": "integer",
            "description": "Evaluate the expressions in the scope of this stack frame. If not specified, the expressions are evaluated in the global scope."
        },
        "format": {
            "description": "Specifies how the resulting value should be formatted.",
            "type": "ValueFormat"
        }
    }
    __refs__ = set(['format'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, expression, value, frameId=None, format=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string expression: The l-value expression to assign to.
        :param string value: The value expression to assign to the l-value expression.
        :param integer frameId: Evaluate the expressions in the scope of this stack frame. If not specified, the expressions are evaluated in the global scope.
        :param ValueFormat format: Specifies how the resulting value should be formatted.
        """
        self.expression = expression
        self.value = value
        self.frameId = frameId
        if format is None:
            self.format = ValueFormat()
        else:
            self.format = ValueFormat(update_ids_from_dap=update_ids_from_dap, **format) if format.__class__ !=  ValueFormat else format
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        expression = self.expression
        value = self.value
        frameId = self.frameId
        format = self.format  # noqa (assign to builtin)
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'expression': expression,
            'value': value,
        }
        if frameId is not None:
            dct['frameId'] = frameId
        if format is not None:
            dct['format'] = format.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('setExpression')
@register
class SetExpressionResponse(BaseSchema):
    """
    Response to 'setExpression' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "value": {
                    "type": "string",
                    "description": "The new value of the expression."
                },
                "type": {
                    "type": "string",
                    "description": "The optional type of the value.\nThis attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request."
                },
                "presentationHint": {
                    "$ref": "#/definitions/VariablePresentationHint",
                    "description": "Properties of a value that can be used to determine how to render the result in the UI."
                },
                "variablesReference": {
                    "type": "integer",
                    "description": "If variablesReference is > 0, the value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "namedVariables": {
                    "type": "integer",
                    "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                },
                "indexedVariables": {
                    "type": "integer",
                    "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
                }
            },
            "required": [
                "value"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param SetExpressionResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = SetExpressionResponseBody()
        else:
            self.body = SetExpressionResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  SetExpressionResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('stepInTargets')
@register
class StepInTargetsRequest(BaseSchema):
    """
    This request retrieves the possible stepIn targets for the specified stack frame.
    
    These targets can be used in the 'stepIn' request.
    
    The StepInTargets may only be called if the 'supportsStepInTargetsRequest' capability exists and is
    true.
    
    Clients should only call this request if the capability 'supportsStepInTargetsRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "stepInTargets"
            ]
        },
        "arguments": {
            "type": "StepInTargetsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param StepInTargetsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'stepInTargets'
        if arguments is None:
            self.arguments = StepInTargetsArguments()
        else:
            self.arguments = StepInTargetsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  StepInTargetsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class StepInTargetsArguments(BaseSchema):
    """
    Arguments for 'stepInTargets' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "frameId": {
            "type": "integer",
            "description": "The stack frame for which to retrieve the possible stepIn targets."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, frameId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer frameId: The stack frame for which to retrieve the possible stepIn targets.
        """
        self.frameId = frameId
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        frameId = self.frameId
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'frameId': frameId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('stepInTargets')
@register
class StepInTargetsResponse(BaseSchema):
    """
    Response to 'stepInTargets' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "targets": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/StepInTarget"
                    },
                    "description": "The possible stepIn targets of the specified source location."
                }
            },
            "required": [
                "targets"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param StepInTargetsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = StepInTargetsResponseBody()
        else:
            self.body = StepInTargetsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  StepInTargetsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('gotoTargets')
@register
class GotoTargetsRequest(BaseSchema):
    """
    This request retrieves the possible goto targets for the specified source location.
    
    These targets can be used in the 'goto' request.
    
    Clients should only call this request if the capability 'supportsGotoTargetsRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "gotoTargets"
            ]
        },
        "arguments": {
            "type": "GotoTargetsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param GotoTargetsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'gotoTargets'
        if arguments is None:
            self.arguments = GotoTargetsArguments()
        else:
            self.arguments = GotoTargetsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  GotoTargetsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class GotoTargetsArguments(BaseSchema):
    """
    Arguments for 'gotoTargets' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "source": {
            "description": "The source location for which the goto targets are determined.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "The line location for which the goto targets are determined."
        },
        "column": {
            "type": "integer",
            "description": "An optional column location for which the goto targets are determined."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, source, line, column=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Source source: The source location for which the goto targets are determined.
        :param integer line: The line location for which the goto targets are determined.
        :param integer column: An optional column location for which the goto targets are determined.
        """
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.line = line
        self.column = column
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        source = self.source
        line = self.line
        column = self.column
        dct = {
            'source': source.to_dict(update_ids_to_dap=update_ids_to_dap),
            'line': line,
        }
        if column is not None:
            dct['column'] = column
        dct.update(self.kwargs)
        return dct


@register_response('gotoTargets')
@register
class GotoTargetsResponse(BaseSchema):
    """
    Response to 'gotoTargets' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "targets": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/GotoTarget"
                    },
                    "description": "The possible goto targets of the specified location."
                }
            },
            "required": [
                "targets"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param GotoTargetsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = GotoTargetsResponseBody()
        else:
            self.body = GotoTargetsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  GotoTargetsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('completions')
@register
class CompletionsRequest(BaseSchema):
    """
    Returns a list of possible completions for a given caret position and text.
    
    Clients should only call this request if the capability 'supportsCompletionsRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "completions"
            ]
        },
        "arguments": {
            "type": "CompletionsArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param CompletionsArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'completions'
        if arguments is None:
            self.arguments = CompletionsArguments()
        else:
            self.arguments = CompletionsArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  CompletionsArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class CompletionsArguments(BaseSchema):
    """
    Arguments for 'completions' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "frameId": {
            "type": "integer",
            "description": "Returns completions in the scope of this stack frame. If not specified, the completions are returned for the global scope."
        },
        "text": {
            "type": "string",
            "description": "One or more source lines. Typically this is the text a user has typed into the debug console before he asked for completion."
        },
        "column": {
            "type": "integer",
            "description": "The character position for which to determine the completion proposals."
        },
        "line": {
            "type": "integer",
            "description": "An optional line for which to determine the completion proposals. If missing the first line of the text is assumed."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, text, column, frameId=None, line=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string text: One or more source lines. Typically this is the text a user has typed into the debug console before he asked for completion.
        :param integer column: The character position for which to determine the completion proposals.
        :param integer frameId: Returns completions in the scope of this stack frame. If not specified, the completions are returned for the global scope.
        :param integer line: An optional line for which to determine the completion proposals. If missing the first line of the text is assumed.
        """
        self.text = text
        self.column = column
        self.frameId = frameId
        self.line = line
        if update_ids_from_dap:
            self.frameId = self._translate_id_from_dap(self.frameId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_from_dap(dct['frameId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        text = self.text
        column = self.column
        frameId = self.frameId
        line = self.line
        if update_ids_to_dap:
            if frameId is not None:
                frameId = self._translate_id_to_dap(frameId)
        dct = {
            'text': text,
            'column': column,
        }
        if frameId is not None:
            dct['frameId'] = frameId
        if line is not None:
            dct['line'] = line
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'frameId' in dct:
            dct['frameId'] = cls._translate_id_to_dap(dct['frameId'])
        return dct


@register_response('completions')
@register
class CompletionsResponse(BaseSchema):
    """
    Response to 'completions' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "targets": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/CompletionItem"
                    },
                    "description": "The possible completions for ."
                }
            },
            "required": [
                "targets"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param CompletionsResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = CompletionsResponseBody()
        else:
            self.body = CompletionsResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  CompletionsResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('exceptionInfo')
@register
class ExceptionInfoRequest(BaseSchema):
    """
    Retrieves the details of the exception that caused this event to be raised.
    
    Clients should only call this request if the capability 'supportsExceptionInfoRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "exceptionInfo"
            ]
        },
        "arguments": {
            "type": "ExceptionInfoArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param ExceptionInfoArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'exceptionInfo'
        if arguments is None:
            self.arguments = ExceptionInfoArguments()
        else:
            self.arguments = ExceptionInfoArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ExceptionInfoArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class ExceptionInfoArguments(BaseSchema):
    """
    Arguments for 'exceptionInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "Thread for which exception information should be retrieved."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: Thread for which exception information should be retrieved.
        """
        self.threadId = threadId
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register_response('exceptionInfo')
@register
class ExceptionInfoResponse(BaseSchema):
    """
    Response to 'exceptionInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "exceptionId": {
                    "type": "string",
                    "description": "ID of the exception that was thrown."
                },
                "description": {
                    "type": "string",
                    "description": "Descriptive text for the exception provided by the debug adapter."
                },
                "breakMode": {
                    "$ref": "#/definitions/ExceptionBreakMode",
                    "description": "Mode that caused the exception notification to be raised."
                },
                "details": {
                    "$ref": "#/definitions/ExceptionDetails",
                    "description": "Detailed information about the exception."
                }
            },
            "required": [
                "exceptionId",
                "breakMode"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param ExceptionInfoResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = ExceptionInfoResponseBody()
        else:
            self.body = ExceptionInfoResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ExceptionInfoResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register_request('readMemory')
@register
class ReadMemoryRequest(BaseSchema):
    """
    Reads bytes from memory at the provided location.
    
    Clients should only call this request if the capability 'supportsReadMemoryRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "readMemory"
            ]
        },
        "arguments": {
            "type": "ReadMemoryArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param ReadMemoryArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'readMemory'
        if arguments is None:
            self.arguments = ReadMemoryArguments()
        else:
            self.arguments = ReadMemoryArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  ReadMemoryArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class ReadMemoryArguments(BaseSchema):
    """
    Arguments for 'readMemory' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "memoryReference": {
            "type": "string",
            "description": "Memory reference to the base location from which data should be read."
        },
        "offset": {
            "type": "integer",
            "description": "Optional offset (in bytes) to be applied to the reference location before reading data. Can be negative."
        },
        "count": {
            "type": "integer",
            "description": "Number of bytes to read at the specified location and offset."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, memoryReference, count, offset=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string memoryReference: Memory reference to the base location from which data should be read.
        :param integer count: Number of bytes to read at the specified location and offset.
        :param integer offset: Optional offset (in bytes) to be applied to the reference location before reading data. Can be negative.
        """
        self.memoryReference = memoryReference
        self.count = count
        self.offset = offset
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        memoryReference = self.memoryReference
        count = self.count
        offset = self.offset
        dct = {
            'memoryReference': memoryReference,
            'count': count,
        }
        if offset is not None:
            dct['offset'] = offset
        dct.update(self.kwargs)
        return dct


@register_response('readMemory')
@register
class ReadMemoryResponse(BaseSchema):
    """
    Response to 'readMemory' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "address": {
                    "type": "string",
                    "description": "The address of the first byte of data returned.\nTreated as a hex value if prefixed with '0x', or as a decimal value otherwise."
                },
                "unreadableBytes": {
                    "type": "integer",
                    "description": "The number of unreadable bytes encountered after the last successfully read byte.\nThis can be used to determine the number of bytes that must be skipped before a subsequent 'readMemory' request will succeed."
                },
                "data": {
                    "type": "string",
                    "description": "The bytes read from memory, encoded using base64."
                }
            },
            "required": [
                "address"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ReadMemoryResponseBody body: 
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        if body is None:
            self.body = ReadMemoryResponseBody()
        else:
            self.body = ReadMemoryResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  ReadMemoryResponseBody else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_request('writeMemory')
@register
class WriteMemoryRequest(BaseSchema):
    """
    Writes bytes to memory at the provided location.
    
    Clients should only call this request if the capability 'supportsWriteMemoryRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "writeMemory"
            ]
        },
        "arguments": {
            "type": "WriteMemoryArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param WriteMemoryArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'writeMemory'
        if arguments is None:
            self.arguments = WriteMemoryArguments()
        else:
            self.arguments = WriteMemoryArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  WriteMemoryArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class WriteMemoryArguments(BaseSchema):
    """
    Arguments for 'writeMemory' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "memoryReference": {
            "type": "string",
            "description": "Memory reference to the base location to which data should be written."
        },
        "offset": {
            "type": "integer",
            "description": "Optional offset (in bytes) to be applied to the reference location before writing data. Can be negative."
        },
        "allowPartial": {
            "type": "boolean",
            "description": "Optional property to control partial writes. If true, the debug adapter should attempt to write memory even if the entire memory region is not writable. In such a case the debug adapter should stop after hitting the first byte of memory that cannot be written and return the number of bytes written in the response via the 'offset' and 'bytesWritten' properties.\nIf false or missing, a debug adapter should attempt to verify the region is writable before writing, and fail the response if it is not."
        },
        "data": {
            "type": "string",
            "description": "Bytes to write, encoded using base64."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, memoryReference, data, offset=None, allowPartial=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string memoryReference: Memory reference to the base location to which data should be written.
        :param string data: Bytes to write, encoded using base64.
        :param integer offset: Optional offset (in bytes) to be applied to the reference location before writing data. Can be negative.
        :param boolean allowPartial: Optional property to control partial writes. If true, the debug adapter should attempt to write memory even if the entire memory region is not writable. In such a case the debug adapter should stop after hitting the first byte of memory that cannot be written and return the number of bytes written in the response via the 'offset' and 'bytesWritten' properties.
        If false or missing, a debug adapter should attempt to verify the region is writable before writing, and fail the response if it is not.
        """
        self.memoryReference = memoryReference
        self.data = data
        self.offset = offset
        self.allowPartial = allowPartial
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        memoryReference = self.memoryReference
        data = self.data
        offset = self.offset
        allowPartial = self.allowPartial
        dct = {
            'memoryReference': memoryReference,
            'data': data,
        }
        if offset is not None:
            dct['offset'] = offset
        if allowPartial is not None:
            dct['allowPartial'] = allowPartial
        dct.update(self.kwargs)
        return dct


@register_response('writeMemory')
@register
class WriteMemoryResponse(BaseSchema):
    """
    Response to 'writeMemory' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "offset": {
                    "type": "integer",
                    "description": "Optional property that should be returned when 'allowPartial' is true to indicate the offset of the first byte of data successfully written. Can be negative."
                },
                "bytesWritten": {
                    "type": "integer",
                    "description": "Optional property that should be returned when 'allowPartial' is true to indicate the number of bytes starting from address that were successfully written."
                }
            }
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param WriteMemoryResponseBody body: 
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        if body is None:
            self.body = WriteMemoryResponseBody()
        else:
            self.body = WriteMemoryResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  WriteMemoryResponseBody else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register_request('disassemble')
@register
class DisassembleRequest(BaseSchema):
    """
    Disassembles code stored at the provided location.
    
    Clients should only call this request if the capability 'supportsDisassembleRequest' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "disassemble"
            ]
        },
        "arguments": {
            "type": "DisassembleArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param DisassembleArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'disassemble'
        if arguments is None:
            self.arguments = DisassembleArguments()
        else:
            self.arguments = DisassembleArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  DisassembleArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class DisassembleArguments(BaseSchema):
    """
    Arguments for 'disassemble' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "memoryReference": {
            "type": "string",
            "description": "Memory reference to the base location containing the instructions to disassemble."
        },
        "offset": {
            "type": "integer",
            "description": "Optional offset (in bytes) to be applied to the reference location before disassembling. Can be negative."
        },
        "instructionOffset": {
            "type": "integer",
            "description": "Optional offset (in instructions) to be applied after the byte offset (if any) before disassembling. Can be negative."
        },
        "instructionCount": {
            "type": "integer",
            "description": "Number of instructions to disassemble starting at the specified location and offset.\nAn adapter must return exactly this number of instructions - any unavailable instructions should be replaced with an implementation-defined 'invalid instruction' value."
        },
        "resolveSymbols": {
            "type": "boolean",
            "description": "If true, the adapter should attempt to resolve memory addresses and other values to symbolic names."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, memoryReference, instructionCount, offset=None, instructionOffset=None, resolveSymbols=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string memoryReference: Memory reference to the base location containing the instructions to disassemble.
        :param integer instructionCount: Number of instructions to disassemble starting at the specified location and offset.
        An adapter must return exactly this number of instructions - any unavailable instructions should be replaced with an implementation-defined 'invalid instruction' value.
        :param integer offset: Optional offset (in bytes) to be applied to the reference location before disassembling. Can be negative.
        :param integer instructionOffset: Optional offset (in instructions) to be applied after the byte offset (if any) before disassembling. Can be negative.
        :param boolean resolveSymbols: If true, the adapter should attempt to resolve memory addresses and other values to symbolic names.
        """
        self.memoryReference = memoryReference
        self.instructionCount = instructionCount
        self.offset = offset
        self.instructionOffset = instructionOffset
        self.resolveSymbols = resolveSymbols
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        memoryReference = self.memoryReference
        instructionCount = self.instructionCount
        offset = self.offset
        instructionOffset = self.instructionOffset
        resolveSymbols = self.resolveSymbols
        dct = {
            'memoryReference': memoryReference,
            'instructionCount': instructionCount,
        }
        if offset is not None:
            dct['offset'] = offset
        if instructionOffset is not None:
            dct['instructionOffset'] = instructionOffset
        if resolveSymbols is not None:
            dct['resolveSymbols'] = resolveSymbols
        dct.update(self.kwargs)
        return dct


@register_response('disassemble')
@register
class DisassembleResponse(BaseSchema):
    """
    Response to 'disassemble' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "instructions": {
                    "type": "array",
                    "items": {
                        "$ref": "#/definitions/DisassembledInstruction"
                    },
                    "description": "The list of disassembled instructions."
                }
            },
            "required": [
                "instructions"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param DisassembleResponseBody body: 
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        if body is None:
            self.body = DisassembleResponseBody()
        else:
            self.body = DisassembleResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  DisassembleResponseBody else body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class Capabilities(BaseSchema):
    """
    Information about the capabilities of a debug adapter.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "supportsConfigurationDoneRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'configurationDone' request."
        },
        "supportsFunctionBreakpoints": {
            "type": "boolean",
            "description": "The debug adapter supports function breakpoints."
        },
        "supportsConditionalBreakpoints": {
            "type": "boolean",
            "description": "The debug adapter supports conditional breakpoints."
        },
        "supportsHitConditionalBreakpoints": {
            "type": "boolean",
            "description": "The debug adapter supports breakpoints that break execution after a specified number of hits."
        },
        "supportsEvaluateForHovers": {
            "type": "boolean",
            "description": "The debug adapter supports a (side effect free) evaluate request for data hovers."
        },
        "exceptionBreakpointFilters": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ExceptionBreakpointsFilter"
            },
            "description": "Available exception filter options for the 'setExceptionBreakpoints' request."
        },
        "supportsStepBack": {
            "type": "boolean",
            "description": "The debug adapter supports stepping back via the 'stepBack' and 'reverseContinue' requests."
        },
        "supportsSetVariable": {
            "type": "boolean",
            "description": "The debug adapter supports setting a variable to a value."
        },
        "supportsRestartFrame": {
            "type": "boolean",
            "description": "The debug adapter supports restarting a frame."
        },
        "supportsGotoTargetsRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'gotoTargets' request."
        },
        "supportsStepInTargetsRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'stepInTargets' request."
        },
        "supportsCompletionsRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'completions' request."
        },
        "completionTriggerCharacters": {
            "type": "array",
            "items": {
                "type": "string"
            },
            "description": "The set of characters that should trigger completion in a REPL. If not specified, the UI should assume the '.' character."
        },
        "supportsModulesRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'modules' request."
        },
        "additionalModuleColumns": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ColumnDescriptor"
            },
            "description": "The set of additional module information exposed by the debug adapter."
        },
        "supportedChecksumAlgorithms": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ChecksumAlgorithm"
            },
            "description": "Checksum algorithms supported by the debug adapter."
        },
        "supportsRestartRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'restart' request. In this case a client should not implement 'restart' by terminating and relaunching the adapter but by calling the RestartRequest."
        },
        "supportsExceptionOptions": {
            "type": "boolean",
            "description": "The debug adapter supports 'exceptionOptions' on the setExceptionBreakpoints request."
        },
        "supportsValueFormattingOptions": {
            "type": "boolean",
            "description": "The debug adapter supports a 'format' attribute on the stackTraceRequest, variablesRequest, and evaluateRequest."
        },
        "supportsExceptionInfoRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'exceptionInfo' request."
        },
        "supportTerminateDebuggee": {
            "type": "boolean",
            "description": "The debug adapter supports the 'terminateDebuggee' attribute on the 'disconnect' request."
        },
        "supportSuspendDebuggee": {
            "type": "boolean",
            "description": "The debug adapter supports the 'suspendDebuggee' attribute on the 'disconnect' request."
        },
        "supportsDelayedStackTraceLoading": {
            "type": "boolean",
            "description": "The debug adapter supports the delayed loading of parts of the stack, which requires that both the 'startFrame' and 'levels' arguments and an optional 'totalFrames' result of the 'StackTrace' request are supported."
        },
        "supportsLoadedSourcesRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'loadedSources' request."
        },
        "supportsLogPoints": {
            "type": "boolean",
            "description": "The debug adapter supports logpoints by interpreting the 'logMessage' attribute of the SourceBreakpoint."
        },
        "supportsTerminateThreadsRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'terminateThreads' request."
        },
        "supportsSetExpression": {
            "type": "boolean",
            "description": "The debug adapter supports the 'setExpression' request."
        },
        "supportsTerminateRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'terminate' request."
        },
        "supportsDataBreakpoints": {
            "type": "boolean",
            "description": "The debug adapter supports data breakpoints."
        },
        "supportsReadMemoryRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'readMemory' request."
        },
        "supportsWriteMemoryRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'writeMemory' request."
        },
        "supportsDisassembleRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'disassemble' request."
        },
        "supportsCancelRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'cancel' request."
        },
        "supportsBreakpointLocationsRequest": {
            "type": "boolean",
            "description": "The debug adapter supports the 'breakpointLocations' request."
        },
        "supportsClipboardContext": {
            "type": "boolean",
            "description": "The debug adapter supports the 'clipboard' context value in the 'evaluate' request."
        },
        "supportsSteppingGranularity": {
            "type": "boolean",
            "description": "The debug adapter supports stepping granularities (argument 'granularity') for the stepping requests."
        },
        "supportsInstructionBreakpoints": {
            "type": "boolean",
            "description": "The debug adapter supports adding breakpoints based on instruction references."
        },
        "supportsExceptionFilterOptions": {
            "type": "boolean",
            "description": "The debug adapter supports 'filterOptions' as an argument on the 'setExceptionBreakpoints' request."
        },
        "supportsSingleThreadExecutionRequests": {
            "type": "boolean",
            "description": "The debug adapter supports the 'singleThread' property on the execution requests ('continue', 'next', 'stepIn', 'stepOut', 'reverseContinue', 'stepBack')."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, supportsConfigurationDoneRequest=None, supportsFunctionBreakpoints=None, supportsConditionalBreakpoints=None, supportsHitConditionalBreakpoints=None, supportsEvaluateForHovers=None, exceptionBreakpointFilters=None, supportsStepBack=None, supportsSetVariable=None, supportsRestartFrame=None, supportsGotoTargetsRequest=None, supportsStepInTargetsRequest=None, supportsCompletionsRequest=None, completionTriggerCharacters=None, supportsModulesRequest=None, additionalModuleColumns=None, supportedChecksumAlgorithms=None, supportsRestartRequest=None, supportsExceptionOptions=None, supportsValueFormattingOptions=None, supportsExceptionInfoRequest=None, supportTerminateDebuggee=None, supportSuspendDebuggee=None, supportsDelayedStackTraceLoading=None, supportsLoadedSourcesRequest=None, supportsLogPoints=None, supportsTerminateThreadsRequest=None, supportsSetExpression=None, supportsTerminateRequest=None, supportsDataBreakpoints=None, supportsReadMemoryRequest=None, supportsWriteMemoryRequest=None, supportsDisassembleRequest=None, supportsCancelRequest=None, supportsBreakpointLocationsRequest=None, supportsClipboardContext=None, supportsSteppingGranularity=None, supportsInstructionBreakpoints=None, supportsExceptionFilterOptions=None, supportsSingleThreadExecutionRequests=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean supportsConfigurationDoneRequest: The debug adapter supports the 'configurationDone' request.
        :param boolean supportsFunctionBreakpoints: The debug adapter supports function breakpoints.
        :param boolean supportsConditionalBreakpoints: The debug adapter supports conditional breakpoints.
        :param boolean supportsHitConditionalBreakpoints: The debug adapter supports breakpoints that break execution after a specified number of hits.
        :param boolean supportsEvaluateForHovers: The debug adapter supports a (side effect free) evaluate request for data hovers.
        :param array exceptionBreakpointFilters: Available exception filter options for the 'setExceptionBreakpoints' request.
        :param boolean supportsStepBack: The debug adapter supports stepping back via the 'stepBack' and 'reverseContinue' requests.
        :param boolean supportsSetVariable: The debug adapter supports setting a variable to a value.
        :param boolean supportsRestartFrame: The debug adapter supports restarting a frame.
        :param boolean supportsGotoTargetsRequest: The debug adapter supports the 'gotoTargets' request.
        :param boolean supportsStepInTargetsRequest: The debug adapter supports the 'stepInTargets' request.
        :param boolean supportsCompletionsRequest: The debug adapter supports the 'completions' request.
        :param array completionTriggerCharacters: The set of characters that should trigger completion in a REPL. If not specified, the UI should assume the '.' character.
        :param boolean supportsModulesRequest: The debug adapter supports the 'modules' request.
        :param array additionalModuleColumns: The set of additional module information exposed by the debug adapter.
        :param array supportedChecksumAlgorithms: Checksum algorithms supported by the debug adapter.
        :param boolean supportsRestartRequest: The debug adapter supports the 'restart' request. In this case a client should not implement 'restart' by terminating and relaunching the adapter but by calling the RestartRequest.
        :param boolean supportsExceptionOptions: The debug adapter supports 'exceptionOptions' on the setExceptionBreakpoints request.
        :param boolean supportsValueFormattingOptions: The debug adapter supports a 'format' attribute on the stackTraceRequest, variablesRequest, and evaluateRequest.
        :param boolean supportsExceptionInfoRequest: The debug adapter supports the 'exceptionInfo' request.
        :param boolean supportTerminateDebuggee: The debug adapter supports the 'terminateDebuggee' attribute on the 'disconnect' request.
        :param boolean supportSuspendDebuggee: The debug adapter supports the 'suspendDebuggee' attribute on the 'disconnect' request.
        :param boolean supportsDelayedStackTraceLoading: The debug adapter supports the delayed loading of parts of the stack, which requires that both the 'startFrame' and 'levels' arguments and an optional 'totalFrames' result of the 'StackTrace' request are supported.
        :param boolean supportsLoadedSourcesRequest: The debug adapter supports the 'loadedSources' request.
        :param boolean supportsLogPoints: The debug adapter supports logpoints by interpreting the 'logMessage' attribute of the SourceBreakpoint.
        :param boolean supportsTerminateThreadsRequest: The debug adapter supports the 'terminateThreads' request.
        :param boolean supportsSetExpression: The debug adapter supports the 'setExpression' request.
        :param boolean supportsTerminateRequest: The debug adapter supports the 'terminate' request.
        :param boolean supportsDataBreakpoints: The debug adapter supports data breakpoints.
        :param boolean supportsReadMemoryRequest: The debug adapter supports the 'readMemory' request.
        :param boolean supportsWriteMemoryRequest: The debug adapter supports the 'writeMemory' request.
        :param boolean supportsDisassembleRequest: The debug adapter supports the 'disassemble' request.
        :param boolean supportsCancelRequest: The debug adapter supports the 'cancel' request.
        :param boolean supportsBreakpointLocationsRequest: The debug adapter supports the 'breakpointLocations' request.
        :param boolean supportsClipboardContext: The debug adapter supports the 'clipboard' context value in the 'evaluate' request.
        :param boolean supportsSteppingGranularity: The debug adapter supports stepping granularities (argument 'granularity') for the stepping requests.
        :param boolean supportsInstructionBreakpoints: The debug adapter supports adding breakpoints based on instruction references.
        :param boolean supportsExceptionFilterOptions: The debug adapter supports 'filterOptions' as an argument on the 'setExceptionBreakpoints' request.
        :param boolean supportsSingleThreadExecutionRequests: The debug adapter supports the 'singleThread' property on the execution requests ('continue', 'next', 'stepIn', 'stepOut', 'reverseContinue', 'stepBack').
        """
        self.supportsConfigurationDoneRequest = supportsConfigurationDoneRequest
        self.supportsFunctionBreakpoints = supportsFunctionBreakpoints
        self.supportsConditionalBreakpoints = supportsConditionalBreakpoints
        self.supportsHitConditionalBreakpoints = supportsHitConditionalBreakpoints
        self.supportsEvaluateForHovers = supportsEvaluateForHovers
        self.exceptionBreakpointFilters = exceptionBreakpointFilters
        if update_ids_from_dap and self.exceptionBreakpointFilters:
            for o in self.exceptionBreakpointFilters:
                ExceptionBreakpointsFilter.update_dict_ids_from_dap(o)
        self.supportsStepBack = supportsStepBack
        self.supportsSetVariable = supportsSetVariable
        self.supportsRestartFrame = supportsRestartFrame
        self.supportsGotoTargetsRequest = supportsGotoTargetsRequest
        self.supportsStepInTargetsRequest = supportsStepInTargetsRequest
        self.supportsCompletionsRequest = supportsCompletionsRequest
        self.completionTriggerCharacters = completionTriggerCharacters
        self.supportsModulesRequest = supportsModulesRequest
        self.additionalModuleColumns = additionalModuleColumns
        if update_ids_from_dap and self.additionalModuleColumns:
            for o in self.additionalModuleColumns:
                ColumnDescriptor.update_dict_ids_from_dap(o)
        self.supportedChecksumAlgorithms = supportedChecksumAlgorithms
        if update_ids_from_dap and self.supportedChecksumAlgorithms:
            for o in self.supportedChecksumAlgorithms:
                ChecksumAlgorithm.update_dict_ids_from_dap(o)
        self.supportsRestartRequest = supportsRestartRequest
        self.supportsExceptionOptions = supportsExceptionOptions
        self.supportsValueFormattingOptions = supportsValueFormattingOptions
        self.supportsExceptionInfoRequest = supportsExceptionInfoRequest
        self.supportTerminateDebuggee = supportTerminateDebuggee
        self.supportSuspendDebuggee = supportSuspendDebuggee
        self.supportsDelayedStackTraceLoading = supportsDelayedStackTraceLoading
        self.supportsLoadedSourcesRequest = supportsLoadedSourcesRequest
        self.supportsLogPoints = supportsLogPoints
        self.supportsTerminateThreadsRequest = supportsTerminateThreadsRequest
        self.supportsSetExpression = supportsSetExpression
        self.supportsTerminateRequest = supportsTerminateRequest
        self.supportsDataBreakpoints = supportsDataBreakpoints
        self.supportsReadMemoryRequest = supportsReadMemoryRequest
        self.supportsWriteMemoryRequest = supportsWriteMemoryRequest
        self.supportsDisassembleRequest = supportsDisassembleRequest
        self.supportsCancelRequest = supportsCancelRequest
        self.supportsBreakpointLocationsRequest = supportsBreakpointLocationsRequest
        self.supportsClipboardContext = supportsClipboardContext
        self.supportsSteppingGranularity = supportsSteppingGranularity
        self.supportsInstructionBreakpoints = supportsInstructionBreakpoints
        self.supportsExceptionFilterOptions = supportsExceptionFilterOptions
        self.supportsSingleThreadExecutionRequests = supportsSingleThreadExecutionRequests
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        supportsConfigurationDoneRequest = self.supportsConfigurationDoneRequest
        supportsFunctionBreakpoints = self.supportsFunctionBreakpoints
        supportsConditionalBreakpoints = self.supportsConditionalBreakpoints
        supportsHitConditionalBreakpoints = self.supportsHitConditionalBreakpoints
        supportsEvaluateForHovers = self.supportsEvaluateForHovers
        exceptionBreakpointFilters = self.exceptionBreakpointFilters
        if exceptionBreakpointFilters and hasattr(exceptionBreakpointFilters[0], "to_dict"):
            exceptionBreakpointFilters = [x.to_dict() for x in exceptionBreakpointFilters]
        supportsStepBack = self.supportsStepBack
        supportsSetVariable = self.supportsSetVariable
        supportsRestartFrame = self.supportsRestartFrame
        supportsGotoTargetsRequest = self.supportsGotoTargetsRequest
        supportsStepInTargetsRequest = self.supportsStepInTargetsRequest
        supportsCompletionsRequest = self.supportsCompletionsRequest
        completionTriggerCharacters = self.completionTriggerCharacters
        if completionTriggerCharacters and hasattr(completionTriggerCharacters[0], "to_dict"):
            completionTriggerCharacters = [x.to_dict() for x in completionTriggerCharacters]
        supportsModulesRequest = self.supportsModulesRequest
        additionalModuleColumns = self.additionalModuleColumns
        if additionalModuleColumns and hasattr(additionalModuleColumns[0], "to_dict"):
            additionalModuleColumns = [x.to_dict() for x in additionalModuleColumns]
        supportedChecksumAlgorithms = self.supportedChecksumAlgorithms
        if supportedChecksumAlgorithms and hasattr(supportedChecksumAlgorithms[0], "to_dict"):
            supportedChecksumAlgorithms = [x.to_dict() for x in supportedChecksumAlgorithms]
        supportsRestartRequest = self.supportsRestartRequest
        supportsExceptionOptions = self.supportsExceptionOptions
        supportsValueFormattingOptions = self.supportsValueFormattingOptions
        supportsExceptionInfoRequest = self.supportsExceptionInfoRequest
        supportTerminateDebuggee = self.supportTerminateDebuggee
        supportSuspendDebuggee = self.supportSuspendDebuggee
        supportsDelayedStackTraceLoading = self.supportsDelayedStackTraceLoading
        supportsLoadedSourcesRequest = self.supportsLoadedSourcesRequest
        supportsLogPoints = self.supportsLogPoints
        supportsTerminateThreadsRequest = self.supportsTerminateThreadsRequest
        supportsSetExpression = self.supportsSetExpression
        supportsTerminateRequest = self.supportsTerminateRequest
        supportsDataBreakpoints = self.supportsDataBreakpoints
        supportsReadMemoryRequest = self.supportsReadMemoryRequest
        supportsWriteMemoryRequest = self.supportsWriteMemoryRequest
        supportsDisassembleRequest = self.supportsDisassembleRequest
        supportsCancelRequest = self.supportsCancelRequest
        supportsBreakpointLocationsRequest = self.supportsBreakpointLocationsRequest
        supportsClipboardContext = self.supportsClipboardContext
        supportsSteppingGranularity = self.supportsSteppingGranularity
        supportsInstructionBreakpoints = self.supportsInstructionBreakpoints
        supportsExceptionFilterOptions = self.supportsExceptionFilterOptions
        supportsSingleThreadExecutionRequests = self.supportsSingleThreadExecutionRequests
        dct = {
        }
        if supportsConfigurationDoneRequest is not None:
            dct['supportsConfigurationDoneRequest'] = supportsConfigurationDoneRequest
        if supportsFunctionBreakpoints is not None:
            dct['supportsFunctionBreakpoints'] = supportsFunctionBreakpoints
        if supportsConditionalBreakpoints is not None:
            dct['supportsConditionalBreakpoints'] = supportsConditionalBreakpoints
        if supportsHitConditionalBreakpoints is not None:
            dct['supportsHitConditionalBreakpoints'] = supportsHitConditionalBreakpoints
        if supportsEvaluateForHovers is not None:
            dct['supportsEvaluateForHovers'] = supportsEvaluateForHovers
        if exceptionBreakpointFilters is not None:
            dct['exceptionBreakpointFilters'] = [ExceptionBreakpointsFilter.update_dict_ids_to_dap(o) for o in exceptionBreakpointFilters] if (update_ids_to_dap and exceptionBreakpointFilters) else exceptionBreakpointFilters
        if supportsStepBack is not None:
            dct['supportsStepBack'] = supportsStepBack
        if supportsSetVariable is not None:
            dct['supportsSetVariable'] = supportsSetVariable
        if supportsRestartFrame is not None:
            dct['supportsRestartFrame'] = supportsRestartFrame
        if supportsGotoTargetsRequest is not None:
            dct['supportsGotoTargetsRequest'] = supportsGotoTargetsRequest
        if supportsStepInTargetsRequest is not None:
            dct['supportsStepInTargetsRequest'] = supportsStepInTargetsRequest
        if supportsCompletionsRequest is not None:
            dct['supportsCompletionsRequest'] = supportsCompletionsRequest
        if completionTriggerCharacters is not None:
            dct['completionTriggerCharacters'] = completionTriggerCharacters
        if supportsModulesRequest is not None:
            dct['supportsModulesRequest'] = supportsModulesRequest
        if additionalModuleColumns is not None:
            dct['additionalModuleColumns'] = [ColumnDescriptor.update_dict_ids_to_dap(o) for o in additionalModuleColumns] if (update_ids_to_dap and additionalModuleColumns) else additionalModuleColumns
        if supportedChecksumAlgorithms is not None:
            dct['supportedChecksumAlgorithms'] = [ChecksumAlgorithm.update_dict_ids_to_dap(o) for o in supportedChecksumAlgorithms] if (update_ids_to_dap and supportedChecksumAlgorithms) else supportedChecksumAlgorithms
        if supportsRestartRequest is not None:
            dct['supportsRestartRequest'] = supportsRestartRequest
        if supportsExceptionOptions is not None:
            dct['supportsExceptionOptions'] = supportsExceptionOptions
        if supportsValueFormattingOptions is not None:
            dct['supportsValueFormattingOptions'] = supportsValueFormattingOptions
        if supportsExceptionInfoRequest is not None:
            dct['supportsExceptionInfoRequest'] = supportsExceptionInfoRequest
        if supportTerminateDebuggee is not None:
            dct['supportTerminateDebuggee'] = supportTerminateDebuggee
        if supportSuspendDebuggee is not None:
            dct['supportSuspendDebuggee'] = supportSuspendDebuggee
        if supportsDelayedStackTraceLoading is not None:
            dct['supportsDelayedStackTraceLoading'] = supportsDelayedStackTraceLoading
        if supportsLoadedSourcesRequest is not None:
            dct['supportsLoadedSourcesRequest'] = supportsLoadedSourcesRequest
        if supportsLogPoints is not None:
            dct['supportsLogPoints'] = supportsLogPoints
        if supportsTerminateThreadsRequest is not None:
            dct['supportsTerminateThreadsRequest'] = supportsTerminateThreadsRequest
        if supportsSetExpression is not None:
            dct['supportsSetExpression'] = supportsSetExpression
        if supportsTerminateRequest is not None:
            dct['supportsTerminateRequest'] = supportsTerminateRequest
        if supportsDataBreakpoints is not None:
            dct['supportsDataBreakpoints'] = supportsDataBreakpoints
        if supportsReadMemoryRequest is not None:
            dct['supportsReadMemoryRequest'] = supportsReadMemoryRequest
        if supportsWriteMemoryRequest is not None:
            dct['supportsWriteMemoryRequest'] = supportsWriteMemoryRequest
        if supportsDisassembleRequest is not None:
            dct['supportsDisassembleRequest'] = supportsDisassembleRequest
        if supportsCancelRequest is not None:
            dct['supportsCancelRequest'] = supportsCancelRequest
        if supportsBreakpointLocationsRequest is not None:
            dct['supportsBreakpointLocationsRequest'] = supportsBreakpointLocationsRequest
        if supportsClipboardContext is not None:
            dct['supportsClipboardContext'] = supportsClipboardContext
        if supportsSteppingGranularity is not None:
            dct['supportsSteppingGranularity'] = supportsSteppingGranularity
        if supportsInstructionBreakpoints is not None:
            dct['supportsInstructionBreakpoints'] = supportsInstructionBreakpoints
        if supportsExceptionFilterOptions is not None:
            dct['supportsExceptionFilterOptions'] = supportsExceptionFilterOptions
        if supportsSingleThreadExecutionRequests is not None:
            dct['supportsSingleThreadExecutionRequests'] = supportsSingleThreadExecutionRequests
        dct.update(self.kwargs)
        return dct


@register
class ExceptionBreakpointsFilter(BaseSchema):
    """
    An ExceptionBreakpointsFilter is shown in the UI as an filter option for configuring how exceptions
    are dealt with.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "filter": {
            "type": "string",
            "description": "The internal ID of the filter option. This value is passed to the 'setExceptionBreakpoints' request."
        },
        "label": {
            "type": "string",
            "description": "The name of the filter option. This will be shown in the UI."
        },
        "description": {
            "type": "string",
            "description": "An optional help text providing additional information about the exception filter. This string is typically shown as a hover and must be translated."
        },
        "default": {
            "type": "boolean",
            "description": "Initial value of the filter option. If not specified a value 'false' is assumed."
        },
        "supportsCondition": {
            "type": "boolean",
            "description": "Controls whether a condition can be specified for this filter option. If false or missing, a condition can not be set."
        },
        "conditionDescription": {
            "type": "string",
            "description": "An optional help text providing information about the condition. This string is shown as the placeholder text for a text box and must be translated."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, filter, label, description=None, default=None, supportsCondition=None, conditionDescription=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string filter: The internal ID of the filter option. This value is passed to the 'setExceptionBreakpoints' request.
        :param string label: The name of the filter option. This will be shown in the UI.
        :param string description: An optional help text providing additional information about the exception filter. This string is typically shown as a hover and must be translated.
        :param boolean default: Initial value of the filter option. If not specified a value 'false' is assumed.
        :param boolean supportsCondition: Controls whether a condition can be specified for this filter option. If false or missing, a condition can not be set.
        :param string conditionDescription: An optional help text providing information about the condition. This string is shown as the placeholder text for a text box and must be translated.
        """
        self.filter = filter
        self.label = label
        self.description = description
        self.default = default
        self.supportsCondition = supportsCondition
        self.conditionDescription = conditionDescription
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        filter = self.filter  # noqa (assign to builtin)
        label = self.label
        description = self.description
        default = self.default
        supportsCondition = self.supportsCondition
        conditionDescription = self.conditionDescription
        dct = {
            'filter': filter,
            'label': label,
        }
        if description is not None:
            dct['description'] = description
        if default is not None:
            dct['default'] = default
        if supportsCondition is not None:
            dct['supportsCondition'] = supportsCondition
        if conditionDescription is not None:
            dct['conditionDescription'] = conditionDescription
        dct.update(self.kwargs)
        return dct


@register
class Message(BaseSchema):
    """
    A structured message object. Used to return errors from requests.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "Unique identifier for the message."
        },
        "format": {
            "type": "string",
            "description": "A format string for the message. Embedded variables have the form '{name}'.\nIf variable name starts with an underscore character, the variable does not contain user data (PII) and can be safely used for telemetry purposes."
        },
        "variables": {
            "type": "object",
            "description": "An object used as a dictionary for looking up the variables in the format string.",
            "additionalProperties": {
                "type": "string",
                "description": "Values must be strings."
            }
        },
        "sendTelemetry": {
            "type": "boolean",
            "description": "If true send to telemetry."
        },
        "showUser": {
            "type": "boolean",
            "description": "If true show user."
        },
        "url": {
            "type": "string",
            "description": "An optional url where additional information about this message can be found."
        },
        "urlLabel": {
            "type": "string",
            "description": "An optional label that is presented to the user as the UI for opening the url."
        }
    }
    __refs__ = set(['variables'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, format, variables=None, sendTelemetry=None, showUser=None, url=None, urlLabel=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer id: Unique identifier for the message.
        :param string format: A format string for the message. Embedded variables have the form '{name}'.
        If variable name starts with an underscore character, the variable does not contain user data (PII) and can be safely used for telemetry purposes.
        :param MessageVariables variables: An object used as a dictionary for looking up the variables in the format string.
        :param boolean sendTelemetry: If true send to telemetry.
        :param boolean showUser: If true show user.
        :param string url: An optional url where additional information about this message can be found.
        :param string urlLabel: An optional label that is presented to the user as the UI for opening the url.
        """
        self.id = id
        self.format = format
        if variables is None:
            self.variables = MessageVariables()
        else:
            self.variables = MessageVariables(update_ids_from_dap=update_ids_from_dap, **variables) if variables.__class__ !=  MessageVariables else variables
        self.sendTelemetry = sendTelemetry
        self.showUser = showUser
        self.url = url
        self.urlLabel = urlLabel
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        format = self.format  # noqa (assign to builtin)
        variables = self.variables
        sendTelemetry = self.sendTelemetry
        showUser = self.showUser
        url = self.url
        urlLabel = self.urlLabel
        dct = {
            'id': id,
            'format': format,
        }
        if variables is not None:
            dct['variables'] = variables.to_dict(update_ids_to_dap=update_ids_to_dap)
        if sendTelemetry is not None:
            dct['sendTelemetry'] = sendTelemetry
        if showUser is not None:
            dct['showUser'] = showUser
        if url is not None:
            dct['url'] = url
        if urlLabel is not None:
            dct['urlLabel'] = urlLabel
        dct.update(self.kwargs)
        return dct


@register
class Module(BaseSchema):
    """
    A Module object represents a row in the modules view.
    
    Two attributes are mandatory: an id identifies a module in the modules view and is used in a
    ModuleEvent for identifying a module for adding, updating or deleting.
    
    The name is used to minimally render the module in the UI.
    
    
    Additional attributes can be added to the module. They will show up in the module View if they have
    a corresponding ColumnDescriptor.
    
    
    To avoid an unnecessary proliferation of additional attributes with similar semantics but different
    names
    
    we recommend to re-use attributes from the 'recommended' list below first, and only introduce new
    attributes if nothing appropriate could be found.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": [
                "integer",
                "string"
            ],
            "description": "Unique identifier for the module."
        },
        "name": {
            "type": "string",
            "description": "A name of the module."
        },
        "path": {
            "type": "string",
            "description": "optional but recommended attributes.\nalways try to use these first before introducing additional attributes.\n\nLogical full path to the module. The exact definition is implementation defined, but usually this would be a full path to the on-disk file for the module."
        },
        "isOptimized": {
            "type": "boolean",
            "description": "True if the module is optimized."
        },
        "isUserCode": {
            "type": "boolean",
            "description": "True if the module is considered 'user code' by a debugger that supports 'Just My Code'."
        },
        "version": {
            "type": "string",
            "description": "Version of Module."
        },
        "symbolStatus": {
            "type": "string",
            "description": "User understandable description of if symbols were found for the module (ex: 'Symbols Loaded', 'Symbols not found', etc."
        },
        "symbolFilePath": {
            "type": "string",
            "description": "Logical full path to the symbol file. The exact definition is implementation defined."
        },
        "dateTimeStamp": {
            "type": "string",
            "description": "Module created or modified."
        },
        "addressRange": {
            "type": "string",
            "description": "Address range covered by this module."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, name, path=None, isOptimized=None, isUserCode=None, version=None, symbolStatus=None, symbolFilePath=None, dateTimeStamp=None, addressRange=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ['integer', 'string'] id: Unique identifier for the module.
        :param string name: A name of the module.
        :param string path: optional but recommended attributes.
        always try to use these first before introducing additional attributes.
        
        Logical full path to the module. The exact definition is implementation defined, but usually this would be a full path to the on-disk file for the module.
        :param boolean isOptimized: True if the module is optimized.
        :param boolean isUserCode: True if the module is considered 'user code' by a debugger that supports 'Just My Code'.
        :param string version: Version of Module.
        :param string symbolStatus: User understandable description of if symbols were found for the module (ex: 'Symbols Loaded', 'Symbols not found', etc.
        :param string symbolFilePath: Logical full path to the symbol file. The exact definition is implementation defined.
        :param string dateTimeStamp: Module created or modified.
        :param string addressRange: Address range covered by this module.
        """
        self.id = id
        self.name = name
        self.path = path
        self.isOptimized = isOptimized
        self.isUserCode = isUserCode
        self.version = version
        self.symbolStatus = symbolStatus
        self.symbolFilePath = symbolFilePath
        self.dateTimeStamp = dateTimeStamp
        self.addressRange = addressRange
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        name = self.name
        path = self.path
        isOptimized = self.isOptimized
        isUserCode = self.isUserCode
        version = self.version
        symbolStatus = self.symbolStatus
        symbolFilePath = self.symbolFilePath
        dateTimeStamp = self.dateTimeStamp
        addressRange = self.addressRange
        dct = {
            'id': id,
            'name': name,
        }
        if path is not None:
            dct['path'] = path
        if isOptimized is not None:
            dct['isOptimized'] = isOptimized
        if isUserCode is not None:
            dct['isUserCode'] = isUserCode
        if version is not None:
            dct['version'] = version
        if symbolStatus is not None:
            dct['symbolStatus'] = symbolStatus
        if symbolFilePath is not None:
            dct['symbolFilePath'] = symbolFilePath
        if dateTimeStamp is not None:
            dct['dateTimeStamp'] = dateTimeStamp
        if addressRange is not None:
            dct['addressRange'] = addressRange
        dct.update(self.kwargs)
        return dct


@register
class ColumnDescriptor(BaseSchema):
    """
    A ColumnDescriptor specifies what module attribute to show in a column of the ModulesView, how to
    format it,
    
    and what the column's label should be.
    
    It is only used if the underlying UI actually supports this level of customization.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "attributeName": {
            "type": "string",
            "description": "Name of the attribute rendered in this column."
        },
        "label": {
            "type": "string",
            "description": "Header UI label of column."
        },
        "format": {
            "type": "string",
            "description": "Format to use for the rendered values in this column. TBD how the format strings looks like."
        },
        "type": {
            "type": "string",
            "enum": [
                "string",
                "number",
                "boolean",
                "unixTimestampUTC"
            ],
            "description": "Datatype of values in this column.  Defaults to 'string' if not specified."
        },
        "width": {
            "type": "integer",
            "description": "Width of this column in characters (hint only)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, attributeName, label, format=None, type=None, width=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string attributeName: Name of the attribute rendered in this column.
        :param string label: Header UI label of column.
        :param string format: Format to use for the rendered values in this column. TBD how the format strings looks like.
        :param string type: Datatype of values in this column.  Defaults to 'string' if not specified.
        :param integer width: Width of this column in characters (hint only).
        """
        self.attributeName = attributeName
        self.label = label
        self.format = format
        self.type = type
        self.width = width
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        attributeName = self.attributeName
        label = self.label
        format = self.format  # noqa (assign to builtin)
        type = self.type  # noqa (assign to builtin)
        width = self.width
        dct = {
            'attributeName': attributeName,
            'label': label,
        }
        if format is not None:
            dct['format'] = format
        if type is not None:
            dct['type'] = type
        if width is not None:
            dct['width'] = width
        dct.update(self.kwargs)
        return dct


@register
class ModulesViewDescriptor(BaseSchema):
    """
    The ModulesViewDescriptor is the container for all declarative configuration options of a
    ModuleView.
    
    For now it only specifies the columns to be shown in the modules view.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "columns": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ColumnDescriptor"
            }
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, columns, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array columns: 
        """
        self.columns = columns
        if update_ids_from_dap and self.columns:
            for o in self.columns:
                ColumnDescriptor.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        columns = self.columns
        if columns and hasattr(columns[0], "to_dict"):
            columns = [x.to_dict() for x in columns]
        dct = {
            'columns': [ColumnDescriptor.update_dict_ids_to_dap(o) for o in columns] if (update_ids_to_dap and columns) else columns,
        }
        dct.update(self.kwargs)
        return dct


@register
class Thread(BaseSchema):
    """
    A Thread

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "Unique identifier for the thread."
        },
        "name": {
            "type": "string",
            "description": "A name of the thread."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, name, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer id: Unique identifier for the thread.
        :param string name: A name of the thread.
        """
        self.id = id
        self.name = name
        if update_ids_from_dap:
            self.id = self._translate_id_from_dap(self.id)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'id' in dct:
            dct['id'] = cls._translate_id_from_dap(dct['id'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        name = self.name
        if update_ids_to_dap:
            if id is not None:
                id = self._translate_id_to_dap(id)  # noqa (assign to builtin)
        dct = {
            'id': id,
            'name': name,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'id' in dct:
            dct['id'] = cls._translate_id_to_dap(dct['id'])
        return dct


@register
class Source(BaseSchema):
    """
    A Source is a descriptor for source code.
    
    It is returned from the debug adapter as part of a StackFrame and it is used by clients when
    specifying breakpoints.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "The short name of the source. Every source returned from the debug adapter has a name.\nWhen sending a source to the debug adapter this name is optional."
        },
        "path": {
            "type": "string",
            "description": "The path of the source to be shown in the UI.\nIt is only used to locate and load the content of the source if no sourceReference is specified (or its value is 0)."
        },
        "sourceReference": {
            "type": "integer",
            "description": "If sourceReference > 0 the contents of the source must be retrieved through the SourceRequest (even if a path is specified).\nA sourceReference is only valid for a session, so it must not be used to persist a source.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "presentationHint": {
            "type": "string",
            "description": "An optional hint for how to present the source in the UI.\nA value of 'deemphasize' can be used to indicate that the source is not available or that it is skipped on stepping.",
            "enum": [
                "normal",
                "emphasize",
                "deemphasize"
            ]
        },
        "origin": {
            "type": "string",
            "description": "The (optional) origin of this source: possible values 'internal module', 'inlined content from source map', etc."
        },
        "sources": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Source"
            },
            "description": "An optional list of sources that are related to this source. These may be the source that generated this source."
        },
        "adapterData": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Optional data that a debug adapter might want to loop through the client.\nThe client should leave the data intact and persist it across sessions. The client should not interpret the data."
        },
        "checksums": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Checksum"
            },
            "description": "The checksums associated with this file."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name=None, path=None, sourceReference=None, presentationHint=None, origin=None, sources=None, adapterData=None, checksums=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: The short name of the source. Every source returned from the debug adapter has a name.
        When sending a source to the debug adapter this name is optional.
        :param string path: The path of the source to be shown in the UI.
        It is only used to locate and load the content of the source if no sourceReference is specified (or its value is 0).
        :param integer sourceReference: If sourceReference > 0 the contents of the source must be retrieved through the SourceRequest (even if a path is specified).
        A sourceReference is only valid for a session, so it must not be used to persist a source.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param string presentationHint: An optional hint for how to present the source in the UI.
        A value of 'deemphasize' can be used to indicate that the source is not available or that it is skipped on stepping.
        :param string origin: The (optional) origin of this source: possible values 'internal module', 'inlined content from source map', etc.
        :param array sources: An optional list of sources that are related to this source. These may be the source that generated this source.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] adapterData: Optional data that a debug adapter might want to loop through the client.
        The client should leave the data intact and persist it across sessions. The client should not interpret the data.
        :param array checksums: The checksums associated with this file.
        """
        self.name = name
        self.path = path
        self.sourceReference = sourceReference
        self.presentationHint = presentationHint
        self.origin = origin
        self.sources = sources
        if update_ids_from_dap and self.sources:
            for o in self.sources:
                Source.update_dict_ids_from_dap(o)
        self.adapterData = adapterData
        self.checksums = checksums
        if update_ids_from_dap and self.checksums:
            for o in self.checksums:
                Checksum.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        path = self.path
        sourceReference = self.sourceReference
        presentationHint = self.presentationHint
        origin = self.origin
        sources = self.sources
        if sources and hasattr(sources[0], "to_dict"):
            sources = [x.to_dict() for x in sources]
        adapterData = self.adapterData
        checksums = self.checksums
        if checksums and hasattr(checksums[0], "to_dict"):
            checksums = [x.to_dict() for x in checksums]
        dct = {
        }
        if name is not None:
            dct['name'] = name
        if path is not None:
            dct['path'] = path
        if sourceReference is not None:
            dct['sourceReference'] = sourceReference
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint
        if origin is not None:
            dct['origin'] = origin
        if sources is not None:
            dct['sources'] = [Source.update_dict_ids_to_dap(o) for o in sources] if (update_ids_to_dap and sources) else sources
        if adapterData is not None:
            dct['adapterData'] = adapterData
        if checksums is not None:
            dct['checksums'] = [Checksum.update_dict_ids_to_dap(o) for o in checksums] if (update_ids_to_dap and checksums) else checksums
        dct.update(self.kwargs)
        return dct


@register
class StackFrame(BaseSchema):
    """
    A Stackframe contains the source location.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "An identifier for the stack frame. It must be unique across all threads.\nThis id can be used to retrieve the scopes of the frame with the 'scopesRequest' or to restart the execution of a stackframe."
        },
        "name": {
            "type": "string",
            "description": "The name of the stack frame, typically a method name."
        },
        "source": {
            "description": "The optional source of the frame.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "The line within the file of the frame. If source is null or doesn't exist, line is 0 and must be ignored."
        },
        "column": {
            "type": "integer",
            "description": "The column within the line. If source is null or doesn't exist, column is 0 and must be ignored."
        },
        "endLine": {
            "type": "integer",
            "description": "An optional end line of the range covered by the stack frame."
        },
        "endColumn": {
            "type": "integer",
            "description": "An optional end column of the range covered by the stack frame."
        },
        "canRestart": {
            "type": "boolean",
            "description": "Indicates whether this frame can be restarted with the 'restart' request. Clients should only use this if the debug adapter supports the 'restart' request (capability 'supportsRestartRequest' is true)."
        },
        "instructionPointerReference": {
            "type": "string",
            "description": "Optional memory reference for the current instruction pointer in this frame."
        },
        "moduleId": {
            "type": [
                "integer",
                "string"
            ],
            "description": "The module associated with this frame, if any."
        },
        "presentationHint": {
            "type": "string",
            "enum": [
                "normal",
                "label",
                "subtle"
            ],
            "description": "An optional hint for how to present this frame in the UI.\nA value of 'label' can be used to indicate that the frame is an artificial frame that is used as a visual label or separator. A value of 'subtle' can be used to change the appearance of a frame in a 'subtle' way."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, name, line, column, source=None, endLine=None, endColumn=None, canRestart=None, instructionPointerReference=None, moduleId=None, presentationHint=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer id: An identifier for the stack frame. It must be unique across all threads.
        This id can be used to retrieve the scopes of the frame with the 'scopesRequest' or to restart the execution of a stackframe.
        :param string name: The name of the stack frame, typically a method name.
        :param integer line: The line within the file of the frame. If source is null or doesn't exist, line is 0 and must be ignored.
        :param integer column: The column within the line. If source is null or doesn't exist, column is 0 and must be ignored.
        :param Source source: The optional source of the frame.
        :param integer endLine: An optional end line of the range covered by the stack frame.
        :param integer endColumn: An optional end column of the range covered by the stack frame.
        :param boolean canRestart: Indicates whether this frame can be restarted with the 'restart' request. Clients should only use this if the debug adapter supports the 'restart' request (capability 'supportsRestartRequest' is true).
        :param string instructionPointerReference: Optional memory reference for the current instruction pointer in this frame.
        :param ['integer', 'string'] moduleId: The module associated with this frame, if any.
        :param string presentationHint: An optional hint for how to present this frame in the UI.
        A value of 'label' can be used to indicate that the frame is an artificial frame that is used as a visual label or separator. A value of 'subtle' can be used to change the appearance of a frame in a 'subtle' way.
        """
        self.id = id
        self.name = name
        self.line = line
        self.column = column
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.endLine = endLine
        self.endColumn = endColumn
        self.canRestart = canRestart
        self.instructionPointerReference = instructionPointerReference
        self.moduleId = moduleId
        self.presentationHint = presentationHint
        if update_ids_from_dap:
            self.id = self._translate_id_from_dap(self.id)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'id' in dct:
            dct['id'] = cls._translate_id_from_dap(dct['id'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        name = self.name
        line = self.line
        column = self.column
        source = self.source
        endLine = self.endLine
        endColumn = self.endColumn
        canRestart = self.canRestart
        instructionPointerReference = self.instructionPointerReference
        moduleId = self.moduleId
        presentationHint = self.presentationHint
        if update_ids_to_dap:
            if id is not None:
                id = self._translate_id_to_dap(id)  # noqa (assign to builtin)
        dct = {
            'id': id,
            'name': name,
            'line': line,
            'column': column,
        }
        if source is not None:
            dct['source'] = source.to_dict(update_ids_to_dap=update_ids_to_dap)
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        if canRestart is not None:
            dct['canRestart'] = canRestart
        if instructionPointerReference is not None:
            dct['instructionPointerReference'] = instructionPointerReference
        if moduleId is not None:
            dct['moduleId'] = moduleId
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'id' in dct:
            dct['id'] = cls._translate_id_to_dap(dct['id'])
        return dct


@register
class Scope(BaseSchema):
    """
    A Scope is a named container for variables. Optionally a scope can map to a source or a range within
    a source.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "Name of the scope such as 'Arguments', 'Locals', or 'Registers'. This string is shown in the UI as is and can be translated."
        },
        "presentationHint": {
            "type": "string",
            "description": "An optional hint for how to present this scope in the UI. If this attribute is missing, the scope is shown with a generic UI.",
            "_enum": [
                "arguments",
                "locals",
                "registers"
            ],
            "enumDescriptions": [
                "Scope contains method arguments.",
                "Scope contains local variables.",
                "Scope contains registers. Only a single 'registers' scope should be returned from a 'scopes' request."
            ]
        },
        "variablesReference": {
            "type": "integer",
            "description": "The variables of this scope can be retrieved by passing the value of variablesReference to the VariablesRequest."
        },
        "namedVariables": {
            "type": "integer",
            "description": "The number of named variables in this scope.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks."
        },
        "indexedVariables": {
            "type": "integer",
            "description": "The number of indexed variables in this scope.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks."
        },
        "expensive": {
            "type": "boolean",
            "description": "If true, the number of variables in this scope is large or expensive to retrieve."
        },
        "source": {
            "description": "Optional source for this scope.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "Optional start line of the range covered by this scope."
        },
        "column": {
            "type": "integer",
            "description": "Optional start column of the range covered by this scope."
        },
        "endLine": {
            "type": "integer",
            "description": "Optional end line of the range covered by this scope."
        },
        "endColumn": {
            "type": "integer",
            "description": "Optional end column of the range covered by this scope."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name, variablesReference, expensive, presentationHint=None, namedVariables=None, indexedVariables=None, source=None, line=None, column=None, endLine=None, endColumn=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: Name of the scope such as 'Arguments', 'Locals', or 'Registers'. This string is shown in the UI as is and can be translated.
        :param integer variablesReference: The variables of this scope can be retrieved by passing the value of variablesReference to the VariablesRequest.
        :param boolean expensive: If true, the number of variables in this scope is large or expensive to retrieve.
        :param string presentationHint: An optional hint for how to present this scope in the UI. If this attribute is missing, the scope is shown with a generic UI.
        :param integer namedVariables: The number of named variables in this scope.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        :param integer indexedVariables: The number of indexed variables in this scope.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        :param Source source: Optional source for this scope.
        :param integer line: Optional start line of the range covered by this scope.
        :param integer column: Optional start column of the range covered by this scope.
        :param integer endLine: Optional end line of the range covered by this scope.
        :param integer endColumn: Optional end column of the range covered by this scope.
        """
        self.name = name
        self.variablesReference = variablesReference
        self.expensive = expensive
        self.presentationHint = presentationHint
        self.namedVariables = namedVariables
        self.indexedVariables = indexedVariables
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        variablesReference = self.variablesReference
        expensive = self.expensive
        presentationHint = self.presentationHint
        namedVariables = self.namedVariables
        indexedVariables = self.indexedVariables
        source = self.source
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'name': name,
            'variablesReference': variablesReference,
            'expensive': expensive,
        }
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint
        if namedVariables is not None:
            dct['namedVariables'] = namedVariables
        if indexedVariables is not None:
            dct['indexedVariables'] = indexedVariables
        if source is not None:
            dct['source'] = source.to_dict(update_ids_to_dap=update_ids_to_dap)
        if line is not None:
            dct['line'] = line
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class Variable(BaseSchema):
    """
    A Variable is a name/value pair.
    
    Optionally a variable can have a 'type' that is shown if space permits or when hovering over the
    variable's name.
    
    An optional 'kind' is used to render additional properties of the variable, e.g. different icons can
    be used to indicate that a variable is public or private.
    
    If the value is structured (has children), a handle is provided to retrieve the children with the
    VariablesRequest.
    
    If the number of named or indexed children is large, the numbers should be returned via the optional
    'namedVariables' and 'indexedVariables' attributes.
    
    The client can use this optional information to present the children in a paged UI and fetch them in
    chunks.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "The variable's name."
        },
        "value": {
            "type": "string",
            "description": "The variable's value. This can be a multi-line text, e.g. for a function the body of a function."
        },
        "type": {
            "type": "string",
            "description": "The type of the variable's value. Typically shown in the UI when hovering over the value.\nThis attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request."
        },
        "presentationHint": {
            "description": "Properties of a variable that can be used to determine how to render the variable in the UI.",
            "type": "VariablePresentationHint"
        },
        "evaluateName": {
            "type": "string",
            "description": "Optional evaluatable name of this variable which can be passed to the 'EvaluateRequest' to fetch the variable's value."
        },
        "variablesReference": {
            "type": "integer",
            "description": "If variablesReference is > 0, the variable is structured and its children can be retrieved by passing variablesReference to the VariablesRequest."
        },
        "namedVariables": {
            "type": "integer",
            "description": "The number of named child variables.\nThe client can use this optional information to present the children in a paged UI and fetch them in chunks."
        },
        "indexedVariables": {
            "type": "integer",
            "description": "The number of indexed child variables.\nThe client can use this optional information to present the children in a paged UI and fetch them in chunks."
        },
        "memoryReference": {
            "type": "string",
            "description": "Optional memory reference for the variable if the variable represents executable code, such as a function pointer.\nThis attribute is only required if the client has passed the value true for the 'supportsMemoryReferences' capability of the 'initialize' request."
        }
    }
    __refs__ = set(['presentationHint'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name, value, variablesReference, type=None, presentationHint=None, evaluateName=None, namedVariables=None, indexedVariables=None, memoryReference=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: The variable's name.
        :param string value: The variable's value. This can be a multi-line text, e.g. for a function the body of a function.
        :param integer variablesReference: If variablesReference is > 0, the variable is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.
        :param string type: The type of the variable's value. Typically shown in the UI when hovering over the value.
        This attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request.
        :param VariablePresentationHint presentationHint: Properties of a variable that can be used to determine how to render the variable in the UI.
        :param string evaluateName: Optional evaluatable name of this variable which can be passed to the 'EvaluateRequest' to fetch the variable's value.
        :param integer namedVariables: The number of named child variables.
        The client can use this optional information to present the children in a paged UI and fetch them in chunks.
        :param integer indexedVariables: The number of indexed child variables.
        The client can use this optional information to present the children in a paged UI and fetch them in chunks.
        :param string memoryReference: Optional memory reference for the variable if the variable represents executable code, such as a function pointer.
        This attribute is only required if the client has passed the value true for the 'supportsMemoryReferences' capability of the 'initialize' request.
        """
        self.name = name
        self.value = value
        self.variablesReference = variablesReference
        self.type = type
        if presentationHint is None:
            self.presentationHint = VariablePresentationHint()
        else:
            self.presentationHint = VariablePresentationHint(update_ids_from_dap=update_ids_from_dap, **presentationHint) if presentationHint.__class__ !=  VariablePresentationHint else presentationHint
        self.evaluateName = evaluateName
        self.namedVariables = namedVariables
        self.indexedVariables = indexedVariables
        self.memoryReference = memoryReference
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        value = self.value
        variablesReference = self.variablesReference
        type = self.type  # noqa (assign to builtin)
        presentationHint = self.presentationHint
        evaluateName = self.evaluateName
        namedVariables = self.namedVariables
        indexedVariables = self.indexedVariables
        memoryReference = self.memoryReference
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'name': name,
            'value': value,
            'variablesReference': variablesReference,
        }
        if type is not None:
            dct['type'] = type
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint.to_dict(update_ids_to_dap=update_ids_to_dap)
        if evaluateName is not None:
            dct['evaluateName'] = evaluateName
        if namedVariables is not None:
            dct['namedVariables'] = namedVariables
        if indexedVariables is not None:
            dct['indexedVariables'] = indexedVariables
        if memoryReference is not None:
            dct['memoryReference'] = memoryReference
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class VariablePresentationHint(BaseSchema):
    """
    Optional properties of a variable that can be used to determine how to render the variable in the
    UI.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "kind": {
            "description": "The kind of variable. Before introducing additional values, try to use the listed values.",
            "type": "string",
            "_enum": [
                "property",
                "method",
                "class",
                "data",
                "event",
                "baseClass",
                "innerClass",
                "interface",
                "mostDerivedClass",
                "virtual",
                "dataBreakpoint"
            ],
            "enumDescriptions": [
                "Indicates that the object is a property.",
                "Indicates that the object is a method.",
                "Indicates that the object is a class.",
                "Indicates that the object is data.",
                "Indicates that the object is an event.",
                "Indicates that the object is a base class.",
                "Indicates that the object is an inner class.",
                "Indicates that the object is an interface.",
                "Indicates that the object is the most derived class.",
                "Indicates that the object is virtual, that means it is a synthetic object introducedby the\nadapter for rendering purposes, e.g. an index range for large arrays.",
                "Deprecated: Indicates that a data breakpoint is registered for the object. The 'hasDataBreakpoint' attribute should generally be used instead."
            ]
        },
        "attributes": {
            "description": "Set of attributes represented as an array of strings. Before introducing additional values, try to use the listed values.",
            "type": "array",
            "items": {
                "type": "string",
                "_enum": [
                    "static",
                    "constant",
                    "readOnly",
                    "rawString",
                    "hasObjectId",
                    "canHaveObjectId",
                    "hasSideEffects",
                    "hasDataBreakpoint"
                ],
                "enumDescriptions": [
                    "Indicates that the object is static.",
                    "Indicates that the object is a constant.",
                    "Indicates that the object is read only.",
                    "Indicates that the object is a raw string.",
                    "Indicates that the object can have an Object ID created for it.",
                    "Indicates that the object has an Object ID associated with it.",
                    "Indicates that the evaluation had side effects.",
                    "Indicates that the object has its value tracked by a data breakpoint."
                ]
            }
        },
        "visibility": {
            "description": "Visibility of variable. Before introducing additional values, try to use the listed values.",
            "type": "string",
            "_enum": [
                "public",
                "private",
                "protected",
                "internal",
                "final"
            ]
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, kind=None, attributes=None, visibility=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string kind: The kind of variable. Before introducing additional values, try to use the listed values.
        :param array attributes: Set of attributes represented as an array of strings. Before introducing additional values, try to use the listed values.
        :param string visibility: Visibility of variable. Before introducing additional values, try to use the listed values.
        """
        self.kind = kind
        self.attributes = attributes
        self.visibility = visibility
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        kind = self.kind
        attributes = self.attributes
        if attributes and hasattr(attributes[0], "to_dict"):
            attributes = [x.to_dict() for x in attributes]
        visibility = self.visibility
        dct = {
        }
        if kind is not None:
            dct['kind'] = kind
        if attributes is not None:
            dct['attributes'] = attributes
        if visibility is not None:
            dct['visibility'] = visibility
        dct.update(self.kwargs)
        return dct


@register
class BreakpointLocation(BaseSchema):
    """
    Properties of a breakpoint location returned from the 'breakpointLocations' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "line": {
            "type": "integer",
            "description": "Start line of breakpoint location."
        },
        "column": {
            "type": "integer",
            "description": "Optional start column of breakpoint location."
        },
        "endLine": {
            "type": "integer",
            "description": "Optional end line of breakpoint location if the location covers a range."
        },
        "endColumn": {
            "type": "integer",
            "description": "Optional end column of breakpoint location if the location covers a range."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, line, column=None, endLine=None, endColumn=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer line: Start line of breakpoint location.
        :param integer column: Optional start column of breakpoint location.
        :param integer endLine: Optional end line of breakpoint location if the location covers a range.
        :param integer endColumn: Optional end column of breakpoint location if the location covers a range.
        """
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        dct = {
            'line': line,
        }
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        dct.update(self.kwargs)
        return dct


@register
class SourceBreakpoint(BaseSchema):
    """
    Properties of a breakpoint or logpoint passed to the setBreakpoints request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "line": {
            "type": "integer",
            "description": "The source line of the breakpoint or logpoint."
        },
        "column": {
            "type": "integer",
            "description": "An optional source column of the breakpoint."
        },
        "condition": {
            "type": "string",
            "description": "An optional expression for conditional breakpoints.\nIt is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true."
        },
        "hitCondition": {
            "type": "string",
            "description": "An optional expression that controls how many hits of the breakpoint are ignored.\nThe backend is expected to interpret the expression as needed.\nThe attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true."
        },
        "logMessage": {
            "type": "string",
            "description": "If this attribute exists and is non-empty, the backend must not 'break' (stop)\nbut log the message instead. Expressions within {} are interpolated.\nThe attribute is only honored by a debug adapter if the capability 'supportsLogPoints' is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, line, column=None, condition=None, hitCondition=None, logMessage=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer line: The source line of the breakpoint or logpoint.
        :param integer column: An optional source column of the breakpoint.
        :param string condition: An optional expression for conditional breakpoints.
        It is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true.
        :param string hitCondition: An optional expression that controls how many hits of the breakpoint are ignored.
        The backend is expected to interpret the expression as needed.
        The attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true.
        :param string logMessage: If this attribute exists and is non-empty, the backend must not 'break' (stop)
        but log the message instead. Expressions within {} are interpolated.
        The attribute is only honored by a debug adapter if the capability 'supportsLogPoints' is true.
        """
        self.line = line
        self.column = column
        self.condition = condition
        self.hitCondition = hitCondition
        self.logMessage = logMessage
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        line = self.line
        column = self.column
        condition = self.condition
        hitCondition = self.hitCondition
        logMessage = self.logMessage
        dct = {
            'line': line,
        }
        if column is not None:
            dct['column'] = column
        if condition is not None:
            dct['condition'] = condition
        if hitCondition is not None:
            dct['hitCondition'] = hitCondition
        if logMessage is not None:
            dct['logMessage'] = logMessage
        dct.update(self.kwargs)
        return dct


@register
class FunctionBreakpoint(BaseSchema):
    """
    Properties of a breakpoint passed to the setFunctionBreakpoints request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "The name of the function."
        },
        "condition": {
            "type": "string",
            "description": "An optional expression for conditional breakpoints.\nIt is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true."
        },
        "hitCondition": {
            "type": "string",
            "description": "An optional expression that controls how many hits of the breakpoint are ignored.\nThe backend is expected to interpret the expression as needed.\nThe attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name, condition=None, hitCondition=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: The name of the function.
        :param string condition: An optional expression for conditional breakpoints.
        It is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true.
        :param string hitCondition: An optional expression that controls how many hits of the breakpoint are ignored.
        The backend is expected to interpret the expression as needed.
        The attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true.
        """
        self.name = name
        self.condition = condition
        self.hitCondition = hitCondition
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        condition = self.condition
        hitCondition = self.hitCondition
        dct = {
            'name': name,
        }
        if condition is not None:
            dct['condition'] = condition
        if hitCondition is not None:
            dct['hitCondition'] = hitCondition
        dct.update(self.kwargs)
        return dct


@register
class DataBreakpointAccessType(BaseSchema):
    """
    This enumeration defines all possible access types for data breakpoints.

    Note: automatically generated code. Do not edit manually.
    """

    READ = 'read'
    WRITE = 'write'
    READWRITE = 'readWrite'

    VALID_VALUES = set(['read', 'write', 'readWrite'])

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class DataBreakpoint(BaseSchema):
    """
    Properties of a data breakpoint passed to the setDataBreakpoints request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "dataId": {
            "type": "string",
            "description": "An id representing the data. This id is returned from the dataBreakpointInfo request."
        },
        "accessType": {
            "description": "The access type of the data.",
            "type": "DataBreakpointAccessType"
        },
        "condition": {
            "type": "string",
            "description": "An optional expression for conditional breakpoints."
        },
        "hitCondition": {
            "type": "string",
            "description": "An optional expression that controls how many hits of the breakpoint are ignored.\nThe backend is expected to interpret the expression as needed."
        }
    }
    __refs__ = set(['accessType'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, dataId, accessType=None, condition=None, hitCondition=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string dataId: An id representing the data. This id is returned from the dataBreakpointInfo request.
        :param DataBreakpointAccessType accessType: The access type of the data.
        :param string condition: An optional expression for conditional breakpoints.
        :param string hitCondition: An optional expression that controls how many hits of the breakpoint are ignored.
        The backend is expected to interpret the expression as needed.
        """
        self.dataId = dataId
        if accessType is not None:
            assert accessType in DataBreakpointAccessType.VALID_VALUES
        self.accessType = accessType
        self.condition = condition
        self.hitCondition = hitCondition
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dataId = self.dataId
        accessType = self.accessType
        condition = self.condition
        hitCondition = self.hitCondition
        dct = {
            'dataId': dataId,
        }
        if accessType is not None:
            dct['accessType'] = accessType
        if condition is not None:
            dct['condition'] = condition
        if hitCondition is not None:
            dct['hitCondition'] = hitCondition
        dct.update(self.kwargs)
        return dct


@register
class InstructionBreakpoint(BaseSchema):
    """
    Properties of a breakpoint passed to the setInstructionBreakpoints request

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "instructionReference": {
            "type": "string",
            "description": "The instruction reference of the breakpoint.\nThis should be a memory or instruction pointer reference from an EvaluateResponse, Variable, StackFrame, GotoTarget, or Breakpoint."
        },
        "offset": {
            "type": "integer",
            "description": "An optional offset from the instruction reference.\nThis can be negative."
        },
        "condition": {
            "type": "string",
            "description": "An optional expression for conditional breakpoints.\nIt is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true."
        },
        "hitCondition": {
            "type": "string",
            "description": "An optional expression that controls how many hits of the breakpoint are ignored.\nThe backend is expected to interpret the expression as needed.\nThe attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, instructionReference, offset=None, condition=None, hitCondition=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string instructionReference: The instruction reference of the breakpoint.
        This should be a memory or instruction pointer reference from an EvaluateResponse, Variable, StackFrame, GotoTarget, or Breakpoint.
        :param integer offset: An optional offset from the instruction reference.
        This can be negative.
        :param string condition: An optional expression for conditional breakpoints.
        It is only honored by a debug adapter if the capability 'supportsConditionalBreakpoints' is true.
        :param string hitCondition: An optional expression that controls how many hits of the breakpoint are ignored.
        The backend is expected to interpret the expression as needed.
        The attribute is only honored by a debug adapter if the capability 'supportsHitConditionalBreakpoints' is true.
        """
        self.instructionReference = instructionReference
        self.offset = offset
        self.condition = condition
        self.hitCondition = hitCondition
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        instructionReference = self.instructionReference
        offset = self.offset
        condition = self.condition
        hitCondition = self.hitCondition
        dct = {
            'instructionReference': instructionReference,
        }
        if offset is not None:
            dct['offset'] = offset
        if condition is not None:
            dct['condition'] = condition
        if hitCondition is not None:
            dct['hitCondition'] = hitCondition
        dct.update(self.kwargs)
        return dct


@register
class Breakpoint(BaseSchema):
    """
    Information about a Breakpoint created in setBreakpoints, setFunctionBreakpoints,
    setInstructionBreakpoints, or setDataBreakpoints.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "An optional identifier for the breakpoint. It is needed if breakpoint events are used to update or remove breakpoints."
        },
        "verified": {
            "type": "boolean",
            "description": "If true breakpoint could be set (but not necessarily at the desired location)."
        },
        "message": {
            "type": "string",
            "description": "An optional message about the state of the breakpoint.\nThis is shown to the user and can be used to explain why a breakpoint could not be verified."
        },
        "source": {
            "description": "The source where the breakpoint is located.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "The start line of the actual range covered by the breakpoint."
        },
        "column": {
            "type": "integer",
            "description": "An optional start column of the actual range covered by the breakpoint."
        },
        "endLine": {
            "type": "integer",
            "description": "An optional end line of the actual range covered by the breakpoint."
        },
        "endColumn": {
            "type": "integer",
            "description": "An optional end column of the actual range covered by the breakpoint.\nIf no end line is given, then the end column is assumed to be in the start line."
        },
        "instructionReference": {
            "type": "string",
            "description": "An optional memory reference to where the breakpoint is set."
        },
        "offset": {
            "type": "integer",
            "description": "An optional offset from the instruction reference.\nThis can be negative."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, verified, id=None, message=None, source=None, line=None, column=None, endLine=None, endColumn=None, instructionReference=None, offset=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean verified: If true breakpoint could be set (but not necessarily at the desired location).
        :param integer id: An optional identifier for the breakpoint. It is needed if breakpoint events are used to update or remove breakpoints.
        :param string message: An optional message about the state of the breakpoint.
        This is shown to the user and can be used to explain why a breakpoint could not be verified.
        :param Source source: The source where the breakpoint is located.
        :param integer line: The start line of the actual range covered by the breakpoint.
        :param integer column: An optional start column of the actual range covered by the breakpoint.
        :param integer endLine: An optional end line of the actual range covered by the breakpoint.
        :param integer endColumn: An optional end column of the actual range covered by the breakpoint.
        If no end line is given, then the end column is assumed to be in the start line.
        :param string instructionReference: An optional memory reference to where the breakpoint is set.
        :param integer offset: An optional offset from the instruction reference.
        This can be negative.
        """
        self.verified = verified
        self.id = id
        self.message = message
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        self.instructionReference = instructionReference
        self.offset = offset
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        verified = self.verified
        id = self.id  # noqa (assign to builtin)
        message = self.message
        source = self.source
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        instructionReference = self.instructionReference
        offset = self.offset
        dct = {
            'verified': verified,
        }
        if id is not None:
            dct['id'] = id
        if message is not None:
            dct['message'] = message
        if source is not None:
            dct['source'] = source.to_dict(update_ids_to_dap=update_ids_to_dap)
        if line is not None:
            dct['line'] = line
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        if instructionReference is not None:
            dct['instructionReference'] = instructionReference
        if offset is not None:
            dct['offset'] = offset
        dct.update(self.kwargs)
        return dct


@register
class SteppingGranularity(BaseSchema):
    """
    The granularity of one 'step' in the stepping requests 'next', 'stepIn', 'stepOut', and 'stepBack'.

    Note: automatically generated code. Do not edit manually.
    """

    STATEMENT = 'statement'
    LINE = 'line'
    INSTRUCTION = 'instruction'

    VALID_VALUES = set(['statement', 'line', 'instruction'])

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class StepInTarget(BaseSchema):
    """
    A StepInTarget can be used in the 'stepIn' request and determines into which single target the
    stepIn request should step.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "Unique identifier for a stepIn target."
        },
        "label": {
            "type": "string",
            "description": "The name of the stepIn target (shown in the UI)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, label, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer id: Unique identifier for a stepIn target.
        :param string label: The name of the stepIn target (shown in the UI).
        """
        self.id = id
        self.label = label
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        label = self.label
        dct = {
            'id': id,
            'label': label,
        }
        dct.update(self.kwargs)
        return dct


@register
class GotoTarget(BaseSchema):
    """
    A GotoTarget describes a code location that can be used as a target in the 'goto' request.
    
    The possible goto targets can be determined via the 'gotoTargets' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "id": {
            "type": "integer",
            "description": "Unique identifier for a goto target. This is used in the goto request."
        },
        "label": {
            "type": "string",
            "description": "The name of the goto target (shown in the UI)."
        },
        "line": {
            "type": "integer",
            "description": "The line of the goto target."
        },
        "column": {
            "type": "integer",
            "description": "An optional column of the goto target."
        },
        "endLine": {
            "type": "integer",
            "description": "An optional end line of the range covered by the goto target."
        },
        "endColumn": {
            "type": "integer",
            "description": "An optional end column of the range covered by the goto target."
        },
        "instructionPointerReference": {
            "type": "string",
            "description": "Optional memory reference for the instruction pointer value represented by this target."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, id, label, line, column=None, endLine=None, endColumn=None, instructionPointerReference=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer id: Unique identifier for a goto target. This is used in the goto request.
        :param string label: The name of the goto target (shown in the UI).
        :param integer line: The line of the goto target.
        :param integer column: An optional column of the goto target.
        :param integer endLine: An optional end line of the range covered by the goto target.
        :param integer endColumn: An optional end column of the range covered by the goto target.
        :param string instructionPointerReference: Optional memory reference for the instruction pointer value represented by this target.
        """
        self.id = id
        self.label = label
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        self.instructionPointerReference = instructionPointerReference
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        id = self.id  # noqa (assign to builtin)
        label = self.label
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        instructionPointerReference = self.instructionPointerReference
        dct = {
            'id': id,
            'label': label,
            'line': line,
        }
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        if instructionPointerReference is not None:
            dct['instructionPointerReference'] = instructionPointerReference
        dct.update(self.kwargs)
        return dct


@register
class CompletionItem(BaseSchema):
    """
    CompletionItems are the suggestions returned from the CompletionsRequest.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "label": {
            "type": "string",
            "description": "The label of this completion item. By default this is also the text that is inserted when selecting this completion."
        },
        "text": {
            "type": "string",
            "description": "If text is not falsy then it is inserted instead of the label."
        },
        "sortText": {
            "type": "string",
            "description": "A string that should be used when comparing this item with other items. When `falsy` the label is used."
        },
        "type": {
            "description": "The item's type. Typically the client uses this information to render the item in the UI with an icon.",
            "type": "CompletionItemType"
        },
        "start": {
            "type": "integer",
            "description": "This value determines the location (in the CompletionsRequest's 'text' attribute) where the completion text is added.\nIf missing the text is added at the location specified by the CompletionsRequest's 'column' attribute."
        },
        "length": {
            "type": "integer",
            "description": "This value determines how many characters are overwritten by the completion text.\nIf missing the value 0 is assumed which results in the completion text being inserted."
        },
        "selectionStart": {
            "type": "integer",
            "description": "Determines the start of the new selection after the text has been inserted (or replaced).\nThe start position must in the range 0 and length of the completion text.\nIf omitted the selection starts at the end of the completion text."
        },
        "selectionLength": {
            "type": "integer",
            "description": "Determines the length of the new selection after the text has been inserted (or replaced).\nThe selection can not extend beyond the bounds of the completion text.\nIf omitted the length is assumed to be 0."
        }
    }
    __refs__ = set(['type'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, label, text=None, sortText=None, type=None, start=None, length=None, selectionStart=None, selectionLength=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string label: The label of this completion item. By default this is also the text that is inserted when selecting this completion.
        :param string text: If text is not falsy then it is inserted instead of the label.
        :param string sortText: A string that should be used when comparing this item with other items. When `falsy` the label is used.
        :param CompletionItemType type: The item's type. Typically the client uses this information to render the item in the UI with an icon.
        :param integer start: This value determines the location (in the CompletionsRequest's 'text' attribute) where the completion text is added.
        If missing the text is added at the location specified by the CompletionsRequest's 'column' attribute.
        :param integer length: This value determines how many characters are overwritten by the completion text.
        If missing the value 0 is assumed which results in the completion text being inserted.
        :param integer selectionStart: Determines the start of the new selection after the text has been inserted (or replaced).
        The start position must in the range 0 and length of the completion text.
        If omitted the selection starts at the end of the completion text.
        :param integer selectionLength: Determines the length of the new selection after the text has been inserted (or replaced).
        The selection can not extend beyond the bounds of the completion text.
        If omitted the length is assumed to be 0.
        """
        self.label = label
        self.text = text
        self.sortText = sortText
        if type is not None:
            assert type in CompletionItemType.VALID_VALUES
        self.type = type
        self.start = start
        self.length = length
        self.selectionStart = selectionStart
        self.selectionLength = selectionLength
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        label = self.label
        text = self.text
        sortText = self.sortText
        type = self.type  # noqa (assign to builtin)
        start = self.start
        length = self.length
        selectionStart = self.selectionStart
        selectionLength = self.selectionLength
        dct = {
            'label': label,
        }
        if text is not None:
            dct['text'] = text
        if sortText is not None:
            dct['sortText'] = sortText
        if type is not None:
            dct['type'] = type
        if start is not None:
            dct['start'] = start
        if length is not None:
            dct['length'] = length
        if selectionStart is not None:
            dct['selectionStart'] = selectionStart
        if selectionLength is not None:
            dct['selectionLength'] = selectionLength
        dct.update(self.kwargs)
        return dct


@register
class CompletionItemType(BaseSchema):
    """
    Some predefined types for the CompletionItem. Please note that not all clients have specific icons
    for all of them.

    Note: automatically generated code. Do not edit manually.
    """

    METHOD = 'method'
    FUNCTION = 'function'
    CONSTRUCTOR = 'constructor'
    FIELD = 'field'
    VARIABLE = 'variable'
    CLASS = 'class'
    INTERFACE = 'interface'
    MODULE = 'module'
    PROPERTY = 'property'
    UNIT = 'unit'
    VALUE = 'value'
    ENUM = 'enum'
    KEYWORD = 'keyword'
    SNIPPET = 'snippet'
    TEXT = 'text'
    COLOR = 'color'
    FILE = 'file'
    REFERENCE = 'reference'
    CUSTOMCOLOR = 'customcolor'

    VALID_VALUES = set(['method', 'function', 'constructor', 'field', 'variable', 'class', 'interface', 'module', 'property', 'unit', 'value', 'enum', 'keyword', 'snippet', 'text', 'color', 'file', 'reference', 'customcolor'])

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class ChecksumAlgorithm(BaseSchema):
    """
    Names of checksum algorithms that may be supported by a debug adapter.

    Note: automatically generated code. Do not edit manually.
    """

    MD5 = 'MD5'
    SHA1 = 'SHA1'
    SHA256 = 'SHA256'
    TIMESTAMP = 'timestamp'

    VALID_VALUES = set(['MD5', 'SHA1', 'SHA256', 'timestamp'])

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class Checksum(BaseSchema):
    """
    The checksum of an item calculated by the specified algorithm.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "algorithm": {
            "description": "The algorithm used to calculate this checksum.",
            "type": "ChecksumAlgorithm"
        },
        "checksum": {
            "type": "string",
            "description": "Value of the checksum."
        }
    }
    __refs__ = set(['algorithm'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, algorithm, checksum, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ChecksumAlgorithm algorithm: The algorithm used to calculate this checksum.
        :param string checksum: Value of the checksum.
        """
        if algorithm is not None:
            assert algorithm in ChecksumAlgorithm.VALID_VALUES
        self.algorithm = algorithm
        self.checksum = checksum
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        algorithm = self.algorithm
        checksum = self.checksum
        dct = {
            'algorithm': algorithm,
            'checksum': checksum,
        }
        dct.update(self.kwargs)
        return dct


@register
class ValueFormat(BaseSchema):
    """
    Provides formatting information for a value.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "hex": {
            "type": "boolean",
            "description": "Display the value in hex."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, hex=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean hex: Display the value in hex.
        """
        self.hex = hex
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        hex = self.hex  # noqa (assign to builtin)
        dct = {
        }
        if hex is not None:
            dct['hex'] = hex
        dct.update(self.kwargs)
        return dct


@register
class StackFrameFormat(BaseSchema):
    """
    Provides formatting information for a stack frame.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "hex": {
            "type": "boolean",
            "description": "Display the value in hex."
        },
        "parameters": {
            "type": "boolean",
            "description": "Displays parameters for the stack frame."
        },
        "parameterTypes": {
            "type": "boolean",
            "description": "Displays the types of parameters for the stack frame."
        },
        "parameterNames": {
            "type": "boolean",
            "description": "Displays the names of parameters for the stack frame."
        },
        "parameterValues": {
            "type": "boolean",
            "description": "Displays the values of parameters for the stack frame."
        },
        "line": {
            "type": "boolean",
            "description": "Displays the line number of the stack frame."
        },
        "module": {
            "type": "boolean",
            "description": "Displays the module of the stack frame."
        },
        "includeAll": {
            "type": "boolean",
            "description": "Includes all stack frames, including those the debug adapter might otherwise hide."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, hex=None, parameters=None, parameterTypes=None, parameterNames=None, parameterValues=None, line=None, module=None, includeAll=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean hex: Display the value in hex.
        :param boolean parameters: Displays parameters for the stack frame.
        :param boolean parameterTypes: Displays the types of parameters for the stack frame.
        :param boolean parameterNames: Displays the names of parameters for the stack frame.
        :param boolean parameterValues: Displays the values of parameters for the stack frame.
        :param boolean line: Displays the line number of the stack frame.
        :param boolean module: Displays the module of the stack frame.
        :param boolean includeAll: Includes all stack frames, including those the debug adapter might otherwise hide.
        """
        self.hex = hex
        self.parameters = parameters
        self.parameterTypes = parameterTypes
        self.parameterNames = parameterNames
        self.parameterValues = parameterValues
        self.line = line
        self.module = module
        self.includeAll = includeAll
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        hex = self.hex  # noqa (assign to builtin)
        parameters = self.parameters
        parameterTypes = self.parameterTypes
        parameterNames = self.parameterNames
        parameterValues = self.parameterValues
        line = self.line
        module = self.module
        includeAll = self.includeAll
        dct = {
        }
        if hex is not None:
            dct['hex'] = hex
        if parameters is not None:
            dct['parameters'] = parameters
        if parameterTypes is not None:
            dct['parameterTypes'] = parameterTypes
        if parameterNames is not None:
            dct['parameterNames'] = parameterNames
        if parameterValues is not None:
            dct['parameterValues'] = parameterValues
        if line is not None:
            dct['line'] = line
        if module is not None:
            dct['module'] = module
        if includeAll is not None:
            dct['includeAll'] = includeAll
        dct.update(self.kwargs)
        return dct


@register
class ExceptionFilterOptions(BaseSchema):
    """
    An ExceptionFilterOptions is used to specify an exception filter together with a condition for the
    setExceptionsFilter request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "filterId": {
            "type": "string",
            "description": "ID of an exception filter returned by the 'exceptionBreakpointFilters' capability."
        },
        "condition": {
            "type": "string",
            "description": "An optional expression for conditional exceptions.\nThe exception will break into the debugger if the result of the condition is true."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, filterId, condition=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string filterId: ID of an exception filter returned by the 'exceptionBreakpointFilters' capability.
        :param string condition: An optional expression for conditional exceptions.
        The exception will break into the debugger if the result of the condition is true.
        """
        self.filterId = filterId
        self.condition = condition
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        filterId = self.filterId
        condition = self.condition
        dct = {
            'filterId': filterId,
        }
        if condition is not None:
            dct['condition'] = condition
        dct.update(self.kwargs)
        return dct


@register
class ExceptionOptions(BaseSchema):
    """
    An ExceptionOptions assigns configuration options to a set of exceptions.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "path": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ExceptionPathSegment"
            },
            "description": "A path that selects a single or multiple exceptions in a tree. If 'path' is missing, the whole tree is selected.\nBy convention the first segment of the path is a category that is used to group exceptions in the UI."
        },
        "breakMode": {
            "description": "Condition when a thrown exception should result in a break.",
            "type": "ExceptionBreakMode"
        }
    }
    __refs__ = set(['breakMode'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakMode, path=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ExceptionBreakMode breakMode: Condition when a thrown exception should result in a break.
        :param array path: A path that selects a single or multiple exceptions in a tree. If 'path' is missing, the whole tree is selected.
        By convention the first segment of the path is a category that is used to group exceptions in the UI.
        """
        if breakMode is not None:
            assert breakMode in ExceptionBreakMode.VALID_VALUES
        self.breakMode = breakMode
        self.path = path
        if update_ids_from_dap and self.path:
            for o in self.path:
                ExceptionPathSegment.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakMode = self.breakMode
        path = self.path
        if path and hasattr(path[0], "to_dict"):
            path = [x.to_dict() for x in path]
        dct = {
            'breakMode': breakMode,
        }
        if path is not None:
            dct['path'] = [ExceptionPathSegment.update_dict_ids_to_dap(o) for o in path] if (update_ids_to_dap and path) else path
        dct.update(self.kwargs)
        return dct


@register
class ExceptionBreakMode(BaseSchema):
    """
    This enumeration defines all possible conditions when a thrown exception should result in a break.
    
    never: never breaks,
    
    always: always breaks,
    
    unhandled: breaks when exception unhandled,
    
    userUnhandled: breaks if the exception is not handled by user code.

    Note: automatically generated code. Do not edit manually.
    """

    NEVER = 'never'
    ALWAYS = 'always'
    UNHANDLED = 'unhandled'
    USERUNHANDLED = 'userUnhandled'

    VALID_VALUES = set(['never', 'always', 'unhandled', 'userUnhandled'])

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class ExceptionPathSegment(BaseSchema):
    """
    An ExceptionPathSegment represents a segment in a path that is used to match leafs or nodes in a
    tree of exceptions.
    
    If a segment consists of more than one name, it matches the names provided if 'negate' is false or
    missing or
    
    it matches anything except the names provided if 'negate' is true.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "negate": {
            "type": "boolean",
            "description": "If false or missing this segment matches the names provided, otherwise it matches anything except the names provided."
        },
        "names": {
            "type": "array",
            "items": {
                "type": "string"
            },
            "description": "Depending on the value of 'negate' the names that should match or not match."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, names, negate=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array names: Depending on the value of 'negate' the names that should match or not match.
        :param boolean negate: If false or missing this segment matches the names provided, otherwise it matches anything except the names provided.
        """
        self.names = names
        self.negate = negate
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        names = self.names
        if names and hasattr(names[0], "to_dict"):
            names = [x.to_dict() for x in names]
        negate = self.negate
        dct = {
            'names': names,
        }
        if negate is not None:
            dct['negate'] = negate
        dct.update(self.kwargs)
        return dct


@register
class ExceptionDetails(BaseSchema):
    """
    Detailed information about an exception that has occurred.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "message": {
            "type": "string",
            "description": "Message contained in the exception."
        },
        "typeName": {
            "type": "string",
            "description": "Short type name of the exception object."
        },
        "fullTypeName": {
            "type": "string",
            "description": "Fully-qualified type name of the exception object."
        },
        "evaluateName": {
            "type": "string",
            "description": "Optional expression that can be evaluated in the current scope to obtain the exception object."
        },
        "stackTrace": {
            "type": "string",
            "description": "Stack trace at the time the exception was thrown."
        },
        "innerException": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/ExceptionDetails"
            },
            "description": "Details of the exception contained by this exception, if any."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, message=None, typeName=None, fullTypeName=None, evaluateName=None, stackTrace=None, innerException=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string message: Message contained in the exception.
        :param string typeName: Short type name of the exception object.
        :param string fullTypeName: Fully-qualified type name of the exception object.
        :param string evaluateName: Optional expression that can be evaluated in the current scope to obtain the exception object.
        :param string stackTrace: Stack trace at the time the exception was thrown.
        :param array innerException: Details of the exception contained by this exception, if any.
        """
        self.message = message
        self.typeName = typeName
        self.fullTypeName = fullTypeName
        self.evaluateName = evaluateName
        self.stackTrace = stackTrace
        self.innerException = innerException
        if update_ids_from_dap and self.innerException:
            for o in self.innerException:
                ExceptionDetails.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        message = self.message
        typeName = self.typeName
        fullTypeName = self.fullTypeName
        evaluateName = self.evaluateName
        stackTrace = self.stackTrace
        innerException = self.innerException
        if innerException and hasattr(innerException[0], "to_dict"):
            innerException = [x.to_dict() for x in innerException]
        dct = {
        }
        if message is not None:
            dct['message'] = message
        if typeName is not None:
            dct['typeName'] = typeName
        if fullTypeName is not None:
            dct['fullTypeName'] = fullTypeName
        if evaluateName is not None:
            dct['evaluateName'] = evaluateName
        if stackTrace is not None:
            dct['stackTrace'] = stackTrace
        if innerException is not None:
            dct['innerException'] = [ExceptionDetails.update_dict_ids_to_dap(o) for o in innerException] if (update_ids_to_dap and innerException) else innerException
        dct.update(self.kwargs)
        return dct


@register
class DisassembledInstruction(BaseSchema):
    """
    Represents a single disassembled instruction.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "address": {
            "type": "string",
            "description": "The address of the instruction. Treated as a hex value if prefixed with '0x', or as a decimal value otherwise."
        },
        "instructionBytes": {
            "type": "string",
            "description": "Optional raw bytes representing the instruction and its operands, in an implementation-defined format."
        },
        "instruction": {
            "type": "string",
            "description": "Text representing the instruction and its operands, in an implementation-defined format."
        },
        "symbol": {
            "type": "string",
            "description": "Name of the symbol that corresponds with the location of this instruction, if any."
        },
        "location": {
            "description": "Source location that corresponds to this instruction, if any.\nShould always be set (if available) on the first instruction returned,\nbut can be omitted afterwards if this instruction maps to the same source file as the previous instruction.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "The line within the source location that corresponds to this instruction, if any."
        },
        "column": {
            "type": "integer",
            "description": "The column within the line that corresponds to this instruction, if any."
        },
        "endLine": {
            "type": "integer",
            "description": "The end line of the range that corresponds to this instruction, if any."
        },
        "endColumn": {
            "type": "integer",
            "description": "The end column of the range that corresponds to this instruction, if any."
        }
    }
    __refs__ = set(['location'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, address, instruction, instructionBytes=None, symbol=None, location=None, line=None, column=None, endLine=None, endColumn=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string address: The address of the instruction. Treated as a hex value if prefixed with '0x', or as a decimal value otherwise.
        :param string instruction: Text representing the instruction and its operands, in an implementation-defined format.
        :param string instructionBytes: Optional raw bytes representing the instruction and its operands, in an implementation-defined format.
        :param string symbol: Name of the symbol that corresponds with the location of this instruction, if any.
        :param Source location: Source location that corresponds to this instruction, if any.
        Should always be set (if available) on the first instruction returned,
        but can be omitted afterwards if this instruction maps to the same source file as the previous instruction.
        :param integer line: The line within the source location that corresponds to this instruction, if any.
        :param integer column: The column within the line that corresponds to this instruction, if any.
        :param integer endLine: The end line of the range that corresponds to this instruction, if any.
        :param integer endColumn: The end column of the range that corresponds to this instruction, if any.
        """
        self.address = address
        self.instruction = instruction
        self.instructionBytes = instructionBytes
        self.symbol = symbol
        if location is None:
            self.location = Source()
        else:
            self.location = Source(update_ids_from_dap=update_ids_from_dap, **location) if location.__class__ !=  Source else location
        self.line = line
        self.column = column
        self.endLine = endLine
        self.endColumn = endColumn
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        address = self.address
        instruction = self.instruction
        instructionBytes = self.instructionBytes
        symbol = self.symbol
        location = self.location
        line = self.line
        column = self.column
        endLine = self.endLine
        endColumn = self.endColumn
        dct = {
            'address': address,
            'instruction': instruction,
        }
        if instructionBytes is not None:
            dct['instructionBytes'] = instructionBytes
        if symbol is not None:
            dct['symbol'] = symbol
        if location is not None:
            dct['location'] = location.to_dict(update_ids_to_dap=update_ids_to_dap)
        if line is not None:
            dct['line'] = line
        if column is not None:
            dct['column'] = column
        if endLine is not None:
            dct['endLine'] = endLine
        if endColumn is not None:
            dct['endColumn'] = endColumn
        dct.update(self.kwargs)
        return dct


@register
class InvalidatedAreas(BaseSchema):
    """
    Logical areas that can be invalidated by the 'invalidated' event.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register_request('setDebuggerProperty')
@register
class SetDebuggerPropertyRequest(BaseSchema):
    """
    The request can be used to enable or disable debugger features.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setDebuggerProperty"
            ]
        },
        "arguments": {
            "type": "SetDebuggerPropertyArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetDebuggerPropertyArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setDebuggerProperty'
        if arguments is None:
            self.arguments = SetDebuggerPropertyArguments()
        else:
            self.arguments = SetDebuggerPropertyArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetDebuggerPropertyArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetDebuggerPropertyArguments(BaseSchema):
    """
    Arguments for 'setDebuggerProperty' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "ideOS": {
            "type": [
                "string"
            ],
            "description": "OS where the ide is running. Supported values [Windows, Linux]"
        },
        "dontTraceStartPatterns": {
            "type": [
                "array"
            ],
            "description": "Patterns to match with the start of the file paths. Matching paths will be added to a list of file where trace is ignored."
        },
        "dontTraceEndPatterns": {
            "type": [
                "array"
            ],
            "description": "Patterns to match with the end of the file paths. Matching paths will be added to a list of file where trace is ignored."
        },
        "skipSuspendOnBreakpointException": {
            "type": [
                "array"
            ],
            "description": "List of exceptions that should be skipped when doing condition evaluations."
        },
        "skipPrintBreakpointException": {
            "type": [
                "array"
            ],
            "description": "List of exceptions that should skip printing to stderr when doing condition evaluations."
        },
        "multiThreadsSingleNotification": {
            "type": [
                "boolean"
            ],
            "description": "If false then a notification is generated for each thread event. If true a single event is gnenerated, and all threads follow that behavior."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, ideOS=None, dontTraceStartPatterns=None, dontTraceEndPatterns=None, skipSuspendOnBreakpointException=None, skipPrintBreakpointException=None, multiThreadsSingleNotification=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ['string'] ideOS: OS where the ide is running. Supported values [Windows, Linux]
        :param ['array'] dontTraceStartPatterns: Patterns to match with the start of the file paths. Matching paths will be added to a list of file where trace is ignored.
        :param ['array'] dontTraceEndPatterns: Patterns to match with the end of the file paths. Matching paths will be added to a list of file where trace is ignored.
        :param ['array'] skipSuspendOnBreakpointException: List of exceptions that should be skipped when doing condition evaluations.
        :param ['array'] skipPrintBreakpointException: List of exceptions that should skip printing to stderr when doing condition evaluations.
        :param ['boolean'] multiThreadsSingleNotification: If false then a notification is generated for each thread event. If true a single event is gnenerated, and all threads follow that behavior.
        """
        self.ideOS = ideOS
        self.dontTraceStartPatterns = dontTraceStartPatterns
        self.dontTraceEndPatterns = dontTraceEndPatterns
        self.skipSuspendOnBreakpointException = skipSuspendOnBreakpointException
        self.skipPrintBreakpointException = skipPrintBreakpointException
        self.multiThreadsSingleNotification = multiThreadsSingleNotification
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        ideOS = self.ideOS
        dontTraceStartPatterns = self.dontTraceStartPatterns
        dontTraceEndPatterns = self.dontTraceEndPatterns
        skipSuspendOnBreakpointException = self.skipSuspendOnBreakpointException
        skipPrintBreakpointException = self.skipPrintBreakpointException
        multiThreadsSingleNotification = self.multiThreadsSingleNotification
        dct = {
        }
        if ideOS is not None:
            dct['ideOS'] = ideOS
        if dontTraceStartPatterns is not None:
            dct['dontTraceStartPatterns'] = dontTraceStartPatterns
        if dontTraceEndPatterns is not None:
            dct['dontTraceEndPatterns'] = dontTraceEndPatterns
        if skipSuspendOnBreakpointException is not None:
            dct['skipSuspendOnBreakpointException'] = skipSuspendOnBreakpointException
        if skipPrintBreakpointException is not None:
            dct['skipPrintBreakpointException'] = skipPrintBreakpointException
        if multiThreadsSingleNotification is not None:
            dct['multiThreadsSingleNotification'] = multiThreadsSingleNotification
        dct.update(self.kwargs)
        return dct


@register_response('setDebuggerProperty')
@register
class SetDebuggerPropertyResponse(BaseSchema):
    """
    Response to 'setDebuggerProperty' request. This is just an acknowledgement, so no body field is
    required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_event('pydevdInputRequested')
@register
class PydevdInputRequestedEvent(BaseSchema):
    """
    The event indicates input was requested by debuggee.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "event"
            ]
        },
        "event": {
            "type": "string",
            "enum": [
                "pydevdInputRequested"
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Event-specific information."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string event: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Event-specific information.
        """
        self.type = 'event'
        self.event = 'pydevdInputRequested'
        self.seq = seq
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        event = self.event
        seq = self.seq
        body = self.body
        dct = {
            'type': type,
            'event': event,
            'seq': seq,
        }
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register_request('setPydevdSourceMap')
@register
class SetPydevdSourceMapRequest(BaseSchema):
    """
    Sets multiple PydevdSourceMap for a single source and clears all previous PydevdSourceMap in that
    source.
    
    i.e.: Maps paths and lines in a 1:N mapping (use case: map a single file in the IDE to multiple
    IPython cells).
    
    To clear all PydevdSourceMap for a source, specify an empty array.
    
    Interaction with breakpoints: When a new mapping is sent, breakpoints that match the source (or
    previously matched a source) are reapplied.
    
    Interaction with launch pathMapping: both mappings are independent. This mapping is applied after
    the launch pathMapping.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "setPydevdSourceMap"
            ]
        },
        "arguments": {
            "type": "SetPydevdSourceMapArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param SetPydevdSourceMapArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'setPydevdSourceMap'
        if arguments is None:
            self.arguments = SetPydevdSourceMapArguments()
        else:
            self.arguments = SetPydevdSourceMapArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  SetPydevdSourceMapArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetPydevdSourceMapArguments(BaseSchema):
    """
    Arguments for 'setPydevdSourceMap' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "source": {
            "description": "The source location of the PydevdSourceMap; 'source.path' must be specified (e.g.: for an ipython notebook this could be something as /home/notebook/note.py).",
            "type": "Source"
        },
        "pydevdSourceMaps": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/PydevdSourceMap"
            },
            "description": "The PydevdSourceMaps to be set to the given source (provide an empty array to clear the source mappings for a given path)."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, source, pydevdSourceMaps=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Source source: The source location of the PydevdSourceMap; 'source.path' must be specified (e.g.: for an ipython notebook this could be something as /home/notebook/note.py).
        :param array pydevdSourceMaps: The PydevdSourceMaps to be set to the given source (provide an empty array to clear the source mappings for a given path).
        """
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.pydevdSourceMaps = pydevdSourceMaps
        if update_ids_from_dap and self.pydevdSourceMaps:
            for o in self.pydevdSourceMaps:
                PydevdSourceMap.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        source = self.source
        pydevdSourceMaps = self.pydevdSourceMaps
        if pydevdSourceMaps and hasattr(pydevdSourceMaps[0], "to_dict"):
            pydevdSourceMaps = [x.to_dict() for x in pydevdSourceMaps]
        dct = {
            'source': source.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        if pydevdSourceMaps is not None:
            dct['pydevdSourceMaps'] = [PydevdSourceMap.update_dict_ids_to_dap(o) for o in pydevdSourceMaps] if (update_ids_to_dap and pydevdSourceMaps) else pydevdSourceMaps
        dct.update(self.kwargs)
        return dct


@register_response('setPydevdSourceMap')
@register
class SetPydevdSourceMapResponse(BaseSchema):
    """
    Response to 'setPydevdSourceMap' request. This is just an acknowledgement, so no body field is
    required.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Contains request result if success is true and optional error details if success is false."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, seq=-1, message=None, body=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] body: Contains request result if success is true and optional error details if success is false.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        self.seq = seq
        self.message = message
        self.body = body
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        seq = self.seq
        message = self.message
        body = self.body
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        if body is not None:
            dct['body'] = body
        dct.update(self.kwargs)
        return dct


@register
class PydevdSourceMap(BaseSchema):
    """
    Information that allows mapping a local line to a remote source/line.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "line": {
            "type": "integer",
            "description": "The local line to which the mapping should map to (e.g.: for an ipython notebook this would be the first line of the cell in the file)."
        },
        "endLine": {
            "type": "integer",
            "description": "The end line."
        },
        "runtimeSource": {
            "description": "The path that the user has remotely -- 'source.path' must be specified (e.g.: for an ipython notebook this could be something as '<ipython-input-1-4561234>')",
            "type": "Source"
        },
        "runtimeLine": {
            "type": "integer",
            "description": "The remote line to which the mapping should map to (e.g.: for an ipython notebook this would be always 1 as it'd map the start of the cell)."
        }
    }
    __refs__ = set(['runtimeSource'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, line, endLine, runtimeSource, runtimeLine, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer line: The local line to which the mapping should map to (e.g.: for an ipython notebook this would be the first line of the cell in the file).
        :param integer endLine: The end line.
        :param Source runtimeSource: The path that the user has remotely -- 'source.path' must be specified (e.g.: for an ipython notebook this could be something as '<ipython-input-1-4561234>')
        :param integer runtimeLine: The remote line to which the mapping should map to (e.g.: for an ipython notebook this would be always 1 as it'd map the start of the cell).
        """
        self.line = line
        self.endLine = endLine
        if runtimeSource is None:
            self.runtimeSource = Source()
        else:
            self.runtimeSource = Source(update_ids_from_dap=update_ids_from_dap, **runtimeSource) if runtimeSource.__class__ !=  Source else runtimeSource
        self.runtimeLine = runtimeLine
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        line = self.line
        endLine = self.endLine
        runtimeSource = self.runtimeSource
        runtimeLine = self.runtimeLine
        dct = {
            'line': line,
            'endLine': endLine,
            'runtimeSource': runtimeSource.to_dict(update_ids_to_dap=update_ids_to_dap),
            'runtimeLine': runtimeLine,
        }
        dct.update(self.kwargs)
        return dct


@register_request('pydevdSystemInfo')
@register
class PydevdSystemInfoRequest(BaseSchema):
    """
    The request can be used retrieve system information, python version, etc.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "pydevdSystemInfo"
            ]
        },
        "arguments": {
            "type": "PydevdSystemInfoArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, seq=-1, arguments=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param PydevdSystemInfoArguments arguments: 
        """
        self.type = 'request'
        self.command = 'pydevdSystemInfo'
        self.seq = seq
        if arguments is None:
            self.arguments = PydevdSystemInfoArguments()
        else:
            self.arguments = PydevdSystemInfoArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  PydevdSystemInfoArguments else arguments
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        seq = self.seq
        arguments = self.arguments
        dct = {
            'type': type,
            'command': command,
            'seq': seq,
        }
        if arguments is not None:
            dct['arguments'] = arguments.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class PydevdSystemInfoArguments(BaseSchema):
    """
    Arguments for 'pydevdSystemInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register_response('pydevdSystemInfo')
@register
class PydevdSystemInfoResponse(BaseSchema):
    """
    Response to 'pydevdSystemInfo' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "python": {
                    "$ref": "#/definitions/PydevdPythonInfo",
                    "description": "Information about the python version running in the current process."
                },
                "platform": {
                    "$ref": "#/definitions/PydevdPlatformInfo",
                    "description": "Information about the plarforn on which the current process is running."
                },
                "process": {
                    "$ref": "#/definitions/PydevdProcessInfo",
                    "description": "Information about the current process."
                },
                "pydevd": {
                    "$ref": "#/definitions/PydevdInfo",
                    "description": "Information about pydevd."
                }
            },
            "required": [
                "python",
                "platform",
                "process",
                "pydevd"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param PydevdSystemInfoResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = PydevdSystemInfoResponseBody()
        else:
            self.body = PydevdSystemInfoResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  PydevdSystemInfoResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register
class PydevdPythonInfo(BaseSchema):
    """
    This object contains python version and implementation details.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "version": {
            "type": "string",
            "description": "Python version as a string in semver format: <major>.<minor>.<micro><releaselevel><serial>."
        },
        "implementation": {
            "description": "Python version as a string in this format <major>.<minor>.<micro><releaselevel><serial>.",
            "type": "PydevdPythonImplementationInfo"
        }
    }
    __refs__ = set(['implementation'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, version=None, implementation=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string version: Python version as a string in semver format: <major>.<minor>.<micro><releaselevel><serial>.
        :param PydevdPythonImplementationInfo implementation: Python version as a string in this format <major>.<minor>.<micro><releaselevel><serial>.
        """
        self.version = version
        if implementation is None:
            self.implementation = PydevdPythonImplementationInfo()
        else:
            self.implementation = PydevdPythonImplementationInfo(update_ids_from_dap=update_ids_from_dap, **implementation) if implementation.__class__ !=  PydevdPythonImplementationInfo else implementation
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        version = self.version
        implementation = self.implementation
        dct = {
        }
        if version is not None:
            dct['version'] = version
        if implementation is not None:
            dct['implementation'] = implementation.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class PydevdPythonImplementationInfo(BaseSchema):
    """
    This object contains python implementation details.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "Python implementation name."
        },
        "version": {
            "type": "string",
            "description": "Python version as a string in semver format: <major>.<minor>.<micro><releaselevel><serial>."
        },
        "description": {
            "type": "string",
            "description": "Optional description for this python implementation."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name=None, version=None, description=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: Python implementation name.
        :param string version: Python version as a string in semver format: <major>.<minor>.<micro><releaselevel><serial>.
        :param string description: Optional description for this python implementation.
        """
        self.name = name
        self.version = version
        self.description = description
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        version = self.version
        description = self.description
        dct = {
        }
        if name is not None:
            dct['name'] = name
        if version is not None:
            dct['version'] = version
        if description is not None:
            dct['description'] = description
        dct.update(self.kwargs)
        return dct


@register
class PydevdPlatformInfo(BaseSchema):
    """
    This object contains python version and implementation details.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "Name of the platform as returned by 'sys.platform'."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: Name of the platform as returned by 'sys.platform'.
        """
        self.name = name
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        dct = {
        }
        if name is not None:
            dct['name'] = name
        dct.update(self.kwargs)
        return dct


@register
class PydevdProcessInfo(BaseSchema):
    """
    This object contains python process details.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "pid": {
            "type": "integer",
            "description": "Process ID for the current process."
        },
        "ppid": {
            "type": "integer",
            "description": "Parent Process ID for the current process."
        },
        "executable": {
            "type": "string",
            "description": "Path to the executable as returned by 'sys.executable'."
        },
        "bitness": {
            "type": "integer",
            "description": "Integer value indicating the bitness of the current process."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, pid=None, ppid=None, executable=None, bitness=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer pid: Process ID for the current process.
        :param integer ppid: Parent Process ID for the current process.
        :param string executable: Path to the executable as returned by 'sys.executable'.
        :param integer bitness: Integer value indicating the bitness of the current process.
        """
        self.pid = pid
        self.ppid = ppid
        self.executable = executable
        self.bitness = bitness
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        pid = self.pid
        ppid = self.ppid
        executable = self.executable
        bitness = self.bitness
        dct = {
        }
        if pid is not None:
            dct['pid'] = pid
        if ppid is not None:
            dct['ppid'] = ppid
        if executable is not None:
            dct['executable'] = executable
        if bitness is not None:
            dct['bitness'] = bitness
        dct.update(self.kwargs)
        return dct


@register
class PydevdInfo(BaseSchema):
    """
    This object contains details on pydevd.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "usingCython": {
            "type": "boolean",
            "description": "Specifies whether the cython native module is being used."
        },
        "usingFrameEval": {
            "type": "boolean",
            "description": "Specifies whether the frame eval native module is being used."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, usingCython=None, usingFrameEval=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean usingCython: Specifies whether the cython native module is being used.
        :param boolean usingFrameEval: Specifies whether the frame eval native module is being used.
        """
        self.usingCython = usingCython
        self.usingFrameEval = usingFrameEval
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        usingCython = self.usingCython
        usingFrameEval = self.usingFrameEval
        dct = {
        }
        if usingCython is not None:
            dct['usingCython'] = usingCython
        if usingFrameEval is not None:
            dct['usingFrameEval'] = usingFrameEval
        dct.update(self.kwargs)
        return dct


@register_request('pydevdAuthorize')
@register
class PydevdAuthorizeRequest(BaseSchema):
    """
    A request to authorize the ide to start accepting commands.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "request"
            ]
        },
        "command": {
            "type": "string",
            "enum": [
                "pydevdAuthorize"
            ]
        },
        "arguments": {
            "type": "PydevdAuthorizeArguments"
        }
    }
    __refs__ = set(['arguments'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, arguments, seq=-1, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param string command: 
        :param PydevdAuthorizeArguments arguments: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        """
        self.type = 'request'
        self.command = 'pydevdAuthorize'
        if arguments is None:
            self.arguments = PydevdAuthorizeArguments()
        else:
            self.arguments = PydevdAuthorizeArguments(update_ids_from_dap=update_ids_from_dap, **arguments) if arguments.__class__ !=  PydevdAuthorizeArguments else arguments
        self.seq = seq
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        command = self.command
        arguments = self.arguments
        seq = self.seq
        dct = {
            'type': type,
            'command': command,
            'arguments': arguments.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        dct.update(self.kwargs)
        return dct


@register
class PydevdAuthorizeArguments(BaseSchema):
    """
    Arguments for 'pydevdAuthorize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "debugServerAccessToken": {
            "type": "string",
            "description": "The access token to access the debug server."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, debugServerAccessToken=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string debugServerAccessToken: The access token to access the debug server.
        """
        self.debugServerAccessToken = debugServerAccessToken
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        debugServerAccessToken = self.debugServerAccessToken
        dct = {
        }
        if debugServerAccessToken is not None:
            dct['debugServerAccessToken'] = debugServerAccessToken
        dct.update(self.kwargs)
        return dct


@register_response('pydevdAuthorize')
@register
class PydevdAuthorizeResponse(BaseSchema):
    """
    Response to 'pydevdAuthorize' request.

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "seq": {
            "type": "integer",
            "description": "Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request."
        },
        "type": {
            "type": "string",
            "enum": [
                "response"
            ]
        },
        "request_seq": {
            "type": "integer",
            "description": "Sequence number of the corresponding request."
        },
        "success": {
            "type": "boolean",
            "description": "Outcome of the request.\nIf true, the request was successful and the 'body' attribute may contain the result of the request.\nIf the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error')."
        },
        "command": {
            "type": "string",
            "description": "The command requested."
        },
        "message": {
            "type": "string",
            "description": "Contains the raw error in short form if 'success' is false.\nThis raw error might be interpreted by the frontend and is not shown in the UI.\nSome predefined values exist.",
            "_enum": [
                "cancelled"
            ],
            "enumDescriptions": [
                "request was cancelled."
            ]
        },
        "body": {
            "type": "object",
            "properties": {
                "clientAccessToken": {
                    "type": "string",
                    "description": "The access token to access the client (i.e.: usually the IDE)."
                }
            },
            "required": [
                "clientAccessToken"
            ]
        }
    }
    __refs__ = set(['body'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, request_seq, success, command, body, seq=-1, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string type: 
        :param integer request_seq: Sequence number of the corresponding request.
        :param boolean success: Outcome of the request.
        If true, the request was successful and the 'body' attribute may contain the result of the request.
        If the value is false, the attribute 'message' contains the error in short form and the 'body' may contain additional information (see 'ErrorResponse.body.error').
        :param string command: The command requested.
        :param PydevdAuthorizeResponseBody body: 
        :param integer seq: Sequence number (also known as message ID). For protocol messages of type 'request' this ID can be used to cancel the request.
        :param string message: Contains the raw error in short form if 'success' is false.
        This raw error might be interpreted by the frontend and is not shown in the UI.
        Some predefined values exist.
        """
        self.type = 'response'
        self.request_seq = request_seq
        self.success = success
        self.command = command
        if body is None:
            self.body = PydevdAuthorizeResponseBody()
        else:
            self.body = PydevdAuthorizeResponseBody(update_ids_from_dap=update_ids_from_dap, **body) if body.__class__ !=  PydevdAuthorizeResponseBody else body
        self.seq = seq
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        type = self.type  # noqa (assign to builtin)
        request_seq = self.request_seq
        success = self.success
        command = self.command
        body = self.body
        seq = self.seq
        message = self.message
        dct = {
            'type': type,
            'request_seq': request_seq,
            'success': success,
            'command': command,
            'body': body.to_dict(update_ids_to_dap=update_ids_to_dap),
            'seq': seq,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register
class ErrorResponseBody(BaseSchema):
    """
    "body" of ErrorResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "error": {
            "description": "An optional, structured error message.",
            "type": "Message"
        }
    }
    __refs__ = set(['error'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, error=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Message error: An optional, structured error message.
        """
        if error is None:
            self.error = Message()
        else:
            self.error = Message(update_ids_from_dap=update_ids_from_dap, **error) if error.__class__ !=  Message else error
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        error = self.error
        dct = {
        }
        if error is not None:
            dct['error'] = error.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class StoppedEventBody(BaseSchema):
    """
    "body" of StoppedEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "reason": {
            "type": "string",
            "description": "The reason for the event.\nFor backward compatibility this string is shown in the UI if the 'description' attribute is missing (but it must not be translated).",
            "_enum": [
                "step",
                "breakpoint",
                "exception",
                "pause",
                "entry",
                "goto",
                "function breakpoint",
                "data breakpoint",
                "instruction breakpoint"
            ]
        },
        "description": {
            "type": "string",
            "description": "The full reason for the event, e.g. 'Paused on exception'. This string is shown in the UI as is and must be translated."
        },
        "threadId": {
            "type": "integer",
            "description": "The thread which was stopped."
        },
        "preserveFocusHint": {
            "type": "boolean",
            "description": "A value of true hints to the frontend that this event should not change the focus."
        },
        "text": {
            "type": "string",
            "description": "Additional information. E.g. if reason is 'exception', text contains the exception name. This string is shown in the UI."
        },
        "allThreadsStopped": {
            "type": "boolean",
            "description": "If 'allThreadsStopped' is true, a debug adapter can announce that all threads have stopped.\n- The client should use this information to enable that all threads can be expanded to access their stacktraces.\n- If the attribute is missing or false, only the thread with the given threadId can be expanded."
        },
        "hitBreakpointIds": {
            "type": "array",
            "items": {
                "type": "integer"
            },
            "description": "Ids of the breakpoints that triggered the event. In most cases there will be only a single breakpoint but here are some examples for multiple breakpoints:\n- Different types of breakpoints map to the same location.\n- Multiple source breakpoints get collapsed to the same instruction by the compiler/runtime.\n- Multiple function breakpoints with different function names map to the same location."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, reason, description=None, threadId=None, preserveFocusHint=None, text=None, allThreadsStopped=None, hitBreakpointIds=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string reason: The reason for the event.
        For backward compatibility this string is shown in the UI if the 'description' attribute is missing (but it must not be translated).
        :param string description: The full reason for the event, e.g. 'Paused on exception'. This string is shown in the UI as is and must be translated.
        :param integer threadId: The thread which was stopped.
        :param boolean preserveFocusHint: A value of true hints to the frontend that this event should not change the focus.
        :param string text: Additional information. E.g. if reason is 'exception', text contains the exception name. This string is shown in the UI.
        :param boolean allThreadsStopped: If 'allThreadsStopped' is true, a debug adapter can announce that all threads have stopped.
        - The client should use this information to enable that all threads can be expanded to access their stacktraces.
        - If the attribute is missing or false, only the thread with the given threadId can be expanded.
        :param array hitBreakpointIds: Ids of the breakpoints that triggered the event. In most cases there will be only a single breakpoint but here are some examples for multiple breakpoints:
        - Different types of breakpoints map to the same location.
        - Multiple source breakpoints get collapsed to the same instruction by the compiler/runtime.
        - Multiple function breakpoints with different function names map to the same location.
        """
        self.reason = reason
        self.description = description
        self.threadId = threadId
        self.preserveFocusHint = preserveFocusHint
        self.text = text
        self.allThreadsStopped = allThreadsStopped
        self.hitBreakpointIds = hitBreakpointIds
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        reason = self.reason
        description = self.description
        threadId = self.threadId
        preserveFocusHint = self.preserveFocusHint
        text = self.text
        allThreadsStopped = self.allThreadsStopped
        hitBreakpointIds = self.hitBreakpointIds
        if hitBreakpointIds and hasattr(hitBreakpointIds[0], "to_dict"):
            hitBreakpointIds = [x.to_dict() for x in hitBreakpointIds]
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'reason': reason,
        }
        if description is not None:
            dct['description'] = description
        if threadId is not None:
            dct['threadId'] = threadId
        if preserveFocusHint is not None:
            dct['preserveFocusHint'] = preserveFocusHint
        if text is not None:
            dct['text'] = text
        if allThreadsStopped is not None:
            dct['allThreadsStopped'] = allThreadsStopped
        if hitBreakpointIds is not None:
            dct['hitBreakpointIds'] = hitBreakpointIds
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register
class ContinuedEventBody(BaseSchema):
    """
    "body" of ContinuedEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threadId": {
            "type": "integer",
            "description": "The thread which was continued."
        },
        "allThreadsContinued": {
            "type": "boolean",
            "description": "If 'allThreadsContinued' is true, a debug adapter can announce that all threads have continued."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threadId, allThreadsContinued=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer threadId: The thread which was continued.
        :param boolean allThreadsContinued: If 'allThreadsContinued' is true, a debug adapter can announce that all threads have continued.
        """
        self.threadId = threadId
        self.allThreadsContinued = allThreadsContinued
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threadId = self.threadId
        allThreadsContinued = self.allThreadsContinued
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'threadId': threadId,
        }
        if allThreadsContinued is not None:
            dct['allThreadsContinued'] = allThreadsContinued
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register
class ExitedEventBody(BaseSchema):
    """
    "body" of ExitedEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "exitCode": {
            "type": "integer",
            "description": "The exit code returned from the debuggee."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, exitCode, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer exitCode: The exit code returned from the debuggee.
        """
        self.exitCode = exitCode
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        exitCode = self.exitCode
        dct = {
            'exitCode': exitCode,
        }
        dct.update(self.kwargs)
        return dct


@register
class TerminatedEventBody(BaseSchema):
    """
    "body" of TerminatedEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "restart": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "A debug adapter may set 'restart' to true (or to an arbitrary object) to request that the front end restarts the session.\nThe value is not interpreted by the client and passed unmodified as an attribute '__restart' to the 'launch' and 'attach' requests."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, restart=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] restart: A debug adapter may set 'restart' to true (or to an arbitrary object) to request that the front end restarts the session.
        The value is not interpreted by the client and passed unmodified as an attribute '__restart' to the 'launch' and 'attach' requests.
        """
        self.restart = restart
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        restart = self.restart
        dct = {
        }
        if restart is not None:
            dct['restart'] = restart
        dct.update(self.kwargs)
        return dct


@register
class ThreadEventBody(BaseSchema):
    """
    "body" of ThreadEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "reason": {
            "type": "string",
            "description": "The reason for the event.",
            "_enum": [
                "started",
                "exited"
            ]
        },
        "threadId": {
            "type": "integer",
            "description": "The identifier of the thread."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, reason, threadId, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string reason: The reason for the event.
        :param integer threadId: The identifier of the thread.
        """
        self.reason = reason
        self.threadId = threadId
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        reason = self.reason
        threadId = self.threadId
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
            'reason': reason,
            'threadId': threadId,
        }
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register
class OutputEventBody(BaseSchema):
    """
    "body" of OutputEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "category": {
            "type": "string",
            "description": "The output category. If not specified or if the category is not understand by the client, 'console' is assumed.",
            "_enum": [
                "console",
                "important",
                "stdout",
                "stderr",
                "telemetry"
            ],
            "enumDescriptions": [
                "Show the output in the client's default message UI, e.g. a 'debug console'. This category should only be used for informational output from the debugger (as opposed to the debuggee).",
                "A hint for the client to show the ouput in the client's UI for important and highly visible information, e.g. as a popup notification. This category should only be used for important messages from the debugger (as opposed to the debuggee). Since this category value is a hint, clients might ignore the hint and assume the 'console' category.",
                "Show the output as normal program output from the debuggee.",
                "Show the output as error program output from the debuggee.",
                "Send the output to telemetry instead of showing it to the user."
            ]
        },
        "output": {
            "type": "string",
            "description": "The output to report."
        },
        "group": {
            "type": "string",
            "description": "Support for keeping an output log organized by grouping related messages.",
            "enum": [
                "start",
                "startCollapsed",
                "end"
            ],
            "enumDescriptions": [
                "Start a new group in expanded mode. Subsequent output events are members of the group and should be shown indented.\nThe 'output' attribute becomes the name of the group and is not indented.",
                "Start a new group in collapsed mode. Subsequent output events are members of the group and should be shown indented (as soon as the group is expanded).\nThe 'output' attribute becomes the name of the group and is not indented.",
                "End the current group and decreases the indentation of subsequent output events.\nA non empty 'output' attribute is shown as the unindented end of the group."
            ]
        },
        "variablesReference": {
            "type": "integer",
            "description": "If an attribute 'variablesReference' exists and its value is > 0, the output contains objects which can be retrieved by passing 'variablesReference' to the 'variables' request. The value should be less than or equal to 2147483647 (2^31-1)."
        },
        "source": {
            "description": "An optional source location where the output was produced.",
            "type": "Source"
        },
        "line": {
            "type": "integer",
            "description": "An optional source location line where the output was produced."
        },
        "column": {
            "type": "integer",
            "description": "An optional source location column where the output was produced."
        },
        "data": {
            "type": [
                "array",
                "boolean",
                "integer",
                "null",
                "number",
                "object",
                "string"
            ],
            "description": "Optional data to report. For the 'telemetry' category the data will be sent to telemetry, for the other categories the data is shown in JSON format."
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, output, category=None, group=None, variablesReference=None, source=None, line=None, column=None, data=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string output: The output to report.
        :param string category: The output category. If not specified or if the category is not understand by the client, 'console' is assumed.
        :param string group: Support for keeping an output log organized by grouping related messages.
        :param integer variablesReference: If an attribute 'variablesReference' exists and its value is > 0, the output contains objects which can be retrieved by passing 'variablesReference' to the 'variables' request. The value should be less than or equal to 2147483647 (2^31-1).
        :param Source source: An optional source location where the output was produced.
        :param integer line: An optional source location line where the output was produced.
        :param integer column: An optional source location column where the output was produced.
        :param ['array', 'boolean', 'integer', 'null', 'number', 'object', 'string'] data: Optional data to report. For the 'telemetry' category the data will be sent to telemetry, for the other categories the data is shown in JSON format.
        """
        self.output = output
        self.category = category
        self.group = group
        self.variablesReference = variablesReference
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.line = line
        self.column = column
        self.data = data
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        output = self.output
        category = self.category
        group = self.group
        variablesReference = self.variablesReference
        source = self.source
        line = self.line
        column = self.column
        data = self.data
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'output': output,
        }
        if category is not None:
            dct['category'] = category
        if group is not None:
            dct['group'] = group
        if variablesReference is not None:
            dct['variablesReference'] = variablesReference
        if source is not None:
            dct['source'] = source.to_dict(update_ids_to_dap=update_ids_to_dap)
        if line is not None:
            dct['line'] = line
        if column is not None:
            dct['column'] = column
        if data is not None:
            dct['data'] = data
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class BreakpointEventBody(BaseSchema):
    """
    "body" of BreakpointEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "reason": {
            "type": "string",
            "description": "The reason for the event.",
            "_enum": [
                "changed",
                "new",
                "removed"
            ]
        },
        "breakpoint": {
            "description": "The 'id' attribute is used to find the target breakpoint and the other attributes are used as the new values.",
            "type": "Breakpoint"
        }
    }
    __refs__ = set(['breakpoint'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, reason, breakpoint, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string reason: The reason for the event.
        :param Breakpoint breakpoint: The 'id' attribute is used to find the target breakpoint and the other attributes are used as the new values.
        """
        self.reason = reason
        if breakpoint is None:
            self.breakpoint = Breakpoint()
        else:
            self.breakpoint = Breakpoint(update_ids_from_dap=update_ids_from_dap, **breakpoint) if breakpoint.__class__ !=  Breakpoint else breakpoint
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        reason = self.reason
        breakpoint = self.breakpoint  # noqa (assign to builtin)
        dct = {
            'reason': reason,
            'breakpoint': breakpoint.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        dct.update(self.kwargs)
        return dct


@register
class ModuleEventBody(BaseSchema):
    """
    "body" of ModuleEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "reason": {
            "type": "string",
            "description": "The reason for the event.",
            "enum": [
                "new",
                "changed",
                "removed"
            ]
        },
        "module": {
            "description": "The new, changed, or removed module. In case of 'removed' only the module id is used.",
            "type": "Module"
        }
    }
    __refs__ = set(['module'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, reason, module, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string reason: The reason for the event.
        :param Module module: The new, changed, or removed module. In case of 'removed' only the module id is used.
        """
        self.reason = reason
        if module is None:
            self.module = Module()
        else:
            self.module = Module(update_ids_from_dap=update_ids_from_dap, **module) if module.__class__ !=  Module else module
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        reason = self.reason
        module = self.module
        dct = {
            'reason': reason,
            'module': module.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        dct.update(self.kwargs)
        return dct


@register
class LoadedSourceEventBody(BaseSchema):
    """
    "body" of LoadedSourceEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "reason": {
            "type": "string",
            "description": "The reason for the event.",
            "enum": [
                "new",
                "changed",
                "removed"
            ]
        },
        "source": {
            "description": "The new, changed, or removed source.",
            "type": "Source"
        }
    }
    __refs__ = set(['source'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, reason, source, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string reason: The reason for the event.
        :param Source source: The new, changed, or removed source.
        """
        self.reason = reason
        if source is None:
            self.source = Source()
        else:
            self.source = Source(update_ids_from_dap=update_ids_from_dap, **source) if source.__class__ !=  Source else source
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        reason = self.reason
        source = self.source
        dct = {
            'reason': reason,
            'source': source.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        dct.update(self.kwargs)
        return dct


@register
class ProcessEventBody(BaseSchema):
    """
    "body" of ProcessEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "name": {
            "type": "string",
            "description": "The logical name of the process. This is usually the full path to process's executable file. Example: /home/example/myproj/program.js."
        },
        "systemProcessId": {
            "type": "integer",
            "description": "The system process id of the debugged process. This property will be missing for non-system processes."
        },
        "isLocalProcess": {
            "type": "boolean",
            "description": "If true, the process is running on the same computer as the debug adapter."
        },
        "startMethod": {
            "type": "string",
            "enum": [
                "launch",
                "attach",
                "attachForSuspendedLaunch"
            ],
            "description": "Describes how the debug engine started debugging this process.",
            "enumDescriptions": [
                "Process was launched under the debugger.",
                "Debugger attached to an existing process.",
                "A project launcher component has launched a new process in a suspended state and then asked the debugger to attach."
            ]
        },
        "pointerSize": {
            "type": "integer",
            "description": "The size of a pointer or address for this process, in bits. This value may be used by clients when formatting addresses for display."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, name, systemProcessId=None, isLocalProcess=None, startMethod=None, pointerSize=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string name: The logical name of the process. This is usually the full path to process's executable file. Example: /home/example/myproj/program.js.
        :param integer systemProcessId: The system process id of the debugged process. This property will be missing for non-system processes.
        :param boolean isLocalProcess: If true, the process is running on the same computer as the debug adapter.
        :param string startMethod: Describes how the debug engine started debugging this process.
        :param integer pointerSize: The size of a pointer or address for this process, in bits. This value may be used by clients when formatting addresses for display.
        """
        self.name = name
        self.systemProcessId = systemProcessId
        self.isLocalProcess = isLocalProcess
        self.startMethod = startMethod
        self.pointerSize = pointerSize
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        name = self.name
        systemProcessId = self.systemProcessId
        isLocalProcess = self.isLocalProcess
        startMethod = self.startMethod
        pointerSize = self.pointerSize
        dct = {
            'name': name,
        }
        if systemProcessId is not None:
            dct['systemProcessId'] = systemProcessId
        if isLocalProcess is not None:
            dct['isLocalProcess'] = isLocalProcess
        if startMethod is not None:
            dct['startMethod'] = startMethod
        if pointerSize is not None:
            dct['pointerSize'] = pointerSize
        dct.update(self.kwargs)
        return dct


@register
class CapabilitiesEventBody(BaseSchema):
    """
    "body" of CapabilitiesEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "capabilities": {
            "description": "The set of updated capabilities.",
            "type": "Capabilities"
        }
    }
    __refs__ = set(['capabilities'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, capabilities, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param Capabilities capabilities: The set of updated capabilities.
        """
        if capabilities is None:
            self.capabilities = Capabilities()
        else:
            self.capabilities = Capabilities(update_ids_from_dap=update_ids_from_dap, **capabilities) if capabilities.__class__ !=  Capabilities else capabilities
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        capabilities = self.capabilities
        dct = {
            'capabilities': capabilities.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        dct.update(self.kwargs)
        return dct


@register
class ProgressStartEventBody(BaseSchema):
    """
    "body" of ProgressStartEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "progressId": {
            "type": "string",
            "description": "An ID that must be used in subsequent 'progressUpdate' and 'progressEnd' events to make them refer to the same progress reporting.\nIDs must be unique within a debug session."
        },
        "title": {
            "type": "string",
            "description": "Mandatory (short) title of the progress reporting. Shown in the UI to describe the long running operation."
        },
        "requestId": {
            "type": "integer",
            "description": "The request ID that this progress report is related to. If specified a debug adapter is expected to emit\nprogress events for the long running request until the request has been either completed or cancelled.\nIf the request ID is omitted, the progress report is assumed to be related to some general activity of the debug adapter."
        },
        "cancellable": {
            "type": "boolean",
            "description": "If true, the request that reports progress may be canceled with a 'cancel' request.\nSo this property basically controls whether the client should use UX that supports cancellation.\nClients that don't support cancellation are allowed to ignore the setting."
        },
        "message": {
            "type": "string",
            "description": "Optional, more detailed progress message."
        },
        "percentage": {
            "type": "number",
            "description": "Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, progressId, title, requestId=None, cancellable=None, message=None, percentage=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string progressId: An ID that must be used in subsequent 'progressUpdate' and 'progressEnd' events to make them refer to the same progress reporting.
        IDs must be unique within a debug session.
        :param string title: Mandatory (short) title of the progress reporting. Shown in the UI to describe the long running operation.
        :param integer requestId: The request ID that this progress report is related to. If specified a debug adapter is expected to emit
        progress events for the long running request until the request has been either completed or cancelled.
        If the request ID is omitted, the progress report is assumed to be related to some general activity of the debug adapter.
        :param boolean cancellable: If true, the request that reports progress may be canceled with a 'cancel' request.
        So this property basically controls whether the client should use UX that supports cancellation.
        Clients that don't support cancellation are allowed to ignore the setting.
        :param string message: Optional, more detailed progress message.
        :param number percentage: Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown.
        """
        self.progressId = progressId
        self.title = title
        self.requestId = requestId
        self.cancellable = cancellable
        self.message = message
        self.percentage = percentage
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        progressId = self.progressId
        title = self.title
        requestId = self.requestId
        cancellable = self.cancellable
        message = self.message
        percentage = self.percentage
        dct = {
            'progressId': progressId,
            'title': title,
        }
        if requestId is not None:
            dct['requestId'] = requestId
        if cancellable is not None:
            dct['cancellable'] = cancellable
        if message is not None:
            dct['message'] = message
        if percentage is not None:
            dct['percentage'] = percentage
        dct.update(self.kwargs)
        return dct


@register
class ProgressUpdateEventBody(BaseSchema):
    """
    "body" of ProgressUpdateEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "progressId": {
            "type": "string",
            "description": "The ID that was introduced in the initial 'progressStart' event."
        },
        "message": {
            "type": "string",
            "description": "Optional, more detailed progress message. If omitted, the previous message (if any) is used."
        },
        "percentage": {
            "type": "number",
            "description": "Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, progressId, message=None, percentage=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string progressId: The ID that was introduced in the initial 'progressStart' event.
        :param string message: Optional, more detailed progress message. If omitted, the previous message (if any) is used.
        :param number percentage: Optional progress percentage to display (value range: 0 to 100). If omitted no percentage will be shown.
        """
        self.progressId = progressId
        self.message = message
        self.percentage = percentage
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        progressId = self.progressId
        message = self.message
        percentage = self.percentage
        dct = {
            'progressId': progressId,
        }
        if message is not None:
            dct['message'] = message
        if percentage is not None:
            dct['percentage'] = percentage
        dct.update(self.kwargs)
        return dct


@register
class ProgressEndEventBody(BaseSchema):
    """
    "body" of ProgressEndEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "progressId": {
            "type": "string",
            "description": "The ID that was introduced in the initial 'ProgressStartEvent'."
        },
        "message": {
            "type": "string",
            "description": "Optional, more detailed progress message. If omitted, the previous message (if any) is used."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, progressId, message=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string progressId: The ID that was introduced in the initial 'ProgressStartEvent'.
        :param string message: Optional, more detailed progress message. If omitted, the previous message (if any) is used.
        """
        self.progressId = progressId
        self.message = message
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        progressId = self.progressId
        message = self.message
        dct = {
            'progressId': progressId,
        }
        if message is not None:
            dct['message'] = message
        dct.update(self.kwargs)
        return dct


@register
class InvalidatedEventBody(BaseSchema):
    """
    "body" of InvalidatedEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "areas": {
            "type": "array",
            "description": "Optional set of logical areas that got invalidated. This property has a hint characteristic: a client can only be expected to make a 'best effort' in honouring the areas but there are no guarantees. If this property is missing, empty, or if values are not understand the client should assume a single value 'all'.",
            "items": {
                "$ref": "#/definitions/InvalidatedAreas"
            }
        },
        "threadId": {
            "type": "integer",
            "description": "If specified, the client only needs to refetch data related to this thread."
        },
        "stackFrameId": {
            "type": "integer",
            "description": "If specified, the client only needs to refetch data related to this stack frame (and the 'threadId' is ignored)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, areas=None, threadId=None, stackFrameId=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array areas: Optional set of logical areas that got invalidated. This property has a hint characteristic: a client can only be expected to make a 'best effort' in honouring the areas but there are no guarantees. If this property is missing, empty, or if values are not understand the client should assume a single value 'all'.
        :param integer threadId: If specified, the client only needs to refetch data related to this thread.
        :param integer stackFrameId: If specified, the client only needs to refetch data related to this stack frame (and the 'threadId' is ignored).
        """
        self.areas = areas
        if update_ids_from_dap and self.areas:
            for o in self.areas:
                InvalidatedAreas.update_dict_ids_from_dap(o)
        self.threadId = threadId
        self.stackFrameId = stackFrameId
        if update_ids_from_dap:
            self.threadId = self._translate_id_from_dap(self.threadId)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_from_dap(dct['threadId'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        areas = self.areas
        if areas and hasattr(areas[0], "to_dict"):
            areas = [x.to_dict() for x in areas]
        threadId = self.threadId
        stackFrameId = self.stackFrameId
        if update_ids_to_dap:
            if threadId is not None:
                threadId = self._translate_id_to_dap(threadId)
        dct = {
        }
        if areas is not None:
            dct['areas'] = [InvalidatedAreas.update_dict_ids_to_dap(o) for o in areas] if (update_ids_to_dap and areas) else areas
        if threadId is not None:
            dct['threadId'] = threadId
        if stackFrameId is not None:
            dct['stackFrameId'] = stackFrameId
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'threadId' in dct:
            dct['threadId'] = cls._translate_id_to_dap(dct['threadId'])
        return dct


@register
class MemoryEventBody(BaseSchema):
    """
    "body" of MemoryEvent

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "memoryReference": {
            "type": "string",
            "description": "Memory reference of a memory range that has been updated."
        },
        "offset": {
            "type": "integer",
            "description": "Starting offset in bytes where memory has been updated. Can be negative."
        },
        "count": {
            "type": "integer",
            "description": "Number of bytes updated."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, memoryReference, offset, count, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string memoryReference: Memory reference of a memory range that has been updated.
        :param integer offset: Starting offset in bytes where memory has been updated. Can be negative.
        :param integer count: Number of bytes updated.
        """
        self.memoryReference = memoryReference
        self.offset = offset
        self.count = count
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        memoryReference = self.memoryReference
        offset = self.offset
        count = self.count
        dct = {
            'memoryReference': memoryReference,
            'offset': offset,
            'count': count,
        }
        dct.update(self.kwargs)
        return dct


@register
class RunInTerminalRequestArgumentsEnv(BaseSchema):
    """
    "env" of RunInTerminalRequestArguments

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class RunInTerminalResponseBody(BaseSchema):
    """
    "body" of RunInTerminalResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "processId": {
            "type": "integer",
            "description": "The process ID. The value should be less than or equal to 2147483647 (2^31-1)."
        },
        "shellProcessId": {
            "type": "integer",
            "description": "The process ID of the terminal shell. The value should be less than or equal to 2147483647 (2^31-1)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, processId=None, shellProcessId=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer processId: The process ID. The value should be less than or equal to 2147483647 (2^31-1).
        :param integer shellProcessId: The process ID of the terminal shell. The value should be less than or equal to 2147483647 (2^31-1).
        """
        self.processId = processId
        self.shellProcessId = shellProcessId
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        processId = self.processId
        shellProcessId = self.shellProcessId
        dct = {
        }
        if processId is not None:
            dct['processId'] = processId
        if shellProcessId is not None:
            dct['shellProcessId'] = shellProcessId
        dct.update(self.kwargs)
        return dct


@register
class BreakpointLocationsResponseBody(BaseSchema):
    """
    "body" of BreakpointLocationsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/BreakpointLocation"
            },
            "description": "Sorted set of possible breakpoint locations."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Sorted set of possible breakpoint locations.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                BreakpointLocation.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [BreakpointLocation.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetBreakpointsResponseBody(BaseSchema):
    """
    "body" of SetBreakpointsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Breakpoint"
            },
            "description": "Information about the breakpoints.\nThe array elements are in the same order as the elements of the 'breakpoints' (or the deprecated 'lines') array in the arguments."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Information about the breakpoints.
        The array elements are in the same order as the elements of the 'breakpoints' (or the deprecated 'lines') array in the arguments.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                Breakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [Breakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetFunctionBreakpointsResponseBody(BaseSchema):
    """
    "body" of SetFunctionBreakpointsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Breakpoint"
            },
            "description": "Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                Breakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [Breakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetExceptionBreakpointsResponseBody(BaseSchema):
    """
    "body" of SetExceptionBreakpointsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Breakpoint"
            },
            "description": "Information about the exception breakpoints or filters.\nThe breakpoints returned are in the same order as the elements of the 'filters', 'filterOptions', 'exceptionOptions' arrays in the arguments. If both 'filters' and 'filterOptions' are given, the returned array must start with 'filters' information first, followed by 'filterOptions' information."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Information about the exception breakpoints or filters.
        The breakpoints returned are in the same order as the elements of the 'filters', 'filterOptions', 'exceptionOptions' arrays in the arguments. If both 'filters' and 'filterOptions' are given, the returned array must start with 'filters' information first, followed by 'filterOptions' information.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                Breakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
        }
        if breakpoints is not None:
            dct['breakpoints'] = [Breakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints
        dct.update(self.kwargs)
        return dct


@register
class DataBreakpointInfoResponseBody(BaseSchema):
    """
    "body" of DataBreakpointInfoResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "dataId": {
            "type": [
                "string",
                "null"
            ],
            "description": "An identifier for the data on which a data breakpoint can be registered with the setDataBreakpoints request or null if no data breakpoint is available."
        },
        "description": {
            "type": "string",
            "description": "UI string that describes on what data the breakpoint is set on or why a data breakpoint is not available."
        },
        "accessTypes": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/DataBreakpointAccessType"
            },
            "description": "Optional attribute listing the available access types for a potential data breakpoint. A UI frontend could surface this information."
        },
        "canPersist": {
            "type": "boolean",
            "description": "Optional attribute indicating that a potential data breakpoint could be persisted across sessions."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, dataId, description, accessTypes=None, canPersist=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param ['string', 'null'] dataId: An identifier for the data on which a data breakpoint can be registered with the setDataBreakpoints request or null if no data breakpoint is available.
        :param string description: UI string that describes on what data the breakpoint is set on or why a data breakpoint is not available.
        :param array accessTypes: Optional attribute listing the available access types for a potential data breakpoint. A UI frontend could surface this information.
        :param boolean canPersist: Optional attribute indicating that a potential data breakpoint could be persisted across sessions.
        """
        self.dataId = dataId
        self.description = description
        self.accessTypes = accessTypes
        if update_ids_from_dap and self.accessTypes:
            for o in self.accessTypes:
                DataBreakpointAccessType.update_dict_ids_from_dap(o)
        self.canPersist = canPersist
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dataId = self.dataId
        description = self.description
        accessTypes = self.accessTypes
        if accessTypes and hasattr(accessTypes[0], "to_dict"):
            accessTypes = [x.to_dict() for x in accessTypes]
        canPersist = self.canPersist
        dct = {
            'dataId': dataId,
            'description': description,
        }
        if accessTypes is not None:
            dct['accessTypes'] = [DataBreakpointAccessType.update_dict_ids_to_dap(o) for o in accessTypes] if (update_ids_to_dap and accessTypes) else accessTypes
        if canPersist is not None:
            dct['canPersist'] = canPersist
        dct.update(self.kwargs)
        return dct


@register
class SetDataBreakpointsResponseBody(BaseSchema):
    """
    "body" of SetDataBreakpointsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Breakpoint"
            },
            "description": "Information about the data breakpoints. The array elements correspond to the elements of the input argument 'breakpoints' array."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Information about the data breakpoints. The array elements correspond to the elements of the input argument 'breakpoints' array.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                Breakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [Breakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetInstructionBreakpointsResponseBody(BaseSchema):
    """
    "body" of SetInstructionBreakpointsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "breakpoints": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Breakpoint"
            },
            "description": "Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, breakpoints, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array breakpoints: Information about the breakpoints. The array elements correspond to the elements of the 'breakpoints' array.
        """
        self.breakpoints = breakpoints
        if update_ids_from_dap and self.breakpoints:
            for o in self.breakpoints:
                Breakpoint.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        breakpoints = self.breakpoints
        if breakpoints and hasattr(breakpoints[0], "to_dict"):
            breakpoints = [x.to_dict() for x in breakpoints]
        dct = {
            'breakpoints': [Breakpoint.update_dict_ids_to_dap(o) for o in breakpoints] if (update_ids_to_dap and breakpoints) else breakpoints,
        }
        dct.update(self.kwargs)
        return dct


@register
class ContinueResponseBody(BaseSchema):
    """
    "body" of ContinueResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "allThreadsContinued": {
            "type": "boolean",
            "description": "The value true (or a missing property) signals to the client that all threads have been resumed. The value false must be returned if not all threads were resumed."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, allThreadsContinued=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param boolean allThreadsContinued: The value true (or a missing property) signals to the client that all threads have been resumed. The value false must be returned if not all threads were resumed.
        """
        self.allThreadsContinued = allThreadsContinued
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        allThreadsContinued = self.allThreadsContinued
        dct = {
        }
        if allThreadsContinued is not None:
            dct['allThreadsContinued'] = allThreadsContinued
        dct.update(self.kwargs)
        return dct


@register
class StackTraceResponseBody(BaseSchema):
    """
    "body" of StackTraceResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "stackFrames": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/StackFrame"
            },
            "description": "The frames of the stackframe. If the array has length zero, there are no stackframes available.\nThis means that there is no location information available."
        },
        "totalFrames": {
            "type": "integer",
            "description": "The total number of frames available in the stack. If omitted or if totalFrames is larger than the available frames, a client is expected to request frames until a request returns less frames than requested (which indicates the end of the stack). Returning monotonically increasing totalFrames values for subsequent requests can be used to enforce paging in the client."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, stackFrames, totalFrames=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array stackFrames: The frames of the stackframe. If the array has length zero, there are no stackframes available.
        This means that there is no location information available.
        :param integer totalFrames: The total number of frames available in the stack. If omitted or if totalFrames is larger than the available frames, a client is expected to request frames until a request returns less frames than requested (which indicates the end of the stack). Returning monotonically increasing totalFrames values for subsequent requests can be used to enforce paging in the client.
        """
        self.stackFrames = stackFrames
        if update_ids_from_dap and self.stackFrames:
            for o in self.stackFrames:
                StackFrame.update_dict_ids_from_dap(o)
        self.totalFrames = totalFrames
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        stackFrames = self.stackFrames
        if stackFrames and hasattr(stackFrames[0], "to_dict"):
            stackFrames = [x.to_dict() for x in stackFrames]
        totalFrames = self.totalFrames
        dct = {
            'stackFrames': [StackFrame.update_dict_ids_to_dap(o) for o in stackFrames] if (update_ids_to_dap and stackFrames) else stackFrames,
        }
        if totalFrames is not None:
            dct['totalFrames'] = totalFrames
        dct.update(self.kwargs)
        return dct


@register
class ScopesResponseBody(BaseSchema):
    """
    "body" of ScopesResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "scopes": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Scope"
            },
            "description": "The scopes of the stackframe. If the array has length zero, there are no scopes available."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, scopes, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array scopes: The scopes of the stackframe. If the array has length zero, there are no scopes available.
        """
        self.scopes = scopes
        if update_ids_from_dap and self.scopes:
            for o in self.scopes:
                Scope.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        scopes = self.scopes
        if scopes and hasattr(scopes[0], "to_dict"):
            scopes = [x.to_dict() for x in scopes]
        dct = {
            'scopes': [Scope.update_dict_ids_to_dap(o) for o in scopes] if (update_ids_to_dap and scopes) else scopes,
        }
        dct.update(self.kwargs)
        return dct


@register
class VariablesResponseBody(BaseSchema):
    """
    "body" of VariablesResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "variables": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Variable"
            },
            "description": "All (or a range) of variables for the given variable reference."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, variables, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array variables: All (or a range) of variables for the given variable reference.
        """
        self.variables = variables
        if update_ids_from_dap and self.variables:
            for o in self.variables:
                Variable.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        variables = self.variables
        if variables and hasattr(variables[0], "to_dict"):
            variables = [x.to_dict() for x in variables]
        dct = {
            'variables': [Variable.update_dict_ids_to_dap(o) for o in variables] if (update_ids_to_dap and variables) else variables,
        }
        dct.update(self.kwargs)
        return dct


@register
class SetVariableResponseBody(BaseSchema):
    """
    "body" of SetVariableResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "value": {
            "type": "string",
            "description": "The new value of the variable."
        },
        "type": {
            "type": "string",
            "description": "The type of the new value. Typically shown in the UI when hovering over the value."
        },
        "variablesReference": {
            "type": "integer",
            "description": "If variablesReference is > 0, the new value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "namedVariables": {
            "type": "integer",
            "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "indexedVariables": {
            "type": "integer",
            "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, value, type=None, variablesReference=None, namedVariables=None, indexedVariables=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string value: The new value of the variable.
        :param string type: The type of the new value. Typically shown in the UI when hovering over the value.
        :param integer variablesReference: If variablesReference is > 0, the new value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param integer namedVariables: The number of named child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param integer indexedVariables: The number of indexed child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        """
        self.value = value
        self.type = type
        self.variablesReference = variablesReference
        self.namedVariables = namedVariables
        self.indexedVariables = indexedVariables
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        value = self.value
        type = self.type  # noqa (assign to builtin)
        variablesReference = self.variablesReference
        namedVariables = self.namedVariables
        indexedVariables = self.indexedVariables
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'value': value,
        }
        if type is not None:
            dct['type'] = type
        if variablesReference is not None:
            dct['variablesReference'] = variablesReference
        if namedVariables is not None:
            dct['namedVariables'] = namedVariables
        if indexedVariables is not None:
            dct['indexedVariables'] = indexedVariables
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class SourceResponseBody(BaseSchema):
    """
    "body" of SourceResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "content": {
            "type": "string",
            "description": "Content of the source reference."
        },
        "mimeType": {
            "type": "string",
            "description": "Optional content type (mime type) of the source."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, content, mimeType=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string content: Content of the source reference.
        :param string mimeType: Optional content type (mime type) of the source.
        """
        self.content = content
        self.mimeType = mimeType
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        content = self.content
        mimeType = self.mimeType
        dct = {
            'content': content,
        }
        if mimeType is not None:
            dct['mimeType'] = mimeType
        dct.update(self.kwargs)
        return dct


@register
class ThreadsResponseBody(BaseSchema):
    """
    "body" of ThreadsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "threads": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Thread"
            },
            "description": "All threads."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, threads, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array threads: All threads.
        """
        self.threads = threads
        if update_ids_from_dap and self.threads:
            for o in self.threads:
                Thread.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        threads = self.threads
        if threads and hasattr(threads[0], "to_dict"):
            threads = [x.to_dict() for x in threads]
        dct = {
            'threads': [Thread.update_dict_ids_to_dap(o) for o in threads] if (update_ids_to_dap and threads) else threads,
        }
        dct.update(self.kwargs)
        return dct


@register
class ModulesResponseBody(BaseSchema):
    """
    "body" of ModulesResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "modules": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Module"
            },
            "description": "All modules or range of modules."
        },
        "totalModules": {
            "type": "integer",
            "description": "The total number of modules available."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, modules, totalModules=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array modules: All modules or range of modules.
        :param integer totalModules: The total number of modules available.
        """
        self.modules = modules
        if update_ids_from_dap and self.modules:
            for o in self.modules:
                Module.update_dict_ids_from_dap(o)
        self.totalModules = totalModules
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        modules = self.modules
        if modules and hasattr(modules[0], "to_dict"):
            modules = [x.to_dict() for x in modules]
        totalModules = self.totalModules
        dct = {
            'modules': [Module.update_dict_ids_to_dap(o) for o in modules] if (update_ids_to_dap and modules) else modules,
        }
        if totalModules is not None:
            dct['totalModules'] = totalModules
        dct.update(self.kwargs)
        return dct


@register
class LoadedSourcesResponseBody(BaseSchema):
    """
    "body" of LoadedSourcesResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "sources": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/Source"
            },
            "description": "Set of loaded sources."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, sources, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array sources: Set of loaded sources.
        """
        self.sources = sources
        if update_ids_from_dap and self.sources:
            for o in self.sources:
                Source.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        sources = self.sources
        if sources and hasattr(sources[0], "to_dict"):
            sources = [x.to_dict() for x in sources]
        dct = {
            'sources': [Source.update_dict_ids_to_dap(o) for o in sources] if (update_ids_to_dap and sources) else sources,
        }
        dct.update(self.kwargs)
        return dct


@register
class EvaluateResponseBody(BaseSchema):
    """
    "body" of EvaluateResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "result": {
            "type": "string",
            "description": "The result of the evaluate request."
        },
        "type": {
            "type": "string",
            "description": "The optional type of the evaluate result.\nThis attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request."
        },
        "presentationHint": {
            "description": "Properties of a evaluate result that can be used to determine how to render the result in the UI.",
            "type": "VariablePresentationHint"
        },
        "variablesReference": {
            "type": "integer",
            "description": "If variablesReference is > 0, the evaluate result is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "namedVariables": {
            "type": "integer",
            "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "indexedVariables": {
            "type": "integer",
            "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "memoryReference": {
            "type": "string",
            "description": "Optional memory reference to a location appropriate for this result.\nFor pointer type eval results, this is generally a reference to the memory address contained in the pointer.\nThis attribute should be returned by a debug adapter if the client has passed the value true for the 'supportsMemoryReferences' capability of the 'initialize' request."
        }
    }
    __refs__ = set(['presentationHint'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, result, variablesReference, type=None, presentationHint=None, namedVariables=None, indexedVariables=None, memoryReference=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string result: The result of the evaluate request.
        :param integer variablesReference: If variablesReference is > 0, the evaluate result is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param string type: The optional type of the evaluate result.
        This attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request.
        :param VariablePresentationHint presentationHint: Properties of a evaluate result that can be used to determine how to render the result in the UI.
        :param integer namedVariables: The number of named child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param integer indexedVariables: The number of indexed child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param string memoryReference: Optional memory reference to a location appropriate for this result.
        For pointer type eval results, this is generally a reference to the memory address contained in the pointer.
        This attribute should be returned by a debug adapter if the client has passed the value true for the 'supportsMemoryReferences' capability of the 'initialize' request.
        """
        self.result = result
        self.variablesReference = variablesReference
        self.type = type
        if presentationHint is None:
            self.presentationHint = VariablePresentationHint()
        else:
            self.presentationHint = VariablePresentationHint(update_ids_from_dap=update_ids_from_dap, **presentationHint) if presentationHint.__class__ !=  VariablePresentationHint else presentationHint
        self.namedVariables = namedVariables
        self.indexedVariables = indexedVariables
        self.memoryReference = memoryReference
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        result = self.result
        variablesReference = self.variablesReference
        type = self.type  # noqa (assign to builtin)
        presentationHint = self.presentationHint
        namedVariables = self.namedVariables
        indexedVariables = self.indexedVariables
        memoryReference = self.memoryReference
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'result': result,
            'variablesReference': variablesReference,
        }
        if type is not None:
            dct['type'] = type
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint.to_dict(update_ids_to_dap=update_ids_to_dap)
        if namedVariables is not None:
            dct['namedVariables'] = namedVariables
        if indexedVariables is not None:
            dct['indexedVariables'] = indexedVariables
        if memoryReference is not None:
            dct['memoryReference'] = memoryReference
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class SetExpressionResponseBody(BaseSchema):
    """
    "body" of SetExpressionResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "value": {
            "type": "string",
            "description": "The new value of the expression."
        },
        "type": {
            "type": "string",
            "description": "The optional type of the value.\nThis attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request."
        },
        "presentationHint": {
            "description": "Properties of a value that can be used to determine how to render the result in the UI.",
            "type": "VariablePresentationHint"
        },
        "variablesReference": {
            "type": "integer",
            "description": "If variablesReference is > 0, the value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "namedVariables": {
            "type": "integer",
            "description": "The number of named child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        },
        "indexedVariables": {
            "type": "integer",
            "description": "The number of indexed child variables.\nThe client can use this optional information to present the variables in a paged UI and fetch them in chunks.\nThe value should be less than or equal to 2147483647 (2^31-1)."
        }
    }
    __refs__ = set(['presentationHint'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, value, type=None, presentationHint=None, variablesReference=None, namedVariables=None, indexedVariables=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string value: The new value of the expression.
        :param string type: The optional type of the value.
        This attribute should only be returned by a debug adapter if the client has passed the value true for the 'supportsVariableType' capability of the 'initialize' request.
        :param VariablePresentationHint presentationHint: Properties of a value that can be used to determine how to render the result in the UI.
        :param integer variablesReference: If variablesReference is > 0, the value is structured and its children can be retrieved by passing variablesReference to the VariablesRequest.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param integer namedVariables: The number of named child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        :param integer indexedVariables: The number of indexed child variables.
        The client can use this optional information to present the variables in a paged UI and fetch them in chunks.
        The value should be less than or equal to 2147483647 (2^31-1).
        """
        self.value = value
        self.type = type
        if presentationHint is None:
            self.presentationHint = VariablePresentationHint()
        else:
            self.presentationHint = VariablePresentationHint(update_ids_from_dap=update_ids_from_dap, **presentationHint) if presentationHint.__class__ !=  VariablePresentationHint else presentationHint
        self.variablesReference = variablesReference
        self.namedVariables = namedVariables
        self.indexedVariables = indexedVariables
        if update_ids_from_dap:
            self.variablesReference = self._translate_id_from_dap(self.variablesReference)
        self.kwargs = kwargs
    
    
    @classmethod
    def update_dict_ids_from_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_from_dap(dct['variablesReference'])
        return dct

    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        value = self.value
        type = self.type  # noqa (assign to builtin)
        presentationHint = self.presentationHint
        variablesReference = self.variablesReference
        namedVariables = self.namedVariables
        indexedVariables = self.indexedVariables
        if update_ids_to_dap:
            if variablesReference is not None:
                variablesReference = self._translate_id_to_dap(variablesReference)
        dct = {
            'value': value,
        }
        if type is not None:
            dct['type'] = type
        if presentationHint is not None:
            dct['presentationHint'] = presentationHint.to_dict(update_ids_to_dap=update_ids_to_dap)
        if variablesReference is not None:
            dct['variablesReference'] = variablesReference
        if namedVariables is not None:
            dct['namedVariables'] = namedVariables
        if indexedVariables is not None:
            dct['indexedVariables'] = indexedVariables
        dct.update(self.kwargs)
        return dct    
    
    @classmethod
    def update_dict_ids_to_dap(cls, dct):
        if 'variablesReference' in dct:
            dct['variablesReference'] = cls._translate_id_to_dap(dct['variablesReference'])
        return dct


@register
class StepInTargetsResponseBody(BaseSchema):
    """
    "body" of StepInTargetsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "targets": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/StepInTarget"
            },
            "description": "The possible stepIn targets of the specified source location."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, targets, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array targets: The possible stepIn targets of the specified source location.
        """
        self.targets = targets
        if update_ids_from_dap and self.targets:
            for o in self.targets:
                StepInTarget.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        targets = self.targets
        if targets and hasattr(targets[0], "to_dict"):
            targets = [x.to_dict() for x in targets]
        dct = {
            'targets': [StepInTarget.update_dict_ids_to_dap(o) for o in targets] if (update_ids_to_dap and targets) else targets,
        }
        dct.update(self.kwargs)
        return dct


@register
class GotoTargetsResponseBody(BaseSchema):
    """
    "body" of GotoTargetsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "targets": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/GotoTarget"
            },
            "description": "The possible goto targets of the specified location."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, targets, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array targets: The possible goto targets of the specified location.
        """
        self.targets = targets
        if update_ids_from_dap and self.targets:
            for o in self.targets:
                GotoTarget.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        targets = self.targets
        if targets and hasattr(targets[0], "to_dict"):
            targets = [x.to_dict() for x in targets]
        dct = {
            'targets': [GotoTarget.update_dict_ids_to_dap(o) for o in targets] if (update_ids_to_dap and targets) else targets,
        }
        dct.update(self.kwargs)
        return dct


@register
class CompletionsResponseBody(BaseSchema):
    """
    "body" of CompletionsResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "targets": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/CompletionItem"
            },
            "description": "The possible completions for ."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, targets, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array targets: The possible completions for .
        """
        self.targets = targets
        if update_ids_from_dap and self.targets:
            for o in self.targets:
                CompletionItem.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        targets = self.targets
        if targets and hasattr(targets[0], "to_dict"):
            targets = [x.to_dict() for x in targets]
        dct = {
            'targets': [CompletionItem.update_dict_ids_to_dap(o) for o in targets] if (update_ids_to_dap and targets) else targets,
        }
        dct.update(self.kwargs)
        return dct


@register
class ExceptionInfoResponseBody(BaseSchema):
    """
    "body" of ExceptionInfoResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "exceptionId": {
            "type": "string",
            "description": "ID of the exception that was thrown."
        },
        "description": {
            "type": "string",
            "description": "Descriptive text for the exception provided by the debug adapter."
        },
        "breakMode": {
            "description": "Mode that caused the exception notification to be raised.",
            "type": "ExceptionBreakMode"
        },
        "details": {
            "description": "Detailed information about the exception.",
            "type": "ExceptionDetails"
        }
    }
    __refs__ = set(['breakMode', 'details'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, exceptionId, breakMode, description=None, details=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string exceptionId: ID of the exception that was thrown.
        :param ExceptionBreakMode breakMode: Mode that caused the exception notification to be raised.
        :param string description: Descriptive text for the exception provided by the debug adapter.
        :param ExceptionDetails details: Detailed information about the exception.
        """
        self.exceptionId = exceptionId
        if breakMode is not None:
            assert breakMode in ExceptionBreakMode.VALID_VALUES
        self.breakMode = breakMode
        self.description = description
        if details is None:
            self.details = ExceptionDetails()
        else:
            self.details = ExceptionDetails(update_ids_from_dap=update_ids_from_dap, **details) if details.__class__ !=  ExceptionDetails else details
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        exceptionId = self.exceptionId
        breakMode = self.breakMode
        description = self.description
        details = self.details
        dct = {
            'exceptionId': exceptionId,
            'breakMode': breakMode,
        }
        if description is not None:
            dct['description'] = description
        if details is not None:
            dct['details'] = details.to_dict(update_ids_to_dap=update_ids_to_dap)
        dct.update(self.kwargs)
        return dct


@register
class ReadMemoryResponseBody(BaseSchema):
    """
    "body" of ReadMemoryResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "address": {
            "type": "string",
            "description": "The address of the first byte of data returned.\nTreated as a hex value if prefixed with '0x', or as a decimal value otherwise."
        },
        "unreadableBytes": {
            "type": "integer",
            "description": "The number of unreadable bytes encountered after the last successfully read byte.\nThis can be used to determine the number of bytes that must be skipped before a subsequent 'readMemory' request will succeed."
        },
        "data": {
            "type": "string",
            "description": "The bytes read from memory, encoded using base64."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, address, unreadableBytes=None, data=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string address: The address of the first byte of data returned.
        Treated as a hex value if prefixed with '0x', or as a decimal value otherwise.
        :param integer unreadableBytes: The number of unreadable bytes encountered after the last successfully read byte.
        This can be used to determine the number of bytes that must be skipped before a subsequent 'readMemory' request will succeed.
        :param string data: The bytes read from memory, encoded using base64.
        """
        self.address = address
        self.unreadableBytes = unreadableBytes
        self.data = data
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        address = self.address
        unreadableBytes = self.unreadableBytes
        data = self.data
        dct = {
            'address': address,
        }
        if unreadableBytes is not None:
            dct['unreadableBytes'] = unreadableBytes
        if data is not None:
            dct['data'] = data
        dct.update(self.kwargs)
        return dct


@register
class WriteMemoryResponseBody(BaseSchema):
    """
    "body" of WriteMemoryResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "offset": {
            "type": "integer",
            "description": "Optional property that should be returned when 'allowPartial' is true to indicate the offset of the first byte of data successfully written. Can be negative."
        },
        "bytesWritten": {
            "type": "integer",
            "description": "Optional property that should be returned when 'allowPartial' is true to indicate the number of bytes starting from address that were successfully written."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, offset=None, bytesWritten=None, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param integer offset: Optional property that should be returned when 'allowPartial' is true to indicate the offset of the first byte of data successfully written. Can be negative.
        :param integer bytesWritten: Optional property that should be returned when 'allowPartial' is true to indicate the number of bytes starting from address that were successfully written.
        """
        self.offset = offset
        self.bytesWritten = bytesWritten
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        offset = self.offset
        bytesWritten = self.bytesWritten
        dct = {
        }
        if offset is not None:
            dct['offset'] = offset
        if bytesWritten is not None:
            dct['bytesWritten'] = bytesWritten
        dct.update(self.kwargs)
        return dct


@register
class DisassembleResponseBody(BaseSchema):
    """
    "body" of DisassembleResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "instructions": {
            "type": "array",
            "items": {
                "$ref": "#/definitions/DisassembledInstruction"
            },
            "description": "The list of disassembled instructions."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, instructions, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param array instructions: The list of disassembled instructions.
        """
        self.instructions = instructions
        if update_ids_from_dap and self.instructions:
            for o in self.instructions:
                DisassembledInstruction.update_dict_ids_from_dap(o)
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        instructions = self.instructions
        if instructions and hasattr(instructions[0], "to_dict"):
            instructions = [x.to_dict() for x in instructions]
        dct = {
            'instructions': [DisassembledInstruction.update_dict_ids_to_dap(o) for o in instructions] if (update_ids_to_dap and instructions) else instructions,
        }
        dct.update(self.kwargs)
        return dct


@register
class MessageVariables(BaseSchema):
    """
    "variables" of Message

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {}
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
    
        """
    
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        dct = {
        }
        dct.update(self.kwargs)
        return dct


@register
class PydevdSystemInfoResponseBody(BaseSchema):
    """
    "body" of PydevdSystemInfoResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "python": {
            "description": "Information about the python version running in the current process.",
            "type": "PydevdPythonInfo"
        },
        "platform": {
            "description": "Information about the plarforn on which the current process is running.",
            "type": "PydevdPlatformInfo"
        },
        "process": {
            "description": "Information about the current process.",
            "type": "PydevdProcessInfo"
        },
        "pydevd": {
            "description": "Information about pydevd.",
            "type": "PydevdInfo"
        }
    }
    __refs__ = set(['python', 'platform', 'process', 'pydevd'])

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, python, platform, process, pydevd, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param PydevdPythonInfo python: Information about the python version running in the current process.
        :param PydevdPlatformInfo platform: Information about the plarforn on which the current process is running.
        :param PydevdProcessInfo process: Information about the current process.
        :param PydevdInfo pydevd: Information about pydevd.
        """
        if python is None:
            self.python = PydevdPythonInfo()
        else:
            self.python = PydevdPythonInfo(update_ids_from_dap=update_ids_from_dap, **python) if python.__class__ !=  PydevdPythonInfo else python
        if platform is None:
            self.platform = PydevdPlatformInfo()
        else:
            self.platform = PydevdPlatformInfo(update_ids_from_dap=update_ids_from_dap, **platform) if platform.__class__ !=  PydevdPlatformInfo else platform
        if process is None:
            self.process = PydevdProcessInfo()
        else:
            self.process = PydevdProcessInfo(update_ids_from_dap=update_ids_from_dap, **process) if process.__class__ !=  PydevdProcessInfo else process
        if pydevd is None:
            self.pydevd = PydevdInfo()
        else:
            self.pydevd = PydevdInfo(update_ids_from_dap=update_ids_from_dap, **pydevd) if pydevd.__class__ !=  PydevdInfo else pydevd
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        python = self.python
        platform = self.platform
        process = self.process
        pydevd = self.pydevd
        dct = {
            'python': python.to_dict(update_ids_to_dap=update_ids_to_dap),
            'platform': platform.to_dict(update_ids_to_dap=update_ids_to_dap),
            'process': process.to_dict(update_ids_to_dap=update_ids_to_dap),
            'pydevd': pydevd.to_dict(update_ids_to_dap=update_ids_to_dap),
        }
        dct.update(self.kwargs)
        return dct


@register
class PydevdAuthorizeResponseBody(BaseSchema):
    """
    "body" of PydevdAuthorizeResponse

    Note: automatically generated code. Do not edit manually.
    """

    __props__ = {
        "clientAccessToken": {
            "type": "string",
            "description": "The access token to access the client (i.e.: usually the IDE)."
        }
    }
    __refs__ = set()

    __slots__ = list(__props__.keys()) + ['kwargs']

    def __init__(self, clientAccessToken, update_ids_from_dap=False, **kwargs):  # noqa (update_ids_from_dap may be unused)
        """
        :param string clientAccessToken: The access token to access the client (i.e.: usually the IDE).
        """
        self.clientAccessToken = clientAccessToken
        self.kwargs = kwargs


    def to_dict(self, update_ids_to_dap=False):  # noqa (update_ids_to_dap may be unused)
        clientAccessToken = self.clientAccessToken
        dct = {
            'clientAccessToken': clientAccessToken,
        }
        dct.update(self.kwargs)
        return dct


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/_debug_adapter/pydevd_schema_log.py <==
import os
import traceback
from _pydevd_bundle.pydevd_constants import ForkSafeLock

_pid = os.getpid()
_pid_msg = '%s: ' % (_pid,)

_debug_lock = ForkSafeLock()

DEBUG = False
DEBUG_FILE = os.path.join(os.path.dirname(__file__), '__debug_output__.txt')


def debug(msg):
    if DEBUG:
        with _debug_lock:
            _pid_prefix = _pid_msg
            if isinstance(msg, bytes):
                _pid_prefix = _pid_prefix.encode('utf-8')

                if not msg.endswith(b'\r') and not msg.endswith(b'\n'):
                    msg += b'\n'
                mode = 'a+b'
            else:
                if not msg.endswith('\r') and not msg.endswith('\n'):
                    msg += '\n'
                mode = 'a+'
            with open(DEBUG_FILE, mode) as stream:
                stream.write(_pid_prefix)
                stream.write(msg)


def debug_exception(msg=None):
    if DEBUG:
        if msg:
            debug(msg)

        with _debug_lock:

            with open(DEBUG_FILE, 'a+') as stream:
                _pid_prefix = _pid_msg
                if isinstance(msg, bytes):
                    _pid_prefix = _pid_prefix.encode('utf-8')
                stream.write(_pid_prefix)

                traceback.print_exc(file=stream)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevconsole_code.py <==
"""
A copy of the code module in the standard library with some changes to work with
async evaluation.

Utilities needed to emulate Python's interactive interpreter.
"""

# Inspired by similar code by Jeff Epler and Fredrik Lundh.

import sys
import traceback
import inspect

# START --------------------------- from codeop import CommandCompiler, compile_command
# START --------------------------- from codeop import CommandCompiler, compile_command
# START --------------------------- from codeop import CommandCompiler, compile_command
# START --------------------------- from codeop import CommandCompiler, compile_command
# START --------------------------- from codeop import CommandCompiler, compile_command
r"""Utilities to compile possibly incomplete Python source code.

This module provides two interfaces, broadly similar to the builtin
function compile(), which take program text, a filename and a 'mode'
and:

- Return code object if the command is complete and valid
- Return None if the command is incomplete
- Raise SyntaxError, ValueError or OverflowError if the command is a
  syntax error (OverflowError and ValueError can be produced by
  malformed literals).

Approach:

First, check if the source consists entirely of blank lines and
comments; if so, replace it with 'pass', because the built-in
parser doesn't always do the right thing for these.

Compile three times: as is, with \n, and with \n\n appended.  If it
compiles as is, it's complete.  If it compiles with one \n appended,
we expect more.  If it doesn't compile either way, we compare the
error we get when compiling with \n or \n\n appended.  If the errors
are the same, the code is broken.  But if the errors are different, we
expect more.  Not intuitive; not even guaranteed to hold in future
releases; but this matches the compiler's behavior from Python 1.4
through 2.2, at least.

Caveat:

It is possible (but not likely) that the parser stops parsing with a
successful outcome before reaching the end of the source; in this
case, trailing symbols may be ignored instead of causing an error.
For example, a backslash followed by two newlines may be followed by
arbitrary garbage.  This will be fixed once the API for the parser is
better.

The two interfaces are:

compile_command(source, filename, symbol):

    Compiles a single command in the manner described above.

CommandCompiler():

    Instances of this class have __call__ methods identical in
    signature to compile_command; the difference is that if the
    instance compiles program text containing a __future__ statement,
    the instance 'remembers' and compiles all subsequent program texts
    with the statement in force.

The module also provides another class:

Compile():

    Instances of this class act like the built-in function compile,
    but with 'memory' in the sense described above.
"""

import __future__

_features = [getattr(__future__, fname)
             for fname in __future__.all_feature_names]

__all__ = ["compile_command", "Compile", "CommandCompiler"]

PyCF_DONT_IMPLY_DEDENT = 0x200  # Matches pythonrun.h


def _maybe_compile(compiler, source, filename, symbol):
    # Check for source consisting of only blank lines and comments
    for line in source.split("\n"):
        line = line.strip()
        if line and line[0] != '#':
            break  # Leave it alone
    else:
        if symbol != "eval":
            source = "pass"  # Replace it with a 'pass' statement

    err = err1 = err2 = None
    code = code1 = code2 = None

    try:
        code = compiler(source, filename, symbol)
    except SyntaxError as err:
        pass

    try:
        code1 = compiler(source + "\n", filename, symbol)
    except SyntaxError as e:
        err1 = e

    try:
        code2 = compiler(source + "\n\n", filename, symbol)
    except SyntaxError as e:
        err2 = e

    try:
        if code:
            return code
        if not code1 and repr(err1) == repr(err2):
            raise err1
    finally:
        err1 = err2 = None


def _compile(source, filename, symbol):
    return compile(source, filename, symbol, PyCF_DONT_IMPLY_DEDENT)


def compile_command(source, filename="<input>", symbol="single"):
    r"""Compile a command and determine whether it is incomplete.

    Arguments:

    source -- the source string; may contain \n characters
    filename -- optional filename from which source was read; default
                "<input>"
    symbol -- optional grammar start symbol; "single" (default) or "eval"

    Return value / exceptions raised:

    - Return a code object if the command is complete and valid
    - Return None if the command is incomplete
    - Raise SyntaxError, ValueError or OverflowError if the command is a
      syntax error (OverflowError and ValueError can be produced by
      malformed literals).
    """
    return _maybe_compile(_compile, source, filename, symbol)


class Compile:
    """Instances of this class behave much like the built-in compile
    function, but if one is used to compile text containing a future
    statement, it "remembers" and compiles all subsequent program texts
    with the statement in force."""

    def __init__(self):
        self.flags = PyCF_DONT_IMPLY_DEDENT

        try:
            from ast import PyCF_ALLOW_TOP_LEVEL_AWAIT
            self.flags |= PyCF_ALLOW_TOP_LEVEL_AWAIT
        except:
            pass

    def __call__(self, source, filename, symbol):
        codeob = compile(source, filename, symbol, self.flags, 1)
        for feature in _features:
            if codeob.co_flags & feature.compiler_flag:
                self.flags |= feature.compiler_flag
        return codeob


class CommandCompiler:
    """Instances of this class have __call__ methods identical in
    signature to compile_command; the difference is that if the
    instance compiles program text containing a __future__ statement,
    the instance 'remembers' and compiles all subsequent program texts
    with the statement in force."""

    def __init__(self,):
        self.compiler = Compile()

    def __call__(self, source, filename="<input>", symbol="single"):
        r"""Compile a command and determine whether it is incomplete.

        Arguments:

        source -- the source string; may contain \n characters
        filename -- optional filename from which source was read;
                    default "<input>"
        symbol -- optional grammar start symbol; "single" (default) or
                  "eval"

        Return value / exceptions raised:

        - Return a code object if the command is complete and valid
        - Return None if the command is incomplete
        - Raise SyntaxError, ValueError or OverflowError if the command is a
          syntax error (OverflowError and ValueError can be produced by
          malformed literals).
        """
        return _maybe_compile(self.compiler, source, filename, symbol)

# END --------------------------- from codeop import CommandCompiler, compile_command
# END --------------------------- from codeop import CommandCompiler, compile_command
# END --------------------------- from codeop import CommandCompiler, compile_command
# END --------------------------- from codeop import CommandCompiler, compile_command
# END --------------------------- from codeop import CommandCompiler, compile_command


__all__ = ["InteractiveInterpreter", "InteractiveConsole", "interact",
           "compile_command"]

from _pydev_bundle._pydev_saved_modules import threading


class _EvalAwaitInNewEventLoop(threading.Thread):

    def __init__(self, compiled, updated_globals, updated_locals):
        threading.Thread.__init__(self)
        self.daemon = True
        self._compiled = compiled
        self._updated_globals = updated_globals
        self._updated_locals = updated_locals

        # Output
        self.evaluated_value = None
        self.exc = None

    async def _async_func(self):
        return await eval(self._compiled, self._updated_locals, self._updated_globals)

    def run(self):
        try:
            import asyncio
            loop = asyncio.new_event_loop()
            asyncio.set_event_loop(loop)
            self.evaluated_value = asyncio.run(self._async_func())
        except:
            self.exc = sys.exc_info()


class InteractiveInterpreter:
    """Base class for InteractiveConsole.

    This class deals with parsing and interpreter state (the user's
    namespace); it doesn't deal with input buffering or prompting or
    input file naming (the filename is always passed in explicitly).

    """

    def __init__(self, locals=None):
        """Constructor.

        The optional 'locals' argument specifies the dictionary in
        which code will be executed; it defaults to a newly created
        dictionary with key "__name__" set to "__console__" and key
        "__doc__" set to None.

        """
        if locals is None:
            locals = {"__name__": "__console__", "__doc__": None}
        self.locals = locals
        self.compile = CommandCompiler()

    def runsource(self, source, filename="<input>", symbol="single"):
        """Compile and run some source in the interpreter.

        Arguments are as for compile_command().

        One of several things can happen:

        1) The input is incorrect; compile_command() raised an
        exception (SyntaxError or OverflowError).  A syntax traceback
        will be printed by calling the showsyntaxerror() method.

        2) The input is incomplete, and more input is required;
        compile_command() returned None.  Nothing happens.

        3) The input is complete; compile_command() returned a code
        object.  The code is executed by calling self.runcode() (which
        also handles run-time exceptions, except for SystemExit).

        The return value is True in case 2, False in the other cases (unless
        an exception is raised).  The return value can be used to
        decide whether to use sys.ps1 or sys.ps2 to prompt the next
        line.

        """
        try:
            code = self.compile(source, filename, symbol)
        except (OverflowError, SyntaxError, ValueError):
            # Case 1
            self.showsyntaxerror(filename)
            return False

        if code is None:
            # Case 2
            return True

        # Case 3
        self.runcode(code)
        return False

    def runcode(self, code):
        """Execute a code object.

        When an exception occurs, self.showtraceback() is called to
        display a traceback.  All exceptions are caught except
        SystemExit, which is reraised.

        A note about KeyboardInterrupt: this exception may occur
        elsewhere in this code, and may not always be caught.  The
        caller should be prepared to deal with it.

        """
        try:
            is_async = False
            if hasattr(inspect, 'CO_COROUTINE'):
                is_async = inspect.CO_COROUTINE & code.co_flags == inspect.CO_COROUTINE

            if is_async:
                t = _EvalAwaitInNewEventLoop(code, self.locals, None)
                t.start()
                t.join()

                if t.exc:
                    raise t.exc[1].with_traceback(t.exc[2])

            else:
                exec(code, self.locals)
        except SystemExit:
            raise
        except:
            self.showtraceback()

    def showsyntaxerror(self, filename=None):
        """Display the syntax error that just occurred.

        This doesn't display a stack trace because there isn't one.

        If a filename is given, it is stuffed in the exception instead
        of what was there before (because Python's parser always uses
        "<string>" when reading from a string).

        The output is written by self.write(), below.

        """
        type, value, tb = sys.exc_info()
        sys.last_type = type
        sys.last_value = value
        sys.last_traceback = tb
        if filename and type is SyntaxError:
            # Work hard to stuff the correct filename in the exception
            try:
                msg, (dummy_filename, lineno, offset, line) = value.args
            except ValueError:
                # Not the format we expect; leave it alone
                pass
            else:
                # Stuff in the right filename
                value = SyntaxError(msg, (filename, lineno, offset, line))
                sys.last_value = value
        if sys.excepthook is sys.__excepthook__:
            lines = traceback.format_exception_only(type, value)
            self.write(''.join(lines))
        else:
            # If someone has set sys.excepthook, we let that take precedence
            # over self.write
            sys.excepthook(type, value, tb)

    def showtraceback(self):
        """Display the exception that just occurred.

        We remove the first stack item because it is our own code.

        The output is written by self.write(), below.

        """
        sys.last_type, sys.last_value, last_tb = ei = sys.exc_info()
        sys.last_traceback = last_tb
        try:
            lines = traceback.format_exception(ei[0], ei[1], last_tb.tb_next)
            if sys.excepthook is sys.__excepthook__:
                self.write(''.join(lines))
            else:
                # If someone has set sys.excepthook, we let that take precedence
                # over self.write
                sys.excepthook(ei[0], ei[1], last_tb)
        finally:
            last_tb = ei = None

    def write(self, data):
        """Write a string.

        The base implementation writes to sys.stderr; a subclass may
        replace this with a different implementation.

        """
        sys.stderr.write(data)


class InteractiveConsole(InteractiveInterpreter):
    """Closely emulate the behavior of the interactive Python interpreter.

    This class builds on InteractiveInterpreter and adds prompting
    using the familiar sys.ps1 and sys.ps2, and input buffering.

    """

    def __init__(self, locals=None, filename="<console>"):
        """Constructor.

        The optional locals argument will be passed to the
        InteractiveInterpreter base class.

        The optional filename argument should specify the (file)name
        of the input stream; it will show up in tracebacks.

        """
        InteractiveInterpreter.__init__(self, locals)
        self.filename = filename
        self.resetbuffer()

    def resetbuffer(self):
        """Reset the input buffer."""
        self.buffer = []

    def interact(self, banner=None, exitmsg=None):
        """Closely emulate the interactive Python console.

        The optional banner argument specifies the banner to print
        before the first interaction; by default it prints a banner
        similar to the one printed by the real Python interpreter,
        followed by the current class name in parentheses (so as not
        to confuse this with the real interpreter -- since it's so
        close!).

        The optional exitmsg argument specifies the exit message
        printed when exiting. Pass the empty string to suppress
        printing an exit message. If exitmsg is not given or None,
        a default message is printed.

        """
        try:
            sys.ps1
        except AttributeError:
            sys.ps1 = ">>> "
        try:
            sys.ps2
        except AttributeError:
            sys.ps2 = "... "
        cprt = 'Type "help", "copyright", "credits" or "license" for more information.'
        if banner is None:
            self.write("Python %s on %s\n%s\n(%s)\n" %
                       (sys.version, sys.platform, cprt,
                        self.__class__.__name__))
        elif banner:
            self.write("%s\n" % str(banner))
        more = 0
        while 1:
            try:
                if more:
                    prompt = sys.ps2
                else:
                    prompt = sys.ps1
                try:
                    line = self.raw_input(prompt)
                except EOFError:
                    self.write("\n")
                    break
                else:
                    more = self.push(line)
            except KeyboardInterrupt:
                self.write("\nKeyboardInterrupt\n")
                self.resetbuffer()
                more = 0
        if exitmsg is None:
            self.write('now exiting %s...\n' % self.__class__.__name__)
        elif exitmsg != '':
            self.write('%s\n' % exitmsg)

    def push(self, line):
        """Push a line to the interpreter.

        The line should not have a trailing newline; it may have
        internal newlines.  The line is appended to a buffer and the
        interpreter's runsource() method is called with the
        concatenated contents of the buffer as source.  If this
        indicates that the command was executed or invalid, the buffer
        is reset; otherwise, the command is incomplete, and the buffer
        is left as it was after the line was appended.  The return
        value is 1 if more input is required, 0 if the line was dealt
        with in some way (this is the same as runsource()).

        """
        self.buffer.append(line)
        source = "\n".join(self.buffer)
        more = self.runsource(source, self.filename)
        if not more:
            self.resetbuffer()
        return more

    def raw_input(self, prompt=""):
        """Write a prompt and read a line.

        The returned line does not include the trailing newline.
        When the user enters the EOF key sequence, EOFError is raised.

        The base implementation uses the built-in function
        input(); a subclass may replace this with a different
        implementation.

        """
        return input(prompt)


def interact(banner=None, readfunc=None, local=None, exitmsg=None):
    """Closely emulate the interactive Python interpreter.

    This is a backwards compatible interface to the InteractiveConsole
    class.  When readfunc is not specified, it attempts to import the
    readline module to enable GNU readline if it is available.

    Arguments (all optional, all default to None):

    banner -- passed to InteractiveConsole.interact()
    readfunc -- if not None, replaces InteractiveConsole.raw_input()
    local -- passed to InteractiveInterpreter.__init__()
    exitmsg -- passed to InteractiveConsole.interact()

    """
    console = InteractiveConsole(local)
    if readfunc is not None:
        console.raw_input = readfunc
    else:
        try:
            import readline
        except ImportError:
            pass
    console.interact(banner, exitmsg)


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument('-q', action='store_true',
                       help="don't print version and copyright messages")
    args = parser.parse_args()
    if args.q or sys.flags.quiet:
        banner = ''
    else:
        banner = None
    interact(banner)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_additional_thread_info.py <==
# Defines which version of the PyDBAdditionalThreadInfo we'll use.
from _pydevd_bundle.pydevd_constants import ENV_FALSE_LOWER_VALUES, USE_CYTHON_FLAG, \
    ENV_TRUE_LOWER_VALUES

if USE_CYTHON_FLAG in ENV_TRUE_LOWER_VALUES:
    # We must import the cython version if forcing cython
    from _pydevd_bundle.pydevd_cython_wrapper import PyDBAdditionalThreadInfo, set_additional_thread_info, _set_additional_thread_info_lock  # @UnusedImport

elif USE_CYTHON_FLAG in ENV_FALSE_LOWER_VALUES:
    # Use the regular version if not forcing cython
    from _pydevd_bundle.pydevd_additional_thread_info_regular import PyDBAdditionalThreadInfo, set_additional_thread_info, _set_additional_thread_info_lock  # @UnusedImport @Reimport

else:
    # Regular: use fallback if not found (message is already given elsewhere).
    try:
        from _pydevd_bundle.pydevd_cython_wrapper import PyDBAdditionalThreadInfo, set_additional_thread_info, _set_additional_thread_info_lock
    except ImportError:
        from _pydevd_bundle.pydevd_additional_thread_info_regular import PyDBAdditionalThreadInfo, set_additional_thread_info, _set_additional_thread_info_lock  # @UnusedImport



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_additional_thread_info_regular.py <==
from _pydevd_bundle.pydevd_constants import (STATE_RUN, PYTHON_SUSPEND, SUPPORT_GEVENT, ForkSafeLock,
    _current_frames)
from _pydev_bundle import pydev_log
# IFDEF CYTHON
# pydev_log.debug("Using Cython speedups")
# ELSE
from _pydevd_bundle.pydevd_frame import PyDBFrame
# ENDIF

version = 11


#=======================================================================================================================
# PyDBAdditionalThreadInfo
#=======================================================================================================================
# IFDEF CYTHON
# cdef class PyDBAdditionalThreadInfo:
# ELSE
class PyDBAdditionalThreadInfo(object):
# ENDIF

    # Note: the params in cython are declared in pydevd_cython.pxd.
    # IFDEF CYTHON
    # ELSE
    __slots__ = [
        'pydev_state',
        'pydev_step_stop',
        'pydev_original_step_cmd',
        'pydev_step_cmd',
        'pydev_notify_kill',
        'pydev_django_resolve_frame',
        'pydev_call_from_jinja2',
        'pydev_call_inside_jinja2',
        'is_tracing',
        'conditional_breakpoint_exception',
        'pydev_message',
        'suspend_type',
        'pydev_next_line',
        'pydev_func_name',
        'suspended_at_unhandled',
        'trace_suspend_type',
        'top_level_thread_tracer_no_back_frames',
        'top_level_thread_tracer_unhandled',
        'thread_tracer',
        'step_in_initial_location',

        # Used for CMD_SMART_STEP_INTO (to know which smart step into variant to use)
        'pydev_smart_parent_offset',
        'pydev_smart_child_offset',

        # Used for CMD_SMART_STEP_INTO (list[_pydevd_bundle.pydevd_bytecode_utils.Variant])
        # Filled when the cmd_get_smart_step_into_variants is requested (so, this is a copy
        # of the last request for a given thread and pydev_smart_parent_offset/pydev_smart_child_offset relies on it).
        'pydev_smart_step_into_variants',
        'target_id_to_smart_step_into_variant',

        'pydev_use_scoped_step_frame',
    ]
    # ENDIF

    def __init__(self):
        self.pydev_state = STATE_RUN  # STATE_RUN or STATE_SUSPEND
        self.pydev_step_stop = None

        # Note: we have `pydev_original_step_cmd` and `pydev_step_cmd` because the original is to
        # say the action that started it and the other is to say what's the current tracing behavior
        # (because it's possible that we start with a step over but may have to switch to a
        # different step strategy -- for instance, if a step over is done and we return the current
        # method the strategy is changed to a step in).

        self.pydev_original_step_cmd = -1  # Something as CMD_STEP_INTO, CMD_STEP_OVER, etc.
        self.pydev_step_cmd = -1  # Something as CMD_STEP_INTO, CMD_STEP_OVER, etc.

        self.pydev_notify_kill = False
        self.pydev_django_resolve_frame = False
        self.pydev_call_from_jinja2 = None
        self.pydev_call_inside_jinja2 = None
        self.is_tracing = 0
        self.conditional_breakpoint_exception = None
        self.pydev_message = ''
        self.suspend_type = PYTHON_SUSPEND
        self.pydev_next_line = -1
        self.pydev_func_name = '.invalid.'  # Must match the type in cython
        self.suspended_at_unhandled = False
        self.trace_suspend_type = 'trace'  # 'trace' or 'frame_eval'
        self.top_level_thread_tracer_no_back_frames = []
        self.top_level_thread_tracer_unhandled = None
        self.thread_tracer = None
        self.step_in_initial_location = None
        self.pydev_smart_parent_offset = -1
        self.pydev_smart_child_offset = -1
        self.pydev_smart_step_into_variants = ()
        self.target_id_to_smart_step_into_variant = {}

        # Flag to indicate ipython use-case where each line will be executed as a call/line/return
        # in a new new frame but in practice we want to consider each new frame as if it was all
        # part of the same frame.
        #
        # In practice this means that a step over shouldn't revert to a step in and we need some
        # special logic to know when we should stop in a step over as we need to consider 2
        # different frames as being equal if they're logically the continuation of a frame
        # being executed by ipython line by line.
        #
        # See: https://github.com/microsoft/debugpy/issues/869#issuecomment-1132141003
        self.pydev_use_scoped_step_frame = False

    def get_topmost_frame(self, thread):
        '''
        Gets the topmost frame for the given thread. Note that it may be None
        and callers should remove the reference to the frame as soon as possible
        to avoid disturbing user code.
        '''
        # sys._current_frames(): dictionary with thread id -> topmost frame
        current_frames = _current_frames()
        topmost_frame = current_frames.get(thread.ident)
        if topmost_frame is None:
            # Note: this is expected for dummy threads (so, getting the topmost frame should be
            # treated as optional).
            pydev_log.info(
                'Unable to get topmost frame for thread: %s, thread.ident: %s, id(thread): %s\nCurrent frames: %s.\n'
                'GEVENT_SUPPORT: %s',
                thread,
                thread.ident,
                id(thread),
                current_frames,
                SUPPORT_GEVENT,
            )

        return topmost_frame

    def __str__(self):
        return 'State:%s Stop:%s Cmd: %s Kill:%s' % (
            self.pydev_state, self.pydev_step_stop, self.pydev_step_cmd, self.pydev_notify_kill)


_set_additional_thread_info_lock = ForkSafeLock()


def set_additional_thread_info(thread):
    try:
        additional_info = thread.additional_info
        if additional_info is None:
            raise AttributeError()
    except:
        with _set_additional_thread_info_lock:
            # If it's not there, set it within a lock to avoid any racing
            # conditions.
            additional_info = getattr(thread, 'additional_info', None)
            if additional_info is None:
                additional_info = PyDBAdditionalThreadInfo()
            thread.additional_info = additional_info

    return additional_info


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_api.py <==
import sys
import bisect
import types

from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle import pydevd_utils, pydevd_source_mapping
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle.pydevd_comm import (InternalGetThreadStack, internal_get_completions,
    InternalSetNextStatementThread, internal_reload_code,
    InternalGetVariable, InternalGetArray, InternalLoadFullValue,
    internal_get_description, internal_get_frame, internal_evaluate_expression, InternalConsoleExec,
    internal_get_variable_json, internal_change_variable, internal_change_variable_json,
    internal_evaluate_expression_json, internal_set_expression_json, internal_get_exception_details_json,
    internal_step_in_thread, internal_smart_step_into)
from _pydevd_bundle.pydevd_comm_constants import (CMD_THREAD_SUSPEND, file_system_encoding,
    CMD_STEP_INTO_MY_CODE, CMD_STOP_ON_START, CMD_SMART_STEP_INTO)
from _pydevd_bundle.pydevd_constants import (get_current_thread_id, set_protocol, get_protocol,
    HTTP_JSON_PROTOCOL, JSON_PROTOCOL, DebugInfoHolder, IS_WINDOWS)
from _pydevd_bundle.pydevd_net_command_factory_json import NetCommandFactoryJson
from _pydevd_bundle.pydevd_net_command_factory_xml import NetCommandFactory
import pydevd_file_utils
from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_breakpoints import LineBreakpoint
from pydevd_tracing import get_exception_traceback_str
import os
import subprocess
import ctypes
from _pydevd_bundle.pydevd_collect_bytecode_info import code_to_bytecode_representation
import itertools
import linecache
from _pydevd_bundle.pydevd_utils import DAPGrouper, interrupt_main_thread
from _pydevd_bundle.pydevd_daemon_thread import run_as_pydevd_daemon_thread
from _pydevd_bundle.pydevd_thread_lifecycle import pydevd_find_thread_by_id, resume_threads
import tokenize

try:
    import dis
except ImportError:

    def _get_code_lines(code):
        raise NotImplementedError

else:

    def _get_code_lines(code):
        if not isinstance(code, types.CodeType):
            path = code
            with tokenize.open(path) as f:
                src = f.read()
            code = compile(src, path, 'exec', 0, dont_inherit=True)
            return _get_code_lines(code)

        def iterate():
            # First, get all line starts for this code object. This does not include
            # bodies of nested class and function definitions, as they have their
            # own objects.
            for _, lineno in dis.findlinestarts(code):
                yield lineno

            # For nested class and function definitions, their respective code objects
            # are constants referenced by this object.
            for const in code.co_consts:
                if isinstance(const, types.CodeType) and const.co_filename == code.co_filename:
                    for lineno in _get_code_lines(const):
                        yield lineno

        return iterate()


class PyDevdAPI(object):

    class VariablePresentation(object):

        def __init__(self, special='group', function='group', class_='group', protected='inline'):
            self._presentation = {
                DAPGrouper.SCOPE_SPECIAL_VARS: special,
                DAPGrouper.SCOPE_FUNCTION_VARS: function,
                DAPGrouper.SCOPE_CLASS_VARS: class_,
                DAPGrouper.SCOPE_PROTECTED_VARS: protected,
            }

        def get_presentation(self, scope):
            return self._presentation[scope]

    def run(self, py_db):
        py_db.ready_to_run = True

    def notify_initialize(self, py_db):
        py_db.on_initialize()

    def notify_configuration_done(self, py_db):
        py_db.on_configuration_done()

    def notify_disconnect(self, py_db):
        py_db.on_disconnect()

    def set_protocol(self, py_db, seq, protocol):
        set_protocol(protocol.strip())
        if get_protocol() in (HTTP_JSON_PROTOCOL, JSON_PROTOCOL):
            cmd_factory_class = NetCommandFactoryJson
        else:
            cmd_factory_class = NetCommandFactory

        if not isinstance(py_db.cmd_factory, cmd_factory_class):
            py_db.cmd_factory = cmd_factory_class()

        return py_db.cmd_factory.make_protocol_set_message(seq)

    def set_ide_os_and_breakpoints_by(self, py_db, seq, ide_os, breakpoints_by):
        '''
        :param ide_os: 'WINDOWS' or 'UNIX'
        :param breakpoints_by: 'ID' or 'LINE'
        '''
        if breakpoints_by == 'ID':
            py_db._set_breakpoints_with_id = True
        else:
            py_db._set_breakpoints_with_id = False

        self.set_ide_os(ide_os)

        return py_db.cmd_factory.make_version_message(seq)

    def set_ide_os(self, ide_os):
        '''
        :param ide_os: 'WINDOWS' or 'UNIX'
        '''
        pydevd_file_utils.set_ide_os(ide_os)

    def set_gui_event_loop(self, py_db, gui_event_loop):
        py_db._gui_event_loop = gui_event_loop

    def send_error_message(self, py_db, msg):
        cmd = py_db.cmd_factory.make_warning_message('pydevd: %s\n' % (msg,))
        py_db.writer.add_command(cmd)

    def set_show_return_values(self, py_db, show_return_values):
        if show_return_values:
            py_db.show_return_values = True
        else:
            if py_db.show_return_values:
                # We should remove saved return values
                py_db.remove_return_values_flag = True
            py_db.show_return_values = False
        pydev_log.debug("Show return values: %s", py_db.show_return_values)

    def list_threads(self, py_db, seq):
        # Response is the command with the list of threads to be added to the writer thread.
        return py_db.cmd_factory.make_list_threads_message(py_db, seq)

    def request_suspend_thread(self, py_db, thread_id='*'):
        # Yes, thread suspend is done at this point, not through an internal command.
        threads = []
        suspend_all = thread_id.strip() == '*'
        if suspend_all:
            threads = pydevd_utils.get_non_pydevd_threads()

        elif thread_id.startswith('__frame__:'):
            sys.stderr.write("Can't suspend tasklet: %s\n" % (thread_id,))

        else:
            threads = [pydevd_find_thread_by_id(thread_id)]

        for t in threads:
            if t is None:
                continue
            py_db.set_suspend(
                t,
                CMD_THREAD_SUSPEND,
                suspend_other_threads=suspend_all,
                is_pause=True,
            )
            # Break here (even if it's suspend all) as py_db.set_suspend will
            # take care of suspending other threads.
            break

    def set_enable_thread_notifications(self, py_db, enable):
        '''
        When disabled, no thread notifications (for creation/removal) will be
        issued until it's re-enabled.

        Note that when it's re-enabled, a creation notification will be sent for
        all existing threads even if it was previously sent (this is meant to
        be used on disconnect/reconnect).
        '''
        py_db.set_enable_thread_notifications(enable)

    def request_disconnect(self, py_db, resume_threads):
        self.set_enable_thread_notifications(py_db, False)
        self.remove_all_breakpoints(py_db, '*')
        self.remove_all_exception_breakpoints(py_db)
        self.notify_disconnect(py_db)

        if resume_threads:
            self.request_resume_thread(thread_id='*')

    def request_resume_thread(self, thread_id):
        resume_threads(thread_id)

    def request_completions(self, py_db, seq, thread_id, frame_id, act_tok, line=-1, column=-1):
        py_db.post_method_as_internal_command(
            thread_id, internal_get_completions, seq, thread_id, frame_id, act_tok, line=line, column=column)

    def request_stack(self, py_db, seq, thread_id, fmt=None, timeout=.5, start_frame=0, levels=0):
        # If it's already suspended, get it right away.
        internal_get_thread_stack = InternalGetThreadStack(
            seq, thread_id, py_db, set_additional_thread_info, fmt=fmt, timeout=timeout, start_frame=start_frame, levels=levels)
        if internal_get_thread_stack.can_be_executed_by(get_current_thread_id(threading.current_thread())):
            internal_get_thread_stack.do_it(py_db)
        else:
            py_db.post_internal_command(internal_get_thread_stack, '*')

    def request_exception_info_json(self, py_db, request, thread_id, thread, max_frames):
        py_db.post_method_as_internal_command(
            thread_id,
            internal_get_exception_details_json,
            request,
            thread_id,
            thread,
            max_frames,
            set_additional_thread_info=set_additional_thread_info,
            iter_visible_frames_info=py_db.cmd_factory._iter_visible_frames_info,
        )

    def request_step(self, py_db, thread_id, step_cmd_id):
        t = pydevd_find_thread_by_id(thread_id)
        if t:
            py_db.post_method_as_internal_command(
                thread_id,
                internal_step_in_thread,
                thread_id,
                step_cmd_id,
                set_additional_thread_info=set_additional_thread_info,
            )
        elif thread_id.startswith('__frame__:'):
            sys.stderr.write("Can't make tasklet step command: %s\n" % (thread_id,))

    def request_smart_step_into(self, py_db, seq, thread_id, offset, child_offset):
        t = pydevd_find_thread_by_id(thread_id)
        if t:
            py_db.post_method_as_internal_command(
                thread_id, internal_smart_step_into, thread_id, offset, child_offset, set_additional_thread_info=set_additional_thread_info)
        elif thread_id.startswith('__frame__:'):
            sys.stderr.write("Can't set next statement in tasklet: %s\n" % (thread_id,))

    def request_smart_step_into_by_func_name(self, py_db, seq, thread_id, line, func_name):
        # Same thing as set next, just with a different cmd id.
        self.request_set_next(py_db, seq, thread_id, CMD_SMART_STEP_INTO, None, line, func_name)

    def request_set_next(self, py_db, seq, thread_id, set_next_cmd_id, original_filename, line, func_name):
        '''
        set_next_cmd_id may actually be one of:

        CMD_RUN_TO_LINE
        CMD_SET_NEXT_STATEMENT

        CMD_SMART_STEP_INTO -- note: request_smart_step_into is preferred if it's possible
                               to work with bytecode offset.

        :param Optional[str] original_filename:
            If available, the filename may be source translated, otherwise no translation will take
            place (the set next just needs the line afterwards as it executes locally, but for
            the Jupyter integration, the source mapping may change the actual lines and not only
            the filename).
        '''
        t = pydevd_find_thread_by_id(thread_id)
        if t:
            if original_filename is not None:
                translated_filename = self.filename_to_server(original_filename)  # Apply user path mapping.
                pydev_log.debug('Set next (after path translation) in: %s line: %s', translated_filename, line)
                func_name = self.to_str(func_name)

                assert translated_filename.__class__ == str  # i.e.: bytes on py2 and str on py3
                assert func_name.__class__ == str  # i.e.: bytes on py2 and str on py3

                # Apply source mapping (i.e.: ipython).
                _source_mapped_filename, new_line, multi_mapping_applied = py_db.source_mapping.map_to_server(
                    translated_filename, line)
                if multi_mapping_applied:
                    pydev_log.debug('Set next (after source mapping) in: %s line: %s', translated_filename, line)
                    line = new_line

            int_cmd = InternalSetNextStatementThread(thread_id, set_next_cmd_id, line, func_name, seq=seq)
            py_db.post_internal_command(int_cmd, thread_id)
        elif thread_id.startswith('__frame__:'):
            sys.stderr.write("Can't set next statement in tasklet: %s\n" % (thread_id,))

    def request_reload_code(self, py_db, seq, module_name, filename):
        '''
        :param seq: if -1 no message will be sent back when the reload is done.

        Note: either module_name or filename may be None (but not both at the same time).
        '''
        thread_id = '*'  # Any thread
        # Note: not going for the main thread because in this case it'd only do the load
        # when we stopped on a breakpoint.
        py_db.post_method_as_internal_command(
            thread_id, internal_reload_code, seq, module_name, filename)

    def request_change_variable(self, py_db, seq, thread_id, frame_id, scope, attr, value):
        '''
        :param scope: 'FRAME' or 'GLOBAL'
        '''
        py_db.post_method_as_internal_command(
            thread_id, internal_change_variable, seq, thread_id, frame_id, scope, attr, value)

    def request_get_variable(self, py_db, seq, thread_id, frame_id, scope, attrs):
        '''
        :param scope: 'FRAME' or 'GLOBAL'
        '''
        int_cmd = InternalGetVariable(seq, thread_id, frame_id, scope, attrs)
        py_db.post_internal_command(int_cmd, thread_id)

    def request_get_array(self, py_db, seq, roffset, coffset, rows, cols, fmt, thread_id, frame_id, scope, attrs):
        int_cmd = InternalGetArray(seq, roffset, coffset, rows, cols, fmt, thread_id, frame_id, scope, attrs)
        py_db.post_internal_command(int_cmd, thread_id)

    def request_load_full_value(self, py_db, seq, thread_id, frame_id, vars):
        int_cmd = InternalLoadFullValue(seq, thread_id, frame_id, vars)
        py_db.post_internal_command(int_cmd, thread_id)

    def request_get_description(self, py_db, seq, thread_id, frame_id, expression):
        py_db.post_method_as_internal_command(
            thread_id, internal_get_description, seq, thread_id, frame_id, expression)

    def request_get_frame(self, py_db, seq, thread_id, frame_id):
        py_db.post_method_as_internal_command(
            thread_id, internal_get_frame, seq, thread_id, frame_id)

    def to_str(self, s):
        '''
        -- in py3 raises an error if it's not str already.
        '''
        if s.__class__ != str:
            raise AssertionError('Expected to have str on Python 3. Found: %s (%s)' % (s, s.__class__))
        return s

    def filename_to_str(self, filename):
        '''
        -- in py3 raises an error if it's not str already.
        '''
        if filename.__class__ != str:
            raise AssertionError('Expected to have str on Python 3. Found: %s (%s)' % (filename, filename.__class__))
        return filename

    def filename_to_server(self, filename):
        filename = self.filename_to_str(filename)
        filename = pydevd_file_utils.map_file_to_server(filename)
        return filename

    class _DummyFrame(object):
        '''
        Dummy frame to be used with PyDB.apply_files_filter (as we don't really have the
        related frame as breakpoints are added before execution).
        '''

        class _DummyCode(object):

            def __init__(self, filename):
                self.co_firstlineno = 1
                self.co_filename = filename
                self.co_name = 'invalid func name '

        def __init__(self, filename):
            self.f_code = self._DummyCode(filename)
            self.f_globals = {}

    ADD_BREAKPOINT_NO_ERROR = 0
    ADD_BREAKPOINT_FILE_NOT_FOUND = 1
    ADD_BREAKPOINT_FILE_EXCLUDED_BY_FILTERS = 2

    # This means that the breakpoint couldn't be fully validated (more runtime
    # information may be needed).
    ADD_BREAKPOINT_LAZY_VALIDATION = 3
    ADD_BREAKPOINT_INVALID_LINE = 4

    class _AddBreakpointResult(object):

        # :see: ADD_BREAKPOINT_NO_ERROR = 0
        # :see: ADD_BREAKPOINT_FILE_NOT_FOUND = 1
        # :see: ADD_BREAKPOINT_FILE_EXCLUDED_BY_FILTERS = 2
        # :see: ADD_BREAKPOINT_LAZY_VALIDATION = 3
        # :see: ADD_BREAKPOINT_INVALID_LINE = 4

        __slots__ = ['error_code', 'breakpoint_id', 'translated_filename', 'translated_line', 'original_line']

        def __init__(self, breakpoint_id, translated_filename, translated_line, original_line):
            self.error_code = PyDevdAPI.ADD_BREAKPOINT_NO_ERROR
            self.breakpoint_id = breakpoint_id
            self.translated_filename = translated_filename
            self.translated_line = translated_line
            self.original_line = original_line

    def add_breakpoint(
            self, py_db, original_filename, breakpoint_type, breakpoint_id, line, condition, func_name,
            expression, suspend_policy, hit_condition, is_logpoint, adjust_line=False, on_changed_breakpoint_state=None):
        '''
        :param str original_filename:
            Note: must be sent as it was received in the protocol. It may be translated in this
            function and its final value will be available in the returned _AddBreakpointResult.

        :param str breakpoint_type:
            One of: 'python-line', 'django-line', 'jinja2-line'.

        :param int breakpoint_id:

        :param int line:
            Note: it's possible that a new line was actually used. If that's the case its
            final value will be available in the returned _AddBreakpointResult.

        :param condition:
            Either None or the condition to activate the breakpoint.

        :param str func_name:
            If "None" (str), may hit in any context.
            Empty string will hit only top level.
            Any other value must match the scope of the method to be matched.

        :param str expression:
            None or the expression to be evaluated.

        :param suspend_policy:
            Either "NONE" (to suspend only the current thread when the breakpoint is hit) or
            "ALL" (to suspend all threads when a breakpoint is hit).

        :param str hit_condition:
            An expression where `@HIT@` will be replaced by the number of hits.
            i.e.: `@HIT@ == x` or `@HIT@ >= x`

        :param bool is_logpoint:
            If True and an expression is passed, pydevd will create an io message command with the
            result of the evaluation.

        :param bool adjust_line:
            If True, the breakpoint line should be adjusted if the current line doesn't really
            match an executable line (if possible).

        :param callable on_changed_breakpoint_state:
            This is called when something changed internally on the breakpoint after it was initially
            added (for instance, template file_to_line_to_breakpoints could be signaled as invalid initially and later
            when the related template is loaded, if the line is valid it could be marked as valid).

            The signature for the callback should be:
                on_changed_breakpoint_state(breakpoint_id: int, add_breakpoint_result: _AddBreakpointResult)

                Note that the add_breakpoint_result should not be modified by the callback (the
                implementation may internally reuse the same instance multiple times).

        :return _AddBreakpointResult:
        '''
        assert original_filename.__class__ == str, 'Expected str, found: %s' % (original_filename.__class__,)  # i.e.: bytes on py2 and str on py3

        original_filename_normalized = pydevd_file_utils.normcase_from_client(original_filename)

        pydev_log.debug('Request for breakpoint in: %s line: %s', original_filename, line)
        original_line = line
        # Parameters to reapply breakpoint.
        api_add_breakpoint_params = (original_filename, breakpoint_type, breakpoint_id, line, condition, func_name,
            expression, suspend_policy, hit_condition, is_logpoint)

        translated_filename = self.filename_to_server(original_filename)  # Apply user path mapping.
        pydev_log.debug('Breakpoint (after path translation) in: %s line: %s', translated_filename, line)
        func_name = self.to_str(func_name)

        assert translated_filename.__class__ == str  # i.e.: bytes on py2 and str on py3
        assert func_name.__class__ == str  # i.e.: bytes on py2 and str on py3

        # Apply source mapping (i.e.: ipython).
        source_mapped_filename, new_line, multi_mapping_applied = py_db.source_mapping.map_to_server(
            translated_filename, line)

        if multi_mapping_applied:
            pydev_log.debug('Breakpoint (after source mapping) in: %s line: %s', source_mapped_filename, new_line)
            # Note that source mapping is internal and does not change the resulting filename nor line
            # (we want the outside world to see the line in the original file and not in the ipython
            # cell, otherwise the editor wouldn't be correct as the returned line is the line to
            # which the breakpoint will be moved in the editor).
            result = self._AddBreakpointResult(breakpoint_id, original_filename, line, original_line)

            # If a multi-mapping was applied, consider it the canonical / source mapped version (translated to ipython cell).
            translated_absolute_filename = source_mapped_filename
            canonical_normalized_filename = pydevd_file_utils.normcase(source_mapped_filename)
            line = new_line

        else:
            translated_absolute_filename = pydevd_file_utils.absolute_path(translated_filename)
            canonical_normalized_filename = pydevd_file_utils.canonical_normalized_path(translated_filename)

            if adjust_line and not translated_absolute_filename.startswith('<'):
                # Validate file_to_line_to_breakpoints and adjust their positions.
                try:
                    lines = sorted(_get_code_lines(translated_absolute_filename))
                except Exception:
                    pass
                else:
                    if line not in lines:
                        # Adjust to the first preceding valid line.
                        idx = bisect.bisect_left(lines, line)
                        if idx > 0:
                            line = lines[idx - 1]

            result = self._AddBreakpointResult(breakpoint_id, original_filename, line, original_line)

        py_db.api_received_breakpoints[(original_filename_normalized, breakpoint_id)] = (canonical_normalized_filename, api_add_breakpoint_params)

        if not translated_absolute_filename.startswith('<'):
            # Note: if a mapping pointed to a file starting with '<', don't validate.

            if not pydevd_file_utils.exists(translated_absolute_filename):
                result.error_code = self.ADD_BREAKPOINT_FILE_NOT_FOUND
                return result

            if (
                    py_db.is_files_filter_enabled and
                    not py_db.get_require_module_for_filters() and
                    py_db.apply_files_filter(self._DummyFrame(translated_absolute_filename), translated_absolute_filename, False)
                ):
                # Note that if `get_require_module_for_filters()` returns False, we don't do this check.
                # This is because we don't have the module name given a file at this point (in
                # runtime it's gotten from the frame.f_globals).
                # An option could be calculate it based on the filename and current sys.path,
                # but on some occasions that may be wrong (for instance with `__main__` or if
                # the user dynamically changes the PYTHONPATH).

                # Note: depending on the use-case, filters may be changed, so, keep on going and add the
                # breakpoint even with the error code.
                result.error_code = self.ADD_BREAKPOINT_FILE_EXCLUDED_BY_FILTERS

        if breakpoint_type == 'python-line':
            added_breakpoint = LineBreakpoint(
                breakpoint_id, line, condition, func_name, expression, suspend_policy, hit_condition=hit_condition, is_logpoint=is_logpoint)

            file_to_line_to_breakpoints = py_db.breakpoints
            file_to_id_to_breakpoint = py_db.file_to_id_to_line_breakpoint
            supported_type = True

        else:
            add_plugin_breakpoint_result = None
            plugin = py_db.get_plugin_lazy_init()
            if plugin is not None:
                add_plugin_breakpoint_result = plugin.add_breakpoint(
                    'add_line_breakpoint', py_db, breakpoint_type, canonical_normalized_filename,
                    breakpoint_id, line, condition, expression, func_name, hit_condition=hit_condition, is_logpoint=is_logpoint,
                    add_breakpoint_result=result, on_changed_breakpoint_state=on_changed_breakpoint_state)

            if add_plugin_breakpoint_result is not None:
                supported_type = True
                added_breakpoint, file_to_line_to_breakpoints = add_plugin_breakpoint_result
                file_to_id_to_breakpoint = py_db.file_to_id_to_plugin_breakpoint
            else:
                supported_type = False

        if not supported_type:
            raise NameError(breakpoint_type)

        pydev_log.debug('Added breakpoint:%s - line:%s - func_name:%s\n', canonical_normalized_filename, line, func_name)

        if canonical_normalized_filename in file_to_id_to_breakpoint:
            id_to_pybreakpoint = file_to_id_to_breakpoint[canonical_normalized_filename]
        else:
            id_to_pybreakpoint = file_to_id_to_breakpoint[canonical_normalized_filename] = {}

        id_to_pybreakpoint[breakpoint_id] = added_breakpoint
        py_db.consolidate_breakpoints(canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints)
        if py_db.plugin is not None:
            py_db.has_plugin_line_breaks = py_db.plugin.has_line_breaks()
            py_db.plugin.after_breakpoints_consolidated(py_db, canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints)

        py_db.on_breakpoints_changed()
        return result

    def reapply_breakpoints(self, py_db):
        '''
        Reapplies all the received breakpoints as they were received by the API (so, new
        translations are applied).
        '''
        pydev_log.debug('Reapplying breakpoints.')
        values = list(py_db.api_received_breakpoints.values())  # Create a copy with items to reapply.
        self.remove_all_breakpoints(py_db, '*')
        for val in values:
            _new_filename, api_add_breakpoint_params = val
            self.add_breakpoint(py_db, *api_add_breakpoint_params)

    def remove_all_breakpoints(self, py_db, received_filename):
        '''
        Removes all the breakpoints from a given file or from all files if received_filename == '*'.

        :param str received_filename:
            Note: must be sent as it was received in the protocol. It may be translated in this
            function.
        '''
        assert received_filename.__class__ == str  # i.e.: bytes on py2 and str on py3
        changed = False
        lst = [
            py_db.file_to_id_to_line_breakpoint,
            py_db.file_to_id_to_plugin_breakpoint,
            py_db.breakpoints
        ]
        if hasattr(py_db, 'django_breakpoints'):
            lst.append(py_db.django_breakpoints)

        if hasattr(py_db, 'jinja2_breakpoints'):
            lst.append(py_db.jinja2_breakpoints)

        if received_filename == '*':
            py_db.api_received_breakpoints.clear()

            for file_to_id_to_breakpoint in lst:
                if file_to_id_to_breakpoint:
                    file_to_id_to_breakpoint.clear()
                    changed = True

        else:
            received_filename_normalized = pydevd_file_utils.normcase_from_client(received_filename)
            items = list(py_db.api_received_breakpoints.items())  # Create a copy to remove items.
            translated_filenames = []
            for key, val in items:
                original_filename_normalized, _breakpoint_id = key
                if original_filename_normalized == received_filename_normalized:
                    canonical_normalized_filename, _api_add_breakpoint_params = val
                    # Note: there can be actually 1:N mappings due to source mapping (i.e.: ipython).
                    translated_filenames.append(canonical_normalized_filename)
                    del py_db.api_received_breakpoints[key]

            for canonical_normalized_filename in translated_filenames:
                for file_to_id_to_breakpoint in lst:
                    if canonical_normalized_filename in file_to_id_to_breakpoint:
                        file_to_id_to_breakpoint.pop(canonical_normalized_filename, None)
                        changed = True

        if changed:
            py_db.on_breakpoints_changed(removed=True)

    def remove_breakpoint(self, py_db, received_filename, breakpoint_type, breakpoint_id):
        '''
        :param str received_filename:
            Note: must be sent as it was received in the protocol. It may be translated in this
            function.

        :param str breakpoint_type:
            One of: 'python-line', 'django-line', 'jinja2-line'.

        :param int breakpoint_id:
        '''
        received_filename_normalized = pydevd_file_utils.normcase_from_client(received_filename)
        for key, val in list(py_db.api_received_breakpoints.items()):
            original_filename_normalized, existing_breakpoint_id = key
            _new_filename, _api_add_breakpoint_params = val
            if received_filename_normalized == original_filename_normalized and existing_breakpoint_id == breakpoint_id:
                del py_db.api_received_breakpoints[key]
                break
        else:
            pydev_log.info(
                'Did not find breakpoint to remove: %s (breakpoint id: %s)', received_filename, breakpoint_id)

        file_to_id_to_breakpoint = None
        received_filename = self.filename_to_server(received_filename)
        canonical_normalized_filename = pydevd_file_utils.canonical_normalized_path(received_filename)

        if breakpoint_type == 'python-line':
            file_to_line_to_breakpoints = py_db.breakpoints
            file_to_id_to_breakpoint = py_db.file_to_id_to_line_breakpoint

        elif py_db.plugin is not None:
            result = py_db.plugin.get_breakpoints(py_db, breakpoint_type)
            if result is not None:
                file_to_id_to_breakpoint = py_db.file_to_id_to_plugin_breakpoint
                file_to_line_to_breakpoints = result

        if file_to_id_to_breakpoint is None:
            pydev_log.critical('Error removing breakpoint. Cannot handle breakpoint of type %s', breakpoint_type)

        else:
            try:
                id_to_pybreakpoint = file_to_id_to_breakpoint.get(canonical_normalized_filename, {})
                if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                    existing = id_to_pybreakpoint[breakpoint_id]
                    pydev_log.info('Removed breakpoint:%s - line:%s - func_name:%s (id: %s)\n' % (
                        canonical_normalized_filename, existing.line, existing.func_name, breakpoint_id))

                del id_to_pybreakpoint[breakpoint_id]
                py_db.consolidate_breakpoints(canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints)
                if py_db.plugin is not None:
                    py_db.has_plugin_line_breaks = py_db.plugin.has_line_breaks()
                    py_db.plugin.after_breakpoints_consolidated(py_db, canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints)

            except KeyError:
                pydev_log.info("Error removing breakpoint: Breakpoint id not found: %s id: %s. Available ids: %s\n",
                    canonical_normalized_filename, breakpoint_id, list(id_to_pybreakpoint))

        py_db.on_breakpoints_changed(removed=True)

    def set_function_breakpoints(self, py_db, function_breakpoints):
        function_breakpoint_name_to_breakpoint = {}
        for function_breakpoint in function_breakpoints:
            function_breakpoint_name_to_breakpoint[function_breakpoint.func_name] = function_breakpoint

        py_db.function_breakpoint_name_to_breakpoint = function_breakpoint_name_to_breakpoint
        py_db.on_breakpoints_changed()

    def request_exec_or_evaluate(
            self, py_db, seq, thread_id, frame_id, expression, is_exec, trim_if_too_big, attr_to_set_result):
        py_db.post_method_as_internal_command(
            thread_id, internal_evaluate_expression,
            seq, thread_id, frame_id, expression, is_exec, trim_if_too_big, attr_to_set_result)

    def request_exec_or_evaluate_json(
            self, py_db, request, thread_id):
        py_db.post_method_as_internal_command(
            thread_id, internal_evaluate_expression_json, request, thread_id)

    def request_set_expression_json(self, py_db, request, thread_id):
        py_db.post_method_as_internal_command(
            thread_id, internal_set_expression_json, request, thread_id)

    def request_console_exec(self, py_db, seq, thread_id, frame_id, expression):
        int_cmd = InternalConsoleExec(seq, thread_id, frame_id, expression)
        py_db.post_internal_command(int_cmd, thread_id)

    def request_load_source(self, py_db, seq, filename):
        '''
        :param str filename:
            Note: must be sent as it was received in the protocol. It may be translated in this
            function.
        '''
        try:
            filename = self.filename_to_server(filename)
            assert filename.__class__ == str  # i.e.: bytes on py2 and str on py3

            with tokenize.open(filename) as stream:
                source = stream.read()
            cmd = py_db.cmd_factory.make_load_source_message(seq, source)
        except:
            cmd = py_db.cmd_factory.make_error_message(seq, get_exception_traceback_str())

        py_db.writer.add_command(cmd)

    def get_decompiled_source_from_frame_id(self, py_db, frame_id):
        '''
        :param py_db:
        :param frame_id:
        :throws Exception:
            If unable to get the frame in the currently paused frames or if some error happened
            when decompiling.
        '''
        variable = py_db.suspended_frames_manager.get_variable(int(frame_id))
        frame = variable.value

        # Check if it's in the linecache first.
        lines = (linecache.getline(frame.f_code.co_filename, i) for i in itertools.count(1))
        lines = itertools.takewhile(bool, lines)  # empty lines are '\n', EOF is ''

        source = ''.join(lines)
        if not source:
            source = code_to_bytecode_representation(frame.f_code)

        return source

    def request_load_source_from_frame_id(self, py_db, seq, frame_id):
        try:
            source = self.get_decompiled_source_from_frame_id(py_db, frame_id)
            cmd = py_db.cmd_factory.make_load_source_from_frame_id_message(seq, source)
        except:
            cmd = py_db.cmd_factory.make_error_message(seq, get_exception_traceback_str())

        py_db.writer.add_command(cmd)

    def add_python_exception_breakpoint(
            self,
            py_db,
            exception,
            condition,
            expression,
            notify_on_handled_exceptions,
            notify_on_unhandled_exceptions,
            notify_on_user_unhandled_exceptions,
            notify_on_first_raise_only,
            ignore_libraries,
        ):
        exception_breakpoint = py_db.add_break_on_exception(
            exception,
            condition=condition,
            expression=expression,
            notify_on_handled_exceptions=notify_on_handled_exceptions,
            notify_on_unhandled_exceptions=notify_on_unhandled_exceptions,
            notify_on_user_unhandled_exceptions=notify_on_user_unhandled_exceptions,
            notify_on_first_raise_only=notify_on_first_raise_only,
            ignore_libraries=ignore_libraries,
        )

        if exception_breakpoint is not None:
            py_db.on_breakpoints_changed()

    def add_plugins_exception_breakpoint(self, py_db, breakpoint_type, exception):
        supported_type = False
        plugin = py_db.get_plugin_lazy_init()
        if plugin is not None:
            supported_type = plugin.add_breakpoint('add_exception_breakpoint', py_db, breakpoint_type, exception)

        if supported_type:
            py_db.has_plugin_exception_breaks = py_db.plugin.has_exception_breaks()
            py_db.on_breakpoints_changed()
        else:
            raise NameError(breakpoint_type)

    def remove_python_exception_breakpoint(self, py_db, exception):
        try:
            cp = py_db.break_on_uncaught_exceptions.copy()
            cp.pop(exception, None)
            py_db.break_on_uncaught_exceptions = cp

            cp = py_db.break_on_caught_exceptions.copy()
            cp.pop(exception, None)
            py_db.break_on_caught_exceptions = cp

            cp = py_db.break_on_user_uncaught_exceptions.copy()
            cp.pop(exception, None)
            py_db.break_on_user_uncaught_exceptions = cp
        except:
            pydev_log.exception("Error while removing exception %s", sys.exc_info()[0])

        py_db.on_breakpoints_changed(removed=True)

    def remove_plugins_exception_breakpoint(self, py_db, exception_type, exception):
        # I.e.: no need to initialize lazy (if we didn't have it in the first place, we can't remove
        # anything from it anyways).
        plugin = py_db.plugin
        if plugin is None:
            return

        supported_type = plugin.remove_exception_breakpoint(py_db, exception_type, exception)

        if supported_type:
            py_db.has_plugin_exception_breaks = py_db.plugin.has_exception_breaks()
        else:
            pydev_log.info('No exception of type: %s was previously registered.', exception_type)

        py_db.on_breakpoints_changed(removed=True)

    def remove_all_exception_breakpoints(self, py_db):
        py_db.break_on_uncaught_exceptions = {}
        py_db.break_on_caught_exceptions = {}
        py_db.break_on_user_uncaught_exceptions = {}

        plugin = py_db.plugin
        if plugin is not None:
            plugin.remove_all_exception_breakpoints(py_db)
        py_db.on_breakpoints_changed(removed=True)

    def set_project_roots(self, py_db, project_roots):
        '''
        :param str project_roots:
        '''
        py_db.set_project_roots(project_roots)

    def set_stepping_resumes_all_threads(self, py_db, stepping_resumes_all_threads):
        py_db.stepping_resumes_all_threads = stepping_resumes_all_threads

    # Add it to the namespace so that it's available as PyDevdAPI.ExcludeFilter
    from _pydevd_bundle.pydevd_filtering import ExcludeFilter  # noqa

    def set_exclude_filters(self, py_db, exclude_filters):
        '''
        :param list(PyDevdAPI.ExcludeFilter) exclude_filters:
        '''
        py_db.set_exclude_filters(exclude_filters)

    def set_use_libraries_filter(self, py_db, use_libraries_filter):
        py_db.set_use_libraries_filter(use_libraries_filter)

    def request_get_variable_json(self, py_db, request, thread_id):
        '''
        :param VariablesRequest request:
        '''
        py_db.post_method_as_internal_command(
            thread_id, internal_get_variable_json, request)

    def request_change_variable_json(self, py_db, request, thread_id):
        '''
        :param SetVariableRequest request:
        '''
        py_db.post_method_as_internal_command(
            thread_id, internal_change_variable_json, request)

    def set_dont_trace_start_end_patterns(self, py_db, start_patterns, end_patterns):
        # Note: start/end patterns normalized internally.
        start_patterns = tuple(pydevd_file_utils.normcase(x) for x in start_patterns)
        end_patterns = tuple(pydevd_file_utils.normcase(x) for x in end_patterns)

        # After it's set the first time, we can still change it, but we need to reset the
        # related caches.
        reset_caches = False
        dont_trace_start_end_patterns_previously_set = \
            py_db.dont_trace_external_files.__name__ == 'custom_dont_trace_external_files'

        if not dont_trace_start_end_patterns_previously_set and not start_patterns and not end_patterns:
            # If it wasn't set previously and start and end patterns are empty we don't need to do anything.
            return

        if not py_db.is_cache_file_type_empty():
            # i.e.: custom function set in set_dont_trace_start_end_patterns.
            if dont_trace_start_end_patterns_previously_set:
                reset_caches = py_db.dont_trace_external_files.start_patterns != start_patterns or \
                    py_db.dont_trace_external_files.end_patterns != end_patterns

            else:
                reset_caches = True

        def custom_dont_trace_external_files(abs_path):
            normalized_abs_path = pydevd_file_utils.normcase(abs_path)
            return normalized_abs_path.startswith(start_patterns) or normalized_abs_path.endswith(end_patterns)

        custom_dont_trace_external_files.start_patterns = start_patterns
        custom_dont_trace_external_files.end_patterns = end_patterns
        py_db.dont_trace_external_files = custom_dont_trace_external_files

        if reset_caches:
            py_db.clear_dont_trace_start_end_patterns_caches()

    def stop_on_entry(self):
        main_thread = pydevd_utils.get_main_thread()
        if main_thread is None:
            pydev_log.critical('Could not find main thread while setting Stop on Entry.')
        else:
            info = set_additional_thread_info(main_thread)
            info.pydev_original_step_cmd = CMD_STOP_ON_START
            info.pydev_step_cmd = CMD_STEP_INTO_MY_CODE

    def set_ignore_system_exit_codes(self, py_db, ignore_system_exit_codes):
        py_db.set_ignore_system_exit_codes(ignore_system_exit_codes)

    SourceMappingEntry = pydevd_source_mapping.SourceMappingEntry

    def set_source_mapping(self, py_db, source_filename, mapping):
        '''
        :param str source_filename:
            The filename for the source mapping (bytes on py2 and str on py3).
            This filename will be made absolute in this function.

        :param list(SourceMappingEntry) mapping:
            A list with the source mapping entries to be applied to the given filename.

        :return str:
            An error message if it was not possible to set the mapping or an empty string if
            everything is ok.
        '''
        source_filename = self.filename_to_server(source_filename)
        absolute_source_filename = pydevd_file_utils.absolute_path(source_filename)
        for map_entry in mapping:
            map_entry.source_filename = absolute_source_filename
        error_msg = py_db.source_mapping.set_source_mapping(absolute_source_filename, mapping)
        if error_msg:
            return error_msg

        self.reapply_breakpoints(py_db)
        return ''

    def set_variable_presentation(self, py_db, variable_presentation):
        assert isinstance(variable_presentation, self.VariablePresentation)
        py_db.variable_presentation = variable_presentation

    def get_ppid(self):
        '''
        Provides the parent pid (even for older versions of Python on Windows).
        '''
        ppid = None

        try:
            ppid = os.getppid()
        except AttributeError:
            pass

        if ppid is None and IS_WINDOWS:
            ppid = self._get_windows_ppid()

        return ppid

    def _get_windows_ppid(self):
        this_pid = os.getpid()
        for ppid, pid in _list_ppid_and_pid():
            if pid == this_pid:
                return ppid

        return None

    def _terminate_child_processes_windows(self, dont_terminate_child_pids):
        this_pid = os.getpid()
        for _ in range(50):  # Try this at most 50 times before giving up.

            # Note: we can't kill the process itself with taskkill, so, we
            # list immediate children, kill that tree and then exit this process.

            children_pids = []
            for ppid, pid in _list_ppid_and_pid():
                if ppid == this_pid:
                    if pid not in dont_terminate_child_pids:
                        children_pids.append(pid)

            if not children_pids:
                break
            else:
                for pid in children_pids:
                    self._call(
                        ['taskkill', '/F', '/PID', str(pid), '/T'],
                        stdout=subprocess.PIPE,
                        stderr=subprocess.PIPE
                    )

                del children_pids[:]

    def _terminate_child_processes_linux_and_mac(self, dont_terminate_child_pids):
        this_pid = os.getpid()

        def list_children_and_stop_forking(initial_pid, stop=True):
            children_pids = []
            if stop:
                # Ask to stop forking (shouldn't be called for this process, only subprocesses).
                self._call(
                    ['kill', '-STOP', str(initial_pid)],
                    stdout=subprocess.PIPE,
                    stderr=subprocess.PIPE
                )

            list_popen = self._popen(
                ['pgrep', '-P', str(initial_pid)],
                stdout=subprocess.PIPE,
                stderr=subprocess.PIPE
            )

            if list_popen is not None:
                stdout, _ = list_popen.communicate()
                for line in stdout.splitlines():
                    line = line.decode('ascii').strip()
                    if line:
                        pid = str(line)
                        if pid in dont_terminate_child_pids:
                            continue
                        children_pids.append(pid)
                        # Recursively get children.
                        children_pids.extend(list_children_and_stop_forking(pid))
            return children_pids

        previously_found = set()

        for _ in range(50):  # Try this at most 50 times before giving up.

            children_pids = list_children_and_stop_forking(this_pid, stop=False)
            found_new = False

            for pid in children_pids:
                if pid not in previously_found:
                    found_new = True
                    previously_found.add(pid)
                    self._call(
                        ['kill', '-KILL', str(pid)],
                        stdout=subprocess.PIPE,
                        stderr=subprocess.PIPE
                    )

            if not found_new:
                break

    def _popen(self, cmdline, **kwargs):
        try:
            return subprocess.Popen(cmdline, **kwargs)
        except:
            if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                pydev_log.exception('Error running: %s' % (' '.join(cmdline)))
            return None

    def _call(self, cmdline, **kwargs):
        try:
            subprocess.check_call(cmdline, **kwargs)
        except:
            if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                pydev_log.exception('Error running: %s' % (' '.join(cmdline)))

    def set_terminate_child_processes(self, py_db, terminate_child_processes):
        py_db.terminate_child_processes = terminate_child_processes

    def set_terminate_keyboard_interrupt(self, py_db, terminate_keyboard_interrupt):
        py_db.terminate_keyboard_interrupt = terminate_keyboard_interrupt

    def terminate_process(self, py_db):
        '''
        Terminates the current process (and child processes if the option to also terminate
        child processes is enabled).
        '''
        try:
            if py_db.terminate_child_processes:
                pydev_log.debug('Terminating child processes.')
                if IS_WINDOWS:
                    self._terminate_child_processes_windows(py_db.dont_terminate_child_pids)
                else:
                    self._terminate_child_processes_linux_and_mac(py_db.dont_terminate_child_pids)
        finally:
            pydev_log.debug('Exiting process (os._exit(0)).')
            os._exit(0)

    def _terminate_if_commands_processed(self, py_db):
        py_db.dispose_and_kill_all_pydevd_threads()
        self.terminate_process(py_db)

    def request_terminate_process(self, py_db):
        if py_db.terminate_keyboard_interrupt:
            if not py_db.keyboard_interrupt_requested:
                py_db.keyboard_interrupt_requested = True
                interrupt_main_thread()
                return

        # We mark with a terminate_requested to avoid that paused threads start running
        # (we should terminate as is without letting any paused thread run).
        py_db.terminate_requested = True
        run_as_pydevd_daemon_thread(py_db, self._terminate_if_commands_processed, py_db)

    def setup_auto_reload_watcher(self, py_db, enable_auto_reload, watch_dirs, poll_target_time, exclude_patterns, include_patterns):
        py_db.setup_auto_reload_watcher(enable_auto_reload, watch_dirs, poll_target_time, exclude_patterns, include_patterns)


def _list_ppid_and_pid():
    _TH32CS_SNAPPROCESS = 0x00000002

    class PROCESSENTRY32(ctypes.Structure):
        _fields_ = [("dwSize", ctypes.c_uint32),
                    ("cntUsage", ctypes.c_uint32),
                    ("th32ProcessID", ctypes.c_uint32),
                    ("th32DefaultHeapID", ctypes.c_size_t),
                    ("th32ModuleID", ctypes.c_uint32),
                    ("cntThreads", ctypes.c_uint32),
                    ("th32ParentProcessID", ctypes.c_uint32),
                    ("pcPriClassBase", ctypes.c_long),
                    ("dwFlags", ctypes.c_uint32),
                    ("szExeFile", ctypes.c_char * 260)]

    kernel32 = ctypes.windll.kernel32
    snapshot = kernel32.CreateToolhelp32Snapshot(_TH32CS_SNAPPROCESS, 0)
    ppid_and_pids = []
    try:
        process_entry = PROCESSENTRY32()
        process_entry.dwSize = ctypes.sizeof(PROCESSENTRY32)
        if not kernel32.Process32First(ctypes.c_void_p(snapshot), ctypes.byref(process_entry)):
            pydev_log.critical('Process32First failed (getting process from CreateToolhelp32Snapshot).')
        else:
            while True:
                ppid_and_pids.append((process_entry.th32ParentProcessID, process_entry.th32ProcessID))
                if not kernel32.Process32Next(ctypes.c_void_p(snapshot), ctypes.byref(process_entry)):
                    break
    finally:
        kernel32.CloseHandle(snapshot)

    return ppid_and_pids


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_breakpoints.py <==
from _pydev_bundle import pydev_log
from _pydevd_bundle import pydevd_import_class
from _pydevd_bundle.pydevd_frame_utils import add_exception_to_frame
from _pydev_bundle._pydev_saved_modules import threading


class ExceptionBreakpoint(object):

    def __init__(
        self,
        qname,
        condition,
        expression,
        notify_on_handled_exceptions,
        notify_on_unhandled_exceptions,
        notify_on_user_unhandled_exceptions,
        notify_on_first_raise_only,
        ignore_libraries
        ):
        exctype = get_exception_class(qname)
        self.qname = qname
        if exctype is not None:
            self.name = exctype.__name__
        else:
            self.name = None

        self.condition = condition
        self.expression = expression
        self.notify_on_unhandled_exceptions = notify_on_unhandled_exceptions
        self.notify_on_handled_exceptions = notify_on_handled_exceptions
        self.notify_on_first_raise_only = notify_on_first_raise_only
        self.notify_on_user_unhandled_exceptions = notify_on_user_unhandled_exceptions
        self.ignore_libraries = ignore_libraries

        self.type = exctype

    def __str__(self):
        return self.qname

    @property
    def has_condition(self):
        return self.condition is not None

    def handle_hit_condition(self, frame):
        return False


class LineBreakpoint(object):

    def __init__(self, breakpoint_id, line, condition, func_name, expression, suspend_policy="NONE", hit_condition=None, is_logpoint=False):
        self.breakpoint_id = breakpoint_id
        self.line = line
        self.condition = condition
        self.func_name = func_name
        self.expression = expression
        self.suspend_policy = suspend_policy
        self.hit_condition = hit_condition
        self._hit_count = 0
        self._hit_condition_lock = threading.Lock()
        self.is_logpoint = is_logpoint

    @property
    def has_condition(self):
        return bool(self.condition) or bool(self.hit_condition)

    def handle_hit_condition(self, frame):
        if not self.hit_condition:
            return False
        ret = False
        with self._hit_condition_lock:
            self._hit_count += 1
            expr = self.hit_condition.replace('@HIT@', str(self._hit_count))
            try:
                ret = bool(eval(expr, frame.f_globals, frame.f_locals))
            except Exception:
                ret = False
        return ret


class FunctionBreakpoint(object):

    def __init__(self, func_name, condition, expression, suspend_policy="NONE", hit_condition=None, is_logpoint=False):
        self.condition = condition
        self.func_name = func_name
        self.expression = expression
        self.suspend_policy = suspend_policy
        self.hit_condition = hit_condition
        self._hit_count = 0
        self._hit_condition_lock = threading.Lock()
        self.is_logpoint = is_logpoint

    @property
    def has_condition(self):
        return bool(self.condition) or bool(self.hit_condition)

    def handle_hit_condition(self, frame):
        if not self.hit_condition:
            return False
        ret = False
        with self._hit_condition_lock:
            self._hit_count += 1
            expr = self.hit_condition.replace('@HIT@', str(self._hit_count))
            try:
                ret = bool(eval(expr, frame.f_globals, frame.f_locals))
            except Exception:
                ret = False
        return ret


def get_exception_breakpoint(exctype, exceptions):
    if not exctype:
        exception_full_qname = None
    else:
        exception_full_qname = str(exctype.__module__) + '.' + exctype.__name__

    exc = None
    if exceptions is not None:
        try:
            return exceptions[exception_full_qname]
        except KeyError:
            for exception_breakpoint in exceptions.values():
                if exception_breakpoint.type is not None and issubclass(exctype, exception_breakpoint.type):
                    if exc is None or issubclass(exception_breakpoint.type, exc.type):
                        exc = exception_breakpoint
    return exc


def stop_on_unhandled_exception(py_db, thread, additional_info, arg):
    exctype, value, tb = arg
    break_on_uncaught_exceptions = py_db.break_on_uncaught_exceptions
    if break_on_uncaught_exceptions:
        exception_breakpoint = py_db.get_exception_breakpoint(exctype, break_on_uncaught_exceptions)
    else:
        exception_breakpoint = None

    if not exception_breakpoint:
        return

    if tb is None:  # sometimes it can be None, e.g. with GTK
        return

    if exctype is KeyboardInterrupt:
        return

    if exctype is SystemExit and py_db.ignore_system_exit_code(value):
        return

    frames = []
    user_frame = None

    while tb is not None:
        if not py_db.exclude_exception_by_filter(exception_breakpoint, tb):
            user_frame = tb.tb_frame
        frames.append(tb.tb_frame)
        tb = tb.tb_next

    if user_frame is None:
        return

    frames_byid = dict([(id(frame), frame) for frame in frames])
    add_exception_to_frame(user_frame, arg)
    if exception_breakpoint.condition is not None:
        eval_result = py_db.handle_breakpoint_condition(additional_info, exception_breakpoint, user_frame)
        if not eval_result:
            return

    if exception_breakpoint.expression is not None:
        py_db.handle_breakpoint_expression(exception_breakpoint, additional_info, user_frame)

    try:
        additional_info.pydev_message = exception_breakpoint.qname
    except:
        additional_info.pydev_message = exception_breakpoint.qname.encode('utf-8')

    pydev_log.debug('Handling post-mortem stop on exception breakpoint %s' % (exception_breakpoint.qname,))

    py_db.do_stop_on_unhandled_exception(thread, user_frame, frames_byid, arg)


def get_exception_class(kls):
    try:
        return eval(kls)
    except:
        return pydevd_import_class.import_name(kls)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_bytecode_utils.py <==
"""
Bytecode analysing utils. Originally added for using in smart step into.

Note: not importable from Python 2.
"""

from _pydev_bundle import pydev_log
from types import CodeType
from _pydevd_frame_eval.vendored.bytecode.instr import _Variable
from _pydevd_frame_eval.vendored import bytecode
from _pydevd_frame_eval.vendored.bytecode import cfg as bytecode_cfg
import dis
import opcode as _opcode

from _pydevd_bundle.pydevd_constants import KeyifyList, DebugInfoHolder, IS_PY311_OR_GREATER
from bisect import bisect
from collections import deque

# When True, throws errors on unknown bytecodes, when False, ignore those as if they didn't change the stack.
STRICT_MODE = False

DEBUG = False

_BINARY_OPS = set([opname for opname in dis.opname if opname.startswith('BINARY_')])

_BINARY_OP_MAP = {
    'BINARY_POWER': '__pow__',
    'BINARY_MULTIPLY': '__mul__',
    'BINARY_MATRIX_MULTIPLY': '__matmul__',
    'BINARY_FLOOR_DIVIDE': '__floordiv__',
    'BINARY_TRUE_DIVIDE': '__div__',
    'BINARY_MODULO': '__mod__',
    'BINARY_ADD': '__add__',
    'BINARY_SUBTRACT': '__sub__',
    'BINARY_LSHIFT': '__lshift__',
    'BINARY_RSHIFT': '__rshift__',
    'BINARY_AND': '__and__',
    'BINARY_OR': '__or__',
    'BINARY_XOR': '__xor__',
    'BINARY_SUBSCR': '__getitem__',
    'BINARY_DIVIDE': '__div__'
}

_COMP_OP_MAP = {
    '<': '__lt__',
    '<=': '__le__',
    '==': '__eq__',
    '!=': '__ne__',
    '>': '__gt__',
    '>=': '__ge__',
    'in': '__contains__',
    'not in': '__contains__',
}


class Target(object):
    __slots__ = ['arg', 'lineno', 'offset', 'children_targets']

    def __init__(self, arg, lineno, offset, children_targets=()):
        self.arg = arg
        self.lineno = lineno
        self.offset = offset
        self.children_targets = children_targets

    def __repr__(self):
        ret = []
        for s in self.__slots__:
            ret.append('%s: %s' % (s, getattr(self, s)))
        return 'Target(%s)' % ', '.join(ret)

    __str__ = __repr__


class _TargetIdHashable(object):

    def __init__(self, target):
        self.target = target

    def __eq__(self, other):
        if not hasattr(other, 'target'):
            return
        return other.target is self.target

    def __ne__(self, other):
        return not self == other

    def __hash__(self):
        return id(self.target)


class _StackInterpreter(object):
    '''
    Good reference: https://github.com/python/cpython/blob/fcb55c0037baab6f98f91ee38ce84b6f874f034a/Python/ceval.c
    '''

    def __init__(self, bytecode):
        self.bytecode = bytecode
        self._stack = deque()
        self.function_calls = []
        self.load_attrs = {}
        self.func = set()
        self.func_name_id_to_code_object = {}

    def __str__(self):
        return 'Stack:\nFunction calls:\n%s\nLoad attrs:\n%s\n' % (self.function_calls, list(self.load_attrs.values()))

    def _getname(self, instr):
        if instr.opcode in _opcode.hascompare:
            cmp_op = dis.cmp_op[instr.arg]
            if cmp_op not in ('exception match', 'BAD'):
                return _COMP_OP_MAP.get(cmp_op, cmp_op)
        return instr.arg

    def _getcallname(self, instr):
        if instr.name == 'BINARY_SUBSCR':
            return '__getitem__().__call__'
        if instr.name == 'CALL_FUNCTION':
            # Note: previously a '__call__().__call__' was returned, but this was a bit weird
            # and on Python 3.9 this construct could appear for some internal things where
            # it wouldn't be expected.
            # Note: it'd be what we had in func()().
            return None
        if instr.name == 'MAKE_FUNCTION':
            return '__func__().__call__'
        if instr.name == 'LOAD_ASSERTION_ERROR':
            return 'AssertionError'
        name = self._getname(instr)
        if isinstance(name, CodeType):
            name = name.co_qualname  # Note: only available for Python 3.11
        if isinstance(name, _Variable):
            name = name.name

        if not isinstance(name, str):
            return None
        if name.endswith('>'):  # xxx.<listcomp>, xxx.<lambda>, ...
            return name.split('.')[-1]
        return name

    def _no_stack_change(self, instr):
        pass  # Can be aliased when the instruction does nothing.

    def on_LOAD_GLOBAL(self, instr):
        self._stack.append(instr)

    def on_POP_TOP(self, instr):
        try:
            self._stack.pop()
        except IndexError:
            pass  # Ok (in the end of blocks)

    def on_LOAD_ATTR(self, instr):
        self.on_POP_TOP(instr)  # replaces the current top
        self._stack.append(instr)
        self.load_attrs[_TargetIdHashable(instr)] = Target(self._getname(instr), instr.lineno, instr.offset)

    on_LOOKUP_METHOD = on_LOAD_ATTR  # Improvement in PyPy

    def on_LOAD_CONST(self, instr):
        self._stack.append(instr)

    on_LOAD_DEREF = on_LOAD_CONST
    on_LOAD_NAME = on_LOAD_CONST
    on_LOAD_CLOSURE = on_LOAD_CONST
    on_LOAD_CLASSDEREF = on_LOAD_CONST

    # Although it actually changes the stack, it's inconsequential for us as a function call can't
    # really be found there.
    on_IMPORT_NAME = _no_stack_change
    on_IMPORT_FROM = _no_stack_change
    on_IMPORT_STAR = _no_stack_change
    on_SETUP_ANNOTATIONS = _no_stack_change

    def on_STORE_FAST(self, instr):
        try:
            self._stack.pop()
        except IndexError:
            pass  # Ok, we may have a block just with the store

        # Note: it stores in the locals and doesn't put anything in the stack.

    on_STORE_GLOBAL = on_STORE_FAST
    on_STORE_DEREF = on_STORE_FAST
    on_STORE_ATTR = on_STORE_FAST
    on_STORE_NAME = on_STORE_FAST

    on_DELETE_NAME = on_POP_TOP
    on_DELETE_ATTR = on_POP_TOP
    on_DELETE_GLOBAL = on_POP_TOP
    on_DELETE_FAST = on_POP_TOP
    on_DELETE_DEREF = on_POP_TOP

    on_DICT_UPDATE = on_POP_TOP
    on_SET_UPDATE = on_POP_TOP

    on_GEN_START = on_POP_TOP

    def on_NOP(self, instr):
        pass

    def _handle_call_from_instr(self, func_name_instr, func_call_instr):
        self.load_attrs.pop(_TargetIdHashable(func_name_instr), None)
        call_name = self._getcallname(func_name_instr)
        target = None
        if not call_name:
            pass  # Ignore if we can't identify a name
        elif call_name in ('<listcomp>', '<genexpr>', '<setcomp>', '<dictcomp>'):
            code_obj = self.func_name_id_to_code_object[_TargetIdHashable(func_name_instr)]
            if code_obj is not None:
                children_targets = _get_smart_step_into_targets(code_obj)
                if children_targets:
                    # i.e.: we have targets inside of a <listcomp> or <genexpr>.
                    # Note that to actually match this in the debugger we need to do matches on 2 frames,
                    # the one with the <listcomp> and then the actual target inside the <listcomp>.
                    target = Target(call_name, func_name_instr.lineno, func_call_instr.offset, children_targets)
                    self.function_calls.append(
                        target)

        else:
            # Ok, regular call
            target = Target(call_name, func_name_instr.lineno, func_call_instr.offset)
            self.function_calls.append(target)

        if DEBUG and target is not None:
            print('Created target', target)
        self._stack.append(func_call_instr)  # Keep the func call as the result

    def on_COMPARE_OP(self, instr):
        try:
            _right = self._stack.pop()
        except IndexError:
            return
        try:
            _left = self._stack.pop()
        except IndexError:
            return

        cmp_op = dis.cmp_op[instr.arg]
        if cmp_op not in ('exception match', 'BAD'):
            self.function_calls.append(Target(self._getname(instr), instr.lineno, instr.offset))

        self._stack.append(instr)

    def on_IS_OP(self, instr):
        try:
            self._stack.pop()
        except IndexError:
            return
        try:
            self._stack.pop()
        except IndexError:
            return

    def on_BINARY_SUBSCR(self, instr):
        try:
            _sub = self._stack.pop()
        except IndexError:
            return
        try:
            _container = self._stack.pop()
        except IndexError:
            return
        self.function_calls.append(Target(_BINARY_OP_MAP[instr.name], instr.lineno, instr.offset))
        self._stack.append(instr)

    on_BINARY_MATRIX_MULTIPLY = on_BINARY_SUBSCR
    on_BINARY_POWER = on_BINARY_SUBSCR
    on_BINARY_MULTIPLY = on_BINARY_SUBSCR
    on_BINARY_FLOOR_DIVIDE = on_BINARY_SUBSCR
    on_BINARY_TRUE_DIVIDE = on_BINARY_SUBSCR
    on_BINARY_MODULO = on_BINARY_SUBSCR
    on_BINARY_ADD = on_BINARY_SUBSCR
    on_BINARY_SUBTRACT = on_BINARY_SUBSCR
    on_BINARY_LSHIFT = on_BINARY_SUBSCR
    on_BINARY_RSHIFT = on_BINARY_SUBSCR
    on_BINARY_AND = on_BINARY_SUBSCR
    on_BINARY_OR = on_BINARY_SUBSCR
    on_BINARY_XOR = on_BINARY_SUBSCR

    def on_LOAD_METHOD(self, instr):
        self.on_POP_TOP(instr)  # Remove the previous as we're loading something from it.
        self._stack.append(instr)

    def on_MAKE_FUNCTION(self, instr):
        if not IS_PY311_OR_GREATER:
            # The qualifier name is no longer put in the stack.
            qualname = self._stack.pop()
            code_obj_instr = self._stack.pop()
        else:
            # In 3.11 the code object has a co_qualname which we can use.
            qualname = code_obj_instr = self._stack.pop()

        arg = instr.arg
        if arg & 0x08:
            _func_closure = self._stack.pop()
        if arg & 0x04:
            _func_annotations = self._stack.pop()
        if arg & 0x02:
            _func_kwdefaults = self._stack.pop()
        if arg & 0x01:
            _func_defaults = self._stack.pop()

        call_name = self._getcallname(qualname)
        if call_name in ('<genexpr>', '<listcomp>', '<setcomp>', '<dictcomp>'):
            if isinstance(code_obj_instr.arg, CodeType):
                self.func_name_id_to_code_object[_TargetIdHashable(qualname)] = code_obj_instr.arg
        self._stack.append(qualname)

    def on_LOAD_FAST(self, instr):
        self._stack.append(instr)

    def on_LOAD_ASSERTION_ERROR(self, instr):
        self._stack.append(instr)

    on_LOAD_BUILD_CLASS = on_LOAD_FAST

    def on_CALL_METHOD(self, instr):
        # pop the actual args
        for _ in range(instr.arg):
            self._stack.pop()

        func_name_instr = self._stack.pop()
        self._handle_call_from_instr(func_name_instr, instr)

    def on_PUSH_NULL(self, instr):
        self._stack.append(instr)

    def on_CALL_FUNCTION(self, instr):
        arg = instr.arg

        argc = arg & 0xff  # positional args
        argc += ((arg >> 8) * 2)  # keyword args

        # pop the actual args
        for _ in range(argc):
            try:
                self._stack.pop()
            except IndexError:
                return

        try:
            func_name_instr = self._stack.pop()
        except IndexError:
            return
        self._handle_call_from_instr(func_name_instr, instr)

    def on_CALL_FUNCTION_KW(self, instr):
        # names of kw args
        _names_of_kw_args = self._stack.pop()

        # pop the actual args
        arg = instr.arg

        argc = arg & 0xff  # positional args
        argc += ((arg >> 8) * 2)  # keyword args

        for _ in range(argc):
            self._stack.pop()

        func_name_instr = self._stack.pop()
        self._handle_call_from_instr(func_name_instr, instr)

    def on_CALL_FUNCTION_VAR(self, instr):
        # var name
        _var_arg = self._stack.pop()

        # pop the actual args
        arg = instr.arg

        argc = arg & 0xff  # positional args
        argc += ((arg >> 8) * 2)  # keyword args

        for _ in range(argc):
            self._stack.pop()

        func_name_instr = self._stack.pop()
        self._handle_call_from_instr(func_name_instr, instr)

    def on_CALL_FUNCTION_VAR_KW(self, instr):
        # names of kw args
        _names_of_kw_args = self._stack.pop()

        arg = instr.arg

        argc = arg & 0xff  # positional args
        argc += ((arg >> 8) * 2)  # keyword args

        # also pop **kwargs
        self._stack.pop()

        # pop the actual args
        for _ in range(argc):
            self._stack.pop()

        func_name_instr = self._stack.pop()
        self._handle_call_from_instr(func_name_instr, instr)

    def on_CALL_FUNCTION_EX(self, instr):
        if instr.arg & 0x01:
            _kwargs = self._stack.pop()
        _callargs = self._stack.pop()
        func_name_instr = self._stack.pop()
        self._handle_call_from_instr(func_name_instr, instr)

    on_YIELD_VALUE = _no_stack_change
    on_GET_AITER = _no_stack_change
    on_GET_ANEXT = _no_stack_change
    on_END_ASYNC_FOR = _no_stack_change
    on_BEFORE_ASYNC_WITH = _no_stack_change
    on_SETUP_ASYNC_WITH = _no_stack_change
    on_YIELD_FROM = _no_stack_change
    on_SETUP_LOOP = _no_stack_change
    on_FOR_ITER = _no_stack_change
    on_BREAK_LOOP = _no_stack_change
    on_JUMP_ABSOLUTE = _no_stack_change
    on_RERAISE = _no_stack_change
    on_LIST_TO_TUPLE = _no_stack_change
    on_CALL_FINALLY = _no_stack_change
    on_POP_FINALLY = _no_stack_change

    def on_JUMP_IF_FALSE_OR_POP(self, instr):
        try:
            self._stack.pop()
        except IndexError:
            return

    on_JUMP_IF_TRUE_OR_POP = on_JUMP_IF_FALSE_OR_POP

    def on_JUMP_IF_NOT_EXC_MATCH(self, instr):
        try:
            self._stack.pop()
        except IndexError:
            return
        try:
            self._stack.pop()
        except IndexError:
            return

    def on_ROT_TWO(self, instr):
        try:
            p0 = self._stack.pop()
        except IndexError:
            return

        try:
            p1 = self._stack.pop()
        except:
            self._stack.append(p0)
            return

        self._stack.append(p0)
        self._stack.append(p1)

    def on_ROT_THREE(self, instr):
        try:
            p0 = self._stack.pop()
        except IndexError:
            return

        try:
            p1 = self._stack.pop()
        except:
            self._stack.append(p0)
            return

        try:
            p2 = self._stack.pop()
        except:
            self._stack.append(p0)
            self._stack.append(p1)
            return

        self._stack.append(p0)
        self._stack.append(p1)
        self._stack.append(p2)

    def on_ROT_FOUR(self, instr):
        try:
            p0 = self._stack.pop()
        except IndexError:
            return

        try:
            p1 = self._stack.pop()
        except:
            self._stack.append(p0)
            return

        try:
            p2 = self._stack.pop()
        except:
            self._stack.append(p0)
            self._stack.append(p1)
            return

        try:
            p3 = self._stack.pop()
        except:
            self._stack.append(p0)
            self._stack.append(p1)
            self._stack.append(p2)
            return

        self._stack.append(p0)
        self._stack.append(p1)
        self._stack.append(p2)
        self._stack.append(p3)

    def on_BUILD_LIST_FROM_ARG(self, instr):
        self._stack.append(instr)

    def on_BUILD_MAP(self, instr):
        for _i in range(instr.arg):
            self._stack.pop()
            self._stack.pop()
        self._stack.append(instr)

    def on_BUILD_CONST_KEY_MAP(self, instr):
        self.on_POP_TOP(instr)  # keys
        for _i in range(instr.arg):
            self.on_POP_TOP(instr)  # value
        self._stack.append(instr)

    on_RETURN_VALUE = on_POP_TOP
    on_POP_JUMP_IF_FALSE = on_POP_TOP
    on_POP_JUMP_IF_TRUE = on_POP_TOP
    on_DICT_MERGE = on_POP_TOP
    on_LIST_APPEND = on_POP_TOP
    on_SET_ADD = on_POP_TOP
    on_LIST_EXTEND = on_POP_TOP
    on_UNPACK_EX = on_POP_TOP

    # ok: doesn't change the stack (converts top to getiter(top))
    on_GET_ITER = _no_stack_change
    on_GET_AWAITABLE = _no_stack_change
    on_GET_YIELD_FROM_ITER = _no_stack_change

    def on_RETURN_GENERATOR(self, instr):
        self._stack.append(instr)

    on_RETURN_GENERATOR = _no_stack_change
    on_RESUME = _no_stack_change

    def on_MAP_ADD(self, instr):
        self.on_POP_TOP(instr)
        self.on_POP_TOP(instr)

    def on_UNPACK_SEQUENCE(self, instr):
        self._stack.pop()
        for _i in range(instr.arg):
            self._stack.append(instr)

    def on_BUILD_LIST(self, instr):
        for _i in range(instr.arg):
            self.on_POP_TOP(instr)
        self._stack.append(instr)

    on_BUILD_TUPLE = on_BUILD_LIST
    on_BUILD_STRING = on_BUILD_LIST
    on_BUILD_TUPLE_UNPACK_WITH_CALL = on_BUILD_LIST
    on_BUILD_TUPLE_UNPACK = on_BUILD_LIST
    on_BUILD_LIST_UNPACK = on_BUILD_LIST
    on_BUILD_MAP_UNPACK_WITH_CALL = on_BUILD_LIST
    on_BUILD_MAP_UNPACK = on_BUILD_LIST
    on_BUILD_SET = on_BUILD_LIST
    on_BUILD_SET_UNPACK = on_BUILD_LIST

    on_SETUP_FINALLY = _no_stack_change
    on_POP_FINALLY = _no_stack_change
    on_BEGIN_FINALLY = _no_stack_change
    on_END_FINALLY = _no_stack_change

    def on_RAISE_VARARGS(self, instr):
        for _i in range(instr.arg):
            self.on_POP_TOP(instr)

    on_POP_BLOCK = _no_stack_change
    on_JUMP_FORWARD = _no_stack_change
    on_POP_EXCEPT = _no_stack_change
    on_SETUP_EXCEPT = _no_stack_change
    on_WITH_EXCEPT_START = _no_stack_change

    on_END_FINALLY = _no_stack_change
    on_BEGIN_FINALLY = _no_stack_change
    on_SETUP_WITH = _no_stack_change
    on_WITH_CLEANUP_START = _no_stack_change
    on_WITH_CLEANUP_FINISH = _no_stack_change
    on_FORMAT_VALUE = _no_stack_change
    on_EXTENDED_ARG = _no_stack_change

    def on_INPLACE_ADD(self, instr):
        # This would actually pop 2 and leave the value in the stack.
        # In a += 1 it pop `a` and `1` and leave the resulting value
        # for a load. In our case, let's just pop the `1` and leave the `a`
        # instead of leaving the INPLACE_ADD bytecode.
        try:
            self._stack.pop()
        except IndexError:
            pass

    on_INPLACE_POWER = on_INPLACE_ADD
    on_INPLACE_MULTIPLY = on_INPLACE_ADD
    on_INPLACE_MATRIX_MULTIPLY = on_INPLACE_ADD
    on_INPLACE_TRUE_DIVIDE = on_INPLACE_ADD
    on_INPLACE_FLOOR_DIVIDE = on_INPLACE_ADD
    on_INPLACE_MODULO = on_INPLACE_ADD
    on_INPLACE_SUBTRACT = on_INPLACE_ADD
    on_INPLACE_RSHIFT = on_INPLACE_ADD
    on_INPLACE_LSHIFT = on_INPLACE_ADD
    on_INPLACE_AND = on_INPLACE_ADD
    on_INPLACE_OR = on_INPLACE_ADD
    on_INPLACE_XOR = on_INPLACE_ADD

    def on_DUP_TOP(self, instr):
        try:
            i = self._stack[-1]
        except IndexError:
            # ok (in the start of block)
            self._stack.append(instr)
        else:
            self._stack.append(i)

    def on_DUP_TOP_TWO(self, instr):
        if len(self._stack) == 0:
            self._stack.append(instr)
            return

        if len(self._stack) == 1:
            i = self._stack[-1]
            self._stack.append(i)
            self._stack.append(instr)
            return

        i = self._stack[-1]
        j = self._stack[-2]
        self._stack.append(j)
        self._stack.append(i)

    def on_BUILD_SLICE(self, instr):
        for _ in range(instr.arg):
            try:
                self._stack.pop()
            except IndexError:
                pass
        self._stack.append(instr)

    def on_STORE_SUBSCR(self, instr):
        try:
            self._stack.pop()
            self._stack.pop()
            self._stack.pop()
        except IndexError:
            pass

    def on_DELETE_SUBSCR(self, instr):
        try:
            self._stack.pop()
            self._stack.pop()
        except IndexError:
            pass

    # Note: on Python 3 this is only found on interactive mode to print the results of
    # some evaluation.
    on_PRINT_EXPR = on_POP_TOP

    on_UNARY_POSITIVE = _no_stack_change
    on_UNARY_NEGATIVE = _no_stack_change
    on_UNARY_NOT = _no_stack_change
    on_UNARY_INVERT = _no_stack_change

    on_CACHE = _no_stack_change
    on_PRECALL = _no_stack_change


def _get_smart_step_into_targets(code):
    '''
    :return list(Target)
    '''
    b = bytecode.Bytecode.from_code(code)
    cfg = bytecode_cfg.ControlFlowGraph.from_bytecode(b)

    ret = []

    for block in cfg:
        if DEBUG:
            print('\nStart block----')
        stack = _StackInterpreter(block)
        for instr in block:
            try:
                func_name = 'on_%s' % (instr.name,)
                func = getattr(stack, func_name, None)

                if DEBUG:
                    if instr.name != 'CACHE':  # Filter the ones we don't want to see.
                        print('\nWill handle: ', instr, '>>', stack._getname(instr), '<<')
                        print('Current stack:')
                        for entry in stack._stack:
                            print('    arg:', stack._getname(entry), '(', entry, ')')

                if func is None:
                    if STRICT_MODE:
                        raise AssertionError('%s not found.' % (func_name,))
                    else:
                        continue
                func(instr)
            except:
                if STRICT_MODE:
                    raise  # Error in strict mode.
                else:
                    # In non-strict mode, log it (if in verbose mode) and keep on going.
                    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 2:
                        pydev_log.exception('Exception computing step into targets (handled).')

        ret.extend(stack.function_calls)
        # No longer considering attr loads as calls (while in theory sometimes it's possible
        # that something as `some.attr` can turn out to be a property which could be stepped
        # in, it's not that common in practice and can be surprising for users, so, disabling
        # step into from stepping into properties).
        # ret.extend(stack.load_attrs.values())

    return ret


# Note that the offset is unique within the frame (so, we can use it as the target id).
# Also, as the offset is the instruction offset within the frame, it's possible to
# to inspect the parent frame for frame.f_lasti to know where we actually are (as the
# caller name may not always match the new frame name).
class Variant(object):
    __slots__ = ['name', 'is_visited', 'line', 'offset', 'call_order', 'children_variants', 'parent']

    def __init__(self, name, is_visited, line, offset, call_order, children_variants=None):
        self.name = name
        self.is_visited = is_visited
        self.line = line
        self.offset = offset
        self.call_order = call_order
        self.children_variants = children_variants
        self.parent = None
        if children_variants:
            for variant in children_variants:
                variant.parent = self

    def __repr__(self):
        ret = []
        for s in self.__slots__:
            if s == 'parent':
                try:
                    parent = self.parent
                except AttributeError:
                    ret.append('%s: <not set>' % (s,))
                else:
                    if parent is None:
                        ret.append('parent: None')
                    else:
                        ret.append('parent: %s (%s)' % (parent.name, parent.offset))
                continue

            if s == 'children_variants':
                ret.append('children_variants: %s' % (len(self.children_variants) if self.children_variants else 0))
                continue

            try:
                ret.append('%s: %s' % (s, getattr(self, s)))
            except AttributeError:
                ret.append('%s: <not set>' % (s,))
        return 'Variant(%s)' % ', '.join(ret)

    __str__ = __repr__


def _convert_target_to_variant(target, start_line, end_line, call_order_cache, lasti, base):
    name = target.arg
    if not isinstance(name, str):
        return
    if target.lineno > end_line:
        return
    if target.lineno < start_line:
        return

    call_order = call_order_cache.get(name, 0) + 1
    call_order_cache[name] = call_order
    is_visited = target.offset <= lasti

    children_targets = target.children_targets
    children_variants = None
    if children_targets:
        children_variants = [
            _convert_target_to_variant(child, start_line, end_line, call_order_cache, lasti, base)
            for child in target.children_targets]

    return Variant(name, is_visited, target.lineno - base, target.offset, call_order, children_variants)


def calculate_smart_step_into_variants(frame, start_line, end_line, base=0):
    """
    Calculate smart step into variants for the given line range.
    :param frame:
    :type frame: :py:class:`types.FrameType`
    :param start_line:
    :param end_line:
    :return: A list of call names from the first to the last.
    :note: it's guaranteed that the offsets appear in order.
    :raise: :py:class:`RuntimeError` if failed to parse the bytecode or if dis cannot be used.
    """
    variants = []
    code = frame.f_code
    lasti = frame.f_lasti

    call_order_cache = {}
    if DEBUG:
        print('dis.dis:')
        if IS_PY311_OR_GREATER:
            dis.dis(code, show_caches=False)
        else:
            dis.dis(code)

    for target in _get_smart_step_into_targets(code):
        variant = _convert_target_to_variant(target, start_line, end_line, call_order_cache, lasti, base)
        if variant is None:
            continue
        variants.append(variant)

    return variants


def get_smart_step_into_variant_from_frame_offset(frame_f_lasti, variants):
    """
    Given the frame.f_lasti, return the related `Variant`.

    :note: if the offset is found before any variant available or no variants are
           available, None is returned.

    :rtype: Variant|NoneType
    """
    if not variants:
        return None

    i = bisect(KeyifyList(variants, lambda entry:entry.offset), frame_f_lasti)

    if i == 0:
        return None

    else:
        return variants[i - 1]


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_code_to_source.py <==
"""
Decompiler that can be used with the debugger (where statements correctly represent the
line numbers).

Note: this is a work in progress / proof of concept / not ready to be used.
"""

import dis

from _pydevd_bundle.pydevd_collect_bytecode_info import iter_instructions
from _pydev_bundle import pydev_log
import sys
import inspect
from io import StringIO


class _Stack(object):

    def __init__(self):
        self._contents = []

    def push(self, obj):
        #         print('push', obj)
        self._contents.append(obj)

    def pop(self):
        return self._contents.pop(-1)


INDENT_MARKER = object()
DEDENT_MARKER = object()
_SENTINEL = object()

DEBUG = False


class _Token(object):

    def __init__(self, i_line, instruction=None, tok=_SENTINEL, priority=0, after=None, end_of_line=False):
        '''
        :param i_line:
        :param instruction:
        :param tok:
        :param priority:
        :param after:
        :param end_of_line:
            Marker to signal only after all the other tokens have been written.
        '''
        self.i_line = i_line
        if tok is not _SENTINEL:
            self.tok = tok
        else:
            if instruction is not None:
                if inspect.iscode(instruction.argval):
                    self.tok = ''
                else:
                    self.tok = str(instruction.argval)
            else:
                raise AssertionError('Either the tok or the instruction is needed.')
        self.instruction = instruction
        self.priority = priority
        self.end_of_line = end_of_line
        self._after_tokens = set()
        self._after_handler_tokens = set()
        if after:
            self.mark_after(after)

    def mark_after(self, v):
        if isinstance(v, _Token):
            self._after_tokens.add(v)
        elif isinstance(v, _BaseHandler):
            self._after_handler_tokens.add(v)

        else:
            raise AssertionError('Unhandled: %s' % (v,))

    def get_after_tokens(self):
        ret = self._after_tokens.copy()
        for handler in self._after_handler_tokens:
            ret.update(handler.tokens)
        return ret

    def __repr__(self):
        return 'Token(%s, after: %s)' % (self.tok, self.get_after_tokens())

    __str__ = __repr__


class _Writer(object):

    def __init__(self):
        self.line_to_contents = {}
        self.all_tokens = set()

    def get_line(self, line):
        lst = self.line_to_contents.get(line)
        if lst is None:
            lst = self.line_to_contents[line] = []
        return lst

    def indent(self, line):
        self.get_line(line).append(INDENT_MARKER)

    def dedent(self, line):
        self.get_line(line).append(DEDENT_MARKER)

    def write(self, line, token):
        if token in self.all_tokens:
            return
        self.all_tokens.add(token)
        assert isinstance(token, _Token)
        lst = self.get_line(line)
        lst.append(token)


class _BaseHandler(object):

    def __init__(self, i_line, instruction, stack, writer, disassembler):
        self.i_line = i_line
        self.instruction = instruction
        self.stack = stack
        self.writer = writer
        self.disassembler = disassembler
        self.tokens = []
        self._handle()

    def _write_tokens(self):
        for token in self.tokens:
            self.writer.write(token.i_line, token)

    def _handle(self):
        raise NotImplementedError(self)

    def __repr__(self, *args, **kwargs):
        try:
            return "%s line:%s" % (self.instruction, self.i_line)
        except:
            return object.__repr__(self)

    __str__ = __repr__


_op_name_to_handler = {}


def _register(cls):
    _op_name_to_handler[cls.opname] = cls
    return cls


class _BasePushHandler(_BaseHandler):

    def _handle(self):
        self.stack.push(self)


class _BaseLoadHandler(_BasePushHandler):

    def _handle(self):
        _BasePushHandler._handle(self)
        self.tokens = [_Token(self.i_line, self.instruction)]


@_register
class _LoadBuildClass(_BasePushHandler):
    opname = "LOAD_BUILD_CLASS"


@_register
class _LoadConst(_BaseLoadHandler):
    opname = "LOAD_CONST"


@_register
class _LoadName(_BaseLoadHandler):
    opname = "LOAD_NAME"


@_register
class _LoadGlobal(_BaseLoadHandler):
    opname = "LOAD_GLOBAL"


@_register
class _LoadFast(_BaseLoadHandler):
    opname = "LOAD_FAST"


@_register
class _GetIter(_BaseHandler):
    '''
    Implements TOS = iter(TOS).
    '''
    opname = "GET_ITER"
    iter_target = None

    def _handle(self):
        self.iter_target = self.stack.pop()
        self.tokens.extend(self.iter_target.tokens)
        self.stack.push(self)


@_register
class _ForIter(_BaseHandler):
    '''
    TOS is an iterator. Call its __next__() method. If this yields a new value, push it on the stack
    (leaving the iterator below it). If the iterator indicates it is exhausted TOS is popped, and
    the byte code counter is incremented by delta.
    '''
    opname = "FOR_ITER"

    iter_in = None

    def _handle(self):
        self.iter_in = self.stack.pop()
        self.stack.push(self)

    def store_in_name(self, store_name):
        for_token = _Token(self.i_line, None, 'for ')
        self.tokens.append(for_token)
        prev = for_token

        t_name = _Token(store_name.i_line, store_name.instruction, after=prev)
        self.tokens.append(t_name)
        prev = t_name

        in_token = _Token(store_name.i_line, None, ' in ', after=prev)
        self.tokens.append(in_token)
        prev = in_token

        max_line = store_name.i_line
        if self.iter_in:
            for t in self.iter_in.tokens:
                t.mark_after(prev)
                max_line = max(max_line, t.i_line)
                prev = t
            self.tokens.extend(self.iter_in.tokens)

        colon_token = _Token(self.i_line, None, ':', after=prev)
        self.tokens.append(colon_token)
        prev = for_token

        self._write_tokens()


@_register
class _StoreName(_BaseHandler):
    '''
    Implements name = TOS. namei is the index of name in the attribute co_names of the code object.
    The compiler tries to use STORE_FAST or STORE_GLOBAL if possible.
    '''

    opname = "STORE_NAME"

    def _handle(self):
        v = self.stack.pop()

        if isinstance(v, _ForIter):
            v.store_in_name(self)
        else:
            if not isinstance(v, _MakeFunction) or v.is_lambda:
                line = self.i_line
                for t in v.tokens:
                    line = min(line, t.i_line)

                t_name = _Token(line, self.instruction)
                t_equal = _Token(line, None, '=', after=t_name)

                self.tokens.append(t_name)
                self.tokens.append(t_equal)

                for t in v.tokens:
                    t.mark_after(t_equal)
                self.tokens.extend(v.tokens)

                self._write_tokens()


@_register
class _ReturnValue(_BaseHandler):
    """
    Returns with TOS to the caller of the function.
    """

    opname = "RETURN_VALUE"

    def _handle(self):
        v = self.stack.pop()
        return_token = _Token(self.i_line, None, 'return ', end_of_line=True)
        self.tokens.append(return_token)
        for token in v.tokens:
            token.mark_after(return_token)
        self.tokens.extend(v.tokens)

        self._write_tokens()


@_register
class _CallFunction(_BaseHandler):
    """

    CALL_FUNCTION(argc)

        Calls a callable object with positional arguments. argc indicates the number of positional
        arguments. The top of the stack contains positional arguments, with the right-most argument
        on top. Below the arguments is a callable object to call. CALL_FUNCTION pops all arguments
        and the callable object off the stack, calls the callable object with those arguments, and
        pushes the return value returned by the callable object.

        Changed in version 3.6: This opcode is used only for calls with positional arguments.

    """

    opname = "CALL_FUNCTION"

    def _handle(self):
        args = []
        for _i in range(self.instruction.argval + 1):
            arg = self.stack.pop()
            args.append(arg)
        it = reversed(args)
        name = next(it)
        max_line = name.i_line
        for t in name.tokens:
            self.tokens.append(t)

        tok_open_parens = _Token(name.i_line, None, '(', after=name)
        self.tokens.append(tok_open_parens)

        prev = tok_open_parens
        for i, arg in enumerate(it):
            for t in arg.tokens:
                t.mark_after(name)
                t.mark_after(prev)
                max_line = max(max_line, t.i_line)
                self.tokens.append(t)
            prev = arg

            if i > 0:
                comma_token = _Token(prev.i_line, None, ',', after=prev)
                self.tokens.append(comma_token)
                prev = comma_token

        tok_close_parens = _Token(max_line, None, ')', after=prev)
        self.tokens.append(tok_close_parens)

        self._write_tokens()

        self.stack.push(self)


@_register
class _MakeFunctionPy3(_BaseHandler):
    """
    Pushes a new function object on the stack. From bottom to top, the consumed stack must consist
    of values if the argument carries a specified flag value

        0x01 a tuple of default values for positional-only and positional-or-keyword parameters in positional order

        0x02 a dictionary of keyword-only parameters' default values

        0x04 an annotation dictionary

        0x08 a tuple containing cells for free variables, making a closure

        the code associated with the function (at TOS1)

        the qualified name of the function (at TOS)
    """

    opname = "MAKE_FUNCTION"
    is_lambda = False

    def _handle(self):
        stack = self.stack
        self.qualified_name = stack.pop()
        self.code = stack.pop()

        default_node = None
        if self.instruction.argval & 0x01:
            default_node = stack.pop()

        is_lambda = self.is_lambda = '<lambda>' in [x.tok for x in self.qualified_name.tokens]

        if not is_lambda:
            def_token = _Token(self.i_line, None, 'def ')
            self.tokens.append(def_token)

        for token in self.qualified_name.tokens:
            self.tokens.append(token)
            if not is_lambda:
                token.mark_after(def_token)
        prev = token

        open_parens_token = _Token(self.i_line, None, '(', after=prev)
        self.tokens.append(open_parens_token)
        prev = open_parens_token

        code = self.code.instruction.argval

        if default_node:
            defaults = ([_SENTINEL] * (len(code.co_varnames) - len(default_node.instruction.argval))) + list(default_node.instruction.argval)
        else:
            defaults = [_SENTINEL] * len(code.co_varnames)

        for i, arg in enumerate(code.co_varnames):
            if i > 0:
                comma_token = _Token(prev.i_line, None, ', ', after=prev)
                self.tokens.append(comma_token)
                prev = comma_token

            arg_token = _Token(self.i_line, None, arg, after=prev)
            self.tokens.append(arg_token)

            default = defaults[i]
            if default is not _SENTINEL:
                eq_token = _Token(default_node.i_line, None, '=', after=prev)
                self.tokens.append(eq_token)
                prev = eq_token

                default_token = _Token(default_node.i_line, None, str(default), after=prev)
                self.tokens.append(default_token)
                prev = default_token

        tok_close_parens = _Token(prev.i_line, None, '):', after=prev)
        self.tokens.append(tok_close_parens)

        self._write_tokens()

        stack.push(self)
        self.writer.indent(prev.i_line + 1)
        self.writer.dedent(max(self.disassembler.merge_code(code)))


_MakeFunction = _MakeFunctionPy3


def _print_after_info(line_contents, stream=None):
    if stream is None:
        stream = sys.stdout
    for token in line_contents:
        after_tokens = token.get_after_tokens()
        if after_tokens:
            s = '%s after: %s\n' % (
                repr(token.tok),
                ('"' + '", "'.join(t.tok for t in token.get_after_tokens()) + '"'))
            stream.write(s)
        else:
            stream.write('%s      (NO REQUISITES)' % repr(token.tok))


def _compose_line_contents(line_contents, previous_line_tokens):
    lst = []
    handled = set()

    add_to_end_of_line = []
    delete_indexes = []
    for i, token in enumerate(line_contents):
        if token.end_of_line:
            add_to_end_of_line.append(token)
            delete_indexes.append(i)
    for i in reversed(delete_indexes):
        del line_contents[i]
    del delete_indexes

    while line_contents:
        added = False
        delete_indexes = []

        for i, token in enumerate(line_contents):
            after_tokens = token.get_after_tokens()
            for after in after_tokens:
                if after not in handled and after not in previous_line_tokens:
                    break
            else:
                added = True
                previous_line_tokens.add(token)
                handled.add(token)
                lst.append(token.tok)
                delete_indexes.append(i)

        for i in reversed(delete_indexes):
            del line_contents[i]

        if not added:
            if add_to_end_of_line:
                line_contents.extend(add_to_end_of_line)
                del add_to_end_of_line[:]
                continue

            # Something is off, let's just add as is.
            for token in line_contents:
                if token not in handled:
                    lst.append(token.tok)

            stream = StringIO()
            _print_after_info(line_contents, stream)
            pydev_log.critical('Error. After markers are not correct:\n%s', stream.getvalue())
            break
    return ''.join(lst)


class _PyCodeToSource(object):

    def __init__(self, co, memo=None):
        if memo is None:
            memo = {}
        self.memo = memo
        self.co = co
        self.instructions = list(iter_instructions(co))
        self.stack = _Stack()
        self.writer = _Writer()

    def _process_next(self, i_line):
        instruction = self.instructions.pop(0)
        handler_class = _op_name_to_handler.get(instruction.opname)
        if handler_class is not None:
            s = handler_class(i_line, instruction, self.stack, self.writer, self)
            if DEBUG:
                print(s)

        else:
            if DEBUG:
                print("UNHANDLED", instruction)

    def build_line_to_contents(self):
        co = self.co

        op_offset_to_line = dict(dis.findlinestarts(co))
        curr_line_index = 0

        instructions = self.instructions
        while instructions:
            instruction = instructions[0]
            new_line_index = op_offset_to_line.get(instruction.offset)
            if new_line_index is not None:
                if new_line_index is not None:
                    curr_line_index = new_line_index

            self._process_next(curr_line_index)
        return self.writer.line_to_contents

    def merge_code(self, code):
        if DEBUG:
            print('merge code ----')
        # for d in dir(code):
        #     if not d.startswith('_'):
        #         print(d, getattr(code, d))
        line_to_contents = _PyCodeToSource(code, self.memo).build_line_to_contents()
        lines = []
        for line, contents in sorted(line_to_contents.items()):
            lines.append(line)
            self.writer.get_line(line).extend(contents)
        if DEBUG:
            print('end merge code ----')
        return lines

    def disassemble(self):
        show_lines = False
        line_to_contents = self.build_line_to_contents()
        stream = StringIO()
        last_line = 0
        indent = ''
        previous_line_tokens = set()
        for i_line, contents in sorted(line_to_contents.items()):
            while last_line < i_line - 1:
                if show_lines:
                    stream.write(u"%s.\n" % (last_line + 1,))
                else:
                    stream.write(u"\n")
                last_line += 1

            line_contents = []
            dedents_found = 0
            for part in contents:
                if part is INDENT_MARKER:
                    if DEBUG:
                        print('found indent', i_line)
                    indent += '    '
                    continue
                if part is DEDENT_MARKER:
                    if DEBUG:
                        print('found dedent', i_line)
                    dedents_found += 1
                    continue
                line_contents.append(part)

            s = indent + _compose_line_contents(line_contents, previous_line_tokens)
            if show_lines:
                stream.write(u"%s. %s\n" % (i_line, s))
            else:
                stream.write(u"%s\n" % s)

            if dedents_found:
                indent = indent[:-(4 * dedents_found)]
            last_line = i_line

        return stream.getvalue()


def code_obj_to_source(co):
    """
    Converts a code object to source code to provide a suitable representation for the compiler when
    the actual source code is not found.

    This is a work in progress / proof of concept / not ready to be used.
    """
    ret = _PyCodeToSource(co).disassemble()
    if DEBUG:
        print(ret)
    return ret


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_collect_bytecode_info.py <==
import dis
import inspect
import sys
from collections import namedtuple

from _pydev_bundle import pydev_log
from opcode import (EXTENDED_ARG, HAVE_ARGUMENT, cmp_op, hascompare, hasconst,
                    hasfree, hasjrel, haslocal, hasname, opname)

from io import StringIO


class TryExceptInfo(object):

    def __init__(self, try_line, ignore=False):
        '''
        :param try_line:
        :param ignore:
            Usually we should ignore any block that's not a try..except
            (this can happen for finally blocks, with statements, etc, for
            which we create temporary entries).
        '''
        self.try_line = try_line
        self.ignore = ignore
        self.except_line = -1
        self.except_end_line = -1
        self.raise_lines_in_except = []

        # Note: these may not be available if generated from source instead of bytecode.
        self.except_bytecode_offset = -1
        self.except_end_bytecode_offset = -1

    def is_line_in_try_block(self, line):
        return self.try_line <= line < self.except_line

    def is_line_in_except_block(self, line):
        return self.except_line <= line <= self.except_end_line

    def __str__(self):
        lst = [
            '{try:',
            str(self.try_line),
            ' except ',
            str(self.except_line),
            ' end block ',
            str(self.except_end_line),
        ]
        if self.raise_lines_in_except:
            lst.append(' raises: %s' % (', '.join(str(x) for x in self.raise_lines_in_except),))

        lst.append('}')
        return ''.join(lst)

    __repr__ = __str__


class ReturnInfo(object):

    def __init__(self, return_line):
        self.return_line = return_line

    def __str__(self):
        return '{return: %s}' % (self.return_line,)

    __repr__ = __str__


def _get_line(op_offset_to_line, op_offset, firstlineno, search=False):
    op_offset_original = op_offset
    while op_offset >= 0:
        ret = op_offset_to_line.get(op_offset)
        if ret is not None:
            return ret - firstlineno
        if not search:
            return ret
        else:
            op_offset -= 1
    raise AssertionError('Unable to find line for offset: %s.Info: %s' % (
        op_offset_original, op_offset_to_line))


def debug(s):
    pass


_Instruction = namedtuple('_Instruction', 'opname, opcode, starts_line, argval, is_jump_target, offset, argrepr')


def _iter_as_bytecode_as_instructions_py2(co):
    code = co.co_code
    op_offset_to_line = dict(dis.findlinestarts(co))
    labels = set(dis.findlabels(code))
    bytecode_len = len(code)
    i = 0
    extended_arg = 0
    free = None

    op_to_name = opname

    while i < bytecode_len:
        c = code[i]
        op = ord(c)
        is_jump_target = i in labels

        curr_op_name = op_to_name[op]
        initial_bytecode_offset = i

        i = i + 1
        if op < HAVE_ARGUMENT:
            yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), None, is_jump_target, initial_bytecode_offset, '')

        else:
            oparg = ord(code[i]) + ord(code[i + 1]) * 256 + extended_arg

            extended_arg = 0
            i = i + 2
            if op == EXTENDED_ARG:
                extended_arg = oparg * 65536

            if op in hasconst:
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), co.co_consts[oparg], is_jump_target, initial_bytecode_offset, repr(co.co_consts[oparg]))
            elif op in hasname:
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), co.co_names[oparg], is_jump_target, initial_bytecode_offset, str(co.co_names[oparg]))
            elif op in hasjrel:
                argval = i + oparg
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), argval, is_jump_target, initial_bytecode_offset, "to " + repr(argval))
            elif op in haslocal:
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), co.co_varnames[oparg], is_jump_target, initial_bytecode_offset, str(co.co_varnames[oparg]))
            elif op in hascompare:
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), cmp_op[oparg], is_jump_target, initial_bytecode_offset, cmp_op[oparg])
            elif op in hasfree:
                if free is None:
                    free = co.co_cellvars + co.co_freevars
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), free[oparg], is_jump_target, initial_bytecode_offset, str(free[oparg]))
            else:
                yield _Instruction(curr_op_name, op, _get_line(op_offset_to_line, initial_bytecode_offset, 0), oparg, is_jump_target, initial_bytecode_offset, str(oparg))


def iter_instructions(co):
    if sys.version_info[0] < 3:
        iter_in = _iter_as_bytecode_as_instructions_py2(co)
    else:
        iter_in = dis.Bytecode(co)
    iter_in = list(iter_in)

    bytecode_to_instruction = {}
    for instruction in iter_in:
        bytecode_to_instruction[instruction.offset] = instruction

    if iter_in:
        for instruction in iter_in:
            yield instruction


def collect_return_info(co, use_func_first_line=False):
    if not hasattr(co, 'co_lines') and not hasattr(co, 'co_lnotab'):
        return []

    if use_func_first_line:
        firstlineno = co.co_firstlineno
    else:
        firstlineno = 0

    lst = []
    op_offset_to_line = dict(dis.findlinestarts(co))
    for instruction in iter_instructions(co):
        curr_op_name = instruction.opname
        if curr_op_name == 'RETURN_VALUE':
            lst.append(ReturnInfo(_get_line(op_offset_to_line, instruction.offset, firstlineno, search=True)))

    return lst


if sys.version_info[:2] <= (3, 9):

    class _TargetInfo(object):

        def __init__(self, except_end_instruction, jump_if_not_exc_instruction=None):
            self.except_end_instruction = except_end_instruction
            self.jump_if_not_exc_instruction = jump_if_not_exc_instruction

        def __str__(self):
            msg = ['_TargetInfo(']
            msg.append(self.except_end_instruction.opname)
            if self.jump_if_not_exc_instruction:
                msg.append(' - ')
                msg.append(self.jump_if_not_exc_instruction.opname)
                msg.append('(')
                msg.append(str(self.jump_if_not_exc_instruction.argval))
                msg.append(')')
            msg.append(')')
            return ''.join(msg)

    def _get_except_target_info(instructions, exception_end_instruction_index, offset_to_instruction_idx):
        next_3 = [j_instruction.opname for j_instruction in instructions[exception_end_instruction_index:exception_end_instruction_index + 3]]
        # print('next_3:', [(j_instruction.opname, j_instruction.argval) for j_instruction in instructions[exception_end_instruction_index:exception_end_instruction_index + 3]])
        if next_3 == ['POP_TOP', 'POP_TOP', 'POP_TOP']:  # try..except without checking exception.
            try:
                jump_instruction = instructions[exception_end_instruction_index - 1]
                if jump_instruction.opname not in ('JUMP_FORWARD', 'JUMP_ABSOLUTE'):
                    return None
            except IndexError:
                pass

            if jump_instruction.opname == 'JUMP_ABSOLUTE':
                # On latest versions of Python 3 the interpreter has a go-backwards step,
                # used to show the initial line of a for/while, etc (which is this
                # JUMP_ABSOLUTE)... we're not really interested in it, but rather on where
                # it points to.
                except_end_instruction = instructions[offset_to_instruction_idx[jump_instruction.argval]]
                idx = offset_to_instruction_idx[except_end_instruction.argval]
                # Search for the POP_EXCEPT which should be at the end of the block.
                for pop_except_instruction in reversed(instructions[:idx]):
                    if pop_except_instruction.opname == 'POP_EXCEPT':
                        except_end_instruction = pop_except_instruction
                        return _TargetInfo(except_end_instruction)
                else:
                    return None  # i.e.: Continue outer loop

            else:
                # JUMP_FORWARD
                i = offset_to_instruction_idx[jump_instruction.argval]
                try:
                    # i.e.: the jump is to the instruction after the block finishes (so, we need to
                    # get the previous instruction as that should be the place where the exception
                    # block finishes).
                    except_end_instruction = instructions[i - 1]
                except:
                    pydev_log.critical('Error when computing try..except block end.')
                    return None
                return _TargetInfo(except_end_instruction)

        elif next_3 and next_3[0] == 'DUP_TOP':  # try..except AssertionError.
            iter_in = instructions[exception_end_instruction_index + 1:]
            for j, jump_if_not_exc_instruction in enumerate(iter_in):
                if jump_if_not_exc_instruction.opname == 'JUMP_IF_NOT_EXC_MATCH':
                    # Python 3.9
                    except_end_instruction = instructions[offset_to_instruction_idx[jump_if_not_exc_instruction.argval]]
                    return _TargetInfo(except_end_instruction, jump_if_not_exc_instruction)

                elif jump_if_not_exc_instruction.opname == 'COMPARE_OP' and jump_if_not_exc_instruction.argval == 'exception match':
                    # Python 3.8 and before
                    try:
                        next_instruction = iter_in[j + 1]
                    except:
                        continue
                    if next_instruction.opname == 'POP_JUMP_IF_FALSE':
                        except_end_instruction = instructions[offset_to_instruction_idx[next_instruction.argval]]
                        return _TargetInfo(except_end_instruction, next_instruction)
            else:
                return None  # i.e.: Continue outer loop

        else:
            # i.e.: we're not interested in try..finally statements, only try..except.
            return None

    def collect_try_except_info(co, use_func_first_line=False):
        # We no longer have 'END_FINALLY', so, we need to do things differently in Python 3.9
        if not hasattr(co, 'co_lines') and not hasattr(co, 'co_lnotab'):
            return []

        if use_func_first_line:
            firstlineno = co.co_firstlineno
        else:
            firstlineno = 0

        try_except_info_lst = []

        op_offset_to_line = dict(dis.findlinestarts(co))

        offset_to_instruction_idx = {}

        instructions = list(iter_instructions(co))

        for i, instruction in enumerate(instructions):
            offset_to_instruction_idx[instruction.offset] = i

        for i, instruction in enumerate(instructions):
            curr_op_name = instruction.opname
            if curr_op_name in ('SETUP_FINALLY', 'SETUP_EXCEPT'):  # SETUP_EXCEPT before Python 3.8, SETUP_FINALLY Python 3.8 onwards.
                exception_end_instruction_index = offset_to_instruction_idx[instruction.argval]

                jump_instruction = instructions[exception_end_instruction_index - 1]
                if jump_instruction.opname not in ('JUMP_FORWARD', 'JUMP_ABSOLUTE'):
                    continue

                except_end_instruction = None
                indexes_checked = set()
                indexes_checked.add(exception_end_instruction_index)
                target_info = _get_except_target_info(instructions, exception_end_instruction_index, offset_to_instruction_idx)
                while target_info is not None:
                    # Handle a try..except..except..except.
                    jump_instruction = target_info.jump_if_not_exc_instruction
                    except_end_instruction = target_info.except_end_instruction

                    if jump_instruction is not None:
                        check_index = offset_to_instruction_idx[jump_instruction.argval]
                        if check_index in indexes_checked:
                            break
                        indexes_checked.add(check_index)
                        target_info = _get_except_target_info(instructions, check_index, offset_to_instruction_idx)
                    else:
                        break

                if except_end_instruction is not None:
                    try_except_info = TryExceptInfo(
                        _get_line(op_offset_to_line, instruction.offset, firstlineno, search=True),
                        ignore=False
                    )
                    try_except_info.except_bytecode_offset = instruction.argval
                    try_except_info.except_line = _get_line(
                        op_offset_to_line,
                        try_except_info.except_bytecode_offset,
                        firstlineno,
                        search=True
                    )

                    try_except_info.except_end_bytecode_offset = except_end_instruction.offset
                    try_except_info.except_end_line = _get_line(op_offset_to_line, except_end_instruction.offset, firstlineno, search=True)
                    try_except_info_lst.append(try_except_info)

                    for raise_instruction in instructions[i:offset_to_instruction_idx[try_except_info.except_end_bytecode_offset]]:
                        if raise_instruction.opname == 'RAISE_VARARGS':
                            if raise_instruction.argval == 0:
                                try_except_info.raise_lines_in_except.append(
                                    _get_line(op_offset_to_line, raise_instruction.offset, firstlineno, search=True))

        return try_except_info_lst

elif sys.version_info[:2] == (3, 10):

    class _TargetInfo(object):

        def __init__(self, except_end_instruction, jump_if_not_exc_instruction=None):
            self.except_end_instruction = except_end_instruction
            self.jump_if_not_exc_instruction = jump_if_not_exc_instruction

        def __str__(self):
            msg = ['_TargetInfo(']
            msg.append(self.except_end_instruction.opname)
            if self.jump_if_not_exc_instruction:
                msg.append(' - ')
                msg.append(self.jump_if_not_exc_instruction.opname)
                msg.append('(')
                msg.append(str(self.jump_if_not_exc_instruction.argval))
                msg.append(')')
            msg.append(')')
            return ''.join(msg)

    def _get_except_target_info(instructions, exception_end_instruction_index, offset_to_instruction_idx):
        next_3 = [j_instruction.opname for j_instruction in instructions[exception_end_instruction_index:exception_end_instruction_index + 3]]
        # print('next_3:', [(j_instruction.opname, j_instruction.argval) for j_instruction in instructions[exception_end_instruction_index:exception_end_instruction_index + 3]])
        if next_3 == ['POP_TOP', 'POP_TOP', 'POP_TOP']:  # try..except without checking exception.
            # Previously there was a jump which was able to point where the exception would end. This
            # is no longer true, now a bare except doesn't really have any indication in the bytecode
            # where the end would be expected if the exception wasn't raised, so, we just blindly
            # search for a POP_EXCEPT from the current position.
            for pop_except_instruction in instructions[exception_end_instruction_index + 3:]:
                if pop_except_instruction.opname == 'POP_EXCEPT':
                    except_end_instruction = pop_except_instruction
                    return _TargetInfo(except_end_instruction)

        elif next_3 and next_3[0] == 'DUP_TOP':  # try..except AssertionError.
            iter_in = instructions[exception_end_instruction_index + 1:]
            for jump_if_not_exc_instruction in iter_in:
                if jump_if_not_exc_instruction.opname == 'JUMP_IF_NOT_EXC_MATCH':
                    # Python 3.9
                    except_end_instruction = instructions[offset_to_instruction_idx[jump_if_not_exc_instruction.argval]]
                    return _TargetInfo(except_end_instruction, jump_if_not_exc_instruction)
            else:
                return None  # i.e.: Continue outer loop

        else:
            # i.e.: we're not interested in try..finally statements, only try..except.
            return None

    def collect_try_except_info(co, use_func_first_line=False):
        # We no longer have 'END_FINALLY', so, we need to do things differently in Python 3.9
        if not hasattr(co, 'co_lines') and not hasattr(co, 'co_lnotab'):
            return []

        if use_func_first_line:
            firstlineno = co.co_firstlineno
        else:
            firstlineno = 0

        try_except_info_lst = []

        op_offset_to_line = dict(dis.findlinestarts(co))

        offset_to_instruction_idx = {}

        instructions = list(iter_instructions(co))

        for i, instruction in enumerate(instructions):
            offset_to_instruction_idx[instruction.offset] = i

        for i, instruction in enumerate(instructions):
            curr_op_name = instruction.opname
            if curr_op_name == 'SETUP_FINALLY':
                exception_end_instruction_index = offset_to_instruction_idx[instruction.argval]

                jump_instruction = instructions[exception_end_instruction_index]
                if jump_instruction.opname != 'DUP_TOP':
                    continue

                except_end_instruction = None
                indexes_checked = set()
                indexes_checked.add(exception_end_instruction_index)
                target_info = _get_except_target_info(instructions, exception_end_instruction_index, offset_to_instruction_idx)
                while target_info is not None:
                    # Handle a try..except..except..except.
                    jump_instruction = target_info.jump_if_not_exc_instruction
                    except_end_instruction = target_info.except_end_instruction

                    if jump_instruction is not None:
                        check_index = offset_to_instruction_idx[jump_instruction.argval]
                        if check_index in indexes_checked:
                            break
                        indexes_checked.add(check_index)
                        target_info = _get_except_target_info(instructions, check_index, offset_to_instruction_idx)
                    else:
                        break

                if except_end_instruction is not None:
                    try_except_info = TryExceptInfo(
                        _get_line(op_offset_to_line, instruction.offset, firstlineno, search=True),
                        ignore=False
                    )
                    try_except_info.except_bytecode_offset = instruction.argval
                    try_except_info.except_line = _get_line(
                        op_offset_to_line,
                        try_except_info.except_bytecode_offset,
                        firstlineno,
                        search=True
                    )

                    try_except_info.except_end_bytecode_offset = except_end_instruction.offset

                    # On Python 3.10 the final line of the except end isn't really correct, rather,
                    # it's engineered to be the same line of the except and not the end line of the
                    # block, so, the approach taken is to search for the biggest line between the
                    # except and the end instruction
                    except_end_line = -1
                    start_i = offset_to_instruction_idx[try_except_info.except_bytecode_offset]
                    end_i = offset_to_instruction_idx[except_end_instruction.offset]
                    for instruction in instructions[start_i: end_i + 1]:
                        found_at_line = op_offset_to_line.get(instruction.offset)
                        if found_at_line is not None and found_at_line > except_end_line:
                            except_end_line = found_at_line
                    try_except_info.except_end_line = except_end_line - firstlineno

                    try_except_info_lst.append(try_except_info)

                    for raise_instruction in instructions[i:offset_to_instruction_idx[try_except_info.except_end_bytecode_offset]]:
                        if raise_instruction.opname == 'RAISE_VARARGS':
                            if raise_instruction.argval == 0:
                                try_except_info.raise_lines_in_except.append(
                                    _get_line(op_offset_to_line, raise_instruction.offset, firstlineno, search=True))

        return try_except_info_lst

elif sys.version_info[:2] >= (3, 11):

    def collect_try_except_info(co, use_func_first_line=False):
        '''
        Note: if the filename is available and we can get the source,
        `collect_try_except_info_from_source` is preferred (this is kept as
        a fallback for cases where sources aren't available).
        '''
        return []

import ast as ast_module


class _Visitor(ast_module.NodeVisitor):

    def __init__(self):
        self.try_except_infos = []
        self._stack = []
        self._in_except_stack = []
        self.max_line = -1

    def generic_visit(self, node):
        if hasattr(node, 'lineno'):
            if node.lineno > self.max_line:
                self.max_line = node.lineno
        return ast_module.NodeVisitor.generic_visit(self, node)

    def visit_Try(self, node):
        info = TryExceptInfo(node.lineno, ignore=True)
        self._stack.append(info)
        self.generic_visit(node)
        assert info is self._stack.pop()
        if not info.ignore:
            self.try_except_infos.insert(0, info)

    if sys.version_info[0] < 3:
        visit_TryExcept = visit_Try

    def visit_ExceptHandler(self, node):
        info = self._stack[-1]
        info.ignore = False
        if info.except_line == -1:
            info.except_line = node.lineno
        self._in_except_stack.append(info)
        self.generic_visit(node)
        if hasattr(node, 'end_lineno'):
            info.except_end_line = node.end_lineno
        else:
            info.except_end_line = self.max_line
        self._in_except_stack.pop()

    if sys.version_info[0] >= 3:

        def visit_Raise(self, node):
            for info in self._in_except_stack:
                    if node.exc is None:
                        info.raise_lines_in_except.append(node.lineno)
            self.generic_visit(node)

    else:

        def visit_Raise(self, node):
            for info in self._in_except_stack:
                    if node.type is None and node.tback is None:
                        info.raise_lines_in_except.append(node.lineno)
            self.generic_visit(node)


def collect_try_except_info_from_source(filename):
    with open(filename, 'rb') as stream:
        contents = stream.read()
    return collect_try_except_info_from_contents(contents, filename)


def collect_try_except_info_from_contents(contents, filename='<unknown>'):
    ast = ast_module.parse(contents, filename)
    visitor = _Visitor()
    visitor.visit(ast)
    return visitor.try_except_infos


RESTART_FROM_LOOKAHEAD = object()
SEPARATOR = object()


class _MsgPart(object):

    def __init__(self, line, tok):
        assert line >= 0
        self.line = line
        self.tok = tok

    @classmethod
    def add_to_line_to_contents(cls, obj, line_to_contents, line=None):
        if isinstance(obj, (list, tuple)):
            for o in obj:
                cls.add_to_line_to_contents(o, line_to_contents, line=line)
            return

        if isinstance(obj, str):
            assert line is not None
            line = int(line)
            lst = line_to_contents.setdefault(line, [])
            lst.append(obj)
            return

        if isinstance(obj, _MsgPart):
            if isinstance(obj.tok, (list, tuple)):
                cls.add_to_line_to_contents(obj.tok, line_to_contents, line=obj.line)
                return

            if isinstance(obj.tok, str):
                lst = line_to_contents.setdefault(obj.line, [])
                lst.append(obj.tok)
                return

        raise AssertionError("Unhandled: %" % (obj,))


class _Disassembler(object):

    def __init__(self, co, firstlineno, level=0):
        self.co = co
        self.firstlineno = firstlineno
        self.level = level
        self.instructions = list(iter_instructions(co))
        op_offset_to_line = self.op_offset_to_line = dict(dis.findlinestarts(co))

        # Update offsets so that all offsets have the line index (and update it based on
        # the passed firstlineno).
        line_index = co.co_firstlineno - firstlineno
        for instruction in self.instructions:
            new_line_index = op_offset_to_line.get(instruction.offset)
            if new_line_index is not None:
                line_index = new_line_index - firstlineno
                op_offset_to_line[instruction.offset] = line_index
            else:
                op_offset_to_line[instruction.offset] = line_index

    BIG_LINE_INT = 9999999
    SMALL_LINE_INT = -1

    def min_line(self, *args):
        m = self.BIG_LINE_INT
        for arg in args:
            if isinstance(arg, (list, tuple)):
                m = min(m, self.min_line(*arg))

            elif isinstance(arg, _MsgPart):
                m = min(m, arg.line)

            elif hasattr(arg, 'offset'):
                m = min(m, self.op_offset_to_line[arg.offset])
        return m

    def max_line(self, *args):
        m = self.SMALL_LINE_INT
        for arg in args:
            if isinstance(arg, (list, tuple)):
                m = max(m, self.max_line(*arg))

            elif isinstance(arg, _MsgPart):
                m = max(m, arg.line)

            elif hasattr(arg, 'offset'):
                m = max(m, self.op_offset_to_line[arg.offset])
        return m

    def _lookahead(self):
        '''
        This handles and converts some common constructs from bytecode to actual source code.

        It may change the list of instructions.
        '''
        msg = self._create_msg_part
        found = []
        fullrepr = None

        # Collect all the load instructions
        for next_instruction in self.instructions:
            if next_instruction.opname in ('LOAD_GLOBAL', 'LOAD_FAST', 'LOAD_CONST', 'LOAD_NAME'):
                found.append(next_instruction)
            else:
                break

        if not found:
            return None

        if next_instruction.opname == 'LOAD_ATTR':
            prev_instruction = found[-1]
            # Remove the current LOAD_ATTR
            assert self.instructions.pop(len(found)) is next_instruction

            # Add the LOAD_ATTR to the previous LOAD
            self.instructions[len(found) - 1] = _Instruction(
                prev_instruction.opname,
                prev_instruction.opcode,
                prev_instruction.starts_line,
                prev_instruction.argval,
                False,  # prev_instruction.is_jump_target,
                prev_instruction.offset,
                (
                    msg(prev_instruction),
                    msg(prev_instruction, '.'),
                    msg(next_instruction)
                ),
            )
            return RESTART_FROM_LOOKAHEAD

        if next_instruction.opname in ('CALL_FUNCTION', 'PRECALL'):
            if len(found) == next_instruction.argval + 1:
                force_restart = False
                delta = 0
            else:
                force_restart = True
                if len(found) > next_instruction.argval + 1:
                    delta = len(found) - (next_instruction.argval + 1)
                else:
                    return None  # This is odd

            del_upto = delta + next_instruction.argval + 2  # +2 = NAME / CALL_FUNCTION
            if next_instruction.opname == 'PRECALL':
                del_upto += 1  # Also remove the CALL right after the PRECALL.
            del self.instructions[delta:del_upto]

            found = iter(found[delta:])
            call_func = next(found)
            args = list(found)
            fullrepr = [
                msg(call_func),
                msg(call_func, '('),
            ]
            prev = call_func
            for i, arg in enumerate(args):
                if i > 0:
                    fullrepr.append(msg(prev, ', '))
                prev = arg
                fullrepr.append(msg(arg))

            fullrepr.append(msg(prev, ')'))

            if force_restart:
                self.instructions.insert(delta, _Instruction(
                    call_func.opname,
                    call_func.opcode,
                    call_func.starts_line,
                    call_func.argval,
                    False,  # call_func.is_jump_target,
                    call_func.offset,
                    tuple(fullrepr),
                ))
                return RESTART_FROM_LOOKAHEAD

        elif next_instruction.opname == 'BUILD_TUPLE':

            if len(found) == next_instruction.argval:
                force_restart = False
                delta = 0
            else:
                force_restart = True
                if len(found) > next_instruction.argval:
                    delta = len(found) - (next_instruction.argval)
                else:
                    return None  # This is odd

            del self.instructions[delta:delta + next_instruction.argval + 1]  # +1 = BUILD_TUPLE

            found = iter(found[delta:])

            args = [instruction for instruction in found]
            if args:
                first_instruction = args[0]
            else:
                first_instruction = next_instruction
            prev = first_instruction

            fullrepr = []
            fullrepr.append(msg(prev, '('))
            for i, arg in enumerate(args):
                if i > 0:
                    fullrepr.append(msg(prev, ', '))
                prev = arg
                fullrepr.append(msg(arg))

            fullrepr.append(msg(prev, ')'))

            if force_restart:
                self.instructions.insert(delta, _Instruction(
                    first_instruction.opname,
                    first_instruction.opcode,
                    first_instruction.starts_line,
                    first_instruction.argval,
                    False,  # first_instruction.is_jump_target,
                    first_instruction.offset,
                    tuple(fullrepr),
                ))
                return RESTART_FROM_LOOKAHEAD

        if fullrepr is not None and self.instructions:
            if self.instructions[0].opname == 'POP_TOP':
                self.instructions.pop(0)

            if self.instructions[0].opname in ('STORE_FAST', 'STORE_NAME'):
                next_instruction = self.instructions.pop(0)
                return msg(next_instruction), msg(next_instruction, ' = '), fullrepr

            if self.instructions[0].opname == 'RETURN_VALUE':
                next_instruction = self.instructions.pop(0)
                return msg(next_instruction, 'return ', line=self.min_line(next_instruction, fullrepr)), fullrepr

        return fullrepr

    def _decorate_jump_target(self, instruction, instruction_repr):
        if instruction.is_jump_target:
            return ('|', str(instruction.offset), '|', instruction_repr)

        return instruction_repr

    def _create_msg_part(self, instruction, tok=None, line=None):
        dec = self._decorate_jump_target
        if line is None or line in (self.BIG_LINE_INT, self.SMALL_LINE_INT):
            line = self.op_offset_to_line[instruction.offset]

        argrepr = instruction.argrepr
        if isinstance(argrepr, str) and argrepr.startswith('NULL + '):
            argrepr = argrepr[7:]
        return _MsgPart(
            line, tok if tok is not None else dec(instruction, argrepr))

    def _next_instruction_to_str(self, line_to_contents):
        # indent = ''
        # if self.level > 0:
        #     indent += '    ' * self.level
        # print(indent, 'handle', self.instructions[0])

        if self.instructions:
            ret = self._lookahead()
            if ret:
                return ret

        msg = self._create_msg_part

        instruction = self.instructions.pop(0)

        if instruction.opname in 'RESUME':
            return None

        if instruction.opname in ('LOAD_GLOBAL', 'LOAD_FAST', 'LOAD_CONST', 'LOAD_NAME'):
            next_instruction = self.instructions[0]
            if next_instruction.opname in ('STORE_FAST', 'STORE_NAME'):
                self.instructions.pop(0)
                return (
                    msg(next_instruction),
                    msg(next_instruction, ' = '),
                    msg(instruction))

            if next_instruction.opname == 'RETURN_VALUE':
                self.instructions.pop(0)
                return (msg(instruction, 'return ', line=self.min_line(instruction)), msg(instruction))

            if next_instruction.opname == 'RAISE_VARARGS' and next_instruction.argval == 1:
                self.instructions.pop(0)
                return (msg(instruction, 'raise ', line=self.min_line(instruction)), msg(instruction))

        if instruction.opname == 'LOAD_CONST':
            if inspect.iscode(instruction.argval):

                code_line_to_contents = _Disassembler(
                    instruction.argval, self.firstlineno, self.level + 1
                ).build_line_to_contents()

                for contents in code_line_to_contents.values():
                    contents.insert(0, '    ')
                for line, contents in code_line_to_contents.items():
                    line_to_contents.setdefault(line, []).extend(contents)
                return msg(instruction, 'LOAD_CONST(code)')

        if instruction.opname == 'RAISE_VARARGS':
            if instruction.argval == 0:
                return msg(instruction, 'raise')

        if instruction.opname == 'SETUP_FINALLY':
            return msg(instruction, ('try(', instruction.argrepr, '):'))

        if instruction.argrepr:
            return msg(instruction, (instruction.opname, '(', instruction.argrepr, ')'))

        if instruction.argval:
            return msg(instruction, '%s{%s}' % (instruction.opname, instruction.argval,))

        return msg(instruction, instruction.opname)

    def build_line_to_contents(self):
        # print('----')
        # for instruction in self.instructions:
        #     print(instruction)
        # print('----\n\n')

        line_to_contents = {}

        instructions = self.instructions
        while instructions:
            s = self._next_instruction_to_str(line_to_contents)
            if s is RESTART_FROM_LOOKAHEAD:
                continue
            if s is None:
                continue

            _MsgPart.add_to_line_to_contents(s, line_to_contents)
            m = self.max_line(s)
            if m != self.SMALL_LINE_INT:
                line_to_contents.setdefault(m, []).append(SEPARATOR)
        return line_to_contents

    def disassemble(self):
        line_to_contents = self.build_line_to_contents()
        stream = StringIO()
        last_line = 0
        show_lines = False
        for line, contents in sorted(line_to_contents.items()):
            while last_line < line - 1:
                if show_lines:
                    stream.write('%s.\n' % (last_line + 1,))
                else:
                    stream.write('\n')
                last_line += 1

            if show_lines:
                stream.write('%s. ' % (line,))

            for i, content in enumerate(contents):
                if content == SEPARATOR:
                    if i != len(contents) - 1:
                        stream.write(', ')
                else:
                    stream.write(content)

            stream.write('\n')

            last_line = line

        return stream.getvalue()


def code_to_bytecode_representation(co, use_func_first_line=False):
    '''
    A simple disassemble of bytecode.

    It does not attempt to provide the full Python source code, rather, it provides a low-level
    representation of the bytecode, respecting the lines (so, its target is making the bytecode
    easier to grasp and not providing the original source code).

    Note that it does show jump locations/targets and converts some common bytecode constructs to
    Python code to make it a bit easier to understand.
    '''
    # Reference for bytecodes:
    # https://docs.python.org/3/library/dis.html
    if use_func_first_line:
        firstlineno = co.co_firstlineno
    else:
        firstlineno = 0

    return _Disassembler(co, firstlineno).disassemble()


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_comm.py <==
''' pydevd - a debugging daemon
This is the daemon you launch for python remote debugging.

Protocol:
each command has a format:
    id\tsequence-num\ttext
    id: protocol command number
    sequence-num: each request has a sequence number. Sequence numbers
    originating at the debugger are odd, sequence numbers originating
    at the daemon are even. Every response uses the same sequence number
    as the request.
    payload: it is protocol dependent. When response is a complex structure, it
    is returned as XML. Each attribute value is urlencoded, and then the whole
    payload is urlencoded again to prevent stray characters corrupting protocol/xml encodings

    Commands:

    NUMBER   NAME                     FROM*     ARGUMENTS                     RESPONSE      NOTE
100 series: program execution
    101      RUN                      JAVA      -                             -
    102      LIST_THREADS             JAVA                                    RETURN with XML listing of all threads
    103      THREAD_CREATE            PYDB      -                             XML with thread information
    104      THREAD_KILL              JAVA      id (or * to exit)             kills the thread
                                      PYDB      id                            nofies JAVA that thread was killed
    105      THREAD_SUSPEND           JAVA      XML of the stack,             suspends the thread
                                                reason for suspension
                                      PYDB      id                            notifies JAVA that thread was suspended

    106      CMD_THREAD_RUN           JAVA      id                            resume the thread
                                      PYDB      id \t reason                  notifies JAVA that thread was resumed

    107      STEP_INTO                JAVA      thread_id
    108      STEP_OVER                JAVA      thread_id
    109      STEP_RETURN              JAVA      thread_id

    110      GET_VARIABLE             JAVA      thread_id \t frame_id \t      GET_VARIABLE with XML of var content
                                                FRAME|GLOBAL \t attributes*

    111      SET_BREAK                JAVA      file/line of the breakpoint
    112      REMOVE_BREAK             JAVA      file/line of the return
    113      CMD_EVALUATE_EXPRESSION  JAVA      expression                    result of evaluating the expression
    114      CMD_GET_FRAME            JAVA                                    request for frame contents
    115      CMD_EXEC_EXPRESSION      JAVA
    116      CMD_WRITE_TO_CONSOLE     PYDB
    117      CMD_CHANGE_VARIABLE
    118      CMD_RUN_TO_LINE
    119      CMD_RELOAD_CODE
    120      CMD_GET_COMPLETIONS      JAVA

    200      CMD_REDIRECT_OUTPUT      JAVA      streams to redirect as string -
                                                'STDOUT' (redirect only STDOUT)
                                                'STDERR' (redirect only STDERR)
                                                'STDOUT STDERR' (redirect both streams)

500 series diagnostics/ok
    501      VERSION                  either      Version string (1.0)        Currently just used at startup
    502      RETURN                   either      Depends on caller    -

900 series: errors
    901      ERROR                    either      -                           This is reserved for unexpected errors.

    * JAVA - remote debugger, the java end
    * PYDB - pydevd, the python end
'''

import linecache
import os

from _pydev_bundle.pydev_imports import _queue
from _pydev_bundle._pydev_saved_modules import time
from _pydev_bundle._pydev_saved_modules import threading
from _pydev_bundle._pydev_saved_modules import socket as socket_module
from _pydevd_bundle.pydevd_constants import (DebugInfoHolder, IS_WINDOWS, IS_JYTHON, IS_WASM,
    IS_PY36_OR_GREATER, STATE_RUN, ASYNC_EVAL_TIMEOUT_SEC,
    get_global_debugger, GetGlobalDebugger, set_global_debugger,  # Keep for backward compatibility @UnusedImport
    silence_warnings_decorator, filter_all_warnings, IS_PY311_OR_GREATER)
from _pydev_bundle.pydev_override import overrides
import weakref
from _pydev_bundle._pydev_completer import extract_token_and_qualifier
from _pydevd_bundle._debug_adapter.pydevd_schema import VariablesResponseBody, \
    SetVariableResponseBody, StepInTarget, StepInTargetsResponseBody
from _pydevd_bundle._debug_adapter import pydevd_base_schema, pydevd_schema
from _pydevd_bundle.pydevd_net_command import NetCommand
from _pydevd_bundle.pydevd_xml import ExceptionOnEvaluate
from _pydevd_bundle.pydevd_constants import ForkSafeLock, NULL
from _pydevd_bundle.pydevd_daemon_thread import PyDBDaemonThread
from _pydevd_bundle.pydevd_thread_lifecycle import pydevd_find_thread_by_id, resume_threads
from _pydevd_bundle.pydevd_dont_trace_files import PYDEV_FILE
import dis
import pydevd_file_utils
import itertools
from urllib.parse import quote_plus, unquote_plus
import pydevconsole
from _pydevd_bundle import pydevd_vars, pydevd_io, pydevd_reload
from _pydevd_bundle import pydevd_bytecode_utils
from _pydevd_bundle import pydevd_xml
from _pydevd_bundle import pydevd_vm_type
import sys
import traceback
from _pydevd_bundle.pydevd_utils import quote_smart as quote, compare_object_attrs_key, \
    notify_about_gevent_if_needed, isinstance_checked, ScopeRequest, getattr_checked, Timer
from _pydev_bundle import pydev_log, fsnotify
from _pydev_bundle.pydev_log import exception as pydev_log_exception
from _pydev_bundle import _pydev_completer

from pydevd_tracing import get_exception_traceback_str
from _pydevd_bundle import pydevd_console
from _pydev_bundle.pydev_monkey import disable_trace_thread_modules, enable_trace_thread_modules
from io import StringIO

# CMD_XXX constants imported for backward compatibility
from _pydevd_bundle.pydevd_comm_constants import *  # @UnusedWildImport

# Socket import aliases:
AF_INET, SOCK_STREAM, SHUT_WR, SOL_SOCKET, IPPROTO_TCP, socket = (
    socket_module.AF_INET,
    socket_module.SOCK_STREAM,
    socket_module.SHUT_WR,
    socket_module.SOL_SOCKET,
    socket_module.IPPROTO_TCP,
    socket_module.socket,
)

if IS_WINDOWS and not IS_JYTHON:
    SO_EXCLUSIVEADDRUSE = socket_module.SO_EXCLUSIVEADDRUSE
if not IS_WASM:
    SO_REUSEADDR = socket_module.SO_REUSEADDR


class ReaderThread(PyDBDaemonThread):
    ''' reader thread reads and dispatches commands in an infinite loop '''

    def __init__(self, sock, py_db, PyDevJsonCommandProcessor, process_net_command, terminate_on_socket_close=True):
        assert sock is not None
        PyDBDaemonThread.__init__(self, py_db)
        self.__terminate_on_socket_close = terminate_on_socket_close

        self.sock = sock
        self._buffer = b''
        self.name = "pydevd.Reader"
        self.process_net_command = process_net_command
        self.process_net_command_json = PyDevJsonCommandProcessor(self._from_json).process_net_command_json

    def _from_json(self, json_msg, update_ids_from_dap=False):
        return pydevd_base_schema.from_json(json_msg, update_ids_from_dap, on_dict_loaded=self._on_dict_loaded)

    def _on_dict_loaded(self, dct):
        for listener in self.py_db.dap_messages_listeners:
            listener.after_receive(dct)

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        PyDBDaemonThread.do_kill_pydev_thread(self)
        # Note that we no longer shutdown the reader, just the writer. The idea is that we shutdown
        # the writer to send that the communication has finished, then, the client will shutdown its
        # own writer when it receives an empty read, at which point this reader will also shutdown.

        # That way, we can *almost* guarantee that all messages have been properly sent -- it's not
        # completely guaranteed because it's possible that the process exits before the whole
        # message was sent as having this thread alive won't stop the process from exiting -- we
        # have a timeout when exiting the process waiting for this thread to finish -- see:
        # PyDB.dispose_and_kill_all_pydevd_threads()).

        # try:
        #    self.sock.shutdown(SHUT_RD)
        # except:
        #    pass
        # try:
        #    self.sock.close()
        # except:
        #    pass

    def _read(self, size):
        while True:
            buffer_len = len(self._buffer)
            if buffer_len == size:
                ret = self._buffer
                self._buffer = b''
                return ret

            if buffer_len > size:
                ret = self._buffer[:size]
                self._buffer = self._buffer[size:]
                return ret

            try:
                r = self.sock.recv(max(size - buffer_len, 1024))
            except OSError:
                return b''
            if not r:
                return b''
            self._buffer += r

    def _read_line(self):
        while True:
            i = self._buffer.find(b'\n')
            if i != -1:
                i += 1  # Add the newline to the return
                ret = self._buffer[:i]
                self._buffer = self._buffer[i:]
                return ret
            else:
                try:
                    r = self.sock.recv(1024)
                except OSError:
                    return b''
                if not r:
                    return b''
                self._buffer += r

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        try:
            content_len = -1

            while True:
                # i.e.: even if we received a kill, we should only exit the ReaderThread when the
                # client itself closes the connection (although on kill received we stop actually
                # processing anything read).
                try:
                    notify_about_gevent_if_needed()
                    line = self._read_line()

                    if len(line) == 0:
                        pydev_log.debug('ReaderThread: empty contents received (len(line) == 0).')
                        self._terminate_on_socket_close()
                        return  # Finished communication.

                    if self._kill_received:
                        continue

                    if line.startswith(b'Content-Length:'):
                        content_len = int(line.strip().split(b':', 1)[1])
                        continue

                    if content_len != -1:
                        # If we previously received a content length, read until a '\r\n'.
                        if line == b'\r\n':
                            json_contents = self._read(content_len)

                            content_len = -1

                            if len(json_contents) == 0:
                                pydev_log.debug('ReaderThread: empty contents received (len(json_contents) == 0).')
                                self._terminate_on_socket_close()
                                return  # Finished communication.

                            if self._kill_received:
                                continue

                            # We just received a json message, let's process it.
                            self.process_net_command_json(self.py_db, json_contents)

                        continue
                    else:
                        # No content len, regular line-based protocol message (remove trailing new-line).
                        if line.endswith(b'\n\n'):
                            line = line[:-2]

                        elif line.endswith(b'\n'):
                            line = line[:-1]

                        elif line.endswith(b'\r'):
                            line = line[:-1]
                except:
                    if not self._kill_received:
                        pydev_log_exception()
                        self._terminate_on_socket_close()
                    return  # Finished communication.

                # Note: the java backend is always expected to pass utf-8 encoded strings. We now work with str
                # internally and thus, we may need to convert to the actual encoding where needed (i.e.: filenames
                # on python 2 may need to be converted to the filesystem encoding).
                if hasattr(line, 'decode'):
                    line = line.decode('utf-8')

                if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 3:
                    pydev_log.debug('debugger: received >>%s<<\n', line)

                args = line.split('\t', 2)
                try:
                    cmd_id = int(args[0])
                    if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 3:
                        pydev_log.debug('Received command: %s %s\n', ID_TO_MEANING.get(str(cmd_id), '???'), line)
                    self.process_command(cmd_id, int(args[1]), args[2])
                except:
                    if sys is not None and pydev_log_exception is not None:  # Could happen at interpreter shutdown
                        pydev_log_exception("Can't process net command: %s.", line)

        except:
            if not self._kill_received:
                if sys is not None and pydev_log_exception is not None:  # Could happen at interpreter shutdown
                    pydev_log_exception()

            self._terminate_on_socket_close()
        finally:
            pydev_log.debug('ReaderThread: exit')

    def _terminate_on_socket_close(self):
        if self.__terminate_on_socket_close:
            self.py_db.dispose_and_kill_all_pydevd_threads()

    def process_command(self, cmd_id, seq, text):
        self.process_net_command(self.py_db, cmd_id, seq, text)


class FSNotifyThread(PyDBDaemonThread):

    def __init__(self, py_db, api, watch_dirs):
        PyDBDaemonThread.__init__(self, py_db)
        self.api = api
        self.name = "pydevd.FSNotifyThread"
        self.watcher = fsnotify.Watcher()
        self.watch_dirs = watch_dirs

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        try:
            pydev_log.info('Watching directories for code reload:\n---\n%s\n---' % ('\n'.join(sorted(self.watch_dirs))))

            # i.e.: The first call to set_tracked_paths will do a full scan, so, do it in the thread
            # too (after everything is configured).
            self.watcher.set_tracked_paths(self.watch_dirs)
            while not self._kill_received:
                for change_enum, change_path in self.watcher.iter_changes():
                    # We're only interested in modified events
                    if change_enum == fsnotify.Change.modified:
                        pydev_log.info('Modified: %s', change_path)
                        self.api.request_reload_code(self.py_db, -1, None, change_path)
                    else:
                        pydev_log.info('Ignored (add or remove) change in: %s', change_path)
        except:
            pydev_log.exception('Error when waiting for filesystem changes in FSNotifyThread.')

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        self.watcher.dispose()
        PyDBDaemonThread.do_kill_pydev_thread(self)


class WriterThread(PyDBDaemonThread):
    ''' writer thread writes out the commands in an infinite loop '''

    def __init__(self, sock, py_db, terminate_on_socket_close=True):
        PyDBDaemonThread.__init__(self, py_db)
        self.sock = sock
        self.__terminate_on_socket_close = terminate_on_socket_close
        self.name = "pydevd.Writer"
        self._cmd_queue = _queue.Queue()
        if pydevd_vm_type.get_vm_type() == 'python':
            self.timeout = 0
        else:
            self.timeout = 0.1

    def add_command(self, cmd):
        ''' cmd is NetCommand '''
        if not self._kill_received:  # we don't take new data after everybody die
            self._cmd_queue.put(cmd, False)

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        ''' just loop and write responses '''

        try:
            while True:
                try:
                    try:
                        cmd = self._cmd_queue.get(True, 0.1)
                    except _queue.Empty:
                        if self._kill_received:
                            pydev_log.debug('WriterThread: kill_received (sock.shutdown(SHUT_WR))')
                            try:
                                self.sock.shutdown(SHUT_WR)
                            except:
                                pass
                            # Note: don't close the socket, just send the shutdown,
                            # then, when no data is received on the reader, it can close
                            # the socket.
                            # See: https://blog.netherlabs.nl/articles/2009/01/18/the-ultimate-so_linger-page-or-why-is-my-tcp-not-reliable

                            # try:
                            #     self.sock.close()
                            # except:
                            #     pass

                            return  # break if queue is empty and _kill_received
                        else:
                            continue
                except:
                    # pydev_log.info('Finishing debug communication...(1)')
                    # when liberating the thread here, we could have errors because we were shutting down
                    # but the thread was still not liberated
                    return

                if cmd.as_dict is not None:
                    for listener in self.py_db.dap_messages_listeners:
                        listener.before_send(cmd.as_dict)

                notify_about_gevent_if_needed()
                cmd.send(self.sock)

                if cmd.id == CMD_EXIT:
                    pydev_log.debug('WriterThread: CMD_EXIT received')
                    break
                if time is None:
                    break  # interpreter shutdown
                time.sleep(self.timeout)
        except Exception:
            if self.__terminate_on_socket_close:
                self.py_db.dispose_and_kill_all_pydevd_threads()
                if DebugInfoHolder.DEBUG_TRACE_LEVEL > 0:
                    pydev_log_exception()
        finally:
            pydev_log.debug('WriterThread: exit')

    def empty(self):
        return self._cmd_queue.empty()

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        if not self._kill_received:
            # Add command before setting the kill flag (otherwise the command may not be added).
            exit_cmd = self.py_db.cmd_factory.make_exit_command(self.py_db)
            self.add_command(exit_cmd)

        PyDBDaemonThread.do_kill_pydev_thread(self)


def create_server_socket(host, port):
    try:
        server = socket(AF_INET, SOCK_STREAM, IPPROTO_TCP)
        if IS_WINDOWS and not IS_JYTHON:
            server.setsockopt(SOL_SOCKET, SO_EXCLUSIVEADDRUSE, 1)
        elif not IS_WASM:
            server.setsockopt(SOL_SOCKET, SO_REUSEADDR, 1)

        server.bind((host, port))
        server.settimeout(None)
    except Exception:
        server.close()
        raise

    return server


def start_server(port):
    ''' binds to a port, waits for the debugger to connect '''
    s = create_server_socket(host='', port=port)

    try:
        s.listen(1)
        new_socket, _addr = s.accept()
        pydev_log.info("Connection accepted")
        # closing server socket is not necessary but we don't need it
        s.close()
        return new_socket
    except:
        pydev_log.exception("Could not bind to port: %s\n", port)
        raise


def start_client(host, port):
    ''' connects to a host/port '''
    pydev_log.info("Connecting to %s:%s", host, port)

    s = socket(AF_INET, SOCK_STREAM)

    #  Set TCP keepalive on an open socket.
    #  It activates after 1 second (TCP_KEEPIDLE,) of idleness,
    #  then sends a keepalive ping once every 3 seconds (TCP_KEEPINTVL),
    #  and closes the connection after 5 failed ping (TCP_KEEPCNT), or 15 seconds
    try:
        s.setsockopt(SOL_SOCKET, socket_module.SO_KEEPALIVE, 1)
    except (AttributeError, OSError):
        pass  # May not be available everywhere.
    try:
        s.setsockopt(socket_module.IPPROTO_TCP, socket_module.TCP_KEEPIDLE, 1)
    except (AttributeError, OSError):
        pass  # May not be available everywhere.
    try:
        s.setsockopt(socket_module.IPPROTO_TCP, socket_module.TCP_KEEPINTVL, 3)
    except (AttributeError, OSError):
        pass  # May not be available everywhere.
    try:
        s.setsockopt(socket_module.IPPROTO_TCP, socket_module.TCP_KEEPCNT, 5)
    except (AttributeError, OSError):
        pass  # May not be available everywhere.

    try:
        # 10 seconds default timeout
        timeout = int(os.environ.get('PYDEVD_CONNECT_TIMEOUT', 10))
        s.settimeout(timeout)
        s.connect((host, port))
        s.settimeout(None)  # no timeout after connected
        pydev_log.info("Connected.")
        return s
    except:
        pydev_log.exception("Could not connect to %s: %s", host, port)
        raise


INTERNAL_TERMINATE_THREAD = 1
INTERNAL_SUSPEND_THREAD = 2


class InternalThreadCommand(object):
    ''' internal commands are generated/executed by the debugger.

    The reason for their existence is that some commands have to be executed
    on specific threads. These are the InternalThreadCommands that get
    get posted to PyDB.
    '''

    def __init__(self, thread_id, method=None, *args, **kwargs):
        self.thread_id = thread_id
        self.method = method
        self.args = args
        self.kwargs = kwargs

    def can_be_executed_by(self, thread_id):
        '''By default, it must be in the same thread to be executed
        '''
        return self.thread_id == thread_id or self.thread_id.endswith('|' + thread_id)

    def do_it(self, dbg):
        try:
            if self.method is not None:
                self.method(dbg, *self.args, **self.kwargs)
            else:
                raise NotImplementedError("you have to override do_it")
        finally:
            self.args = None
            self.kwargs = None

    def __str__(self):
        return 'InternalThreadCommands(%s, %s, %s)' % (self.method, self.args, self.kwargs)

    __repr__ = __str__


class InternalThreadCommandForAnyThread(InternalThreadCommand):

    def __init__(self, thread_id, method=None, *args, **kwargs):
        assert thread_id == '*'

        InternalThreadCommand.__init__(self, thread_id, method, *args, **kwargs)

        self.executed = False
        self.lock = ForkSafeLock()

    def can_be_executed_by(self, thread_id):
        return True  # Can be executed by any thread.

    def do_it(self, dbg):
        with self.lock:
            if self.executed:
                return
            self.executed = True

        InternalThreadCommand.do_it(self, dbg)


def _send_io_message(py_db, s):
    cmd = py_db.cmd_factory.make_io_message(s, 2)
    if py_db.writer is not None:
        py_db.writer.add_command(cmd)


def internal_reload_code(dbg, seq, module_name, filename):
    try:
        found_module_to_reload = False
        if module_name is not None:
            module_name = module_name
            if module_name not in sys.modules:
                if '.' in module_name:
                    new_module_name = module_name.split('.')[-1]
                    if new_module_name in sys.modules:
                        module_name = new_module_name

        modules_to_reload = {}
        module = sys.modules.get(module_name)
        if module is not None:
            modules_to_reload[id(module)] = (module, module_name)

        if filename:
            filename = pydevd_file_utils.normcase(filename)
            for module_name, module in sys.modules.copy().items():
                f = getattr_checked(module, '__file__')
                if f is not None:
                    if f.endswith(('.pyc', '.pyo')):
                        f = f[:-1]

                    if pydevd_file_utils.normcase(f) == filename:
                        modules_to_reload[id(module)] = (module, module_name)

        if not modules_to_reload:
            if filename and module_name:
                _send_io_message(dbg, 'code reload: Unable to find module %s to reload for path: %s\n' % (module_name, filename))
            elif filename:
                _send_io_message(dbg, 'code reload: Unable to find module to reload for path: %s\n' % (filename,))
            elif module_name:
                _send_io_message(dbg, 'code reload: Unable to find module to reload: %s\n' % (module_name,))

        else:
            # Too much info...
            # _send_io_message(dbg, 'code reload: This usually means you are trying to reload the __main__ module (which cannot be reloaded).\n')
            for module, module_name in modules_to_reload.values():
                _send_io_message(dbg, 'code reload: Start reloading module: "' + module_name + '" ... \n')
                found_module_to_reload = True

                if pydevd_reload.xreload(module):
                    _send_io_message(dbg, 'code reload: reload finished\n')
                else:
                    _send_io_message(dbg, 'code reload: reload finished without applying any change\n')

        cmd = dbg.cmd_factory.make_reloaded_code_message(seq, found_module_to_reload)
        dbg.writer.add_command(cmd)
    except:
        pydev_log.exception('Error reloading code')


class InternalGetThreadStack(InternalThreadCommand):
    '''
    This command will either wait for a given thread to be paused to get its stack or will provide
    it anyways after a timeout (in which case the stack will be gotten but local variables won't
    be available and it'll not be possible to interact with the frame as it's not actually
    stopped in a breakpoint).
    '''

    def __init__(self, seq, thread_id, py_db, set_additional_thread_info, fmt, timeout=.5, start_frame=0, levels=0):
        InternalThreadCommand.__init__(self, thread_id)
        self._py_db = weakref.ref(py_db)
        self._timeout = time.time() + timeout
        self.seq = seq
        self._cmd = None
        self._fmt = fmt
        self._start_frame = start_frame
        self._levels = levels

        # Note: receives set_additional_thread_info to avoid a circular import
        # in this module.
        self._set_additional_thread_info = set_additional_thread_info

    @overrides(InternalThreadCommand.can_be_executed_by)
    def can_be_executed_by(self, _thread_id):
        timed_out = time.time() >= self._timeout

        py_db = self._py_db()
        t = pydevd_find_thread_by_id(self.thread_id)
        frame = None
        if t and not getattr(t, 'pydev_do_not_trace', None):
            additional_info = self._set_additional_thread_info(t)
            frame = additional_info.get_topmost_frame(t)
        try:
            self._cmd = py_db.cmd_factory.make_get_thread_stack_message(
                py_db, self.seq, self.thread_id, frame, self._fmt, must_be_suspended=not timed_out, start_frame=self._start_frame, levels=self._levels)
        finally:
            frame = None
            t = None

        return self._cmd is not None or timed_out

    @overrides(InternalThreadCommand.do_it)
    def do_it(self, dbg):
        if self._cmd is not None:
            dbg.writer.add_command(self._cmd)
            self._cmd = None


def internal_step_in_thread(py_db, thread_id, cmd_id, set_additional_thread_info):
    thread_to_step = pydevd_find_thread_by_id(thread_id)
    if thread_to_step is not None:
        info = set_additional_thread_info(thread_to_step)
        info.pydev_original_step_cmd = cmd_id
        info.pydev_step_cmd = cmd_id
        info.pydev_step_stop = None
        info.pydev_state = STATE_RUN

    if py_db.stepping_resumes_all_threads:
        resume_threads('*', except_thread=thread_to_step)


def internal_smart_step_into(py_db, thread_id, offset, child_offset, set_additional_thread_info):
    thread_to_step = pydevd_find_thread_by_id(thread_id)
    if thread_to_step is not None:
        info = set_additional_thread_info(thread_to_step)
        info.pydev_original_step_cmd = CMD_SMART_STEP_INTO
        info.pydev_step_cmd = CMD_SMART_STEP_INTO
        info.pydev_step_stop = None
        info.pydev_smart_parent_offset = int(offset)
        info.pydev_smart_child_offset = int(child_offset)
        info.pydev_state = STATE_RUN

    if py_db.stepping_resumes_all_threads:
        resume_threads('*', except_thread=thread_to_step)


class InternalSetNextStatementThread(InternalThreadCommand):

    def __init__(self, thread_id, cmd_id, line, func_name, seq=0):
        '''
        cmd_id may actually be one of:

        CMD_RUN_TO_LINE
        CMD_SET_NEXT_STATEMENT
        CMD_SMART_STEP_INTO
        '''
        self.thread_id = thread_id
        self.cmd_id = cmd_id
        self.line = line
        self.seq = seq

        self.func_name = func_name

    def do_it(self, dbg):
        t = pydevd_find_thread_by_id(self.thread_id)
        if t is not None:
            info = t.additional_info
            info.pydev_original_step_cmd = self.cmd_id
            info.pydev_step_cmd = self.cmd_id
            info.pydev_step_stop = None
            info.pydev_next_line = int(self.line)
            info.pydev_func_name = self.func_name
            info.pydev_message = str(self.seq)
            info.pydev_smart_parent_offset = -1
            info.pydev_smart_child_offset = -1
            info.pydev_state = STATE_RUN


@silence_warnings_decorator
def internal_get_variable_json(py_db, request):
    '''
        :param VariablesRequest request:
    '''
    arguments = request.arguments  # : :type arguments: VariablesArguments
    variables_reference = arguments.variablesReference
    scope = None
    if isinstance_checked(variables_reference, ScopeRequest):
        scope = variables_reference
        variables_reference = variables_reference.variable_reference

    fmt = arguments.format
    if hasattr(fmt, 'to_dict'):
        fmt = fmt.to_dict()

    variables = []
    try:
        try:
            variable = py_db.suspended_frames_manager.get_variable(variables_reference)
        except KeyError:
            pass
        else:
            for child_var in variable.get_children_variables(fmt=fmt, scope=scope):
                variables.append(child_var.get_var_data(fmt=fmt))
    except:
        try:
            exc, exc_type, tb = sys.exc_info()
            err = ''.join(traceback.format_exception(exc, exc_type, tb))
            variables = [{
                'name': '<error>',
                'value': err,
                'type': '<error>',
                'variablesReference': 0
            }]
        except:
            err = '<Internal error - unable to get traceback when getting variables>'
            pydev_log.exception(err)
            variables = []

    body = VariablesResponseBody(variables)
    variables_response = pydevd_base_schema.build_response(request, kwargs={'body':body})
    py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


class InternalGetVariable(InternalThreadCommand):
    ''' gets the value of a variable '''

    def __init__(self, seq, thread_id, frame_id, scope, attrs):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.scope = scope
        self.attributes = attrs

    @silence_warnings_decorator
    def do_it(self, dbg):
        ''' Converts request into python variable '''
        try:
            xml = StringIO()
            xml.write("<xml>")
            type_name, val_dict = pydevd_vars.resolve_compound_variable_fields(
                dbg, self.thread_id, self.frame_id, self.scope, self.attributes)
            if val_dict is None:
                val_dict = {}

            # assume properly ordered if resolver returns 'OrderedDict'
            # check type as string to support OrderedDict backport for older Python
            keys = list(val_dict)
            if not (type_name == "OrderedDict" or val_dict.__class__.__name__ == "OrderedDict" or IS_PY36_OR_GREATER):
                keys = sorted(keys, key=compare_object_attrs_key)

            timer = Timer()
            for k in keys:
                val = val_dict[k]
                evaluate_full_value = pydevd_xml.should_evaluate_full_value(val)
                xml.write(pydevd_xml.var_to_xml(val, k, evaluate_full_value=evaluate_full_value))
                timer.report_if_compute_repr_attr_slow(self.attributes, k, type(val))

            xml.write("</xml>")
            cmd = dbg.cmd_factory.make_get_variable_message(self.sequence, xml.getvalue())
            xml.close()
            dbg.writer.add_command(cmd)
        except Exception:
            cmd = dbg.cmd_factory.make_error_message(
                self.sequence, "Error resolving variables %s" % (get_exception_traceback_str(),))
            dbg.writer.add_command(cmd)


class InternalGetArray(InternalThreadCommand):

    def __init__(self, seq, roffset, coffset, rows, cols, format, thread_id, frame_id, scope, attrs):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.scope = scope
        self.name = attrs.split("\t")[-1]
        self.attrs = attrs
        self.roffset = int(roffset)
        self.coffset = int(coffset)
        self.rows = int(rows)
        self.cols = int(cols)
        self.format = format

    def do_it(self, dbg):
        try:
            frame = dbg.find_frame(self.thread_id, self.frame_id)
            var = pydevd_vars.eval_in_context(self.name, frame.f_globals, frame.f_locals, py_db=dbg)
            xml = pydevd_vars.table_like_struct_to_xml(var, self.name, self.roffset, self.coffset, self.rows, self.cols, self.format)
            cmd = dbg.cmd_factory.make_get_array_message(self.sequence, xml)
            dbg.writer.add_command(cmd)
        except:
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error resolving array: " + get_exception_traceback_str())
            dbg.writer.add_command(cmd)


def internal_change_variable(dbg, seq, thread_id, frame_id, scope, attr, value):
    ''' Changes the value of a variable '''
    try:
        frame = dbg.find_frame(thread_id, frame_id)
        if frame is not None:
            result = pydevd_vars.change_attr_expression(frame, attr, value, dbg)
        else:
            result = None
        xml = "<xml>"
        xml += pydevd_xml.var_to_xml(result, "")
        xml += "</xml>"
        cmd = dbg.cmd_factory.make_variable_changed_message(seq, xml)
        dbg.writer.add_command(cmd)
    except Exception:
        cmd = dbg.cmd_factory.make_error_message(seq, "Error changing variable attr:%s expression:%s traceback:%s" % (attr, value, get_exception_traceback_str()))
        dbg.writer.add_command(cmd)


def internal_change_variable_json(py_db, request):
    '''
    The pydevd_vars.change_attr_expression(thread_id, frame_id, attr, value, dbg) can only
    deal with changing at a frame level, so, currently changing the contents of something
    in a different scope is currently not supported.

    :param SetVariableRequest request:
    '''
    # : :type arguments: SetVariableArguments
    arguments = request.arguments
    variables_reference = arguments.variablesReference
    scope = None
    if isinstance_checked(variables_reference, ScopeRequest):
        scope = variables_reference
        variables_reference = variables_reference.variable_reference

    fmt = arguments.format
    if hasattr(fmt, 'to_dict'):
        fmt = fmt.to_dict()

    try:
        variable = py_db.suspended_frames_manager.get_variable(variables_reference)
    except KeyError:
        variable = None

    if variable is None:
        _write_variable_response(
            py_db, request, value='', success=False, message='Unable to find variable container to change: %s.' % (variables_reference,))
        return

    child_var = variable.change_variable(arguments.name, arguments.value, py_db, fmt=fmt)

    if child_var is None:
        _write_variable_response(
            py_db, request, value='', success=False, message='Unable to change: %s.' % (arguments.name,))
        return

    var_data = child_var.get_var_data(fmt=fmt)
    body = SetVariableResponseBody(
        value=var_data['value'],
        type=var_data['type'],
        variablesReference=var_data.get('variablesReference'),
        namedVariables=var_data.get('namedVariables'),
        indexedVariables=var_data.get('indexedVariables'),
    )
    variables_response = pydevd_base_schema.build_response(request, kwargs={'body':body})
    py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


def _write_variable_response(py_db, request, value, success, message):
    body = SetVariableResponseBody('')
    variables_response = pydevd_base_schema.build_response(
        request,
        kwargs={
            'body':body,
            'success': False,
            'message': message
    })
    cmd = NetCommand(CMD_RETURN, 0, variables_response, is_json=True)
    py_db.writer.add_command(cmd)


@silence_warnings_decorator
def internal_get_frame(dbg, seq, thread_id, frame_id):
    ''' Converts request into python variable '''
    try:
        frame = dbg.find_frame(thread_id, frame_id)
        if frame is not None:
            hidden_ns = pydevconsole.get_ipython_hidden_vars()
            xml = "<xml>"
            xml += pydevd_xml.frame_vars_to_xml(frame.f_locals, hidden_ns)
            del frame
            xml += "</xml>"
            cmd = dbg.cmd_factory.make_get_frame_message(seq, xml)
            dbg.writer.add_command(cmd)
        else:
            # pydevd_vars.dump_frames(thread_id)
            # don't print this error: frame not found: means that the client is not synchronized (but that's ok)
            cmd = dbg.cmd_factory.make_error_message(seq, "Frame not found: %s from thread: %s" % (frame_id, thread_id))
            dbg.writer.add_command(cmd)
    except:
        cmd = dbg.cmd_factory.make_error_message(seq, "Error resolving frame: %s from thread: %s" % (frame_id, thread_id))
        dbg.writer.add_command(cmd)


def internal_get_smart_step_into_variants(dbg, seq, thread_id, frame_id, start_line, end_line, set_additional_thread_info):
    try:
        thread = pydevd_find_thread_by_id(thread_id)
        frame = dbg.find_frame(thread_id, frame_id)

        if thread is None or frame is None:
            cmd = dbg.cmd_factory.make_error_message(seq, "Frame not found: %s from thread: %s" % (frame_id, thread_id))
            dbg.writer.add_command(cmd)
            return

        if pydevd_bytecode_utils is None:
            variants = []
        else:
            variants = pydevd_bytecode_utils.calculate_smart_step_into_variants(frame, int(start_line), int(end_line))

        info = set_additional_thread_info(thread)

        # Store the last request (may be used afterwards when stepping).
        info.pydev_smart_step_into_variants = tuple(variants)
        xml = "<xml>"

        for variant in variants:
            if variant.children_variants:
                for child_variant in variant.children_variants:
                    # If there are child variants, the current one is just an intermediary, so,
                    # just create variants for the child (notifying properly about the parent too).
                    xml += '<variant name="%s" isVisited="%s" line="%s" offset="%s" childOffset="%s" callOrder="%s"/>' % (
                        quote(child_variant.name),
                        str(child_variant.is_visited).lower(),
                        child_variant.line,
                        variant.offset,
                        child_variant.offset,
                        child_variant.call_order,
                    )
            else:
                xml += '<variant name="%s" isVisited="%s" line="%s" offset="%s" childOffset="-1" callOrder="%s"/>' % (
                    quote(variant.name),
                    str(variant.is_visited).lower(),
                    variant.line,
                    variant.offset,
                    variant.call_order,
                )

        xml += "</xml>"
        cmd = NetCommand(CMD_GET_SMART_STEP_INTO_VARIANTS, seq, xml)
        dbg.writer.add_command(cmd)
    except:
        # Error is expected (if `dis` module cannot be used -- i.e.: Jython).
        pydev_log.exception('Error calculating Smart Step Into Variants.')
        cmd = dbg.cmd_factory.make_error_message(
            seq, "Error getting smart step into variants for frame: %s from thread: %s"
            % (frame_id, thread_id))
        dbg.writer.add_command(cmd)


def internal_get_step_in_targets_json(dbg, seq, thread_id, frame_id, request, set_additional_thread_info):
    try:
        thread = pydevd_find_thread_by_id(thread_id)
        frame = dbg.find_frame(thread_id, frame_id)

        if thread is None or frame is None:
            body = StepInTargetsResponseBody([])
            variables_response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': body,
                    'success': False,
                    'message': 'Thread to get step in targets seems to have resumed already.'
                })
            cmd = NetCommand(CMD_RETURN, 0, variables_response, is_json=True)
            dbg.writer.add_command(cmd)
            return

        start_line = 0
        end_line = 99999999
        if pydevd_bytecode_utils is None:
            variants = []
        else:
            variants = pydevd_bytecode_utils.calculate_smart_step_into_variants(frame, start_line, end_line)

        info = set_additional_thread_info(thread)
        targets = []
        counter = itertools.count(0)
        target_id_to_variant = {}
        for variant in variants:
            if not variant.is_visited:
                if variant.children_variants:
                    for child_variant in variant.children_variants:
                        target_id = next(counter)

                        if child_variant.call_order > 1:
                            targets.append(StepInTarget(id=target_id, label='%s (call %s)' % (child_variant.name, child_variant.call_order),))
                        else:
                            targets.append(StepInTarget(id=target_id, label=child_variant.name))
                        target_id_to_variant[target_id] = child_variant

                        if len(targets) >= 15:  # Show at most 15 targets.
                            break
                else:
                    target_id = next(counter)
                    if variant.call_order > 1:
                        targets.append(StepInTarget(id=target_id, label='%s (call %s)' % (variant.name, variant.call_order),))
                    else:
                        targets.append(StepInTarget(id=target_id, label=variant.name))
                    target_id_to_variant[target_id] = variant

                    if len(targets) >= 15:  # Show at most 15 targets.
                        break

        # Store the last request (may be used afterwards when stepping).
        info.pydev_smart_step_into_variants = tuple(variants)
        info.target_id_to_smart_step_into_variant = target_id_to_variant

        body = StepInTargetsResponseBody(targets=targets)
        response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        cmd = NetCommand(CMD_RETURN, 0, response, is_json=True)
        dbg.writer.add_command(cmd)
    except Exception as e:
        # Error is expected (if `dis` module cannot be used -- i.e.: Jython).
        pydev_log.exception('Error calculating Smart Step Into Variants.')
        body = StepInTargetsResponseBody([])
        variables_response = pydevd_base_schema.build_response(
            request,
            kwargs={
                'body': body,
                'success': False,
                'message': str(e)
            })
        cmd = NetCommand(CMD_RETURN, 0, variables_response, is_json=True)
        dbg.writer.add_command(cmd)


def internal_get_next_statement_targets(dbg, seq, thread_id, frame_id):
    ''' gets the valid line numbers for use with set next statement '''
    try:
        frame = dbg.find_frame(thread_id, frame_id)
        if frame is not None:
            code = frame.f_code
            xml = "<xml>"
            try:
                linestarts = dis.findlinestarts(code)
            except:
                # i.e.: jython doesn't provide co_lnotab, so, we can only keep at the current line.
                xml += "<line>%d</line>" % (frame.f_lineno,)
            else:
                for _, line in linestarts:
                    xml += "<line>%d</line>" % (line,)
            del frame
            xml += "</xml>"
            cmd = dbg.cmd_factory.make_get_next_statement_targets_message(seq, xml)
            dbg.writer.add_command(cmd)
        else:
            cmd = dbg.cmd_factory.make_error_message(seq, "Frame not found: %s from thread: %s" % (frame_id, thread_id))
            dbg.writer.add_command(cmd)
    except:
        cmd = dbg.cmd_factory.make_error_message(seq, "Error resolving frame: %s from thread: %s" % (frame_id, thread_id))
        dbg.writer.add_command(cmd)


def _evaluate_response(py_db, request, result, error_message=''):
    is_error = isinstance(result, ExceptionOnEvaluate)
    if is_error:
        result = result.result
    if not error_message:
        body = pydevd_schema.EvaluateResponseBody(result=result, variablesReference=0)
        variables_response = pydevd_base_schema.build_response(request, kwargs={'body':body})
        py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))
    else:
        body = pydevd_schema.EvaluateResponseBody(result=result, variablesReference=0)
        variables_response = pydevd_base_schema.build_response(request, kwargs={
            'body':body, 'success':False, 'message': error_message})
        py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


_global_frame = None


def internal_evaluate_expression_json(py_db, request, thread_id):
    '''
    :param EvaluateRequest request:
    '''
    global _global_frame
    # : :type arguments: EvaluateArguments

    arguments = request.arguments
    expression = arguments.expression
    frame_id = arguments.frameId
    context = arguments.context
    fmt = arguments.format
    if hasattr(fmt, 'to_dict'):
        fmt = fmt.to_dict()

    ctx = NULL
    if context == 'repl':
        if not py_db.is_output_redirected:
            ctx = pydevd_io.redirect_stream_to_pydb_io_messages_context()
    else:
        # If we're not in a repl (watch, hover, ...) don't show warnings.
        ctx = filter_all_warnings()

    with ctx:
        try_exec = False
        if frame_id is None:
            if _global_frame is None:
                # Lazily create a frame to be used for evaluation with no frame id.

                def __create_frame():
                    yield sys._getframe()

                _global_frame = next(__create_frame())

            frame = _global_frame
            try_exec = True  # Always exec in this case
            eval_result = None
        else:
            frame = py_db.find_frame(thread_id, frame_id)

            eval_result = pydevd_vars.evaluate_expression(py_db, frame, expression, is_exec=False)
            is_error = isinstance_checked(eval_result, ExceptionOnEvaluate)
            if is_error:
                if context == 'hover':  # In a hover it doesn't make sense to do an exec.
                    _evaluate_response(py_db, request, result='', error_message='Exception occurred during evaluation.')
                    return
                elif context == 'watch':
                    # If it's a watch, don't show it as an exception object, rather, format
                    # it and show it as a string (with success=False).
                    msg = '%s: %s' % (
                        eval_result.result.__class__.__name__, eval_result.result,)
                    _evaluate_response(py_db, request, result=msg, error_message=msg)
                    return
                else:
                    # We only try the exec if the failure we had was due to not being able
                    # to evaluate the expression.
                    try:
                        pydevd_vars.compile_as_eval(expression)
                    except Exception:
                        try_exec = context == 'repl'
                    else:
                        try_exec = False
                        if context == 'repl':
                            # In the repl we should show the exception to the user.
                            _evaluate_response_return_exception(py_db, request, eval_result.etype, eval_result.result, eval_result.tb)
                            return

        if try_exec:
            try:
                pydevd_vars.evaluate_expression(py_db, frame, expression, is_exec=True)
            except (Exception, KeyboardInterrupt):
                _evaluate_response_return_exception(py_db, request, *sys.exc_info())
                return
            # No result on exec.
            _evaluate_response(py_db, request, result='')
            return

        # Ok, we have the result (could be an error), let's put it into the saved variables.
        frame_tracker = py_db.suspended_frames_manager.get_frame_tracker(thread_id)
        if frame_tracker is None:
            # This is not really expected.
            _evaluate_response(py_db, request, result='', error_message='Thread id: %s is not current thread id.' % (thread_id,))
            return

        safe_repr_custom_attrs = {}
        if context == 'clipboard':
            safe_repr_custom_attrs = dict(
                maxstring_outer=2 ** 64,
                maxstring_inner=2 ** 64,
                maxother_outer=2 ** 64,
                maxother_inner=2 ** 64,
            )

        if context == 'repl' and eval_result is None:
            # We don't want "None" to appear when typing in the repl.
            body = pydevd_schema.EvaluateResponseBody(
                result='',
                variablesReference=0,
            )

        else:
            variable = frame_tracker.obtain_as_variable(expression, eval_result, frame=frame)
            var_data = variable.get_var_data(fmt=fmt, context=context, **safe_repr_custom_attrs)

            body = pydevd_schema.EvaluateResponseBody(
                result=var_data['value'],
                variablesReference=var_data.get('variablesReference', 0),
                type=var_data.get('type'),
                presentationHint=var_data.get('presentationHint'),
                namedVariables=var_data.get('namedVariables'),
                indexedVariables=var_data.get('indexedVariables'),
            )
        variables_response = pydevd_base_schema.build_response(request, kwargs={'body':body})
        py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


def _evaluate_response_return_exception(py_db, request, exc_type, exc, initial_tb):
    try:
        tb = initial_tb

        # Show the traceback without pydevd frames.
        temp_tb = tb
        while temp_tb:
            if py_db.get_file_type(temp_tb.tb_frame) == PYDEV_FILE:
                tb = temp_tb.tb_next
            temp_tb = temp_tb.tb_next

        if tb is None:
            tb = initial_tb
        err = ''.join(traceback.format_exception(exc_type, exc, tb))

        # Make sure we don't keep references to them.
        exc = None
        exc_type = None
        tb = None
        temp_tb = None
        initial_tb = None
    except:
        err = '<Internal error - unable to get traceback when evaluating expression>'
        pydev_log.exception(err)

    # Currently there is an issue in VSC where returning success=false for an
    # eval request, in repl context, VSC does not show the error response in
    # the debug console. So return the error message in result as well.
    _evaluate_response(py_db, request, result=err, error_message=err)


@silence_warnings_decorator
def internal_evaluate_expression(dbg, seq, thread_id, frame_id, expression, is_exec, trim_if_too_big, attr_to_set_result):
    ''' gets the value of a variable '''
    try:
        frame = dbg.find_frame(thread_id, frame_id)
        if frame is not None:
            result = pydevd_vars.evaluate_expression(dbg, frame, expression, is_exec)
            if attr_to_set_result != "":
                pydevd_vars.change_attr_expression(frame, attr_to_set_result, expression, dbg, result)
        else:
            result = None

        xml = "<xml>"
        xml += pydevd_xml.var_to_xml(result, expression, trim_if_too_big)
        xml += "</xml>"
        cmd = dbg.cmd_factory.make_evaluate_expression_message(seq, xml)
        dbg.writer.add_command(cmd)
    except:
        exc = get_exception_traceback_str()
        cmd = dbg.cmd_factory.make_error_message(seq, "Error evaluating expression " + exc)
        dbg.writer.add_command(cmd)


def _set_expression_response(py_db, request, result, error_message):
    body = pydevd_schema.SetExpressionResponseBody(result='', variablesReference=0)
    variables_response = pydevd_base_schema.build_response(request, kwargs={
        'body':body, 'success':False, 'message': error_message})
    py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


def internal_set_expression_json(py_db, request, thread_id):
    # : :type arguments: SetExpressionArguments

    arguments = request.arguments
    expression = arguments.expression
    frame_id = arguments.frameId
    value = arguments.value
    fmt = arguments.format
    if hasattr(fmt, 'to_dict'):
        fmt = fmt.to_dict()

    frame = py_db.find_frame(thread_id, frame_id)
    exec_code = '%s = (%s)' % (expression, value)
    result = pydevd_vars.evaluate_expression(py_db, frame, exec_code, is_exec=True)
    is_error = isinstance(result, ExceptionOnEvaluate)

    if is_error:
        _set_expression_response(py_db, request, result, error_message='Error executing: %s' % (exec_code,))
        return

    # Ok, we have the result (could be an error), let's put it into the saved variables.
    frame_tracker = py_db.suspended_frames_manager.get_frame_tracker(thread_id)
    if frame_tracker is None:
        # This is not really expected.
        _set_expression_response(py_db, request, result, error_message='Thread id: %s is not current thread id.' % (thread_id,))
        return

    # Now that the exec is done, get the actual value changed to return.
    result = pydevd_vars.evaluate_expression(py_db, frame, expression, is_exec=False)
    variable = frame_tracker.obtain_as_variable(expression, result, frame=frame)
    var_data = variable.get_var_data(fmt=fmt)

    body = pydevd_schema.SetExpressionResponseBody(
        value=var_data['value'],
        variablesReference=var_data.get('variablesReference', 0),
        type=var_data.get('type'),
        presentationHint=var_data.get('presentationHint'),
        namedVariables=var_data.get('namedVariables'),
        indexedVariables=var_data.get('indexedVariables'),
    )
    variables_response = pydevd_base_schema.build_response(request, kwargs={'body':body})
    py_db.writer.add_command(NetCommand(CMD_RETURN, 0, variables_response, is_json=True))


def internal_get_completions(dbg, seq, thread_id, frame_id, act_tok, line=-1, column=-1):
    '''
    Note that if the column is >= 0, the act_tok is considered text and the actual
    activation token/qualifier is computed in this command.
    '''
    try:
        remove_path = None
        try:
            qualifier = ''
            if column >= 0:
                token_and_qualifier = extract_token_and_qualifier(act_tok, line, column)
                act_tok = token_and_qualifier[0]
                if act_tok:
                    act_tok += '.'
                qualifier = token_and_qualifier[1]

            frame = dbg.find_frame(thread_id, frame_id)
            if frame is not None:
                completions = _pydev_completer.generate_completions(frame, act_tok)

                # Note that qualifier and start are only actually valid for the
                # Debug Adapter Protocol (for the line-based protocol, the IDE
                # is required to filter the completions returned).
                cmd = dbg.cmd_factory.make_get_completions_message(
                    seq, completions, qualifier, start=column - len(qualifier))
                dbg.writer.add_command(cmd)
            else:
                cmd = dbg.cmd_factory.make_error_message(seq, "internal_get_completions: Frame not found: %s from thread: %s" % (frame_id, thread_id))
                dbg.writer.add_command(cmd)

        finally:
            if remove_path is not None:
                sys.path.remove(remove_path)

    except:
        exc = get_exception_traceback_str()
        sys.stderr.write('%s\n' % (exc,))
        cmd = dbg.cmd_factory.make_error_message(seq, "Error evaluating expression " + exc)
        dbg.writer.add_command(cmd)


def internal_get_description(dbg, seq, thread_id, frame_id, expression):
    ''' Fetch the variable description stub from the debug console
    '''
    try:
        frame = dbg.find_frame(thread_id, frame_id)
        description = pydevd_console.get_description(frame, thread_id, frame_id, expression)
        description = pydevd_xml.make_valid_xml_value(quote(description, '/>_= \t'))
        description_xml = '<xml><var name="" type="" value="%s"/></xml>' % description
        cmd = dbg.cmd_factory.make_get_description_message(seq, description_xml)
        dbg.writer.add_command(cmd)
    except:
        exc = get_exception_traceback_str()
        cmd = dbg.cmd_factory.make_error_message(seq, "Error in fetching description" + exc)
        dbg.writer.add_command(cmd)


def build_exception_info_response(dbg, thread_id, thread, request_seq, set_additional_thread_info, iter_visible_frames_info, max_frames):
    '''
    :return ExceptionInfoResponse
    '''
    additional_info = set_additional_thread_info(thread)
    topmost_frame = additional_info.get_topmost_frame(thread)

    current_paused_frame_name = ''

    source_path = ''  # This is an extra bit of data used by Visual Studio
    stack_str_lst = []
    name = None
    description = None

    if topmost_frame is not None:
        try:
            try:
                frames_list = dbg.suspended_frames_manager.get_frames_list(thread_id)
                while frames_list is not None and len(frames_list):
                    frames = []

                    frame = None

                    if not name:
                        exc_type = frames_list.exc_type
                        if exc_type is not None:
                            try:
                                name = exc_type.__qualname__
                            except:
                                try:
                                    name = exc_type.__name__
                                except:
                                    try:
                                        name = str(exc_type)
                                    except:
                                        pass

                    if not description:
                        exc_desc = frames_list.exc_desc
                        if exc_desc is not None:
                            try:
                                description = str(exc_desc)
                            except:
                                pass

                    for frame_id, frame, method_name, original_filename, filename_in_utf8, lineno, _applied_mapping, show_as_current_frame, line_col_info in \
                        iter_visible_frames_info(dbg, frames_list):

                        line_text = linecache.getline(original_filename, lineno)

                        # Never filter out plugin frames!
                        if not getattr(frame, 'IS_PLUGIN_FRAME', False):
                            if dbg.is_files_filter_enabled and dbg.apply_files_filter(frame, original_filename, False):
                                continue

                        if show_as_current_frame:
                            current_paused_frame_name = method_name
                            method_name += ' (Current frame)'
                        frames.append((filename_in_utf8, lineno, method_name, line_text, line_col_info))

                    if not source_path and frames:
                        source_path = frames[0][0]

                    if IS_PY311_OR_GREATER:
                        stack_summary = traceback.StackSummary()
                        for filename_in_utf8, lineno, method_name, line_text, line_col_info in frames[-max_frames:]:
                            frame_summary = traceback.FrameSummary(filename_in_utf8, lineno, method_name, line=line_text)
                            if line_col_info is not None:
                                frame_summary.end_lineno = line_col_info.end_lineno
                                frame_summary.colno = line_col_info.colno
                                frame_summary.end_colno = line_col_info.end_colno
                            stack_summary.append(frame_summary)

                        stack_str = ''.join(stack_summary.format())

                    else:
                        # Note: remove col info (just used in 3.11).
                        stack_str = ''.join(traceback.format_list((x[:-1] for x in frames[-max_frames:])))

                    try:
                        stype = frames_list.exc_type.__qualname__
                        smod = frames_list.exc_type.__module__
                        if smod not in ("__main__", "builtins"):
                            if not isinstance(smod, str):
                                smod = "<unknown>"
                            stype = smod + '.' + stype
                    except Exception:
                        stype = '<unable to get exception type>'
                        pydev_log.exception('Error getting exception type.')

                    stack_str += '%s: %s\n' % (stype, frames_list.exc_desc)
                    stack_str += frames_list.exc_context_msg
                    stack_str_lst.append(stack_str)

                    frames_list = frames_list.chained_frames_list
                    if frames_list is None or not frames_list:
                        break

            except:
                pydev_log.exception('Error on build_exception_info_response.')
        finally:
            topmost_frame = None
    full_stack_str = ''.join(reversed(stack_str_lst))

    if not name:
        name = 'exception: type unknown'
    if not description:
        description = 'exception: no description'

    if current_paused_frame_name:
        name += '       (note: full exception trace is shown but execution is paused at: %s)' % (current_paused_frame_name,)

    if thread.stop_reason == CMD_STEP_CAUGHT_EXCEPTION:
        break_mode = pydevd_schema.ExceptionBreakMode.ALWAYS
    else:
        break_mode = pydevd_schema.ExceptionBreakMode.UNHANDLED

    response = pydevd_schema.ExceptionInfoResponse(
        request_seq=request_seq,
        success=True,
        command='exceptionInfo',
        body=pydevd_schema.ExceptionInfoResponseBody(
            exceptionId=name,
            description=description,
            breakMode=break_mode,
            details=pydevd_schema.ExceptionDetails(
                message=description,
                typeName=name,
                stackTrace=full_stack_str,
                source=source_path,
                # Note: ExceptionDetails actually accepts an 'innerException', but
                # when passing it, VSCode is not showing the stack trace at all.
            )
        )
    )
    return response


def internal_get_exception_details_json(dbg, request, thread_id, thread, max_frames, set_additional_thread_info=None, iter_visible_frames_info=None):
    ''' Fetch exception details
    '''
    try:
        response = build_exception_info_response(dbg, thread_id, thread, request.seq, set_additional_thread_info, iter_visible_frames_info, max_frames)
    except:
        exc = get_exception_traceback_str()
        response = pydevd_base_schema.build_response(request, kwargs={
            'success': False,
            'message': exc,
            'body':{}
        })
    dbg.writer.add_command(NetCommand(CMD_RETURN, 0, response, is_json=True))


class InternalGetBreakpointException(InternalThreadCommand):
    ''' Send details of exception raised while evaluating conditional breakpoint '''

    def __init__(self, thread_id, exc_type, stacktrace):
        self.sequence = 0
        self.thread_id = thread_id
        self.stacktrace = stacktrace
        self.exc_type = exc_type

    def do_it(self, dbg):
        try:
            callstack = "<xml>"

            makeValid = pydevd_xml.make_valid_xml_value

            for filename, line, methodname, methodobj in self.stacktrace:
                if not filesystem_encoding_is_utf8 and hasattr(filename, "decode"):
                    # filename is a byte string encoded using the file system encoding
                    # convert it to utf8
                    filename = filename.decode(file_system_encoding).encode("utf-8")

                callstack += '<frame thread_id = "%s" file="%s" line="%s" name="%s" obj="%s" />' \
                                    % (self.thread_id, makeValid(filename), line, makeValid(methodname), makeValid(methodobj))
            callstack += "</xml>"

            cmd = dbg.cmd_factory.make_send_breakpoint_exception_message(self.sequence, self.exc_type + "\t" + callstack)
            dbg.writer.add_command(cmd)
        except:
            exc = get_exception_traceback_str()
            sys.stderr.write('%s\n' % (exc,))
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error Sending Exception: " + exc)
            dbg.writer.add_command(cmd)


class InternalSendCurrExceptionTrace(InternalThreadCommand):
    ''' Send details of the exception that was caught and where we've broken in.
    '''

    def __init__(self, thread_id, arg, curr_frame_id):
        '''
        :param arg: exception type, description, traceback object
        '''
        self.sequence = 0
        self.thread_id = thread_id
        self.curr_frame_id = curr_frame_id
        self.arg = arg

    def do_it(self, dbg):
        try:
            cmd = dbg.cmd_factory.make_send_curr_exception_trace_message(dbg, self.sequence, self.thread_id, self.curr_frame_id, *self.arg)
            del self.arg
            dbg.writer.add_command(cmd)
        except:
            exc = get_exception_traceback_str()
            sys.stderr.write('%s\n' % (exc,))
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error Sending Current Exception Trace: " + exc)
            dbg.writer.add_command(cmd)


class InternalSendCurrExceptionTraceProceeded(InternalThreadCommand):
    ''' Send details of the exception that was caught and where we've broken in.
    '''

    def __init__(self, thread_id):
        self.sequence = 0
        self.thread_id = thread_id

    def do_it(self, dbg):
        try:
            cmd = dbg.cmd_factory.make_send_curr_exception_trace_proceeded_message(self.sequence, self.thread_id)
            dbg.writer.add_command(cmd)
        except:
            exc = get_exception_traceback_str()
            sys.stderr.write('%s\n' % (exc,))
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error Sending Current Exception Trace Proceeded: " + exc)
            dbg.writer.add_command(cmd)


class InternalEvaluateConsoleExpression(InternalThreadCommand):
    ''' Execute the given command in the debug console '''

    def __init__(self, seq, thread_id, frame_id, line, buffer_output=True):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.line = line
        self.buffer_output = buffer_output

    def do_it(self, dbg):
        ''' Create an XML for console output, error and more (true/false)
        <xml>
            <output message=output_message></output>
            <error message=error_message></error>
            <more>true/false</more>
        </xml>
        '''
        try:
            frame = dbg.find_frame(self.thread_id, self.frame_id)
            if frame is not None:
                console_message = pydevd_console.execute_console_command(
                    frame, self.thread_id, self.frame_id, self.line, self.buffer_output)

                cmd = dbg.cmd_factory.make_send_console_message(self.sequence, console_message.to_xml())
            else:
                from _pydevd_bundle.pydevd_console import ConsoleMessage
                console_message = ConsoleMessage()
                console_message.add_console_message(
                    pydevd_console.CONSOLE_ERROR,
                    "Select the valid frame in the debug view (thread: %s, frame: %s invalid)" % (self.thread_id, self.frame_id),
                )
                cmd = dbg.cmd_factory.make_error_message(self.sequence, console_message.to_xml())
        except:
            exc = get_exception_traceback_str()
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error evaluating expression " + exc)
        dbg.writer.add_command(cmd)


class InternalRunCustomOperation(InternalThreadCommand):
    ''' Run a custom command on an expression
    '''

    def __init__(self, seq, thread_id, frame_id, scope, attrs, style, encoded_code_or_file, fnname):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.scope = scope
        self.attrs = attrs
        self.style = style
        self.code_or_file = unquote_plus(encoded_code_or_file)
        self.fnname = fnname

    def do_it(self, dbg):
        try:
            res = pydevd_vars.custom_operation(dbg, self.thread_id, self.frame_id, self.scope, self.attrs,
                                              self.style, self.code_or_file, self.fnname)
            resEncoded = quote_plus(res)
            cmd = dbg.cmd_factory.make_custom_operation_message(self.sequence, resEncoded)
            dbg.writer.add_command(cmd)
        except:
            exc = get_exception_traceback_str()
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error in running custom operation" + exc)
            dbg.writer.add_command(cmd)


class InternalConsoleGetCompletions(InternalThreadCommand):
    ''' Fetch the completions in the debug console
    '''

    def __init__(self, seq, thread_id, frame_id, act_tok):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.act_tok = act_tok

    def do_it(self, dbg):
        ''' Get completions and write back to the client
        '''
        try:
            frame = dbg.find_frame(self.thread_id, self.frame_id)
            completions_xml = pydevd_console.get_completions(frame, self.act_tok)
            cmd = dbg.cmd_factory.make_send_console_message(self.sequence, completions_xml)
            dbg.writer.add_command(cmd)
        except:
            exc = get_exception_traceback_str()
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error in fetching completions" + exc)
            dbg.writer.add_command(cmd)


class InternalConsoleExec(InternalThreadCommand):
    ''' gets the value of a variable '''

    def __init__(self, seq, thread_id, frame_id, expression):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.expression = expression

    def do_it(self, dbg):
        ''' Converts request into python variable '''
        try:
            try:
                # don't trace new threads created by console command
                disable_trace_thread_modules()

                result = pydevconsole.console_exec(self.thread_id, self.frame_id, self.expression, dbg)
                xml = "<xml>"
                xml += pydevd_xml.var_to_xml(result, "")
                xml += "</xml>"
                cmd = dbg.cmd_factory.make_evaluate_expression_message(self.sequence, xml)
                dbg.writer.add_command(cmd)
            except:
                exc = get_exception_traceback_str()
                sys.stderr.write('%s\n' % (exc,))
                cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error evaluating console expression " + exc)
                dbg.writer.add_command(cmd)
        finally:
            enable_trace_thread_modules()

            sys.stderr.flush()
            sys.stdout.flush()


class InternalLoadFullValue(InternalThreadCommand):
    '''
    Loads values asynchronously
    '''

    def __init__(self, seq, thread_id, frame_id, vars):
        self.sequence = seq
        self.thread_id = thread_id
        self.frame_id = frame_id
        self.vars = vars

    @silence_warnings_decorator
    def do_it(self, dbg):
        '''Starts a thread that will load values asynchronously'''
        try:
            var_objects = []
            for variable in self.vars:
                variable = variable.strip()
                if len(variable) > 0:
                    if '\t' in variable:  # there are attributes beyond scope
                        scope, attrs = variable.split('\t', 1)
                        name = attrs[0]
                    else:
                        scope, attrs = (variable, None)
                        name = scope
                    var_obj = pydevd_vars.getVariable(dbg, self.thread_id, self.frame_id, scope, attrs)
                    var_objects.append((var_obj, name))

            t = GetValueAsyncThreadDebug(dbg, dbg, self.sequence, var_objects)
            t.start()
        except:
            exc = get_exception_traceback_str()
            sys.stderr.write('%s\n' % (exc,))
            cmd = dbg.cmd_factory.make_error_message(self.sequence, "Error evaluating variable %s " % exc)
            dbg.writer.add_command(cmd)


class AbstractGetValueAsyncThread(PyDBDaemonThread):
    '''
    Abstract class for a thread, which evaluates values for async variables
    '''

    def __init__(self, py_db, frame_accessor, seq, var_objects):
        PyDBDaemonThread.__init__(self, py_db)
        self.frame_accessor = frame_accessor
        self.seq = seq
        self.var_objs = var_objects
        self.cancel_event = threading.Event()

    def send_result(self, xml):
        raise NotImplementedError()

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        start = time.time()
        xml = StringIO()
        xml.write("<xml>")
        for (var_obj, name) in self.var_objs:
            current_time = time.time()
            if current_time - start > ASYNC_EVAL_TIMEOUT_SEC or self.cancel_event.is_set():
                break
            xml.write(pydevd_xml.var_to_xml(var_obj, name, evaluate_full_value=True))
        xml.write("</xml>")
        self.send_result(xml)
        xml.close()


class GetValueAsyncThreadDebug(AbstractGetValueAsyncThread):
    '''
    A thread for evaluation async values, which returns result for debugger
    Create message and send it via writer thread
    '''

    def send_result(self, xml):
        if self.frame_accessor is not None:
            cmd = self.frame_accessor.cmd_factory.make_load_full_value_message(self.seq, xml.getvalue())
            self.frame_accessor.writer.add_command(cmd)


class GetValueAsyncThreadConsole(AbstractGetValueAsyncThread):
    '''
    A thread for evaluation async values, which returns result for Console
    Send result directly to Console's server
    '''

    def send_result(self, xml):
        if self.frame_accessor is not None:
            self.frame_accessor.ReturnFullValue(self.seq, xml.getvalue())



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_comm_constants.py <==
CMD_RUN = 101
CMD_LIST_THREADS = 102
CMD_THREAD_CREATE = 103
CMD_THREAD_KILL = 104
CMD_THREAD_SUSPEND = 105
CMD_THREAD_RUN = 106
CMD_STEP_INTO = 107
CMD_STEP_OVER = 108
CMD_STEP_RETURN = 109
CMD_GET_VARIABLE = 110
CMD_SET_BREAK = 111
CMD_REMOVE_BREAK = 112
CMD_EVALUATE_EXPRESSION = 113
CMD_GET_FRAME = 114
CMD_EXEC_EXPRESSION = 115
CMD_WRITE_TO_CONSOLE = 116
CMD_CHANGE_VARIABLE = 117
CMD_RUN_TO_LINE = 118
CMD_RELOAD_CODE = 119
CMD_GET_COMPLETIONS = 120

# Note: renumbered (conflicted on merge)
CMD_CONSOLE_EXEC = 121
CMD_ADD_EXCEPTION_BREAK = 122
CMD_REMOVE_EXCEPTION_BREAK = 123
CMD_LOAD_SOURCE = 124
CMD_ADD_DJANGO_EXCEPTION_BREAK = 125
CMD_REMOVE_DJANGO_EXCEPTION_BREAK = 126
CMD_SET_NEXT_STATEMENT = 127
CMD_SMART_STEP_INTO = 128
CMD_EXIT = 129
CMD_SIGNATURE_CALL_TRACE = 130

CMD_SET_PY_EXCEPTION = 131
CMD_GET_FILE_CONTENTS = 132
CMD_SET_PROPERTY_TRACE = 133
# Pydev debug console commands
CMD_EVALUATE_CONSOLE_EXPRESSION = 134
CMD_RUN_CUSTOM_OPERATION = 135
CMD_GET_BREAKPOINT_EXCEPTION = 136
CMD_STEP_CAUGHT_EXCEPTION = 137
CMD_SEND_CURR_EXCEPTION_TRACE = 138
CMD_SEND_CURR_EXCEPTION_TRACE_PROCEEDED = 139
CMD_IGNORE_THROWN_EXCEPTION_AT = 140
CMD_ENABLE_DONT_TRACE = 141
CMD_SHOW_CONSOLE = 142

CMD_GET_ARRAY = 143
CMD_STEP_INTO_MY_CODE = 144
CMD_GET_CONCURRENCY_EVENT = 145
CMD_SHOW_RETURN_VALUES = 146
CMD_INPUT_REQUESTED = 147
CMD_GET_DESCRIPTION = 148

CMD_PROCESS_CREATED = 149
CMD_SHOW_CYTHON_WARNING = 150
CMD_LOAD_FULL_VALUE = 151

CMD_GET_THREAD_STACK = 152

# This is mostly for unit-tests to diagnose errors on ci.
CMD_THREAD_DUMP_TO_STDERR = 153

# Sent from the client to signal that we should stop when we start executing user code.
CMD_STOP_ON_START = 154

# When the debugger is stopped in an exception, this command will provide the details of the current exception (in the current thread).
CMD_GET_EXCEPTION_DETAILS = 155

# Allows configuring pydevd settings (can be called multiple times and only keys
# available in the json will be configured -- keys not passed will not change the
# previous configuration).
CMD_PYDEVD_JSON_CONFIG = 156

CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION = 157
CMD_THREAD_RESUME_SINGLE_NOTIFICATION = 158

CMD_STEP_OVER_MY_CODE = 159
CMD_STEP_RETURN_MY_CODE = 160

CMD_SET_PY_EXCEPTION_JSON = 161
CMD_SET_PATH_MAPPING_JSON = 162

CMD_GET_SMART_STEP_INTO_VARIANTS = 163  # XXX: PyCharm has 160 for this (we're currently incompatible anyways).

CMD_REDIRECT_OUTPUT = 200
CMD_GET_NEXT_STATEMENT_TARGETS = 201
CMD_SET_PROJECT_ROOTS = 202

CMD_MODULE_EVENT = 203
CMD_PROCESS_EVENT = 204

CMD_AUTHENTICATE = 205

CMD_STEP_INTO_COROUTINE = 206

CMD_LOAD_SOURCE_FROM_FRAME_ID = 207

CMD_SET_FUNCTION_BREAK = 208

CMD_VERSION = 501
CMD_RETURN = 502
CMD_SET_PROTOCOL = 503
CMD_ERROR = 901

# this number can be changed if there's need to do so
# if the io is too big, we'll not send all (could make the debugger too non-responsive)
MAX_IO_MSG_SIZE = 10000

VERSION_STRING = "@@BUILD_NUMBER@@"

from _pydev_bundle._pydev_filesystem_encoding import getfilesystemencoding
file_system_encoding = getfilesystemencoding()
filesystem_encoding_is_utf8 = file_system_encoding.lower() in ('utf-8', 'utf_8', 'utf8')

ID_TO_MEANING = {
    '101': 'CMD_RUN',
    '102': 'CMD_LIST_THREADS',
    '103': 'CMD_THREAD_CREATE',
    '104': 'CMD_THREAD_KILL',
    '105': 'CMD_THREAD_SUSPEND',
    '106': 'CMD_THREAD_RUN',
    '107': 'CMD_STEP_INTO',
    '108': 'CMD_STEP_OVER',
    '109': 'CMD_STEP_RETURN',
    '110': 'CMD_GET_VARIABLE',
    '111': 'CMD_SET_BREAK',
    '112': 'CMD_REMOVE_BREAK',
    '113': 'CMD_EVALUATE_EXPRESSION',
    '114': 'CMD_GET_FRAME',
    '115': 'CMD_EXEC_EXPRESSION',
    '116': 'CMD_WRITE_TO_CONSOLE',
    '117': 'CMD_CHANGE_VARIABLE',
    '118': 'CMD_RUN_TO_LINE',
    '119': 'CMD_RELOAD_CODE',
    '120': 'CMD_GET_COMPLETIONS',
    '121': 'CMD_CONSOLE_EXEC',
    '122': 'CMD_ADD_EXCEPTION_BREAK',
    '123': 'CMD_REMOVE_EXCEPTION_BREAK',
    '124': 'CMD_LOAD_SOURCE',
    '125': 'CMD_ADD_DJANGO_EXCEPTION_BREAK',
    '126': 'CMD_REMOVE_DJANGO_EXCEPTION_BREAK',
    '127': 'CMD_SET_NEXT_STATEMENT',
    '128': 'CMD_SMART_STEP_INTO',
    '129': 'CMD_EXIT',
    '130': 'CMD_SIGNATURE_CALL_TRACE',

    '131': 'CMD_SET_PY_EXCEPTION',
    '132': 'CMD_GET_FILE_CONTENTS',
    '133': 'CMD_SET_PROPERTY_TRACE',
    '134': 'CMD_EVALUATE_CONSOLE_EXPRESSION',
    '135': 'CMD_RUN_CUSTOM_OPERATION',
    '136': 'CMD_GET_BREAKPOINT_EXCEPTION',
    '137': 'CMD_STEP_CAUGHT_EXCEPTION',
    '138': 'CMD_SEND_CURR_EXCEPTION_TRACE',
    '139': 'CMD_SEND_CURR_EXCEPTION_TRACE_PROCEEDED',
    '140': 'CMD_IGNORE_THROWN_EXCEPTION_AT',
    '141': 'CMD_ENABLE_DONT_TRACE',
    '142': 'CMD_SHOW_CONSOLE',
    '143': 'CMD_GET_ARRAY',
    '144': 'CMD_STEP_INTO_MY_CODE',
    '145': 'CMD_GET_CONCURRENCY_EVENT',
    '146': 'CMD_SHOW_RETURN_VALUES',
    '147': 'CMD_INPUT_REQUESTED',
    '148': 'CMD_GET_DESCRIPTION',

    '149': 'CMD_PROCESS_CREATED',  # Note: this is actually a notification of a sub-process created.
    '150': 'CMD_SHOW_CYTHON_WARNING',
    '151': 'CMD_LOAD_FULL_VALUE',
    '152': 'CMD_GET_THREAD_STACK',
    '153': 'CMD_THREAD_DUMP_TO_STDERR',
    '154': 'CMD_STOP_ON_START',
    '155': 'CMD_GET_EXCEPTION_DETAILS',
    '156': 'CMD_PYDEVD_JSON_CONFIG',
    '157': 'CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION',
    '158': 'CMD_THREAD_RESUME_SINGLE_NOTIFICATION',

    '159': 'CMD_STEP_OVER_MY_CODE',
    '160': 'CMD_STEP_RETURN_MY_CODE',

    '161': 'CMD_SET_PY_EXCEPTION_JSON',
    '162': 'CMD_SET_PATH_MAPPING_JSON',
    '163': 'CMD_GET_SMART_STEP_INTO_VARIANTS',

    '200': 'CMD_REDIRECT_OUTPUT',
    '201': 'CMD_GET_NEXT_STATEMENT_TARGETS',
    '202': 'CMD_SET_PROJECT_ROOTS',
    '203': 'CMD_MODULE_EVENT',
    '204': 'CMD_PROCESS_EVENT',  # DAP process event.

    '205': 'CMD_AUTHENTICATE',

    '206': 'CMD_STEP_INTO_COROUTINE',

    '207': 'CMD_LOAD_SOURCE_FROM_FRAME_ID',

    '501': 'CMD_VERSION',
    '502': 'CMD_RETURN',
    '503': 'CMD_SET_PROTOCOL',
    '901': 'CMD_ERROR',
}


def constant_to_str(constant):
    s = ID_TO_MEANING.get(str(constant))
    if not s:
        s = '<Unknown: %s>' % (constant,)
    return s


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_command_line_handling.py <==
import os
import sys


class ArgHandlerWithParam:
    '''
    Handler for some arguments which needs a value
    '''

    def __init__(self, arg_name, convert_val=None, default_val=None):
        self.arg_name = arg_name
        self.arg_v_rep = '--%s' % (arg_name,)
        self.convert_val = convert_val
        self.default_val = default_val

    def to_argv(self, lst, setup):
        v = setup.get(self.arg_name)
        if v is not None and v != self.default_val:
            lst.append(self.arg_v_rep)
            lst.append('%s' % (v,))

    def handle_argv(self, argv, i, setup):
        assert argv[i] == self.arg_v_rep
        del argv[i]

        val = argv[i]
        if self.convert_val:
            val = self.convert_val(val)

        setup[self.arg_name] = val
        del argv[i]


class ArgHandlerBool:
    '''
    If a given flag is received, mark it as 'True' in setup.
    '''

    def __init__(self, arg_name, default_val=False):
        self.arg_name = arg_name
        self.arg_v_rep = '--%s' % (arg_name,)
        self.default_val = default_val

    def to_argv(self, lst, setup):
        v = setup.get(self.arg_name)
        if v:
            lst.append(self.arg_v_rep)

    def handle_argv(self, argv, i, setup):
        assert argv[i] == self.arg_v_rep
        del argv[i]
        setup[self.arg_name] = True


def convert_ppid(ppid):
    ret = int(ppid)
    if ret != 0:
        if ret == os.getpid():
            raise AssertionError(
                'ppid passed is the same as the current process pid (%s)!' % (ret,))
    return ret


ACCEPTED_ARG_HANDLERS = [
    ArgHandlerWithParam('port', int, 0),
    ArgHandlerWithParam('ppid', convert_ppid, 0),
    ArgHandlerWithParam('vm_type'),
    ArgHandlerWithParam('client'),
    ArgHandlerWithParam('access-token'),
    ArgHandlerWithParam('client-access-token'),
    ArgHandlerWithParam('debug-mode'),
    ArgHandlerWithParam('preimport'),

    # Logging
    ArgHandlerWithParam('log-file'),
    ArgHandlerWithParam('log-level', int, None),

    ArgHandlerBool('server'),
    ArgHandlerBool('multiproc'),  # Used by PyCharm (reuses connection: ssh tunneling)
    ArgHandlerBool('multiprocess'),  # Used by PyDev (creates new connection to ide)
    ArgHandlerBool('save-signatures'),
    ArgHandlerBool('save-threading'),
    ArgHandlerBool('save-asyncio'),
    ArgHandlerBool('print-in-debugger-startup'),
    ArgHandlerBool('cmd-line'),
    ArgHandlerBool('module'),
    ArgHandlerBool('skip-notify-stdin'),

    # The ones below should've been just one setting to specify the protocol, but for compatibility
    # reasons they're passed as a flag but are mutually exclusive.
    ArgHandlerBool('json-dap'),  # Protocol used by ptvsd to communicate with pydevd (a single json message in each read)
    ArgHandlerBool('json-dap-http'),  # Actual DAP (json messages over http protocol).
    ArgHandlerBool('protocol-quoted-line'),  # Custom protocol with quoted lines.
    ArgHandlerBool('protocol-http'),  # Custom protocol with http.
]

ARGV_REP_TO_HANDLER = {}
for handler in ACCEPTED_ARG_HANDLERS:
    ARGV_REP_TO_HANDLER[handler.arg_v_rep] = handler


def get_pydevd_file():
    import pydevd
    f = pydevd.__file__
    if f.endswith('.pyc'):
        f = f[:-1]
    elif f.endswith('$py.class'):
        f = f[:-len('$py.class')] + '.py'
    return f


def setup_to_argv(setup, skip_names=None):
    '''
    :param dict setup:
        A dict previously gotten from process_command_line.

    :param set skip_names:
        The names in the setup which shouldn't be converted to argv.

    :note: does not handle --file nor --DEBUG.
    '''
    if skip_names is None:
        skip_names = set()
    ret = [get_pydevd_file()]

    for handler in ACCEPTED_ARG_HANDLERS:
        if handler.arg_name in setup and handler.arg_name not in skip_names:
            handler.to_argv(ret, setup)
    return ret


def process_command_line(argv):
    """ parses the arguments.
        removes our arguments from the command line """
    setup = {}
    for handler in ACCEPTED_ARG_HANDLERS:
        setup[handler.arg_name] = handler.default_val
    setup['file'] = ''
    setup['qt-support'] = ''

    initial_argv = tuple(argv)

    i = 0
    del argv[0]
    while i < len(argv):
        handler = ARGV_REP_TO_HANDLER.get(argv[i])
        if handler is not None:
            handler.handle_argv(argv, i, setup)

        elif argv[i].startswith('--qt-support'):
            # The --qt-support is special because we want to keep backward compatibility:
            # Previously, just passing '--qt-support' meant that we should use the auto-discovery mode
            # whereas now, if --qt-support is passed, it should be passed as --qt-support=<mode>, where
            # mode can be one of 'auto', 'none', 'pyqt5', 'pyqt4', 'pyside', 'pyside2'.
            if argv[i] == '--qt-support':
                setup['qt-support'] = 'auto'

            elif argv[i].startswith('--qt-support='):
                qt_support = argv[i][len('--qt-support='):]
                valid_modes = ('none', 'auto', 'pyqt5', 'pyqt4', 'pyside', 'pyside2')
                if qt_support not in valid_modes:
                    raise ValueError("qt-support mode invalid: " + qt_support)
                if qt_support == 'none':
                    # On none, actually set an empty string to evaluate to False.
                    setup['qt-support'] = ''
                else:
                    setup['qt-support'] = qt_support
            else:
                raise ValueError("Unexpected definition for qt-support flag: " + argv[i])

            del argv[i]

        elif argv[i] == '--file':
            # --file is special because it's the last one (so, no handler for it).
            del argv[i]
            setup['file'] = argv[i]
            i = len(argv)  # pop out, file is our last argument

        elif argv[i] == '--DEBUG':
            sys.stderr.write('pydevd: --DEBUG parameter deprecated. Use `--debug-level=3` instead.\n')

        else:
            raise ValueError("Unexpected option: %s when processing: %s" % (argv[i], initial_argv))
    return setup



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_concurrency_analyser/pydevd_concurrency_logger.py <==
import time

from _pydev_bundle._pydev_filesystem_encoding import getfilesystemencoding
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle import pydevd_xml
from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
from _pydevd_bundle.pydevd_constants import get_thread_id
from _pydevd_bundle.pydevd_net_command import NetCommand
from _pydevd_bundle.pydevd_concurrency_analyser.pydevd_thread_wrappers import ObjectWrapper, wrap_attr
import pydevd_file_utils
from _pydev_bundle import pydev_log
import sys

file_system_encoding = getfilesystemencoding()

from urllib.parse import quote

threadingCurrentThread = threading.current_thread

DONT_TRACE_THREADING = ['threading.py', 'pydevd.py']
INNER_METHODS = ['_stop']
INNER_FILES = ['threading.py']
THREAD_METHODS = ['start', '_stop', 'join']
LOCK_METHODS = ['__init__', 'acquire', 'release', '__enter__', '__exit__']
QUEUE_METHODS = ['put', 'get']

# return time since epoch in milliseconds
cur_time = lambda: int(round(time.time() * 1000000))


def get_text_list_for_frame(frame):
    # partial copy-paste from make_thread_suspend_str
    curFrame = frame
    cmdTextList = []
    try:
        while curFrame:
            # print cmdText
            myId = str(id(curFrame))
            # print "id is ", myId

            if curFrame.f_code is None:
                break  # Iron Python sometimes does not have it!

            myName = curFrame.f_code.co_name  # method name (if in method) or ? if global
            if myName is None:
                break  # Iron Python sometimes does not have it!

            # print "name is ", myName

            absolute_filename = pydevd_file_utils.get_abs_path_real_path_and_base_from_frame(curFrame)[0]

            my_file, _applied_mapping = pydevd_file_utils.map_file_to_client(absolute_filename)

            # print "file is ", my_file
            # my_file = inspect.getsourcefile(curFrame) or inspect.getfile(frame)

            myLine = str(curFrame.f_lineno)
            # print "line is ", myLine

            # the variables are all gotten 'on-demand'
            # variables = pydevd_xml.frame_vars_to_xml(curFrame.f_locals)

            variables = ''
            cmdTextList.append('<frame id="%s" name="%s" ' % (myId , pydevd_xml.make_valid_xml_value(myName)))
            cmdTextList.append('file="%s" line="%s">' % (quote(my_file, '/>_= \t'), myLine))
            cmdTextList.append(variables)
            cmdTextList.append("</frame>")
            curFrame = curFrame.f_back
    except:
        pydev_log.exception()

    return cmdTextList


def send_concurrency_message(event_class, time, name, thread_id, type, event, file, line, frame, lock_id=0, parent=None):
    dbg = GlobalDebuggerHolder.global_dbg
    if dbg is None:
        return
    cmdTextList = ['<xml>']

    cmdTextList.append('<' + event_class)
    cmdTextList.append(' time="%s"' % pydevd_xml.make_valid_xml_value(str(time)))
    cmdTextList.append(' name="%s"' % pydevd_xml.make_valid_xml_value(name))
    cmdTextList.append(' thread_id="%s"' % pydevd_xml.make_valid_xml_value(thread_id))
    cmdTextList.append(' type="%s"' % pydevd_xml.make_valid_xml_value(type))
    if type == "lock":
        cmdTextList.append(' lock_id="%s"' % pydevd_xml.make_valid_xml_value(str(lock_id)))
    if parent is not None:
        cmdTextList.append(' parent="%s"' % pydevd_xml.make_valid_xml_value(parent))
    cmdTextList.append(' event="%s"' % pydevd_xml.make_valid_xml_value(event))
    cmdTextList.append(' file="%s"' % pydevd_xml.make_valid_xml_value(file))
    cmdTextList.append(' line="%s"' % pydevd_xml.make_valid_xml_value(str(line)))
    cmdTextList.append('></' + event_class + '>')

    cmdTextList += get_text_list_for_frame(frame)
    cmdTextList.append('</xml>')

    text = ''.join(cmdTextList)
    if dbg.writer is not None:
        dbg.writer.add_command(NetCommand(145, 0, text))


def log_new_thread(global_debugger, t):
    event_time = cur_time() - global_debugger.thread_analyser.start_time
    send_concurrency_message("threading_event", event_time, t.name, get_thread_id(t), "thread",
             "start", "code_name", 0, None, parent=get_thread_id(t))


class ThreadingLogger:

    def __init__(self):
        self.start_time = cur_time()

    def set_start_time(self, time):
        self.start_time = time

    def log_event(self, frame):
        write_log = False
        self_obj = None
        if "self" in frame.f_locals:
            self_obj = frame.f_locals["self"]
            if isinstance(self_obj, threading.Thread) or self_obj.__class__ == ObjectWrapper:
                write_log = True
        if hasattr(frame, "f_back") and frame.f_back is not None:
            back = frame.f_back
            if hasattr(back, "f_back") and back.f_back is not None:
                back = back.f_back
                if "self" in back.f_locals:
                    if isinstance(back.f_locals["self"], threading.Thread):
                        write_log = True
        try:
            if write_log:
                t = threadingCurrentThread()
                back = frame.f_back
                if not back:
                    return
                name, _, back_base = pydevd_file_utils.get_abs_path_real_path_and_base_from_frame(back)
                event_time = cur_time() - self.start_time
                method_name = frame.f_code.co_name

                if isinstance(self_obj, threading.Thread):
                    if not hasattr(self_obj, "_pydev_run_patched"):
                        wrap_attr(self_obj, "run")
                    if (method_name in THREAD_METHODS) and (back_base not in DONT_TRACE_THREADING or \
                            (method_name in INNER_METHODS and back_base in INNER_FILES)):
                        thread_id = get_thread_id(self_obj)
                        name = self_obj.getName()
                        real_method = frame.f_code.co_name
                        parent = None
                        if real_method == "_stop":
                            if back_base in INNER_FILES and \
                                            back.f_code.co_name == "_wait_for_tstate_lock":
                                back = back.f_back.f_back
                            real_method = "stop"
                            if hasattr(self_obj, "_pydev_join_called"):
                                parent = get_thread_id(t)
                        elif real_method == "join":
                            # join called in the current thread, not in self object
                            if not self_obj.is_alive():
                                return
                            thread_id = get_thread_id(t)
                            name = t.name
                            self_obj._pydev_join_called = True

                        if real_method == "start":
                            parent = get_thread_id(t)
                        send_concurrency_message("threading_event", event_time, name, thread_id, "thread",
                        real_method, back.f_code.co_filename, back.f_lineno, back, parent=parent)
                        # print(event_time, self_obj.getName(), thread_id, "thread",
                        #       real_method, back.f_code.co_filename, back.f_lineno)

                if method_name == "pydev_after_run_call":
                    if hasattr(frame, "f_back") and frame.f_back is not None:
                        back = frame.f_back
                        if hasattr(back, "f_back") and back.f_back is not None:
                            back = back.f_back
                        if "self" in back.f_locals:
                            if isinstance(back.f_locals["self"], threading.Thread):
                                my_self_obj = frame.f_back.f_back.f_locals["self"]
                                my_back = frame.f_back.f_back
                                my_thread_id = get_thread_id(my_self_obj)
                                send_massage = True
                                if hasattr(my_self_obj, "_pydev_join_called"):
                                    send_massage = False
                                    # we can't detect stop after join in Python 2 yet
                                if send_massage:
                                    send_concurrency_message("threading_event", event_time, "Thread", my_thread_id, "thread",
                                                 "stop", my_back.f_code.co_filename, my_back.f_lineno, my_back, parent=None)

                if self_obj.__class__ == ObjectWrapper:
                    if back_base in DONT_TRACE_THREADING:
                        # do not trace methods called from threading
                        return
                    back_back_base = pydevd_file_utils.get_abs_path_real_path_and_base_from_frame(back.f_back)[2]
                    back = back.f_back
                    if back_back_base in DONT_TRACE_THREADING:
                        # back_back_base is the file, where the method was called froms
                        return
                    if method_name == "__init__":
                        send_concurrency_message("threading_event", event_time, t.name, get_thread_id(t), "lock",
                                     method_name, back.f_code.co_filename, back.f_lineno, back, lock_id=str(id(frame.f_locals["self"])))
                    if "attr" in frame.f_locals and \
                            (frame.f_locals["attr"] in LOCK_METHODS or
                            frame.f_locals["attr"] in QUEUE_METHODS):
                        real_method = frame.f_locals["attr"]
                        if method_name == "call_begin":
                            real_method += "_begin"
                        elif method_name == "call_end":
                            real_method += "_end"
                        else:
                            return
                        if real_method == "release_end":
                            # do not log release end. Maybe use it later
                            return
                        send_concurrency_message("threading_event", event_time, t.name, get_thread_id(t), "lock",
                        real_method, back.f_code.co_filename, back.f_lineno, back, lock_id=str(id(self_obj)))

                        if real_method in ("put_end", "get_end"):
                            # fake release for queue, cause we don't call it directly
                            send_concurrency_message("threading_event", event_time, t.name, get_thread_id(t), "lock",
                                         "release", back.f_code.co_filename, back.f_lineno, back, lock_id=str(id(self_obj)))
                        # print(event_time, t.name, get_thread_id(t), "lock",
                        #       real_method, back.f_code.co_filename, back.f_lineno)

        except Exception:
            pydev_log.exception()


class NameManager:

    def __init__(self, name_prefix):
        self.tasks = {}
        self.last = 0
        self.prefix = name_prefix

    def get(self, id):
        if id not in self.tasks:
            self.last += 1
            self.tasks[id] = self.prefix + "-" + str(self.last)
        return self.tasks[id]


class AsyncioLogger:

    def __init__(self):
        self.task_mgr = NameManager("Task")
        self.coro_mgr = NameManager("Coro")
        self.start_time = cur_time()

    def get_task_id(self, frame):
        asyncio = sys.modules.get('asyncio')
        if asyncio is None:
            # If asyncio was not imported, there's nothing to be done
            # (also fixes issue where multiprocessing is imported due
            # to asyncio).
            return None
        while frame is not None:
            if "self" in frame.f_locals:
                self_obj = frame.f_locals["self"]
                if isinstance(self_obj, asyncio.Task):
                    method_name = frame.f_code.co_name
                    if method_name == "_step":
                        return id(self_obj)
            frame = frame.f_back
        return None

    def log_event(self, frame):
        event_time = cur_time() - self.start_time

        # Debug loop iterations
        # if isinstance(self_obj, asyncio.base_events.BaseEventLoop):
        #     if method_name == "_run_once":
        #         print("Loop iteration")

        if not hasattr(frame, "f_back") or frame.f_back is None:
            return

        asyncio = sys.modules.get('asyncio')
        if asyncio is None:
            # If asyncio was not imported, there's nothing to be done
            # (also fixes issue where multiprocessing is imported due
            # to asyncio).
            return

        back = frame.f_back

        if "self" in frame.f_locals:
            self_obj = frame.f_locals["self"]
            if isinstance(self_obj, asyncio.Task):
                method_name = frame.f_code.co_name
                if method_name == "set_result":
                    task_id = id(self_obj)
                    task_name = self.task_mgr.get(str(task_id))
                    send_concurrency_message("asyncio_event", event_time, task_name, task_name, "thread", "stop", frame.f_code.co_filename,
                                 frame.f_lineno, frame)

                method_name = back.f_code.co_name
                if method_name == "__init__":
                    task_id = id(self_obj)
                    task_name = self.task_mgr.get(str(task_id))
                    send_concurrency_message("asyncio_event", event_time, task_name, task_name, "thread", "start", frame.f_code.co_filename,
                                 frame.f_lineno, frame)

            method_name = frame.f_code.co_name
            if isinstance(self_obj, asyncio.Lock):
                if method_name in ("acquire", "release"):
                    task_id = self.get_task_id(frame)
                    task_name = self.task_mgr.get(str(task_id))

                    if method_name == "acquire":
                        if not self_obj._waiters and not self_obj.locked():
                            send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                         method_name + "_begin", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                        if self_obj.locked():
                            method_name += "_begin"
                        else:
                            method_name += "_end"
                    elif method_name == "release":
                        method_name += "_end"

                    send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                 method_name, frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))

            if isinstance(self_obj, asyncio.Queue):
                if method_name in ("put", "get", "_put", "_get"):
                    task_id = self.get_task_id(frame)
                    task_name = self.task_mgr.get(str(task_id))

                    if method_name == "put":
                        send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                     "acquire_begin", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                    elif method_name == "_put":
                        send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                     "acquire_end", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                        send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                     "release", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                    elif method_name == "get":
                        back = frame.f_back
                        if back.f_code.co_name != "send":
                            send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                         "acquire_begin", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                        else:
                            send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                         "acquire_end", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))
                            send_concurrency_message("asyncio_event", event_time, task_name, task_name, "lock",
                                         "release", frame.f_code.co_filename, frame.f_lineno, frame, lock_id=str(id(self_obj)))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_concurrency_analyser/pydevd_thread_wrappers.py <==
from _pydev_bundle._pydev_saved_modules import threading


def wrapper(fun):

    def pydev_after_run_call():
        pass

    def inner(*args, **kwargs):
        fun(*args, **kwargs)
        pydev_after_run_call()

    return inner


def wrap_attr(obj, attr):
    t_save_start = getattr(obj, attr)
    setattr(obj, attr, wrapper(t_save_start))
    obj._pydev_run_patched = True


class ObjectWrapper(object):

    def __init__(self, obj):
        self.wrapped_object = obj
        try:
            import functools
            functools.update_wrapper(self, obj)
        except:
            pass

    def __getattr__(self, attr):
        orig_attr = getattr(self.wrapped_object, attr)  # .__getattribute__(attr)
        if callable(orig_attr):

            def patched_attr(*args, **kwargs):
                self.call_begin(attr)
                result = orig_attr(*args, **kwargs)
                self.call_end(attr)
                if result == self.wrapped_object:
                    return self
                return result

            return patched_attr
        else:
            return orig_attr

    def call_begin(self, attr):
        pass

    def call_end(self, attr):
        pass

    def __enter__(self):
        self.call_begin("__enter__")
        self.wrapped_object.__enter__()
        self.call_end("__enter__")

    def __exit__(self, exc_type, exc_val, exc_tb):
        self.call_begin("__exit__")
        self.wrapped_object.__exit__(exc_type, exc_val, exc_tb)


def factory_wrapper(fun):

    def inner(*args, **kwargs):
        obj = fun(*args, **kwargs)
        return ObjectWrapper(obj)

    return inner


def wrap_threads():
    # TODO: add wrappers for thread and _thread
    # import _thread as mod
    # print("Thread imported")
    # mod.start_new_thread = wrapper(mod.start_new_thread)
    threading.Lock = factory_wrapper(threading.Lock)
    threading.RLock = factory_wrapper(threading.RLock)

    # queue patching
    import queue  # @UnresolvedImport
    queue.Queue = factory_wrapper(queue.Queue)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_console.py <==
'''An helper file for the pydev debugger (REPL) console
'''
import sys
import traceback
from _pydevd_bundle.pydevconsole_code import InteractiveConsole, _EvalAwaitInNewEventLoop
from _pydev_bundle import _pydev_completer
from _pydev_bundle.pydev_console_utils import BaseInterpreterInterface, BaseStdIn
from _pydev_bundle.pydev_imports import Exec
from _pydev_bundle.pydev_override import overrides
from _pydevd_bundle import pydevd_save_locals
from _pydevd_bundle.pydevd_io import IOBuf
from pydevd_tracing import get_exception_traceback_str
from _pydevd_bundle.pydevd_xml import make_valid_xml_value
import inspect
from _pydevd_bundle.pydevd_save_locals import update_globals_and_locals

CONSOLE_OUTPUT = "output"
CONSOLE_ERROR = "error"


#=======================================================================================================================
# ConsoleMessage
#=======================================================================================================================
class ConsoleMessage:
    """Console Messages
    """

    def __init__(self):
        self.more = False
        # List of tuple [('error', 'error_message'), ('message_list', 'output_message')]
        self.console_messages = []

    def add_console_message(self, message_type, message):
        """add messages in the console_messages list
        """
        for m in message.split("\n"):
            if m.strip():
                self.console_messages.append((message_type, m))

    def update_more(self, more):
        """more is set to true if further input is required from the user
        else more is set to false
        """
        self.more = more

    def to_xml(self):
        """Create an XML for console message_list, error and more (true/false)
        <xml>
            <message_list>console message_list</message_list>
            <error>console error</error>
            <more>true/false</more>
        </xml>
        """
        makeValid = make_valid_xml_value

        xml = '<xml><more>%s</more>' % (self.more)

        for message_type, message in self.console_messages:
            xml += '<%s message="%s"></%s>' % (message_type, makeValid(message), message_type)

        xml += '</xml>'

        return xml


#=======================================================================================================================
# _DebugConsoleStdIn
#=======================================================================================================================
class _DebugConsoleStdIn(BaseStdIn):

    @overrides(BaseStdIn.readline)
    def readline(self, *args, **kwargs):
        sys.stderr.write('Warning: Reading from stdin is still not supported in this console.\n')
        return '\n'


#=======================================================================================================================
# DebugConsole
#=======================================================================================================================
class DebugConsole(InteractiveConsole, BaseInterpreterInterface):
    """Wrapper around code.InteractiveConsole, in order to send
    errors and outputs to the debug console
    """

    @overrides(BaseInterpreterInterface.create_std_in)
    def create_std_in(self, *args, **kwargs):
        try:
            if not self.__buffer_output:
                return sys.stdin
        except:
            pass

        return _DebugConsoleStdIn()  # If buffered, raw_input is not supported in this console.

    @overrides(InteractiveConsole.push)
    def push(self, line, frame, buffer_output=True):
        """Change built-in stdout and stderr methods by the
        new custom StdMessage.
        execute the InteractiveConsole.push.
        Change the stdout and stderr back be the original built-ins

        :param buffer_output: if False won't redirect the output.

        Return boolean (True if more input is required else False),
        output_messages and input_messages
        """
        self.__buffer_output = buffer_output
        more = False
        if buffer_output:
            original_stdout = sys.stdout
            original_stderr = sys.stderr
        try:
            try:
                self.frame = frame
                if buffer_output:
                    out = sys.stdout = IOBuf()
                    err = sys.stderr = IOBuf()
                more = self.add_exec(line)
            except Exception:
                exc = get_exception_traceback_str()
                if buffer_output:
                    err.buflist.append("Internal Error: %s" % (exc,))
                else:
                    sys.stderr.write("Internal Error: %s\n" % (exc,))
        finally:
            # Remove frame references.
            self.frame = None
            frame = None
            if buffer_output:
                sys.stdout = original_stdout
                sys.stderr = original_stderr

        if buffer_output:
            return more, out.buflist, err.buflist
        else:
            return more, [], []

    @overrides(BaseInterpreterInterface.do_add_exec)
    def do_add_exec(self, line):
        return InteractiveConsole.push(self, line)

    @overrides(InteractiveConsole.runcode)
    def runcode(self, code):
        """Execute a code object.

        When an exception occurs, self.showtraceback() is called to
        display a traceback.  All exceptions are caught except
        SystemExit, which is reraised.

        A note about KeyboardInterrupt: this exception may occur
        elsewhere in this code, and may not always be caught.  The
        caller should be prepared to deal with it.

        """
        try:
            updated_globals = self.get_namespace()
            initial_globals = updated_globals.copy()

            updated_locals = None

            is_async = False
            if hasattr(inspect, 'CO_COROUTINE'):
                is_async = inspect.CO_COROUTINE & code.co_flags == inspect.CO_COROUTINE

            if is_async:
                t = _EvalAwaitInNewEventLoop(code, updated_globals, updated_locals)
                t.start()
                t.join()

                update_globals_and_locals(updated_globals, initial_globals, self.frame)
                if t.exc:
                    raise t.exc[1].with_traceback(t.exc[2])

            else:
                try:
                    exec(code, updated_globals, updated_locals)
                finally:
                    update_globals_and_locals(updated_globals, initial_globals, self.frame)
        except SystemExit:
            raise
        except:
            # In case sys.excepthook called, use original excepthook #PyDev-877: Debug console freezes with Python 3.5+
            # (showtraceback does it on python 3.5 onwards)
            sys.excepthook = sys.__excepthook__
            try:
                self.showtraceback()
            finally:
                sys.__excepthook__ = sys.excepthook

    def get_namespace(self):
        dbg_namespace = {}
        dbg_namespace.update(self.frame.f_globals)
        dbg_namespace.update(self.frame.f_locals)  # locals later because it has precedence over the actual globals
        return dbg_namespace


#=======================================================================================================================
# InteractiveConsoleCache
#=======================================================================================================================
class InteractiveConsoleCache:

    thread_id = None
    frame_id = None
    interactive_console_instance = None


# Note: On Jython 2.1 we can't use classmethod or staticmethod, so, just make the functions below free-functions.
def get_interactive_console(thread_id, frame_id, frame, console_message):
    """returns the global interactive console.
    interactive console should have been initialized by this time
    :rtype: DebugConsole
    """
    if InteractiveConsoleCache.thread_id == thread_id and InteractiveConsoleCache.frame_id == frame_id:
        return InteractiveConsoleCache.interactive_console_instance

    InteractiveConsoleCache.interactive_console_instance = DebugConsole()
    InteractiveConsoleCache.thread_id = thread_id
    InteractiveConsoleCache.frame_id = frame_id

    console_stacktrace = traceback.extract_stack(frame, limit=1)
    if console_stacktrace:
        current_context = console_stacktrace[0]  # top entry from stacktrace
        context_message = 'File "%s", line %s, in %s' % (current_context[0], current_context[1], current_context[2])
        console_message.add_console_message(CONSOLE_OUTPUT, "[Current context]: %s" % (context_message,))
    return InteractiveConsoleCache.interactive_console_instance


def clear_interactive_console():
    InteractiveConsoleCache.thread_id = None
    InteractiveConsoleCache.frame_id = None
    InteractiveConsoleCache.interactive_console_instance = None


def execute_console_command(frame, thread_id, frame_id, line, buffer_output=True):
    """fetch an interactive console instance from the cache and
    push the received command to the console.

    create and return an instance of console_message
    """
    console_message = ConsoleMessage()

    interpreter = get_interactive_console(thread_id, frame_id, frame, console_message)
    more, output_messages, error_messages = interpreter.push(line, frame, buffer_output)
    console_message.update_more(more)

    for message in output_messages:
        console_message.add_console_message(CONSOLE_OUTPUT, message)

    for message in error_messages:
        console_message.add_console_message(CONSOLE_ERROR, message)

    return console_message


def get_description(frame, thread_id, frame_id, expression):
    console_message = ConsoleMessage()
    interpreter = get_interactive_console(thread_id, frame_id, frame, console_message)
    try:
        interpreter.frame = frame
        return interpreter.getDescription(expression)
    finally:
        interpreter.frame = None


def get_completions(frame, act_tok):
    """ fetch all completions, create xml for the same
    return the completions xml
    """
    return _pydev_completer.generate_completions_as_xml(frame, act_tok)



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_constants.py <==
'''
This module holds the constants used for specifying the states of the debugger.
'''
from __future__ import nested_scopes
import platform
import weakref
import struct
import warnings
import functools
from contextlib import contextmanager

STATE_RUN = 1
STATE_SUSPEND = 2

PYTHON_SUSPEND = 1
DJANGO_SUSPEND = 2
JINJA2_SUSPEND = 3

int_types = (int,)

# types does not include a MethodWrapperType
try:
    MethodWrapperType = type([].__str__)
except:
    MethodWrapperType = None

import sys  # Note: the sys import must be here anyways (others depend on it)

# Preload codecs to avoid imports to them later on which can potentially halt the debugger.
import codecs as _codecs
for _codec in ["ascii", "utf8", "utf-8", "latin1", "latin-1", "idna"]:
    _codecs.lookup(_codec)


class DebugInfoHolder:
    # we have to put it here because it can be set through the command line (so, the
    # already imported references would not have it).

    # General information
    DEBUG_TRACE_LEVEL = 0  # 0 = critical, 1 = info, 2 = debug, 3 = verbose

    PYDEVD_DEBUG_FILE = None


# Any filename that starts with these strings is not traced nor shown to the user.
# In Python 3.7 "<frozen ..." appears multiple times during import and should be ignored for the user.
# In PyPy "<builtin> ..." can appear and should be ignored for the user.
# <attrs is used internally by attrs
# <__array_function__ is used by numpy
IGNORE_BASENAMES_STARTING_WITH = ('<frozen ', '<builtin', '<attrs', '<__array_function__')

# Note: <string> has special heuristics to know whether it should be traced or not (it's part of
# user code when it's the <string> used in python -c and part of the library otherwise).

# Any filename that starts with these strings is considered user (project) code. Note
# that files for which we have a source mapping are also considered as a part of the project.
USER_CODE_BASENAMES_STARTING_WITH = ('<ipython',)

# Any filename that starts with these strings is considered library code (note: checked after USER_CODE_BASENAMES_STARTING_WITH).
LIBRARY_CODE_BASENAMES_STARTING_WITH = ('<',)

IS_CPYTHON = platform.python_implementation() == 'CPython'

# Hold a reference to the original _getframe (because psyco will change that as soon as it's imported)
IS_IRONPYTHON = sys.platform == 'cli'
try:
    get_frame = sys._getframe
    if IS_IRONPYTHON:

        def get_frame():
            try:
                return sys._getframe()
            except ValueError:
                pass

except AttributeError:

    def get_frame():
        raise AssertionError('sys._getframe not available (possible causes: enable -X:Frames on IronPython?)')

# Used to determine the maximum size of each variable passed to eclipse -- having a big value here may make
# the communication slower -- as the variables are being gathered lazily in the latest version of eclipse,
# this value was raised from 200 to 1000.
MAXIMUM_VARIABLE_REPRESENTATION_SIZE = 1000
# Prefix for saving functions return values in locals
RETURN_VALUES_DICT = '__pydevd_ret_val_dict'
GENERATED_LEN_ATTR_NAME = 'len()'

import os

from _pydevd_bundle import pydevd_vm_type

# Constant detects when running on Jython/windows properly later on.
IS_WINDOWS = sys.platform == 'win32'
IS_LINUX = sys.platform in ('linux', 'linux2')
IS_MAC = sys.platform == 'darwin'
IS_WASM = sys.platform == 'emscripten' or sys.platform == 'wasi'

IS_64BIT_PROCESS = sys.maxsize > (2 ** 32)

IS_JYTHON = pydevd_vm_type.get_vm_type() == pydevd_vm_type.PydevdVmType.JYTHON

IS_PYPY = platform.python_implementation() == 'PyPy'

if IS_JYTHON:
    import java.lang.System  # @UnresolvedImport
    IS_WINDOWS = java.lang.System.getProperty("os.name").lower().startswith("windows")

USE_CUSTOM_SYS_CURRENT_FRAMES = not hasattr(sys, '_current_frames') or IS_PYPY
USE_CUSTOM_SYS_CURRENT_FRAMES_MAP = USE_CUSTOM_SYS_CURRENT_FRAMES and (IS_PYPY or IS_IRONPYTHON)

if USE_CUSTOM_SYS_CURRENT_FRAMES:

    # Some versions of Jython don't have it (but we can provide a replacement)
    if IS_JYTHON:
        from java.lang import NoSuchFieldException
        from org.python.core import ThreadStateMapping
        try:
            cachedThreadState = ThreadStateMapping.getDeclaredField('globalThreadStates')  # Dev version
        except NoSuchFieldException:
            cachedThreadState = ThreadStateMapping.getDeclaredField('cachedThreadState')  # Release Jython 2.7.0
        cachedThreadState.accessible = True
        thread_states = cachedThreadState.get(ThreadStateMapping)

        def _current_frames():
            as_array = thread_states.entrySet().toArray()
            ret = {}
            for thread_to_state in as_array:
                thread = thread_to_state.getKey()
                if thread is None:
                    continue
                thread_state = thread_to_state.getValue()
                if thread_state is None:
                    continue

                frame = thread_state.frame
                if frame is None:
                    continue

                ret[thread.getId()] = frame
            return ret

    elif USE_CUSTOM_SYS_CURRENT_FRAMES_MAP:
        constructed_tid_to_last_frame = {}

        # IronPython doesn't have it. Let's use our workaround...
        def _current_frames():
            return constructed_tid_to_last_frame

    else:
        raise RuntimeError('Unable to proceed (sys._current_frames not available in this Python implementation).')
else:
    _current_frames = sys._current_frames

IS_PYTHON_STACKLESS = "stackless" in sys.version.lower()
CYTHON_SUPPORTED = False

python_implementation = platform.python_implementation()
if python_implementation == 'CPython':
    # Only available for CPython!
    CYTHON_SUPPORTED = True

#=======================================================================================================================
# Python 3?
#=======================================================================================================================
IS_PY36_OR_GREATER = sys.version_info >= (3, 6)
IS_PY37_OR_GREATER = sys.version_info >= (3, 7)
IS_PY38_OR_GREATER = sys.version_info >= (3, 8)
IS_PY39_OR_GREATER = sys.version_info >= (3, 9)
IS_PY310_OR_GREATER = sys.version_info >= (3, 10)
IS_PY311_OR_GREATER = sys.version_info >= (3, 11)


def version_str(v):
    return '.'.join((str(x) for x in v[:3])) + ''.join((str(x) for x in v[3:]))


PY_VERSION_STR = version_str(sys.version_info)
try:
    PY_IMPL_VERSION_STR = version_str(sys.implementation.version)
except AttributeError:
    PY_IMPL_VERSION_STR = ''

try:
    PY_IMPL_NAME = sys.implementation.name
except AttributeError:
    PY_IMPL_NAME = ''

ENV_TRUE_LOWER_VALUES = ('yes', 'true', '1')
ENV_FALSE_LOWER_VALUES = ('no', 'false', '0')


def is_true_in_env(env_key):
    if isinstance(env_key, tuple):
        # If a tuple, return True if any of those ends up being true.
        for v in env_key:
            if is_true_in_env(v):
                return True
        return False
    else:
        return os.getenv(env_key, '').lower() in ENV_TRUE_LOWER_VALUES


def as_float_in_env(env_key, default):
    value = os.getenv(env_key)
    if value is None:
        return default
    try:
        return float(value)
    except Exception:
        raise RuntimeError(
            'Error: expected the env variable: %s to be set to a float value. Found: %s' % (
                env_key, value))


def as_int_in_env(env_key, default):
    value = os.getenv(env_key)
    if value is None:
        return default
    try:
        return int(value)
    except Exception:
        raise RuntimeError(
            'Error: expected the env variable: %s to be set to a int value. Found: %s' % (
                env_key, value))


# If true in env, use gevent mode.
SUPPORT_GEVENT = is_true_in_env('GEVENT_SUPPORT')

# Opt-in support to show gevent paused greenlets. False by default because if too many greenlets are
# paused the UI can slow-down (i.e.: if 1000 greenlets are paused, each one would be shown separate
# as a different thread, but if the UI isn't optimized for that the experience is lacking...).
GEVENT_SHOW_PAUSED_GREENLETS = is_true_in_env('GEVENT_SHOW_PAUSED_GREENLETS')

DISABLE_FILE_VALIDATION = is_true_in_env('PYDEVD_DISABLE_FILE_VALIDATION')

GEVENT_SUPPORT_NOT_SET_MSG = os.getenv(
    'GEVENT_SUPPORT_NOT_SET_MSG',
    'It seems that the gevent monkey-patching is being used.\n'
    'Please set an environment variable with:\n'
    'GEVENT_SUPPORT=True\n'
    'to enable gevent support in the debugger.'
)

USE_LIB_COPY = SUPPORT_GEVENT

INTERACTIVE_MODE_AVAILABLE = sys.platform in ('darwin', 'win32') or os.getenv('DISPLAY') is not None

# If true in env, forces cython to be used (raises error if not available).
# If false in env, disables it.
# If not specified, uses default heuristic to determine if it should be loaded.
USE_CYTHON_FLAG = os.getenv('PYDEVD_USE_CYTHON')

if USE_CYTHON_FLAG is not None:
    USE_CYTHON_FLAG = USE_CYTHON_FLAG.lower()
    if USE_CYTHON_FLAG not in ENV_TRUE_LOWER_VALUES and USE_CYTHON_FLAG not in ENV_FALSE_LOWER_VALUES:
        raise RuntimeError('Unexpected value for PYDEVD_USE_CYTHON: %s (enable with one of: %s, disable with one of: %s)' % (
            USE_CYTHON_FLAG, ENV_TRUE_LOWER_VALUES, ENV_FALSE_LOWER_VALUES))

else:
    if not CYTHON_SUPPORTED:
        USE_CYTHON_FLAG = 'no'

# If true in env, forces frame eval to be used (raises error if not available).
# If false in env, disables it.
# If not specified, uses default heuristic to determine if it should be loaded.
PYDEVD_USE_FRAME_EVAL = os.getenv('PYDEVD_USE_FRAME_EVAL', '').lower()

# Values used to determine how much container items will be shown.
# PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS:
#     - Defines how many items will appear initially expanded after which a 'more...' will appear.
#
# PYDEVD_CONTAINER_BUCKET_SIZE
#    - Defines the size of each bucket inside the 'more...' item
#        i.e.: a bucket with size == 2 would show items such as:
#            - [2:4]
#            - [4:6]
#            ...
#
# PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS
#    - Defines the maximum number of items for dicts and sets.
#
PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS = as_int_in_env('PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS', 100)
PYDEVD_CONTAINER_BUCKET_SIZE = as_int_in_env('PYDEVD_CONTAINER_BUCKET_SIZE', 1000)
PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS = as_int_in_env('PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS', 500)
PYDEVD_CONTAINER_NUMPY_MAX_ITEMS = as_int_in_env('PYDEVD_CONTAINER_NUMPY_MAX_ITEMS', 500)

PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING = is_true_in_env('PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING')

# If specified in PYDEVD_IPYTHON_CONTEXT it must be a string with the basename
# and then the name of 2 methods in which the evaluate is done.
PYDEVD_IPYTHON_CONTEXT = ('interactiveshell.py', 'run_code', 'run_ast_nodes')
_ipython_ctx = os.getenv('PYDEVD_IPYTHON_CONTEXT')
if _ipython_ctx:
    PYDEVD_IPYTHON_CONTEXT = tuple(x.strip() for x in _ipython_ctx.split(','))
    assert len(PYDEVD_IPYTHON_CONTEXT) == 3, 'Invalid PYDEVD_IPYTHON_CONTEXT: %s' % (_ipython_ctx,)

# Use to disable loading the lib to set tracing to all threads (default is using heuristics based on where we're running).
LOAD_NATIVE_LIB_FLAG = os.getenv('PYDEVD_LOAD_NATIVE_LIB', '').lower()

LOG_TIME = os.getenv('PYDEVD_LOG_TIME', 'true').lower() in ENV_TRUE_LOWER_VALUES

SHOW_COMPILE_CYTHON_COMMAND_LINE = is_true_in_env('PYDEVD_SHOW_COMPILE_CYTHON_COMMAND_LINE')

LOAD_VALUES_ASYNC = is_true_in_env('PYDEVD_LOAD_VALUES_ASYNC')
DEFAULT_VALUE = "__pydevd_value_async"
ASYNC_EVAL_TIMEOUT_SEC = 60
NEXT_VALUE_SEPARATOR = "__pydev_val__"
BUILTINS_MODULE_NAME = 'builtins'

# Pandas customization.
PANDAS_MAX_ROWS = as_int_in_env('PYDEVD_PANDAS_MAX_ROWS', 60)
PANDAS_MAX_COLS = as_int_in_env('PYDEVD_PANDAS_MAX_COLS', 10)
PANDAS_MAX_COLWIDTH = as_int_in_env('PYDEVD_PANDAS_MAX_COLWIDTH', 50)

# If getting an attribute or computing some value is too slow, let the user know if the given timeout elapses.
PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT = as_float_in_env('PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT', 0.50)

# This timeout is used to track the time to send a message saying that the evaluation
# is taking too long and possible mitigations.
PYDEVD_WARN_EVALUATION_TIMEOUT = as_float_in_env('PYDEVD_WARN_EVALUATION_TIMEOUT', 3.)

# If True in env shows a thread dump when the evaluation times out.
PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT = is_true_in_env('PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT')

# This timeout is used only when the mode that all threads are stopped/resumed at once is used
# (i.e.: multi_threads_single_notification)
#
# In this mode, if some evaluation doesn't finish until this timeout, we notify the user
# and then resume all threads until the evaluation finishes.
#
# A negative value will disable the timeout and a value of 0 will automatically run all threads
# (without any notification) when the evaluation is started and pause all threads when the
# evaluation is finished. A positive value will run run all threads after the timeout
# elapses.
PYDEVD_UNBLOCK_THREADS_TIMEOUT = as_float_in_env('PYDEVD_UNBLOCK_THREADS_TIMEOUT', -1.)

# Timeout to interrupt a thread (so, if some evaluation doesn't finish until this
# timeout, the thread doing the evaluation is interrupted).
# A value <= 0 means this is disabled.
# See: _pydevd_bundle.pydevd_timeout.create_interrupt_this_thread_callback for details
# on how the thread interruption works (there are some caveats related to it).
PYDEVD_INTERRUPT_THREAD_TIMEOUT = as_float_in_env('PYDEVD_INTERRUPT_THREAD_TIMEOUT', -1)

# If PYDEVD_APPLY_PATCHING_TO_HIDE_PYDEVD_THREADS is set to False, the patching to hide pydevd threads won't be applied.
PYDEVD_APPLY_PATCHING_TO_HIDE_PYDEVD_THREADS = os.getenv('PYDEVD_APPLY_PATCHING_TO_HIDE_PYDEVD_THREADS', 'true').lower() in ENV_TRUE_LOWER_VALUES

EXCEPTION_TYPE_UNHANDLED = 'UNHANDLED'
EXCEPTION_TYPE_USER_UNHANDLED = 'USER_UNHANDLED'
EXCEPTION_TYPE_HANDLED = 'HANDLED'

SHOW_DEBUG_INFO_ENV = is_true_in_env(('PYCHARM_DEBUG', 'PYDEV_DEBUG', 'PYDEVD_DEBUG'))

if SHOW_DEBUG_INFO_ENV:
    # show debug info before the debugger start
    DebugInfoHolder.DEBUG_TRACE_LEVEL = 3

DebugInfoHolder.PYDEVD_DEBUG_FILE = os.getenv('PYDEVD_DEBUG_FILE')


def protect_libraries_from_patching():
    """
    In this function we delete some modules from `sys.modules` dictionary and import them again inside
      `_pydev_saved_modules` in order to save their original copies there. After that we can use these
      saved modules within the debugger to protect them from patching by external libraries (e.g. gevent).
    """
    patched = ['threading', 'thread', '_thread', 'time', 'socket', 'queue', 'select',
               'xmlrpclib', 'SimpleXMLRPCServer', 'BaseHTTPServer', 'SocketServer',
               'xmlrpc.client', 'xmlrpc.server', 'http.server', 'socketserver']

    for name in patched:
        try:
            __import__(name)
        except:
            pass

    patched_modules = dict([(k, v) for k, v in sys.modules.items()
                            if k in patched])

    for name in patched_modules:
        del sys.modules[name]

    # import for side effects
    import _pydev_bundle._pydev_saved_modules

    for name in patched_modules:
        sys.modules[name] = patched_modules[name]


if USE_LIB_COPY:
    protect_libraries_from_patching()

from _pydev_bundle._pydev_saved_modules import thread, threading

_fork_safe_locks = []

if IS_JYTHON:

    def ForkSafeLock(rlock=False):
        if rlock:
            return threading.RLock()
        else:
            return threading.Lock()

else:

    class ForkSafeLock(object):
        '''
        A lock which is fork-safe (when a fork is done, `pydevd_constants.after_fork()`
        should be called to reset the locks in the new process to avoid deadlocks
        from a lock which was locked during the fork).

        Note:
            Unlike `threading.Lock` this class is not completely atomic, so, doing:

            lock = ForkSafeLock()
            with lock:
                ...

            is different than using `threading.Lock` directly because the tracing may
            find an additional function call on `__enter__` and on `__exit__`, so, it's
            not recommended to use this in all places, only where the forking may be important
            (so, for instance, the locks on PyDB should not be changed to this lock because
            of that -- and those should all be collected in the new process because PyDB itself
            should be completely cleared anyways).

            It's possible to overcome this limitation by using `ForkSafeLock.acquire` and
            `ForkSafeLock.release` instead of the context manager (as acquire/release are
            bound to the original implementation, whereas __enter__/__exit__ is not due to Python
            limitations).
        '''

        def __init__(self, rlock=False):
            self._rlock = rlock
            self._init()
            _fork_safe_locks.append(weakref.ref(self))

        def __enter__(self):
            return self._lock.__enter__()

        def __exit__(self, exc_type, exc_val, exc_tb):
            return self._lock.__exit__(exc_type, exc_val, exc_tb)

        def _init(self):
            if self._rlock:
                self._lock = threading.RLock()
            else:
                self._lock = thread.allocate_lock()

            self.acquire = self._lock.acquire
            self.release = self._lock.release
            _fork_safe_locks.append(weakref.ref(self))


def after_fork():
    '''
    Must be called after a fork operation (will reset the ForkSafeLock).
    '''
    global _fork_safe_locks
    locks = _fork_safe_locks[:]
    _fork_safe_locks = []
    for lock in locks:
        lock = lock()
        if lock is not None:
            lock._init()


_thread_id_lock = ForkSafeLock()
thread_get_ident = thread.get_ident


def as_str(s):
    assert isinstance(s, str)
    return s


@contextmanager
def filter_all_warnings():
    with warnings.catch_warnings():
        warnings.filterwarnings("ignore")
        yield


def silence_warnings_decorator(func):

    @functools.wraps(func)
    def new_func(*args, **kwargs):
        with filter_all_warnings():
            return func(*args, **kwargs)

    return new_func


def sorted_dict_repr(d):
    s = sorted(d.items(), key=lambda x:str(x[0]))
    return '{' + ', '.join(('%r: %r' % x) for x in s) + '}'


def iter_chars(b):
    # In Python 2, we can iterate bytes or str with individual characters, but Python 3 onwards
    # changed that behavior so that when iterating bytes we actually get ints!
    if isinstance(b, bytes):
        # i.e.: do something as struct.unpack('3c', b)
        return iter(struct.unpack(str(len(b)) + 'c', b))
    return iter(b)


if IS_JYTHON:

    def NO_FTRACE(frame, event, arg):
        return None

else:
    _curr_trace = sys.gettrace()

    # Set a temporary trace which does nothing for us to test (otherwise setting frame.f_trace has no
    # effect).
    def _temp_trace(frame, event, arg):
        return None

    sys.settrace(_temp_trace)

    def _check_ftrace_set_none():
        '''
        Will throw an error when executing a line event
        '''
        sys._getframe().f_trace = None
        _line_event = 1
        _line_event = 2

    try:
        _check_ftrace_set_none()

        def NO_FTRACE(frame, event, arg):
            frame.f_trace = None
            return None

    except TypeError:

        def NO_FTRACE(frame, event, arg):
            # In Python <= 2.6 and <= 3.4, if we're tracing a method, frame.f_trace may not be set
            # to None, it must always be set to a tracing function.
            # See: tests_python.test_tracing_gotchas.test_tracing_gotchas
            #
            # Note: Python 2.7 sometimes works and sometimes it doesn't depending on the minor
            # version because of https://bugs.python.org/issue20041 (although bug reports didn't
            # include the minor version, so, mark for any Python 2.7 as I'm not completely sure
            # the fix in later 2.7 versions is the same one we're dealing with).
            return None

    sys.settrace(_curr_trace)


#=======================================================================================================================
# get_pid
#=======================================================================================================================
def get_pid():
    try:
        return os.getpid()
    except AttributeError:
        try:
            # Jython does not have it!
            import java.lang.management.ManagementFactory  # @UnresolvedImport -- just for jython
            pid = java.lang.management.ManagementFactory.getRuntimeMXBean().getName()
            return pid.replace('@', '_')
        except:
            # ok, no pid available (will be unable to debug multiple processes)
            return '000001'


def clear_cached_thread_id(thread):
    with _thread_id_lock:
        try:
            if thread.__pydevd_id__ != 'console_main':
                # The console_main is a special thread id used in the console and its id should never be reset
                # (otherwise we may no longer be able to get its variables -- see: https://www.brainwy.com/tracker/PyDev/776).
                del thread.__pydevd_id__
        except AttributeError:
            pass


# Don't let threads be collected (so that id(thread) is guaranteed to be unique).
_thread_id_to_thread_found = {}


def _get_or_compute_thread_id_with_lock(thread, is_current_thread):
    with _thread_id_lock:
        # We do a new check with the lock in place just to be sure that nothing changed
        tid = getattr(thread, '__pydevd_id__', None)
        if tid is not None:
            return tid

        _thread_id_to_thread_found[id(thread)] = thread

        # Note: don't use thread.ident because a new thread may have the
        # same id from an old thread.
        pid = get_pid()
        tid = 'pid_%s_id_%s' % (pid, id(thread))

        thread.__pydevd_id__ = tid

    return tid


def get_current_thread_id(thread):
    '''
    Note: the difference from get_current_thread_id to get_thread_id is that
    for the current thread we can get the thread id while the thread.ident
    is still not set in the Thread instance.
    '''
    try:
        # Fast path without getting lock.
        tid = thread.__pydevd_id__
        if tid is None:
            # Fix for https://www.brainwy.com/tracker/PyDev/645
            # if __pydevd_id__ is None, recalculate it... also, use an heuristic
            # that gives us always the same id for the thread (using thread.ident or id(thread)).
            raise AttributeError()
    except AttributeError:
        tid = _get_or_compute_thread_id_with_lock(thread, is_current_thread=True)

    return tid


def get_thread_id(thread):
    try:
        # Fast path without getting lock.
        tid = thread.__pydevd_id__
        if tid is None:
            # Fix for https://www.brainwy.com/tracker/PyDev/645
            # if __pydevd_id__ is None, recalculate it... also, use an heuristic
            # that gives us always the same id for the thread (using thread.ident or id(thread)).
            raise AttributeError()
    except AttributeError:
        tid = _get_or_compute_thread_id_with_lock(thread, is_current_thread=False)

    return tid


def set_thread_id(thread, thread_id):
    with _thread_id_lock:
        thread.__pydevd_id__ = thread_id


#=======================================================================================================================
# Null
#=======================================================================================================================
class Null:
    """
    Gotten from: http://aspn.activestate.com/ASPN/Cookbook/Python/Recipe/68205
    """

    def __init__(self, *args, **kwargs):
        return None

    def __call__(self, *args, **kwargs):
        return self

    def __enter__(self, *args, **kwargs):
        return self

    def __exit__(self, *args, **kwargs):
        return self

    def __getattr__(self, mname):
        if len(mname) > 4 and mname[:2] == '__' and mname[-2:] == '__':
            # Don't pretend to implement special method names.
            raise AttributeError(mname)
        return self

    def __setattr__(self, name, value):
        return self

    def __delattr__(self, name):
        return self

    def __repr__(self):
        return "<Null>"

    def __str__(self):
        return "Null"

    def __len__(self):
        return 0

    def __getitem__(self):
        return self

    def __setitem__(self, *args, **kwargs):
        pass

    def write(self, *args, **kwargs):
        pass

    def __nonzero__(self):
        return 0

    def __iter__(self):
        return iter(())


# Default instance
NULL = Null()


class KeyifyList(object):

    def __init__(self, inner, key):
        self.inner = inner
        self.key = key

    def __len__(self):
        return len(self.inner)

    def __getitem__(self, k):
        return self.key(self.inner[k])


def call_only_once(func):
    '''
    To be used as a decorator

    @call_only_once
    def func():
        print 'Calling func only this time'

    Actually, in PyDev it must be called as:

    func = call_only_once(func) to support older versions of Python.
    '''

    def new_func(*args, **kwargs):
        if not new_func._called:
            new_func._called = True
            return func(*args, **kwargs)

    new_func._called = False
    return new_func


# Protocol where each line is a new message (text is quoted to prevent new lines).
# payload is xml
QUOTED_LINE_PROTOCOL = 'quoted-line'
ARGUMENT_QUOTED_LINE_PROTOCOL = 'protocol-quoted-line'

# Uses http protocol to provide a new message.
# i.e.: Content-Length:xxx\r\n\r\npayload
# payload is xml
HTTP_PROTOCOL = 'http'
ARGUMENT_HTTP_PROTOCOL = 'protocol-http'

# Message is sent without any header.
# payload is json
JSON_PROTOCOL = 'json'
ARGUMENT_JSON_PROTOCOL = 'json-dap'

# Same header as the HTTP_PROTOCOL
# payload is json
HTTP_JSON_PROTOCOL = 'http_json'
ARGUMENT_HTTP_JSON_PROTOCOL = 'json-dap-http'

ARGUMENT_PPID = 'ppid'


class _GlobalSettings:
    protocol = QUOTED_LINE_PROTOCOL


def set_protocol(protocol):
    expected = (HTTP_PROTOCOL, QUOTED_LINE_PROTOCOL, JSON_PROTOCOL, HTTP_JSON_PROTOCOL)
    assert protocol in expected, 'Protocol (%s) should be one of: %s' % (
        protocol, expected)

    _GlobalSettings.protocol = protocol


def get_protocol():
    return _GlobalSettings.protocol


def is_json_protocol():
    return _GlobalSettings.protocol in (JSON_PROTOCOL, HTTP_JSON_PROTOCOL)


class GlobalDebuggerHolder:
    '''
        Holder for the global debugger.
    '''
    global_dbg = None  # Note: don't rename (the name is used in our attach to process)


def get_global_debugger():
    return GlobalDebuggerHolder.global_dbg


GetGlobalDebugger = get_global_debugger  # Backward-compatibility


def set_global_debugger(dbg):
    GlobalDebuggerHolder.global_dbg = dbg


if __name__ == '__main__':
    if Null():
        sys.stdout.write('here\n')



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_custom_frames.py <==
from _pydevd_bundle.pydevd_constants import get_current_thread_id, Null, ForkSafeLock
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame
from _pydev_bundle._pydev_saved_modules import thread, threading
import sys
from _pydev_bundle import pydev_log

DEBUG = False


class CustomFramesContainer:

    # Actual Values initialized later on.
    custom_frames_lock = None  # : :type custom_frames_lock: threading.Lock

    custom_frames = None

    _next_frame_id = None

    _py_db_command_thread_event = None


def custom_frames_container_init():  # Note: no staticmethod on jython 2.1 (so, use free-function)

    CustomFramesContainer.custom_frames_lock = ForkSafeLock()

    # custom_frames can only be accessed if properly locked with custom_frames_lock!
    # Key is a string identifying the frame (as well as the thread it belongs to).
    # Value is a CustomFrame.
    #
    CustomFramesContainer.custom_frames = {}

    # Only to be used in this module
    CustomFramesContainer._next_frame_id = 0

    # This is the event we must set to release an internal process events. It's later set by the actual debugger
    # when we do create the debugger.
    CustomFramesContainer._py_db_command_thread_event = Null()


# Initialize it the first time (it may be reinitialized later on when dealing with a fork).
custom_frames_container_init()


class CustomFrame:

    def __init__(self, name, frame, thread_id):
        # 0 = string with the representation of that frame
        self.name = name

        # 1 = the frame to show
        self.frame = frame

        # 2 = an integer identifying the last time the frame was changed.
        self.mod_time = 0

        # 3 = the thread id of the given frame
        self.thread_id = thread_id


def add_custom_frame(frame, name, thread_id):
    '''
    It's possible to show paused frames by adding a custom frame through this API (it's
    intended to be used for coroutines, but could potentially be used for generators too).

    :param frame:
        The topmost frame to be shown paused when a thread with thread.ident == thread_id is paused.

    :param name:
        The name to be shown for the custom thread in the UI.

    :param thread_id:
        The thread id to which this frame is related (must match thread.ident).

    :return: str
        Returns the custom thread id which will be used to show the given frame paused.
    '''
    with CustomFramesContainer.custom_frames_lock:
        curr_thread_id = get_current_thread_id(threading.current_thread())
        next_id = CustomFramesContainer._next_frame_id = CustomFramesContainer._next_frame_id + 1

        # Note: the frame id kept contains an id and thread information on the thread where the frame was added
        # so that later on we can check if the frame is from the current thread by doing frame_id.endswith('|'+thread_id).
        frame_custom_thread_id = '__frame__:%s|%s' % (next_id, curr_thread_id)
        if DEBUG:
            sys.stderr.write('add_custom_frame: %s (%s) %s %s\n' % (
                frame_custom_thread_id, get_abs_path_real_path_and_base_from_frame(frame)[-1], frame.f_lineno, frame.f_code.co_name))

        CustomFramesContainer.custom_frames[frame_custom_thread_id] = CustomFrame(name, frame, thread_id)
        CustomFramesContainer._py_db_command_thread_event.set()
        return frame_custom_thread_id


def update_custom_frame(frame_custom_thread_id, frame, thread_id, name=None):
    with CustomFramesContainer.custom_frames_lock:
        if DEBUG:
            sys.stderr.write('update_custom_frame: %s\n' % frame_custom_thread_id)
        try:
            old = CustomFramesContainer.custom_frames[frame_custom_thread_id]
            if name is not None:
                old.name = name
            old.mod_time += 1
            old.thread_id = thread_id
        except:
            sys.stderr.write('Unable to get frame to replace: %s\n' % (frame_custom_thread_id,))
            pydev_log.exception()

        CustomFramesContainer._py_db_command_thread_event.set()


def remove_custom_frame(frame_custom_thread_id):
    with CustomFramesContainer.custom_frames_lock:
        if DEBUG:
            sys.stderr.write('remove_custom_frame: %s\n' % frame_custom_thread_id)
        CustomFramesContainer.custom_frames.pop(frame_custom_thread_id, None)
        CustomFramesContainer._py_db_command_thread_event.set()



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_cython_wrapper.py <==
import sys
try:
    try:
        from _pydevd_bundle_ext import pydevd_cython as mod

    except ImportError:
        from _pydevd_bundle import pydevd_cython as mod

except ImportError:
    import struct

    try:
        is_python_64bit = (struct.calcsize('P') == 8)
    except:
        # In Jython this call fails, but this is Ok, we don't support Jython for speedups anyways.
        raise ImportError
    plat = '32'
    if is_python_64bit:
        plat = '64'

    # We also accept things as:
    #
    # _pydevd_bundle.pydevd_cython_win32_27_32
    # _pydevd_bundle.pydevd_cython_win32_34_64
    #
    # to have multiple pre-compiled pyds distributed along the IDE
    # (generated by build_tools/build_binaries_windows.py).

    mod_name = 'pydevd_cython_%s_%s%s_%s' % (sys.platform, sys.version_info[0], sys.version_info[1], plat)
    check_name = '_pydevd_bundle.%s' % (mod_name,)
    mod = getattr(__import__(check_name), mod_name)

# Regardless of how it was found, make sure it's later available as the
# initial name so that the expected types from cython in frame eval
# are valid.
sys.modules['_pydevd_bundle.pydevd_cython'] = mod

trace_dispatch = mod.trace_dispatch

PyDBAdditionalThreadInfo = mod.PyDBAdditionalThreadInfo

set_additional_thread_info = mod.set_additional_thread_info

global_cache_skips = mod.global_cache_skips

global_cache_frame_skips = mod.global_cache_frame_skips

_set_additional_thread_info_lock = mod._set_additional_thread_info_lock

fix_top_level_trace_and_get_trace_func = mod.fix_top_level_trace_and_get_trace_func

version = getattr(mod, 'version', 0)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_daemon_thread.py <==
from _pydev_bundle._pydev_saved_modules import threading
from _pydev_bundle import _pydev_saved_modules
from _pydevd_bundle.pydevd_utils import notify_about_gevent_if_needed
import weakref
from _pydevd_bundle.pydevd_constants import IS_JYTHON, IS_IRONPYTHON, \
    PYDEVD_APPLY_PATCHING_TO_HIDE_PYDEVD_THREADS
from _pydev_bundle.pydev_log import exception as pydev_log_exception
import sys
from _pydev_bundle import pydev_log
import pydevd_tracing
from _pydevd_bundle.pydevd_collect_bytecode_info import iter_instructions

if IS_JYTHON:
    import org.python.core as JyCore  # @UnresolvedImport


class PyDBDaemonThread(threading.Thread):

    def __init__(self, py_db, target_and_args=None):
        '''
        :param target_and_args:
            tuple(func, args, kwargs) if this should be a function and args to run.
            -- Note: use through run_as_pydevd_daemon_thread().
        '''
        threading.Thread.__init__(self)
        notify_about_gevent_if_needed()
        self._py_db = weakref.ref(py_db)
        self._kill_received = False
        mark_as_pydevd_daemon_thread(self)
        self._target_and_args = target_and_args

    @property
    def py_db(self):
        return self._py_db()

    def run(self):
        created_pydb_daemon = self.py_db.created_pydb_daemon_threads
        created_pydb_daemon[self] = 1
        try:
            try:
                if IS_JYTHON and not isinstance(threading.current_thread(), threading._MainThread):
                    # we shouldn't update sys.modules for the main thread, cause it leads to the second importing 'threading'
                    # module, and the new instance of main thread is created
                    ss = JyCore.PySystemState()
                    # Note: Py.setSystemState() affects only the current thread.
                    JyCore.Py.setSystemState(ss)

                self._stop_trace()
                self._on_run()
            except:
                if sys is not None and pydev_log_exception is not None:
                    pydev_log_exception()
        finally:
            del created_pydb_daemon[self]

    def _on_run(self):
        if self._target_and_args is not None:
            target, args, kwargs = self._target_and_args
            target(*args, **kwargs)
        else:
            raise NotImplementedError('Should be reimplemented by: %s' % self.__class__)

    def do_kill_pydev_thread(self):
        if not self._kill_received:
            pydev_log.debug('%s received kill signal', self.name)
            self._kill_received = True

    def _stop_trace(self):
        if self.pydev_do_not_trace:
            pydevd_tracing.SetTrace(None)  # no debugging on this thread


def _collect_load_names(func):
    found_load_names = set()
    for instruction in iter_instructions(func.__code__):
        if instruction.opname in ('LOAD_GLOBAL', 'LOAD_ATTR', 'LOAD_METHOD'):
            found_load_names.add(instruction.argrepr)
    return found_load_names


def _patch_threading_to_hide_pydevd_threads():
    '''
    Patches the needed functions on the `threading` module so that the pydevd threads are hidden.

    Note that we patch the functions __code__ to avoid issues if some code had already imported those
    variables prior to the patching.
    '''
    found_load_names = _collect_load_names(threading.enumerate)
    # i.e.: we'll only apply the patching if the function seems to be what we expect.

    new_threading_enumerate = None

    if found_load_names in (
        {'_active_limbo_lock', '_limbo', '_active', 'values', 'list'},
        {'_active_limbo_lock', '_limbo', '_active', 'values', 'NULL + list'}
        ):
        pydev_log.debug('Applying patching to hide pydevd threads (Py3 version).')

        def new_threading_enumerate():
            with _active_limbo_lock:
                ret = list(_active.values()) + list(_limbo.values())

            return [t for t in ret if not getattr(t, 'is_pydev_daemon_thread', False)]

    elif found_load_names == set(('_active_limbo_lock', '_limbo', '_active', 'values')):
        pydev_log.debug('Applying patching to hide pydevd threads (Py2 version).')

        def new_threading_enumerate():
            with _active_limbo_lock:
                ret = _active.values() + _limbo.values()

            return [t for t in ret if not getattr(t, 'is_pydev_daemon_thread', False)]

    else:
        pydev_log.info('Unable to hide pydevd threads. Found names in threading.enumerate: %s', found_load_names)

    if new_threading_enumerate is not None:

        def pydevd_saved_threading_enumerate():
            with threading._active_limbo_lock:
                return list(threading._active.values()) + list(threading._limbo.values())

        _pydev_saved_modules.pydevd_saved_threading_enumerate = pydevd_saved_threading_enumerate

        threading.enumerate.__code__ = new_threading_enumerate.__code__

        # We also need to patch the active count (to match what we have in the enumerate).
        def new_active_count():
            # Note: as this will be executed in the `threading` module, `enumerate` will
            # actually be threading.enumerate.
            return len(enumerate())

        threading.active_count.__code__ = new_active_count.__code__

        # When shutting down, Python (on some versions) may do something as:
        #
        # def _pickSomeNonDaemonThread():
        #     for t in enumerate():
        #         if not t.daemon and t.is_alive():
        #             return t
        #     return None
        #
        # But in this particular case, we do want threads with `is_pydev_daemon_thread` to appear
        # explicitly due to the pydevd `CheckAliveThread` (because we want the shutdown to wait on it).
        # So, it can't rely on the `enumerate` for that anymore as it's patched to not return pydevd threads.
        if hasattr(threading, '_pickSomeNonDaemonThread'):

            def new_pick_some_non_daemon_thread():
                with _active_limbo_lock:
                    # Ok for py2 and py3.
                    threads = list(_active.values()) + list(_limbo.values())

                for t in threads:
                    if not t.daemon and t.is_alive():
                        return t
                return None

            threading._pickSomeNonDaemonThread.__code__ = new_pick_some_non_daemon_thread.__code__


_patched_threading_to_hide_pydevd_threads = False


def mark_as_pydevd_daemon_thread(thread):
    if not IS_JYTHON and not IS_IRONPYTHON and PYDEVD_APPLY_PATCHING_TO_HIDE_PYDEVD_THREADS:
        global _patched_threading_to_hide_pydevd_threads
        if not _patched_threading_to_hide_pydevd_threads:
            # When we mark the first thread as a pydevd daemon thread, we also change the threading
            # functions to hide pydevd threads.
            # Note: we don't just "hide" the pydevd threads from the threading module by not using it
            # (i.e.: just using the `thread.start_new_thread` instead of `threading.Thread`)
            # because there's 1 thread (the `CheckAliveThread`) which is a pydevd thread but
            # isn't really a daemon thread (so, we need CPython to wait on it for shutdown,
            # in which case it needs to be in `threading` and the patching would be needed anyways).
            _patched_threading_to_hide_pydevd_threads = True
            try:
                _patch_threading_to_hide_pydevd_threads()
            except:
                pydev_log.exception('Error applying patching to hide pydevd threads.')

    thread.pydev_do_not_trace = True
    thread.is_pydev_daemon_thread = True
    thread.daemon = True


def run_as_pydevd_daemon_thread(py_db, func, *args, **kwargs):
    '''
    Runs a function as a pydevd daemon thread (without any tracing in place).
    '''
    t = PyDBDaemonThread(py_db, target_and_args=(func, args, kwargs))
    t.name = '%s (pydevd daemon thread)' % (func.__name__,)
    t.start()
    return t


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_defaults.py <==
'''
This module holds the customization settings for the debugger.
'''

from _pydevd_bundle.pydevd_constants import QUOTED_LINE_PROTOCOL
from _pydev_bundle import pydev_log
import sys


class PydevdCustomization(object):
    DEFAULT_PROTOCOL: str = QUOTED_LINE_PROTOCOL

    # Debug mode may be set to 'debugpy-dap'.
    #
    # In 'debugpy-dap' mode the following settings are done to PyDB:
    #
    # py_db.skip_suspend_on_breakpoint_exception = (BaseException,)
    # py_db.skip_print_breakpoint_exception = (NameError,)
    # py_db.multi_threads_single_notification = True
    DEBUG_MODE: str = ''

    # This may be a <sys_path_entry>;<module_name> to be pre-imported
    # Something as: 'c:/temp/foo;my_module.bar'
    #
    # What's done in this case is something as:
    #
    # sys.path.insert(0, <sys_path_entry>)
    # try:
    #     import <module_name>
    # finally:
    #     del sys.path[0]
    #
    # If the pre-import fails an output message is
    # sent (but apart from that debugger execution
    # should continue).
    PREIMPORT: str = ''


def on_pydb_init(py_db):
    if PydevdCustomization.DEBUG_MODE == 'debugpy-dap':
        pydev_log.debug('Apply debug mode: debugpy-dap')
        py_db.skip_suspend_on_breakpoint_exception = (BaseException,)
        py_db.skip_print_breakpoint_exception = (NameError,)
        py_db.multi_threads_single_notification = True
    elif not PydevdCustomization.DEBUG_MODE:
        pydev_log.debug('Apply debug mode: default')
    else:
        pydev_log.debug('WARNING: unknown debug mode: %s', PydevdCustomization.DEBUG_MODE)

    if PydevdCustomization.PREIMPORT:
        pydev_log.debug('Preimport: %s', PydevdCustomization.PREIMPORT)
        try:
            sys_path_entry, module_name = PydevdCustomization.PREIMPORT.rsplit(';', maxsplit=1)
        except Exception:
            pydev_log.exception("Expected ';' in %s" % (PydevdCustomization.PREIMPORT,))
        else:
            try:
                sys.path.insert(0, sys_path_entry)
                try:
                    __import__(module_name)
                finally:
                    sys.path.remove(sys_path_entry)
            except Exception:
                pydev_log.exception(
                    "Error importing %s (with sys.path entry: %s)" % (module_name, sys_path_entry))



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_dont_trace.py <==
'''
Support for a tag that allows skipping over functions while debugging.
'''
import linecache
import re

# To suppress tracing a method, add the tag @DontTrace
# to a comment either preceding or on the same line as
# the method definition
#
# E.g.:
# #@DontTrace
# def test1():
#     pass
#
#  ... or ...
#
# def test2(): #@DontTrace
#     pass
DONT_TRACE_TAG = '@DontTrace'

# Regular expression to match a decorator (at the beginning
# of a line).
RE_DECORATOR = re.compile(r'^\s*@')

# Mapping from code object to bool.
# If the key exists, the value is the cached result of should_trace_hook
_filename_to_ignored_lines = {}


def default_should_trace_hook(frame, absolute_filename):
    '''
    Return True if this frame should be traced, False if tracing should be blocked.
    '''
    # First, check whether this code object has a cached value
    ignored_lines = _filename_to_ignored_lines.get(absolute_filename)
    if ignored_lines is None:
        # Now, look up that line of code and check for a @DontTrace
        # preceding or on the same line as the method.
        # E.g.:
        # #@DontTrace
        # def test():
        #     pass
        #  ... or ...
        # def test(): #@DontTrace
        #     pass
        ignored_lines = {}
        lines = linecache.getlines(absolute_filename)
        for i_line, line in enumerate(lines):
            j = line.find('#')
            if j >= 0:
                comment = line[j:]
                if DONT_TRACE_TAG in comment:
                    ignored_lines[i_line] = 1

                    # Note: when it's found in the comment, mark it up and down for the decorator lines found.
                    k = i_line - 1
                    while k >= 0:
                        if RE_DECORATOR.match(lines[k]):
                            ignored_lines[k] = 1
                            k -= 1
                        else:
                            break

                    k = i_line + 1
                    while k <= len(lines):
                        if RE_DECORATOR.match(lines[k]):
                            ignored_lines[k] = 1
                            k += 1
                        else:
                            break

        _filename_to_ignored_lines[absolute_filename] = ignored_lines

    func_line = frame.f_code.co_firstlineno - 1  # co_firstlineno is 1-based, so -1 is needed
    return not (
        func_line - 1 in ignored_lines or  # -1 to get line before method
        func_line in ignored_lines)  # method line


should_trace_hook = None


def clear_trace_filter_cache():
    '''
    Clear the trace filter cache.
    Call this after reloading.
    '''
    global should_trace_hook
    try:
        # Need to temporarily disable a hook because otherwise
        # _filename_to_ignored_lines.clear() will never complete.
        old_hook = should_trace_hook
        should_trace_hook = None

        # Clear the linecache
        linecache.clearcache()
        _filename_to_ignored_lines.clear()

    finally:
        should_trace_hook = old_hook


def trace_filter(mode):
    '''
    Set the trace filter mode.

    mode: Whether to enable the trace hook.
      True: Trace filtering on (skipping methods tagged @DontTrace)
      False: Trace filtering off (trace methods tagged @DontTrace)
      None/default: Toggle trace filtering.
    '''
    global should_trace_hook
    if mode is None:
        mode = should_trace_hook is None

    if mode:
        should_trace_hook = default_should_trace_hook
    else:
        should_trace_hook = None

    return mode



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_dont_trace_files.py <==
# Important: Autogenerated file.

# DO NOT edit manually!
# DO NOT edit manually!

LIB_FILE = 1
PYDEV_FILE = 2

DONT_TRACE_DIRS = {
    '_pydev_bundle': PYDEV_FILE,
    '_pydev_runfiles': PYDEV_FILE,
    '_pydevd_bundle': PYDEV_FILE,
    '_pydevd_frame_eval': PYDEV_FILE,
    'pydev_ipython': PYDEV_FILE,
    'pydev_sitecustomize': PYDEV_FILE,
    'pydevd_attach_to_process': PYDEV_FILE,
    'pydevd_concurrency_analyser': PYDEV_FILE,
    'pydevd_plugins': PYDEV_FILE,
    'test_pydevd_reload': PYDEV_FILE,
}

DONT_TRACE = {
    # commonly used things from the stdlib that we don't want to trace
    'Queue.py':LIB_FILE,
    'queue.py':LIB_FILE,
    'socket.py':LIB_FILE,
    'weakref.py':LIB_FILE,
    '_weakrefset.py':LIB_FILE,
    'linecache.py':LIB_FILE,
    'threading.py':LIB_FILE,
    'dis.py':LIB_FILE,

    # things from pydev that we don't want to trace
    '__main__pydevd_gen_debug_adapter_protocol.py': PYDEV_FILE,
    '_pydev_calltip_util.py': PYDEV_FILE,
    '_pydev_completer.py': PYDEV_FILE,
    '_pydev_execfile.py': PYDEV_FILE,
    '_pydev_filesystem_encoding.py': PYDEV_FILE,
    '_pydev_getopt.py': PYDEV_FILE,
    '_pydev_imports_tipper.py': PYDEV_FILE,
    '_pydev_jy_imports_tipper.py': PYDEV_FILE,
    '_pydev_log.py': PYDEV_FILE,
    '_pydev_saved_modules.py': PYDEV_FILE,
    '_pydev_sys_patch.py': PYDEV_FILE,
    '_pydev_tipper_common.py': PYDEV_FILE,
    'django_debug.py': PYDEV_FILE,
    'jinja2_debug.py': PYDEV_FILE,
    'pycompletionserver.py': PYDEV_FILE,
    'pydev_app_engine_debug_startup.py': PYDEV_FILE,
    'pydev_console_utils.py': PYDEV_FILE,
    'pydev_import_hook.py': PYDEV_FILE,
    'pydev_imports.py': PYDEV_FILE,
    'pydev_ipython_console.py': PYDEV_FILE,
    'pydev_ipython_console_011.py': PYDEV_FILE,
    'pydev_is_thread_alive.py': PYDEV_FILE,
    'pydev_localhost.py': PYDEV_FILE,
    'pydev_log.py': PYDEV_FILE,
    'pydev_monkey.py': PYDEV_FILE,
    'pydev_monkey_qt.py': PYDEV_FILE,
    'pydev_override.py': PYDEV_FILE,
    'pydev_run_in_console.py': PYDEV_FILE,
    'pydev_runfiles.py': PYDEV_FILE,
    'pydev_runfiles_coverage.py': PYDEV_FILE,
    'pydev_runfiles_nose.py': PYDEV_FILE,
    'pydev_runfiles_parallel.py': PYDEV_FILE,
    'pydev_runfiles_parallel_client.py': PYDEV_FILE,
    'pydev_runfiles_pytest2.py': PYDEV_FILE,
    'pydev_runfiles_unittest.py': PYDEV_FILE,
    'pydev_runfiles_xml_rpc.py': PYDEV_FILE,
    'pydev_umd.py': PYDEV_FILE,
    'pydev_versioncheck.py': PYDEV_FILE,
    'pydevconsole.py': PYDEV_FILE,
    'pydevconsole_code.py': PYDEV_FILE,
    'pydevd.py': PYDEV_FILE,
    'pydevd_additional_thread_info.py': PYDEV_FILE,
    'pydevd_additional_thread_info_regular.py': PYDEV_FILE,
    'pydevd_api.py': PYDEV_FILE,
    'pydevd_base_schema.py': PYDEV_FILE,
    'pydevd_breakpoints.py': PYDEV_FILE,
    'pydevd_bytecode_utils.py': PYDEV_FILE,
    'pydevd_code_to_source.py': PYDEV_FILE,
    'pydevd_collect_bytecode_info.py': PYDEV_FILE,
    'pydevd_comm.py': PYDEV_FILE,
    'pydevd_comm_constants.py': PYDEV_FILE,
    'pydevd_command_line_handling.py': PYDEV_FILE,
    'pydevd_concurrency_logger.py': PYDEV_FILE,
    'pydevd_console.py': PYDEV_FILE,
    'pydevd_constants.py': PYDEV_FILE,
    'pydevd_custom_frames.py': PYDEV_FILE,
    'pydevd_cython_wrapper.py': PYDEV_FILE,
    'pydevd_daemon_thread.py': PYDEV_FILE,
    'pydevd_defaults.py': PYDEV_FILE,
    'pydevd_dont_trace.py': PYDEV_FILE,
    'pydevd_dont_trace_files.py': PYDEV_FILE,
    'pydevd_exec2.py': PYDEV_FILE,
    'pydevd_extension_api.py': PYDEV_FILE,
    'pydevd_extension_utils.py': PYDEV_FILE,
    'pydevd_file_utils.py': PYDEV_FILE,
    'pydevd_filtering.py': PYDEV_FILE,
    'pydevd_frame.py': PYDEV_FILE,
    'pydevd_frame_eval_cython_wrapper.py': PYDEV_FILE,
    'pydevd_frame_eval_main.py': PYDEV_FILE,
    'pydevd_frame_tracing.py': PYDEV_FILE,
    'pydevd_frame_utils.py': PYDEV_FILE,
    'pydevd_gevent_integration.py': PYDEV_FILE,
    'pydevd_helpers.py': PYDEV_FILE,
    'pydevd_import_class.py': PYDEV_FILE,
    'pydevd_io.py': PYDEV_FILE,
    'pydevd_json_debug_options.py': PYDEV_FILE,
    'pydevd_line_validation.py': PYDEV_FILE,
    'pydevd_modify_bytecode.py': PYDEV_FILE,
    'pydevd_net_command.py': PYDEV_FILE,
    'pydevd_net_command_factory_json.py': PYDEV_FILE,
    'pydevd_net_command_factory_xml.py': PYDEV_FILE,
    'pydevd_plugin_numpy_types.py': PYDEV_FILE,
    'pydevd_plugin_pandas_types.py': PYDEV_FILE,
    'pydevd_plugin_utils.py': PYDEV_FILE,
    'pydevd_plugins_django_form_str.py': PYDEV_FILE,
    'pydevd_process_net_command.py': PYDEV_FILE,
    'pydevd_process_net_command_json.py': PYDEV_FILE,
    'pydevd_referrers.py': PYDEV_FILE,
    'pydevd_reload.py': PYDEV_FILE,
    'pydevd_resolver.py': PYDEV_FILE,
    'pydevd_runpy.py': PYDEV_FILE,
    'pydevd_safe_repr.py': PYDEV_FILE,
    'pydevd_save_locals.py': PYDEV_FILE,
    'pydevd_schema.py': PYDEV_FILE,
    'pydevd_schema_log.py': PYDEV_FILE,
    'pydevd_signature.py': PYDEV_FILE,
    'pydevd_source_mapping.py': PYDEV_FILE,
    'pydevd_stackless.py': PYDEV_FILE,
    'pydevd_suspended_frames.py': PYDEV_FILE,
    'pydevd_thread_lifecycle.py': PYDEV_FILE,
    'pydevd_thread_wrappers.py': PYDEV_FILE,
    'pydevd_timeout.py': PYDEV_FILE,
    'pydevd_trace_api.py': PYDEV_FILE,
    'pydevd_trace_dispatch.py': PYDEV_FILE,
    'pydevd_trace_dispatch_regular.py': PYDEV_FILE,
    'pydevd_traceproperty.py': PYDEV_FILE,
    'pydevd_tracing.py': PYDEV_FILE,
    'pydevd_utils.py': PYDEV_FILE,
    'pydevd_vars.py': PYDEV_FILE,
    'pydevd_vm_type.py': PYDEV_FILE,
    'pydevd_xml.py': PYDEV_FILE,
}

# if we try to trace io.py it seems it can get halted (see http://bugs.python.org/issue4716)
DONT_TRACE['io.py'] = LIB_FILE

# Don't trace common encodings too
DONT_TRACE['cp1252.py'] = LIB_FILE
DONT_TRACE['utf_8.py'] = LIB_FILE
DONT_TRACE['codecs.py'] = LIB_FILE


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_exec2.py <==
def Exec(exp, global_vars, local_vars=None):
    if local_vars is not None:
        exec(exp, global_vars, local_vars)
    else:
        exec(exp, global_vars)

==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_extension_api.py <==
import abc
from typing import Any


# borrowed from from six
def _with_metaclass(meta, *bases):
    """Create a base class with a metaclass."""

    class metaclass(meta):

        def __new__(cls, name, this_bases, d):
            return meta(name, bases, d)

    return type.__new__(metaclass, 'temporary_class', (), {})


# =======================================================================================================================
# AbstractResolver
# =======================================================================================================================
class _AbstractResolver(_with_metaclass(abc.ABCMeta)):
    """
    This class exists only for documentation purposes to explain how to create a resolver.

    Some examples on how to resolve things:
    - list: get_dictionary could return a dict with index->item and use the index to resolve it later
    - set: get_dictionary could return a dict with id(object)->object and reiterate in that array to resolve it later
    - arbitrary instance: get_dictionary could return dict with attr_name->attr and use getattr to resolve it later
    """

    @abc.abstractmethod
    def resolve(self, var, attribute):
        """
        In this method, we'll resolve some child item given the string representation of the item in the key
        representing the previously asked dictionary.

        :param var: this is the actual variable to be resolved.
        :param attribute: this is the string representation of a key previously returned in get_dictionary.
        """
        raise NotImplementedError

    @abc.abstractmethod
    def get_dictionary(self, var):
        """
        :param var: this is the variable that should have its children gotten.

        :return: a dictionary where each pair key, value should be shown to the user as children items
        in the variables view for the given var.
        """
        raise NotImplementedError


class _AbstractProvider(_with_metaclass(abc.ABCMeta)):

    @abc.abstractmethod
    def can_provide(self, type_object, type_name):
        raise NotImplementedError

# =======================================================================================================================
# API CLASSES:
# =======================================================================================================================


class TypeResolveProvider(_AbstractResolver, _AbstractProvider):
    """
    Implement this in an extension to provide a custom resolver, see _AbstractResolver
    """


class StrPresentationProvider(_AbstractProvider):
    """
    Implement this in an extension to provide a str presentation for a type
    """

    def get_str_in_context(self, val: Any, context: str):
        '''
        :param val:
            This is the object for which we want a string representation.

        :param context:
            This is the context in which the variable is being requested. Valid values:
                "watch",
                "repl",
                "hover",
                "clipboard"

        :note: this method is not required (if it's not available, get_str is called directly,
               so, it's only needed if the string representation needs to be converted based on
               the context).
        '''
        return self.get_str(val)

    @abc.abstractmethod
    def get_str(self, val):
        raise NotImplementedError


class DebuggerEventHandler(_with_metaclass(abc.ABCMeta)):
    """
    Implement this to receive lifecycle events from the debugger
    """

    def on_debugger_modules_loaded(self, **kwargs):
        """
        This method invoked after all debugger modules are loaded. Useful for importing and/or patching debugger
        modules at a safe time
        :param kwargs: This is intended to be flexible dict passed from the debugger.
        Currently passes the debugger version
        """


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_extension_utils.py <==
import pkgutil
import sys
from _pydev_bundle import pydev_log
try:
    import pydevd_plugins.extensions as extensions
except:
    pydev_log.exception()
    extensions = None


class ExtensionManager(object):

    def __init__(self):
        self.loaded_extensions = None
        self.type_to_instance = {}

    def _load_modules(self):
        self.loaded_extensions = []
        if extensions:
            for module_loader, name, ispkg in pkgutil.walk_packages(extensions.__path__,
                                                                    extensions.__name__ + '.'):
                mod_name = name.split('.')[-1]
                if not ispkg and mod_name.startswith('pydevd_plugin'):
                    try:
                        __import__(name)
                        module = sys.modules[name]
                        self.loaded_extensions.append(module)
                    except ImportError:
                        pydev_log.critical('Unable to load extension: %s', name)

    def _ensure_loaded(self):
        if self.loaded_extensions is None:
            self._load_modules()

    def _iter_attr(self):
        for extension in self.loaded_extensions:
            dunder_all = getattr(extension, '__all__', None)
            for attr_name in dir(extension):
                if not attr_name.startswith('_'):
                    if dunder_all is None or attr_name in dunder_all:
                        yield attr_name, getattr(extension, attr_name)

    def get_extension_classes(self, extension_type):
        self._ensure_loaded()
        if extension_type in self.type_to_instance:
            return self.type_to_instance[extension_type]
        handlers = self.type_to_instance.setdefault(extension_type, [])
        for attr_name, attr in self._iter_attr():
            if isinstance(attr, type) and issubclass(attr, extension_type) and attr is not extension_type:
                try:
                    handlers.append(attr())
                except:
                    pydev_log.exception('Unable to load extension class: %s', attr_name)
        return handlers


EXTENSION_MANAGER_INSTANCE = ExtensionManager()


def extensions_of_type(extension_type):
    """

    :param T extension_type:  The type of the extension hook
    :rtype: list[T]
    """
    return EXTENSION_MANAGER_INSTANCE.get_extension_classes(extension_type)



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_filtering.py <==
import fnmatch
import glob
import os.path
import sys

from _pydev_bundle import pydev_log
import pydevd_file_utils
import json
from collections import namedtuple
from _pydev_bundle._pydev_saved_modules import threading
from pydevd_file_utils import normcase
from _pydevd_bundle.pydevd_constants import USER_CODE_BASENAMES_STARTING_WITH, \
    LIBRARY_CODE_BASENAMES_STARTING_WITH, IS_PYPY, IS_WINDOWS
from _pydevd_bundle import pydevd_constants

ExcludeFilter = namedtuple('ExcludeFilter', 'name, exclude, is_path')


def _convert_to_str_and_clear_empty(roots):
    new_roots = []
    for root in roots:
        assert isinstance(root, str), '%s not str (found: %s)' % (root, type(root))
        if root:
            new_roots.append(root)
    return new_roots


def _check_matches(patterns, paths):
    if not patterns and not paths:
        # Matched to the end.
        return True

    if (not patterns and paths) or (patterns and not paths):
        return False

    pattern = normcase(patterns[0])
    path = normcase(paths[0])

    if not glob.has_magic(pattern):

        if pattern != path:
            return False

    elif pattern == '**':
        if len(patterns) == 1:
            return True  # if ** is the last one it matches anything to the right.

        for i in range(len(paths)):
            # Recursively check the remaining patterns as the
            # current pattern could match any number of paths.
            if _check_matches(patterns[1:], paths[i:]):
                return True

    elif not fnmatch.fnmatch(path, pattern):
        # Current part doesn't match.
        return False

    return _check_matches(patterns[1:], paths[1:])


def glob_matches_path(path, pattern, sep=os.sep, altsep=os.altsep):
    if altsep:
        pattern = pattern.replace(altsep, sep)
        path = path.replace(altsep, sep)

    drive = ''
    if len(path) > 1 and path[1] == ':':
        drive, path = path[0], path[2:]

    if drive and len(pattern) > 1:
        if pattern[1] == ':':
            if drive.lower() != pattern[0].lower():
                return False
            pattern = pattern[2:]

    patterns = pattern.split(sep)
    paths = path.split(sep)
    if paths:
        if paths[0] == '':
            paths = paths[1:]
    if patterns:
        if patterns[0] == '':
            patterns = patterns[1:]

    return _check_matches(patterns, paths)


class FilesFiltering(object):
    '''
    Note: calls at FilesFiltering are uncached.

    The actual API used should be through PyDB.
    '''

    def __init__(self):
        self._exclude_filters = []
        self._project_roots = []
        self._library_roots = []

        # Filter out libraries?
        self._use_libraries_filter = False
        self.require_module = False  # True if some exclude filter filters by the module.

        self.set_use_libraries_filter(os.getenv('PYDEVD_FILTER_LIBRARIES') is not None)

        project_roots = os.getenv('IDE_PROJECT_ROOTS', None)
        if project_roots is not None:
            project_roots = project_roots.split(os.pathsep)
        else:
            project_roots = []
        self.set_project_roots(project_roots)

        library_roots = os.getenv('LIBRARY_ROOTS', None)
        if library_roots is not None:
            library_roots = library_roots.split(os.pathsep)
        else:
            library_roots = self._get_default_library_roots()
        self.set_library_roots(library_roots)

        # Stepping filters.
        pydevd_filters = os.getenv('PYDEVD_FILTERS', '')
        # To filter out it's something as: {'**/not_my_code/**': True}
        if pydevd_filters:
            pydev_log.debug("PYDEVD_FILTERS %s", (pydevd_filters,))
            if pydevd_filters.startswith('{'):
                # dict(glob_pattern (str) -> exclude(True or False))
                exclude_filters = []
                for key, val in json.loads(pydevd_filters).items():
                    exclude_filters.append(ExcludeFilter(key, val, True))
                self._exclude_filters = exclude_filters
            else:
                # A ';' separated list of strings with globs for the
                # list of excludes.
                filters = pydevd_filters.split(';')
                new_filters = []
                for new_filter in filters:
                    if new_filter.strip():
                        new_filters.append(ExcludeFilter(new_filter.strip(), True, True))
                self._exclude_filters = new_filters

    @classmethod
    def _get_default_library_roots(cls):
        pydev_log.debug("Collecting default library roots.")
        # Provide sensible defaults if not in env vars.
        import site

        roots = []

        try:
            import sysconfig  # Python 2.7 onwards only.
        except ImportError:
            pass
        else:
            for path_name in set(('stdlib', 'platstdlib', 'purelib', 'platlib')) & set(sysconfig.get_path_names()):
                roots.append(sysconfig.get_path(path_name))

        # Make sure we always get at least the standard library location (based on the `os` and
        # `threading` modules -- it's a bit weird that it may be different on the ci, but it happens).
        roots.append(os.path.dirname(os.__file__))
        roots.append(os.path.dirname(threading.__file__))
        if IS_PYPY:
            # On PyPy 3.6 (7.3.1) it wrongly says that sysconfig.get_path('stdlib') is
            # <install>/lib-pypy when the installed version is <install>/lib_pypy.
            try:
                import _pypy_wait
            except ImportError:
                pydev_log.debug("Unable to import _pypy_wait on PyPy when collecting default library roots.")
            else:
                pypy_lib_dir = os.path.dirname(_pypy_wait.__file__)
                pydev_log.debug("Adding %s to default library roots.", pypy_lib_dir)
                roots.append(pypy_lib_dir)

        if hasattr(site, 'getusersitepackages'):
            site_paths = site.getusersitepackages()
            if isinstance(site_paths, (list, tuple)):
                for site_path in site_paths:
                    roots.append(site_path)
            else:
                roots.append(site_paths)

        if hasattr(site, 'getsitepackages'):
            site_paths = site.getsitepackages()
            if isinstance(site_paths, (list, tuple)):
                for site_path in site_paths:
                    roots.append(site_path)
            else:
                roots.append(site_paths)

        for path in sys.path:
            if os.path.exists(path) and os.path.basename(path) in ('site-packages', 'pip-global'):
                roots.append(path)

        # On WASM some of the roots may not exist, filter those out.
        roots = [path for path in roots if path is not None]
        roots.extend([os.path.realpath(path) for path in roots])

        return sorted(set(roots))

    def _fix_roots(self, roots):
        roots = _convert_to_str_and_clear_empty(roots)
        new_roots = []
        for root in roots:
            path = self._absolute_normalized_path(root)
            if pydevd_constants.IS_WINDOWS:
                new_roots.append(path + '\\')
            else:
                new_roots.append(path + '/')
        return new_roots

    def _absolute_normalized_path(self, filename):
        '''
        Provides a version of the filename that's absolute and normalized.
        '''
        return normcase(pydevd_file_utils.absolute_path(filename))

    def set_project_roots(self, project_roots):
        self._project_roots = self._fix_roots(project_roots)
        pydev_log.debug("IDE_PROJECT_ROOTS %s\n" % project_roots)

    def _get_project_roots(self):
        return self._project_roots

    def set_library_roots(self, roots):
        self._library_roots = self._fix_roots(roots)
        pydev_log.debug("LIBRARY_ROOTS %s\n" % roots)

    def _get_library_roots(self):
        return self._library_roots

    def in_project_roots(self, received_filename):
        '''
        Note: don't call directly. Use PyDb.in_project_scope (there's no caching here and it doesn't
        handle all possibilities for knowing whether a project is actually in the scope, it
        just handles the heuristics based on the absolute_normalized_filename without the actual frame).
        '''
        DEBUG = False

        if received_filename.startswith(USER_CODE_BASENAMES_STARTING_WITH):
            if DEBUG:
                pydev_log.debug('In in_project_roots - user basenames - starts with %s (%s)', received_filename, USER_CODE_BASENAMES_STARTING_WITH)
            return True

        if received_filename.startswith(LIBRARY_CODE_BASENAMES_STARTING_WITH):
            if DEBUG:
                pydev_log.debug('Not in in_project_roots - library basenames - starts with %s (%s)', received_filename, LIBRARY_CODE_BASENAMES_STARTING_WITH)
            return False

        project_roots = self._get_project_roots()  # roots are absolute/normalized.

        absolute_normalized_filename = self._absolute_normalized_path(received_filename)
        absolute_normalized_filename_as_dir = absolute_normalized_filename + ('\\' if IS_WINDOWS else '/')

        found_in_project = []
        for root in project_roots:
            if root and (absolute_normalized_filename.startswith(root) or root == absolute_normalized_filename_as_dir):
                if DEBUG:
                    pydev_log.debug('In project: %s (%s)', absolute_normalized_filename, root)
                found_in_project.append(root)

        found_in_library = []
        library_roots = self._get_library_roots()
        for root in library_roots:
            if root and (absolute_normalized_filename.startswith(root) or root == absolute_normalized_filename_as_dir):
                found_in_library.append(root)
                if DEBUG:
                    pydev_log.debug('In library: %s (%s)', absolute_normalized_filename, root)
            else:
                if DEBUG:
                    pydev_log.debug('Not in library: %s (%s)', absolute_normalized_filename, root)

        if not project_roots:
            # If we have no project roots configured, consider it being in the project
            # roots if it's not found in site-packages (because we have defaults for those
            # and not the other way around).
            in_project = not found_in_library
            if DEBUG:
                pydev_log.debug('Final in project (no project roots): %s (%s)', absolute_normalized_filename, in_project)

        else:
            in_project = False
            if found_in_project:
                if not found_in_library:
                    if DEBUG:
                        pydev_log.debug('Final in project (in_project and not found_in_library): %s (True)', absolute_normalized_filename)
                    in_project = True
                else:
                    # Found in both, let's see which one has the bigger path matched.
                    if max(len(x) for x in found_in_project) > max(len(x) for x in found_in_library):
                        in_project = True
                    if DEBUG:
                        pydev_log.debug('Final in project (found in both): %s (%s)', absolute_normalized_filename, in_project)

        return in_project

    def use_libraries_filter(self):
        '''
        Should we debug only what's inside project folders?
        '''
        return self._use_libraries_filter

    def set_use_libraries_filter(self, use):
        pydev_log.debug("pydevd: Use libraries filter: %s\n" % use)
        self._use_libraries_filter = use

    def use_exclude_filters(self):
        # Enabled if we have any filters registered.
        return len(self._exclude_filters) > 0

    def exclude_by_filter(self, absolute_filename, module_name):
        '''
        :return: True if it should be excluded, False if it should be included and None
            if no rule matched the given file.
        '''
        for exclude_filter in self._exclude_filters:  # : :type exclude_filter: ExcludeFilter
            if exclude_filter.is_path:
                if glob_matches_path(absolute_filename, exclude_filter.name):
                    return exclude_filter.exclude
            else:
                # Module filter.
                if exclude_filter.name == module_name or module_name.startswith(exclude_filter.name + '.'):
                    return exclude_filter.exclude
        return None

    def set_exclude_filters(self, exclude_filters):
        '''
        :param list(ExcludeFilter) exclude_filters:
        '''
        self._exclude_filters = exclude_filters
        self.require_module = False
        for exclude_filter in exclude_filters:
            if not exclude_filter.is_path:
                self.require_module = True
                break


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_frame.py <==
import linecache
import os.path
import re

from _pydev_bundle import pydev_log
from _pydevd_bundle import pydevd_dont_trace
from _pydevd_bundle.pydevd_constants import (RETURN_VALUES_DICT, NO_FTRACE,
    EXCEPTION_TYPE_HANDLED, EXCEPTION_TYPE_USER_UNHANDLED, PYDEVD_IPYTHON_CONTEXT)
from _pydevd_bundle.pydevd_frame_utils import add_exception_to_frame, just_raised, remove_exception_from_frame, ignore_exception_trace
from _pydevd_bundle.pydevd_utils import get_clsname_for_code
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame
from _pydevd_bundle.pydevd_comm_constants import constant_to_str, CMD_SET_FUNCTION_BREAK
import sys
try:
    from _pydevd_bundle.pydevd_bytecode_utils import get_smart_step_into_variant_from_frame_offset
except ImportError:

    def get_smart_step_into_variant_from_frame_offset(*args, **kwargs):
        return None

# IFDEF CYTHON
# cython_inline_constant: CMD_STEP_INTO = 107
# cython_inline_constant: CMD_STEP_INTO_MY_CODE = 144
# cython_inline_constant: CMD_STEP_RETURN = 109
# cython_inline_constant: CMD_STEP_RETURN_MY_CODE = 160
# cython_inline_constant: CMD_STEP_OVER = 108
# cython_inline_constant: CMD_STEP_OVER_MY_CODE = 159
# cython_inline_constant: CMD_STEP_CAUGHT_EXCEPTION = 137
# cython_inline_constant: CMD_SET_BREAK = 111
# cython_inline_constant: CMD_SMART_STEP_INTO = 128
# cython_inline_constant: CMD_STEP_INTO_COROUTINE = 206
# cython_inline_constant: STATE_RUN = 1
# cython_inline_constant: STATE_SUSPEND = 2
# ELSE
# Note: those are now inlined on cython.
CMD_STEP_INTO = 107
CMD_STEP_INTO_MY_CODE = 144
CMD_STEP_RETURN = 109
CMD_STEP_RETURN_MY_CODE = 160
CMD_STEP_OVER = 108
CMD_STEP_OVER_MY_CODE = 159
CMD_STEP_CAUGHT_EXCEPTION = 137
CMD_SET_BREAK = 111
CMD_SMART_STEP_INTO = 128
CMD_STEP_INTO_COROUTINE = 206
STATE_RUN = 1
STATE_SUSPEND = 2
# ENDIF

basename = os.path.basename

IGNORE_EXCEPTION_TAG = re.compile('[^#]*#.*@IgnoreException')
DEBUG_START = ('pydevd.py', 'run')
DEBUG_START_PY3K = ('_pydev_execfile.py', 'execfile')
TRACE_PROPERTY = 'pydevd_traceproperty.py'

import dis

try:
    StopAsyncIteration
except NameError:
    StopAsyncIteration = StopIteration


# IFDEF CYTHON
# cdef is_unhandled_exception(container_obj, py_db, frame, int last_raise_line, set raise_lines):
# ELSE
def is_unhandled_exception(container_obj, py_db, frame, last_raise_line, raise_lines):
# ENDIF
    if frame.f_lineno in raise_lines:
        return True

    else:
        try_except_infos = container_obj.try_except_infos
        if try_except_infos is None:
            container_obj.try_except_infos = try_except_infos = py_db.collect_try_except_info(frame.f_code)

        if not try_except_infos:
            # Consider the last exception as unhandled because there's no try..except in it.
            return True
        else:
            # Now, consider only the try..except for the raise
            valid_try_except_infos = []
            for try_except_info in try_except_infos:
                if try_except_info.is_line_in_try_block(last_raise_line):
                    valid_try_except_infos.append(try_except_info)

            if not valid_try_except_infos:
                return True

            else:
                # Note: check all, not only the "valid" ones to cover the case
                # in "tests_python.test_tracing_on_top_level.raise_unhandled10"
                # where one try..except is inside the other with only a raise
                # and it's gotten in the except line.
                for try_except_info in try_except_infos:
                    if try_except_info.is_line_in_except_block(frame.f_lineno):
                        if (
                                frame.f_lineno == try_except_info.except_line or
                                frame.f_lineno in try_except_info.raise_lines_in_except
                            ):
                            # In a raise inside a try..except block or some except which doesn't
                            # match the raised exception.
                            return True
    return False


# IFDEF CYTHON
# cdef class _TryExceptContainerObj:
#     cdef public list try_except_infos;
#     def __init__(self):
#         self.try_except_infos = None
# ELSE
class _TryExceptContainerObj(object):
    '''
    A dumb container object just to containe the try..except info when needed. Meant to be
    persisent among multiple PyDBFrames to the same code object.
    '''
    try_except_infos = None
# ENDIF


#=======================================================================================================================
# PyDBFrame
#=======================================================================================================================
# IFDEF CYTHON
# cdef class PyDBFrame:
# ELSE
class PyDBFrame:
    '''This makes the tracing for a given frame, so, the trace_dispatch
    is used initially when we enter into a new context ('call') and then
    is reused for the entire context.
    '''
# ENDIF

    # Note: class (and not instance) attributes.

    # Same thing in the main debugger but only considering the file contents, while the one in the main debugger
    # considers the user input (so, the actual result must be a join of both).
    filename_to_lines_where_exceptions_are_ignored = {}
    filename_to_stat_info = {}

    # IFDEF CYTHON
    # cdef tuple _args
    # cdef int should_skip
    # cdef object exc_info
    # def __init__(self, tuple args):
        # self._args = args # In the cython version we don't need to pass the frame
        # self.should_skip = -1  # On cythonized version, put in instance.
        # self.exc_info = ()
    # ELSE
    should_skip = -1  # Default value in class (put in instance on set).
    exc_info = ()  # Default value in class (put in instance on set).

    def __init__(self, args):
        # args = main_debugger, abs_path_canonical_path_and_base, base, info, t, frame
        # yeap, much faster than putting in self and then getting it from self later on
        self._args = args
    # ENDIF

    def set_suspend(self, *args, **kwargs):
        self._args[0].set_suspend(*args, **kwargs)

    def do_wait_suspend(self, *args, **kwargs):
        self._args[0].do_wait_suspend(*args, **kwargs)

    # IFDEF CYTHON
    # def trace_exception(self, frame, str event, arg):
    #     cdef bint should_stop;
    #     cdef tuple exc_info;
    # ELSE
    def trace_exception(self, frame, event, arg):
    # ENDIF
        if event == 'exception':
            should_stop, frame = self._should_stop_on_exception(frame, event, arg)

            if should_stop:
                if self._handle_exception(frame, event, arg, EXCEPTION_TYPE_HANDLED):
                    return self.trace_dispatch

        elif event == 'return':
            exc_info = self.exc_info
            if exc_info and arg is None:
                frame_skips_cache, frame_cache_key = self._args[4], self._args[5]
                custom_key = (frame_cache_key, 'try_exc_info')
                container_obj = frame_skips_cache.get(custom_key)
                if container_obj is None:
                    container_obj = frame_skips_cache[custom_key] = _TryExceptContainerObj()
                if is_unhandled_exception(container_obj, self._args[0], frame, exc_info[1], exc_info[2]) and \
                        self.handle_user_exception(frame):
                    return self.trace_dispatch

        return self.trace_exception

    # IFDEF CYTHON
    # cdef _should_stop_on_exception(self, frame, str event, arg):
    #     cdef PyDBAdditionalThreadInfo info;
    #     cdef bint should_stop;
    #     cdef bint was_just_raised;
    #     cdef list check_excs;
    # ELSE
    def _should_stop_on_exception(self, frame, event, arg):
    # ENDIF

        # main_debugger, _filename, info, _thread = self._args
        main_debugger = self._args[0]
        info = self._args[2]
        should_stop = False

        # STATE_SUSPEND = 2
        if info.pydev_state != 2:  # and breakpoint is not None:
            exception, value, trace = arg

            if trace is not None and hasattr(trace, 'tb_next'):
                # on jython trace is None on the first event and it may not have a tb_next.

                should_stop = False
                exception_breakpoint = None
                try:
                    if main_debugger.plugin is not None:
                        result = main_debugger.plugin.exception_break(main_debugger, self, frame, self._args, arg)
                        if result:
                            should_stop, frame = result
                except:
                    pydev_log.exception()

                if not should_stop:
                    # Apply checks that don't need the exception breakpoint (where we shouldn't ever stop).
                    if exception == SystemExit and main_debugger.ignore_system_exit_code(value):
                        pass

                    elif exception in (GeneratorExit, StopIteration, StopAsyncIteration):
                        # These exceptions are control-flow related (they work as a generator
                        # pause), so, we shouldn't stop on them.
                        pass

                    elif ignore_exception_trace(trace):
                        pass

                    else:
                        was_just_raised = trace.tb_next is None

                        # It was not handled by any plugin, lets check exception breakpoints.
                        check_excs = []

                        # Note: check user unhandled before regular exceptions.
                        exc_break_user = main_debugger.get_exception_breakpoint(
                            exception, main_debugger.break_on_user_uncaught_exceptions)
                        if exc_break_user is not None:
                            check_excs.append((exc_break_user, True))

                        exc_break_caught = main_debugger.get_exception_breakpoint(
                            exception, main_debugger.break_on_caught_exceptions)
                        if exc_break_caught is not None:
                            check_excs.append((exc_break_caught, False))

                        for exc_break, is_user_uncaught in check_excs:
                            # Initially mark that it should stop and then go into exclusions.
                            should_stop = True

                            if main_debugger.exclude_exception_by_filter(exc_break, trace):
                                pydev_log.debug("Ignore exception %s in library %s -- (%s)" % (exception, frame.f_code.co_filename, frame.f_code.co_name))
                                should_stop = False

                            elif exc_break.condition is not None and \
                                    not main_debugger.handle_breakpoint_condition(info, exc_break, frame):
                                should_stop = False

                            elif is_user_uncaught:
                                # Note: we don't stop here, we just collect the exc_info to use later on...
                                should_stop = False
                                if not main_debugger.apply_files_filter(frame, frame.f_code.co_filename, True) \
                                        and (frame.f_back is None or main_debugger.apply_files_filter(frame.f_back, frame.f_back.f_code.co_filename, True)):
                                    # User uncaught means that we're currently in user code but the code
                                    # up the stack is library code.
                                    exc_info = self.exc_info
                                    if not exc_info:
                                        exc_info = (arg, frame.f_lineno, set([frame.f_lineno]))
                                    else:
                                        lines = exc_info[2]
                                        lines.add(frame.f_lineno)
                                        exc_info = (arg, frame.f_lineno, lines)
                                    self.exc_info = exc_info
                            else:
                                # I.e.: these are only checked if we're not dealing with user uncaught exceptions.
                                if exc_break.notify_on_first_raise_only and main_debugger.skip_on_exceptions_thrown_in_same_context \
                                        and not was_just_raised and not just_raised(trace.tb_next):
                                    # In this case we never stop if it was just raised, so, to know if it was the first we
                                    # need to check if we're in the 2nd method.
                                    should_stop = False  # I.e.: we stop only when we're at the caller of a method that throws an exception

                                elif exc_break.notify_on_first_raise_only and not main_debugger.skip_on_exceptions_thrown_in_same_context \
                                        and not was_just_raised:
                                    should_stop = False  # I.e.: we stop only when it was just raised

                                elif was_just_raised and main_debugger.skip_on_exceptions_thrown_in_same_context:
                                    # Option: Don't break if an exception is caught in the same function from which it is thrown
                                    should_stop = False

                            if should_stop:
                                exception_breakpoint = exc_break
                                try:
                                    info.pydev_message = exc_break.qname
                                except:
                                    info.pydev_message = exc_break.qname.encode('utf-8')
                                break

                if should_stop:
                    # Always add exception to frame (must remove later after we proceed).
                    add_exception_to_frame(frame, (exception, value, trace))

                    if exception_breakpoint is not None and exception_breakpoint.expression is not None:
                        main_debugger.handle_breakpoint_expression(exception_breakpoint, info, frame)

        return should_stop, frame

    def handle_user_exception(self, frame):
        exc_info = self.exc_info
        if exc_info:
            return self._handle_exception(frame, 'exception', exc_info[0], EXCEPTION_TYPE_USER_UNHANDLED)
        return False

    # IFDEF CYTHON
    # cdef _handle_exception(self, frame, str event, arg, str exception_type):
    #     cdef bint stopped;
    #     cdef tuple abs_real_path_and_base;
    #     cdef str absolute_filename;
    #     cdef str canonical_normalized_filename;
    #     cdef dict filename_to_lines_where_exceptions_are_ignored;
    #     cdef dict lines_ignored;
    #     cdef dict frame_id_to_frame;
    #     cdef dict merged;
    #     cdef object trace_obj;
    #     cdef object main_debugger;
    # ELSE
    def _handle_exception(self, frame, event, arg, exception_type):
    # ENDIF
        stopped = False
        try:
            # print('_handle_exception', frame.f_lineno, frame.f_code.co_name)

            # We have 3 things in arg: exception type, description, traceback object
            trace_obj = arg[2]
            main_debugger = self._args[0]

            initial_trace_obj = trace_obj
            if trace_obj.tb_next is None and trace_obj.tb_frame is frame:
                # I.e.: tb_next should be only None in the context it was thrown (trace_obj.tb_frame is frame is just a double check).
                pass
            else:
                # Get the trace_obj from where the exception was raised...
                while trace_obj.tb_next is not None:
                    trace_obj = trace_obj.tb_next

            if main_debugger.ignore_exceptions_thrown_in_lines_with_ignore_exception:
                for check_trace_obj in (initial_trace_obj, trace_obj):
                    abs_real_path_and_base = get_abs_path_real_path_and_base_from_frame(check_trace_obj.tb_frame)
                    absolute_filename = abs_real_path_and_base[0]
                    canonical_normalized_filename = abs_real_path_and_base[1]

                    filename_to_lines_where_exceptions_are_ignored = self.filename_to_lines_where_exceptions_are_ignored

                    lines_ignored = filename_to_lines_where_exceptions_are_ignored.get(canonical_normalized_filename)
                    if lines_ignored is None:
                        lines_ignored = filename_to_lines_where_exceptions_are_ignored[canonical_normalized_filename] = {}

                    try:
                        curr_stat = os.stat(absolute_filename)
                        curr_stat = (curr_stat.st_size, curr_stat.st_mtime)
                    except:
                        curr_stat = None

                    last_stat = self.filename_to_stat_info.get(absolute_filename)
                    if last_stat != curr_stat:
                        self.filename_to_stat_info[absolute_filename] = curr_stat
                        lines_ignored.clear()
                        try:
                            linecache.checkcache(absolute_filename)
                        except:
                            pydev_log.exception('Error in linecache.checkcache(%r)', absolute_filename)

                    from_user_input = main_debugger.filename_to_lines_where_exceptions_are_ignored.get(canonical_normalized_filename)
                    if from_user_input:
                        merged = {}
                        merged.update(lines_ignored)
                        # Override what we have with the related entries that the user entered
                        merged.update(from_user_input)
                    else:
                        merged = lines_ignored

                    exc_lineno = check_trace_obj.tb_lineno

                    # print ('lines ignored', lines_ignored)
                    # print ('user input', from_user_input)
                    # print ('merged', merged, 'curr', exc_lineno)

                    if exc_lineno not in merged:  # Note: check on merged but update lines_ignored.
                        try:
                            line = linecache.getline(absolute_filename, exc_lineno, check_trace_obj.tb_frame.f_globals)
                        except:
                            pydev_log.exception('Error in linecache.getline(%r, %s, f_globals)', absolute_filename, exc_lineno)
                            line = ''

                        if IGNORE_EXCEPTION_TAG.match(line) is not None:
                            lines_ignored[exc_lineno] = 1
                            return False
                        else:
                            # Put in the cache saying not to ignore
                            lines_ignored[exc_lineno] = 0
                    else:
                        # Ok, dict has it already cached, so, let's check it...
                        if merged.get(exc_lineno, 0):
                            return False

            thread = self._args[3]

            try:
                frame_id_to_frame = {}
                frame_id_to_frame[id(frame)] = frame
                f = trace_obj.tb_frame
                while f is not None:
                    frame_id_to_frame[id(f)] = f
                    f = f.f_back
                f = None

                stopped = True
                main_debugger.send_caught_exception_stack(thread, arg, id(frame))
                try:
                    self.set_suspend(thread, CMD_STEP_CAUGHT_EXCEPTION)
                    self.do_wait_suspend(thread, frame, event, arg, exception_type=exception_type)
                finally:
                    main_debugger.send_caught_exception_stack_proceeded(thread)
            except:
                pydev_log.exception()

            main_debugger.set_trace_for_frame_and_parents(frame)
        finally:
            # Make sure the user cannot see the '__exception__' we added after we leave the suspend state.
            remove_exception_from_frame(frame)
            # Clear some local variables...
            frame = None
            trace_obj = None
            initial_trace_obj = None
            check_trace_obj = None
            f = None
            frame_id_to_frame = None
            main_debugger = None
            thread = None

        return stopped

    # IFDEF CYTHON
    # cdef get_func_name(self, frame):
    #     cdef str func_name
    # ELSE
    def get_func_name(self, frame):
    # ENDIF
        code_obj = frame.f_code
        func_name = code_obj.co_name
        try:
            cls_name = get_clsname_for_code(code_obj, frame)
            if cls_name is not None:
                return "%s.%s" % (cls_name, func_name)
            else:
                return func_name
        except:
            pydev_log.exception()
            return func_name

    # IFDEF CYTHON
    # cdef _show_return_values(self, frame, arg):
    # ELSE
    def _show_return_values(self, frame, arg):
    # ENDIF
        try:
            try:
                f_locals_back = getattr(frame.f_back, "f_locals", None)
                if f_locals_back is not None:
                    return_values_dict = f_locals_back.get(RETURN_VALUES_DICT, None)
                    if return_values_dict is None:
                        return_values_dict = {}
                        f_locals_back[RETURN_VALUES_DICT] = return_values_dict
                    name = self.get_func_name(frame)
                    return_values_dict[name] = arg
            except:
                pydev_log.exception()
        finally:
            f_locals_back = None

    # IFDEF CYTHON
    # cdef _remove_return_values(self, main_debugger, frame):
    # ELSE
    def _remove_return_values(self, main_debugger, frame):
    # ENDIF
        try:
            try:
                # Showing return values was turned off, we should remove them from locals dict.
                # The values can be in the current frame or in the back one
                frame.f_locals.pop(RETURN_VALUES_DICT, None)

                f_locals_back = getattr(frame.f_back, "f_locals", None)
                if f_locals_back is not None:
                    f_locals_back.pop(RETURN_VALUES_DICT, None)
            except:
                pydev_log.exception()
        finally:
            f_locals_back = None

    # IFDEF CYTHON
    # cdef _get_unfiltered_back_frame(self, main_debugger, frame):
    # ELSE
    def _get_unfiltered_back_frame(self, main_debugger, frame):
    # ENDIF
        f = frame.f_back
        while f is not None:
            if not main_debugger.is_files_filter_enabled:
                return f

            else:
                if main_debugger.apply_files_filter(f, f.f_code.co_filename, False):
                    f = f.f_back

                else:
                    return f

        return f

    # IFDEF CYTHON
    # cdef _is_same_frame(self, target_frame, current_frame):
    #     cdef PyDBAdditionalThreadInfo info;
    # ELSE
    def _is_same_frame(self, target_frame, current_frame):
    # ENDIF
        if target_frame is current_frame:
            return True

        info = self._args[2]
        if info.pydev_use_scoped_step_frame:
            # If using scoped step we don't check the target, we just need to check
            # if the current matches the same heuristic where the target was defined.
            if target_frame is not None and current_frame is not None:
                if target_frame.f_code.co_filename == current_frame.f_code.co_filename:
                    # The co_name may be different (it may include the line number), but
                    # the filename must still be the same.
                    f = current_frame.f_back
                    if f is not None and f.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[1]:
                        f = f.f_back
                        if f is not None and f.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[2]:
                            return True

        return False

    # IFDEF CYTHON
    # cpdef trace_dispatch(self, frame, str event, arg):
    #     cdef tuple abs_path_canonical_path_and_base;
    #     cdef bint is_exception_event;
    #     cdef bint has_exception_breakpoints;
    #     cdef bint can_skip;
    #     cdef bint stop;
    #     cdef bint stop_on_plugin_breakpoint;
    #     cdef PyDBAdditionalThreadInfo info;
    #     cdef int step_cmd;
    #     cdef int line;
    #     cdef bint is_line;
    #     cdef bint is_call;
    #     cdef bint is_return;
    #     cdef bint should_stop;
    #     cdef dict breakpoints_for_file;
    #     cdef dict stop_info;
    #     cdef str curr_func_name;
    #     cdef dict frame_skips_cache;
    #     cdef object frame_cache_key;
    #     cdef tuple line_cache_key;
    #     cdef int breakpoints_in_line_cache;
    #     cdef int breakpoints_in_frame_cache;
    #     cdef bint has_breakpoint_in_frame;
    #     cdef bint is_coroutine_or_generator;
    #     cdef int bp_line;
    #     cdef object bp;
    #     cdef int pydev_smart_parent_offset
    #     cdef int pydev_smart_child_offset
    #     cdef tuple pydev_smart_step_into_variants
    # ELSE
    def trace_dispatch(self, frame, event, arg):
    # ENDIF
        # Note: this is a big function because most of the logic related to hitting a breakpoint and
        # stepping is contained in it. Ideally this could be split among multiple functions, but the
        # problem in this case is that in pure-python function calls are expensive and even more so
        # when tracing is on (because each function call will get an additional tracing call). We
        # try to address this by using the info.is_tracing for the fastest possible return, but the
        # cost is still high (maybe we could use code-generation in the future and make the code
        # generation be better split among what each part does).

        try:
            # DEBUG = '_debugger_case_generator.py' in frame.f_code.co_filename
            main_debugger, abs_path_canonical_path_and_base, info, thread, frame_skips_cache, frame_cache_key = self._args
            # if DEBUG: print('frame trace_dispatch %s %s %s %s %s %s, stop: %s' % (frame.f_lineno, frame.f_code.co_name, frame.f_code.co_filename, event, constant_to_str(info.pydev_step_cmd), arg, info.pydev_step_stop))
            info.is_tracing += 1

            # TODO: This shouldn't be needed. The fact that frame.f_lineno
            # is None seems like a bug in Python 3.11.
            # Reported in: https://github.com/python/cpython/issues/94485
            line = frame.f_lineno or 0  # Workaround or case where frame.f_lineno is None
            line_cache_key = (frame_cache_key, line)

            if main_debugger.pydb_disposed:
                return None if event == 'call' else NO_FTRACE

            plugin_manager = main_debugger.plugin
            has_exception_breakpoints = (
                main_debugger.break_on_caught_exceptions
                or main_debugger.break_on_user_uncaught_exceptions
                or main_debugger.has_plugin_exception_breaks)

            stop_frame = info.pydev_step_stop
            step_cmd = info.pydev_step_cmd
            function_breakpoint_on_call_event = None

            if frame.f_code.co_flags & 0xa0:  # 0xa0 ==  CO_GENERATOR = 0x20 | CO_COROUTINE = 0x80
                # Dealing with coroutines and generators:
                # When in a coroutine we change the perceived event to the debugger because
                # a call, StopIteration exception and return are usually just pausing/unpausing it.
                if event == 'line':
                    is_line = True
                    is_call = False
                    is_return = False
                    is_exception_event = False

                elif event == 'return':
                    is_line = False
                    is_call = False
                    is_return = True
                    is_exception_event = False

                    returns_cache_key = (frame_cache_key, 'returns')
                    return_lines = frame_skips_cache.get(returns_cache_key)
                    if return_lines is None:
                        # Note: we're collecting the return lines by inspecting the bytecode as
                        # there are multiple returns and multiple stop iterations when awaiting and
                        # it doesn't give any clear indication when a coroutine or generator is
                        # finishing or just pausing.
                        return_lines = set()
                        for x in main_debugger.collect_return_info(frame.f_code):
                            # Note: cython does not support closures in cpdefs (so we can't use
                            # a list comprehension).
                            return_lines.add(x.return_line)

                        frame_skips_cache[returns_cache_key] = return_lines

                    if line not in return_lines:
                        # Not really a return (coroutine/generator paused).
                        return self.trace_dispatch
                    else:
                        if self.exc_info:
                            self.handle_user_exception(frame)
                            return self.trace_dispatch

                        # Tricky handling: usually when we're on a frame which is about to exit
                        # we set the step mode to step into, but in this case we'd end up in the
                        # asyncio internal machinery, which is not what we want, so, we just
                        # ask the stop frame to be a level up.
                        #
                        # Note that there's an issue here which we may want to fix in the future: if
                        # the back frame is a frame which is filtered, we won't stop properly.
                        # Solving this may not be trivial as we'd need to put a scope in the step
                        # in, but we may have to do it anyways to have a step in which doesn't end
                        # up in asyncio).
                        #
                        # Note2: we don't revert to a step in if we're doing scoped stepping
                        # (because on scoped stepping we're always receiving a call/line/return
                        # event for each line in ipython, so, we can't revert to step in on return
                        # as the return shouldn't mean that we've actually completed executing a
                        # frame in this case).
                        if stop_frame is frame and not info.pydev_use_scoped_step_frame:
                            if step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE, CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE):
                                f = self._get_unfiltered_back_frame(main_debugger, frame)
                                if f is not None:
                                    info.pydev_step_cmd = CMD_STEP_INTO_COROUTINE
                                    info.pydev_step_stop = f
                                else:
                                    if step_cmd == CMD_STEP_OVER:
                                        info.pydev_step_cmd = CMD_STEP_INTO
                                        info.pydev_step_stop = None

                                    elif step_cmd == CMD_STEP_OVER_MY_CODE:
                                        info.pydev_step_cmd = CMD_STEP_INTO_MY_CODE
                                        info.pydev_step_stop = None

                            elif step_cmd == CMD_STEP_INTO_COROUTINE:
                                # We're exiting this one, so, mark the new coroutine context.
                                f = self._get_unfiltered_back_frame(main_debugger, frame)
                                if f is not None:
                                    info.pydev_step_stop = f
                                else:
                                    info.pydev_step_cmd = CMD_STEP_INTO
                                    info.pydev_step_stop = None

                elif event == 'exception':
                    breakpoints_for_file = None
                    if has_exception_breakpoints:
                        should_stop, frame = self._should_stop_on_exception(frame, event, arg)
                        if should_stop:
                            if self._handle_exception(frame, event, arg, EXCEPTION_TYPE_HANDLED):
                                return self.trace_dispatch

                    return self.trace_dispatch
                else:
                    # event == 'call' or event == 'c_XXX'
                    return self.trace_dispatch

            else:  # Not coroutine nor generator
                if event == 'line':
                    is_line = True
                    is_call = False
                    is_return = False
                    is_exception_event = False

                elif event == 'return':
                    is_line = False
                    is_return = True
                    is_call = False
                    is_exception_event = False

                    # If we are in single step mode and something causes us to exit the current frame, we need to make sure we break
                    # eventually.  Force the step mode to step into and the step stop frame to None.
                    # I.e.: F6 in the end of a function should stop in the next possible position (instead of forcing the user
                    # to make a step in or step over at that location).
                    # Note: this is especially troublesome when we're skipping code with the
                    # @DontTrace comment.
                    if (
                            stop_frame is frame and
                            not info.pydev_use_scoped_step_frame and is_return and
                            step_cmd in (CMD_STEP_OVER, CMD_STEP_RETURN, CMD_STEP_OVER_MY_CODE, CMD_STEP_RETURN_MY_CODE, CMD_SMART_STEP_INTO)
                        ):

                        if step_cmd in (CMD_STEP_OVER, CMD_STEP_RETURN, CMD_SMART_STEP_INTO):
                            info.pydev_step_cmd = CMD_STEP_INTO
                        else:
                            info.pydev_step_cmd = CMD_STEP_INTO_MY_CODE
                        info.pydev_step_stop = None

                    if self.exc_info:
                        if self.handle_user_exception(frame):
                            return self.trace_dispatch

                elif event == 'call':
                    is_line = False
                    is_call = True
                    is_return = False
                    is_exception_event = False
                    if frame.f_code.co_firstlineno == frame.f_lineno:  # Check line to deal with async/await.
                        function_breakpoint_on_call_event = main_debugger.function_breakpoint_name_to_breakpoint.get(frame.f_code.co_name)

                elif event == 'exception':
                    is_exception_event = True
                    breakpoints_for_file = None
                    if has_exception_breakpoints:
                        should_stop, frame = self._should_stop_on_exception(frame, event, arg)
                        if should_stop:
                            if self._handle_exception(frame, event, arg, EXCEPTION_TYPE_HANDLED):
                                return self.trace_dispatch
                    is_line = False
                    is_return = False
                    is_call = False

                else:
                    # Unexpected: just keep the same trace func (i.e.: event == 'c_XXX').
                    return self.trace_dispatch

            if not is_exception_event:
                breakpoints_for_file = main_debugger.breakpoints.get(abs_path_canonical_path_and_base[1])

                can_skip = False

                if info.pydev_state == 1:  # STATE_RUN = 1
                    # we can skip if:
                    # - we have no stop marked
                    # - we should make a step return/step over and we're not in the current frame
                    # - we're stepping into a coroutine context and we're not in that context
                    if step_cmd == -1:
                        can_skip = True

                    elif step_cmd in (CMD_STEP_OVER, CMD_STEP_RETURN, CMD_STEP_OVER_MY_CODE, CMD_STEP_RETURN_MY_CODE) and not self._is_same_frame(stop_frame, frame):
                        can_skip = True

                    elif step_cmd == CMD_SMART_STEP_INTO and (
                            stop_frame is not None and
                            stop_frame is not frame and
                            stop_frame is not frame.f_back and
                            (frame.f_back is None or stop_frame is not frame.f_back.f_back)):
                        can_skip = True

                    elif step_cmd == CMD_STEP_INTO_MY_CODE:
                        if (
                            main_debugger.apply_files_filter(frame, frame.f_code.co_filename, True)
                            and (frame.f_back is None or main_debugger.apply_files_filter(frame.f_back, frame.f_back.f_code.co_filename, True))
                            ):
                                can_skip = True

                    elif step_cmd == CMD_STEP_INTO_COROUTINE:
                        f = frame
                        while f is not None:
                            if self._is_same_frame(stop_frame, f):
                                break
                            f = f.f_back
                        else:
                            can_skip = True

                    if can_skip:
                        if plugin_manager is not None and (
                                main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks):
                            can_skip = plugin_manager.can_skip(main_debugger, frame)

                        if can_skip and main_debugger.show_return_values and info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and self._is_same_frame(stop_frame, frame.f_back):
                            # trace function for showing return values after step over
                            can_skip = False

                # Let's check to see if we are in a function that has a breakpoint. If we don't have a breakpoint,
                # we will return nothing for the next trace
                # also, after we hit a breakpoint and go to some other debugging state, we have to force the set trace anyway,
                # so, that's why the additional checks are there.

                if function_breakpoint_on_call_event:
                    pass  # Do nothing here (just keep on going as we can't skip it).

                elif not breakpoints_for_file:
                    if can_skip:
                        if has_exception_breakpoints:
                            return self.trace_exception
                        else:
                            return None if is_call else NO_FTRACE

                else:
                    # When cached, 0 means we don't have a breakpoint and 1 means we have.
                    if can_skip:
                        breakpoints_in_line_cache = frame_skips_cache.get(line_cache_key, -1)
                        if breakpoints_in_line_cache == 0:
                            return self.trace_dispatch

                    breakpoints_in_frame_cache = frame_skips_cache.get(frame_cache_key, -1)
                    if breakpoints_in_frame_cache != -1:
                        # Gotten from cache.
                        has_breakpoint_in_frame = breakpoints_in_frame_cache == 1

                    else:
                        has_breakpoint_in_frame = False

                        try:
                            func_lines = set()
                            for offset_and_lineno in dis.findlinestarts(frame.f_code):
                                func_lines.add(offset_and_lineno[1])
                        except:
                            # This is a fallback for implementations where we can't get the function
                            # lines -- i.e.: jython (in this case clients need to provide the function
                            # name to decide on the skip or we won't be able to skip the function
                            # completely).

                            # Checks the breakpoint to see if there is a context match in some function.
                            curr_func_name = frame.f_code.co_name

                            # global context is set with an empty name
                            if curr_func_name in ('?', '<module>', '<lambda>'):
                                curr_func_name = ''

                            for bp in breakpoints_for_file.values():
                                # will match either global or some function
                                if bp.func_name in ('None', curr_func_name):
                                    has_breakpoint_in_frame = True
                                    break
                        else:
                            for bp_line in breakpoints_for_file:  # iterate on keys
                                if bp_line in func_lines:
                                    has_breakpoint_in_frame = True
                                    break

                        # Cache the value (1 or 0 or -1 for default because of cython).
                        if has_breakpoint_in_frame:
                            frame_skips_cache[frame_cache_key] = 1
                        else:
                            frame_skips_cache[frame_cache_key] = 0

                    if can_skip and not has_breakpoint_in_frame:
                        if has_exception_breakpoints:
                            return self.trace_exception
                        else:
                            return None if is_call else NO_FTRACE

            # We may have hit a breakpoint or we are already in step mode. Either way, let's check what we should do in this frame
            # if DEBUG: print('NOT skipped: %s %s %s %s' % (frame.f_lineno, frame.f_code.co_name, event, frame.__class__.__name__))

            try:
                stop_on_plugin_breakpoint = False
                # return is not taken into account for breakpoint hit because we'd have a double-hit in this case
                # (one for the line and the other for the return).

                stop_info = {}
                breakpoint = None
                stop = False
                stop_reason = CMD_SET_BREAK
                bp_type = None

                if function_breakpoint_on_call_event:
                    breakpoint = function_breakpoint_on_call_event
                    stop = True
                    new_frame = frame
                    stop_reason = CMD_SET_FUNCTION_BREAK

                elif is_line and info.pydev_state != STATE_SUSPEND and breakpoints_for_file is not None and line in breakpoints_for_file:
                    breakpoint = breakpoints_for_file[line]
                    new_frame = frame
                    stop = True

                elif plugin_manager is not None and main_debugger.has_plugin_line_breaks:
                    result = plugin_manager.get_breakpoint(main_debugger, self, frame, event, self._args)
                    if result:
                        stop_on_plugin_breakpoint, breakpoint, new_frame, bp_type = result

                if breakpoint:
                    # ok, hit breakpoint, now, we have to discover if it is a conditional breakpoint
                    # lets do the conditional stuff here
                    if breakpoint.expression is not None:
                        main_debugger.handle_breakpoint_expression(breakpoint, info, new_frame)

                    if stop or stop_on_plugin_breakpoint:
                        eval_result = False
                        if breakpoint.has_condition:
                            eval_result = main_debugger.handle_breakpoint_condition(info, breakpoint, new_frame)
                            if not eval_result:
                                stop = False
                                stop_on_plugin_breakpoint = False

                    if is_call and (frame.f_code.co_name in ('<lambda>', '<module>') or (line == 1 and frame.f_code.co_name.startswith('<cell'))):
                        # If we find a call for a module, it means that the module is being imported/executed for the
                        # first time. In this case we have to ignore this hit as it may later duplicated by a
                        # line event at the same place (so, if there's a module with a print() in the first line
                        # the user will hit that line twice, which is not what we want).
                        #
                        # For lambda, as it only has a single statement, it's not interesting to trace
                        # its call and later its line event as they're usually in the same line.
                        #
                        # For ipython, <cell xxx> may be executed having each line compiled as a new
                        # module, so it's the same case as <module>.

                        return self.trace_dispatch

                    # Handle logpoint (on a logpoint we should never stop).
                    if (stop or stop_on_plugin_breakpoint) and breakpoint.is_logpoint:
                        stop = False
                        stop_on_plugin_breakpoint = False

                        if info.pydev_message is not None and len(info.pydev_message) > 0:
                            cmd = main_debugger.cmd_factory.make_io_message(info.pydev_message + os.linesep, '1')
                            main_debugger.writer.add_command(cmd)

                if main_debugger.show_return_values:
                    if is_return and (
                            (info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE, CMD_SMART_STEP_INTO) and (self._is_same_frame(stop_frame, frame.f_back))) or
                            (info.pydev_step_cmd in (CMD_STEP_RETURN, CMD_STEP_RETURN_MY_CODE) and (self._is_same_frame(stop_frame, frame))) or
                            (info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_COROUTINE)) or
                            (
                                info.pydev_step_cmd == CMD_STEP_INTO_MY_CODE
                                and frame.f_back is not None
                                and not main_debugger.apply_files_filter(frame.f_back, frame.f_back.f_code.co_filename, True)
                            )
                        ):
                        self._show_return_values(frame, arg)

                elif main_debugger.remove_return_values_flag:
                    try:
                        self._remove_return_values(main_debugger, frame)
                    finally:
                        main_debugger.remove_return_values_flag = False

                if stop:
                    self.set_suspend(
                        thread,
                        stop_reason,
                        suspend_other_threads=breakpoint and breakpoint.suspend_policy == "ALL",
                    )

                elif stop_on_plugin_breakpoint and plugin_manager is not None:
                    result = plugin_manager.suspend(main_debugger, thread, frame, bp_type)
                    if result:
                        frame = result

                # if thread has a suspend flag, we suspend with a busy wait
                if info.pydev_state == STATE_SUSPEND:
                    self.do_wait_suspend(thread, frame, event, arg)
                    return self.trace_dispatch
                else:
                    if not breakpoint and is_line:
                        # No stop from anyone and no breakpoint found in line (cache that).
                        frame_skips_cache[line_cache_key] = 0

            except:
                # Unfortunately Python itself stops the tracing when it originates from
                # the tracing function, so, we can't do much about it (just let the user know).
                exc = sys.exc_info()[0]
                cmd = main_debugger.cmd_factory.make_console_message(
                    '%s raised from within the callback set in sys.settrace.\nDebugging will be disabled for this thread (%s).\n' % (exc, thread,))
                main_debugger.writer.add_command(cmd)
                if not issubclass(exc, (KeyboardInterrupt, SystemExit)):
                    pydev_log.exception()

                raise

            # step handling. We stop when we hit the right frame
            try:
                should_skip = 0
                if pydevd_dont_trace.should_trace_hook is not None:
                    if self.should_skip == -1:
                        # I.e.: cache the result on self.should_skip (no need to evaluate the same frame multiple times).
                        # Note that on a code reload, we won't re-evaluate this because in practice, the frame.f_code
                        # Which will be handled by this frame is read-only, so, we can cache it safely.
                        if not pydevd_dont_trace.should_trace_hook(frame, abs_path_canonical_path_and_base[0]):
                            # -1, 0, 1 to be Cython-friendly
                            should_skip = self.should_skip = 1
                        else:
                            should_skip = self.should_skip = 0
                    else:
                        should_skip = self.should_skip

                plugin_stop = False
                if should_skip:
                    stop = False

                elif step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE):
                    force_check_project_scope = step_cmd == CMD_STEP_INTO_MY_CODE
                    if is_line:
                        if not info.pydev_use_scoped_step_frame:
                            if force_check_project_scope or main_debugger.is_files_filter_enabled:
                                stop = not main_debugger.apply_files_filter(frame, frame.f_code.co_filename, force_check_project_scope)
                            else:
                                stop = True
                        else:
                            if force_check_project_scope or main_debugger.is_files_filter_enabled:
                                # Make sure we check the filtering inside ipython calls too...
                                if not not main_debugger.apply_files_filter(frame, frame.f_code.co_filename, force_check_project_scope):
                                    return None if is_call else NO_FTRACE

                            # We can only stop inside the ipython call.
                            filename = frame.f_code.co_filename
                            if filename.endswith('.pyc'):
                                filename = filename[:-1]

                            if not filename.endswith(PYDEVD_IPYTHON_CONTEXT[0]):
                                f = frame.f_back
                                while f is not None:
                                    if f.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[1]:
                                        f2 = f.f_back
                                        if f2 is not None and f2.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[2]:
                                            pydev_log.debug('Stop inside ipython call')
                                            stop = True
                                            break
                                    f = f.f_back

                                del f

                            if not stop:
                                # In scoped mode if step in didn't work in this context it won't work
                                # afterwards anyways.
                                return None if is_call else NO_FTRACE

                    elif is_return and frame.f_back is not None and not info.pydev_use_scoped_step_frame:
                        if main_debugger.get_file_type(frame.f_back) == main_debugger.PYDEV_FILE:
                            stop = False
                        else:
                            if force_check_project_scope or main_debugger.is_files_filter_enabled:
                                stop = not main_debugger.apply_files_filter(frame.f_back, frame.f_back.f_code.co_filename, force_check_project_scope)
                                if stop:
                                    # Prevent stopping in a return to the same location we were initially
                                    # (i.e.: double-stop at the same place due to some filtering).
                                    if info.step_in_initial_location == (frame.f_back, frame.f_back.f_lineno):
                                        stop = False
                            else:
                                stop = True
                    else:
                        stop = False

                    if stop:
                        if step_cmd == CMD_STEP_INTO_COROUTINE:
                            # i.e.: Check if we're stepping into the proper context.
                            f = frame
                            while f is not None:
                                if self._is_same_frame(stop_frame, f):
                                    break
                                f = f.f_back
                            else:
                                stop = False

                    if plugin_manager is not None:
                        result = plugin_manager.cmd_step_into(main_debugger, frame, event, self._args, stop_info, stop)
                        if result:
                            stop, plugin_stop = result

                elif step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE):
                    # Note: when dealing with a step over my code it's the same as a step over (the
                    # difference is that when we return from a frame in one we go to regular step
                    # into and in the other we go to a step into my code).
                    stop = self._is_same_frame(stop_frame, frame) and is_line
                    # Note: don't stop on a return for step over, only for line events
                    # i.e.: don't stop in: (stop_frame is frame.f_back and is_return) as we'd stop twice in that line.

                    if plugin_manager is not None:
                        result = plugin_manager.cmd_step_over(main_debugger, frame, event, self._args, stop_info, stop)
                        if result:
                            stop, plugin_stop = result

                elif step_cmd == CMD_SMART_STEP_INTO:
                    stop = False
                    back = frame.f_back
                    if self._is_same_frame(stop_frame, frame) and is_return:
                        # We're exiting the smart step into initial frame (so, we probably didn't find our target).
                        stop = True

                    elif self._is_same_frame(stop_frame, back) and is_line:
                        if info.pydev_smart_child_offset != -1:
                            # i.e.: in this case, we're not interested in the pause in the parent, rather
                            # we're interested in the pause in the child (when the parent is at the proper place).
                            stop = False

                        else:
                            pydev_smart_parent_offset = info.pydev_smart_parent_offset

                            pydev_smart_step_into_variants = info.pydev_smart_step_into_variants
                            if pydev_smart_parent_offset >= 0 and pydev_smart_step_into_variants:
                                # Preferred mode (when the smart step into variants are available
                                # and the offset is set).
                                stop = get_smart_step_into_variant_from_frame_offset(back.f_lasti, pydev_smart_step_into_variants) is \
                                       get_smart_step_into_variant_from_frame_offset(pydev_smart_parent_offset, pydev_smart_step_into_variants)

                            else:
                                # Only the name/line is available, so, check that.
                                curr_func_name = frame.f_code.co_name

                                # global context is set with an empty name
                                if curr_func_name in ('?', '<module>') or curr_func_name is None:
                                    curr_func_name = ''
                                if curr_func_name == info.pydev_func_name and stop_frame.f_lineno == info.pydev_next_line:
                                    stop = True

                        if not stop:
                            # In smart step into, if we didn't hit it in this frame once, that'll
                            # not be the case next time either, so, disable tracing for this frame.
                            return None if is_call else NO_FTRACE

                    elif back is not None and self._is_same_frame(stop_frame, back.f_back) and is_line:
                        # Ok, we have to track 2 stops at this point, the parent and the child offset.
                        # This happens when handling a step into which targets a function inside a list comprehension
                        # or generator (in which case an intermediary frame is created due to an internal function call).
                        pydev_smart_parent_offset = info.pydev_smart_parent_offset
                        pydev_smart_child_offset = info.pydev_smart_child_offset
                        # print('matched back frame', pydev_smart_parent_offset, pydev_smart_child_offset)
                        # print('parent f_lasti', back.f_back.f_lasti)
                        # print('child f_lasti', back.f_lasti)
                        stop = False
                        if pydev_smart_child_offset >= 0 and pydev_smart_child_offset >= 0:
                            pydev_smart_step_into_variants = info.pydev_smart_step_into_variants

                            if pydev_smart_parent_offset >= 0 and pydev_smart_step_into_variants:
                                # Note that we don't really check the parent offset, only the offset of
                                # the child (because this is a generator, the parent may have moved forward
                                # already -- and that's ok, so, we just check that the parent frame
                                # matches in this case).
                                smart_step_into_variant = get_smart_step_into_variant_from_frame_offset(pydev_smart_parent_offset, pydev_smart_step_into_variants)
                                # print('matched parent offset', pydev_smart_parent_offset)
                                # Ok, now, check the child variant
                                children_variants = smart_step_into_variant.children_variants
                                stop = children_variants and (
                                    get_smart_step_into_variant_from_frame_offset(back.f_lasti, children_variants) is \
                                    get_smart_step_into_variant_from_frame_offset(pydev_smart_child_offset, children_variants)
                                )
                                # print('stop at child', stop)

                        if not stop:
                            # In smart step into, if we didn't hit it in this frame once, that'll
                            # not be the case next time either, so, disable tracing for this frame.
                            return None if is_call else NO_FTRACE

                elif step_cmd in (CMD_STEP_RETURN, CMD_STEP_RETURN_MY_CODE):
                    stop = is_return and self._is_same_frame(stop_frame, frame)

                else:
                    stop = False

                if stop and step_cmd != -1 and is_return and hasattr(frame, "f_back"):
                    f_code = getattr(frame.f_back, 'f_code', None)
                    if f_code is not None:
                        if main_debugger.get_file_type(frame.f_back) == main_debugger.PYDEV_FILE:
                            stop = False

                if plugin_stop:
                    stopped_on_plugin = plugin_manager.stop(main_debugger, frame, event, self._args, stop_info, arg, step_cmd)
                elif stop:
                    if is_line:
                        self.set_suspend(thread, step_cmd, original_step_cmd=info.pydev_original_step_cmd)
                        self.do_wait_suspend(thread, frame, event, arg)
                    elif is_return:  # return event
                        back = frame.f_back
                        if back is not None:
                            # When we get to the pydevd run function, the debugging has actually finished for the main thread
                            # (note that it can still go on for other threads, but for this one, we just make it finish)
                            # So, just setting it to None should be OK
                            back_absolute_filename, _, base = get_abs_path_real_path_and_base_from_frame(back)
                            if (base, back.f_code.co_name) in (DEBUG_START, DEBUG_START_PY3K):
                                back = None

                            elif base == TRACE_PROPERTY:
                                # We dont want to trace the return event of pydevd_traceproperty (custom property for debugging)
                                # if we're in a return, we want it to appear to the user in the previous frame!
                                return None if is_call else NO_FTRACE

                            elif pydevd_dont_trace.should_trace_hook is not None:
                                if not pydevd_dont_trace.should_trace_hook(back, back_absolute_filename):
                                    # In this case, we'll have to skip the previous one because it shouldn't be traced.
                                    # Also, we have to reset the tracing, because if the parent's parent (or some
                                    # other parent) has to be traced and it's not currently, we wouldn't stop where
                                    # we should anymore (so, a step in/over/return may not stop anywhere if no parent is traced).
                                    # Related test: _debugger_case17a.py
                                    main_debugger.set_trace_for_frame_and_parents(back)
                                    return None if is_call else NO_FTRACE

                        if back is not None:
                            # if we're in a return, we want it to appear to the user in the previous frame!
                            self.set_suspend(thread, step_cmd, original_step_cmd=info.pydev_original_step_cmd)
                            self.do_wait_suspend(thread, back, event, arg)
                        else:
                            # in jython we may not have a back frame
                            info.pydev_step_stop = None
                            info.pydev_original_step_cmd = -1
                            info.pydev_step_cmd = -1
                            info.pydev_state = STATE_RUN

                # if we are quitting, let's stop the tracing
                if main_debugger.quitting:
                    return None if is_call else NO_FTRACE

                return self.trace_dispatch
            except:
                # Unfortunately Python itself stops the tracing when it originates from
                # the tracing function, so, we can't do much about it (just let the user know).
                exc = sys.exc_info()[0]
                cmd = main_debugger.cmd_factory.make_console_message(
                    '%s raised from within the callback set in sys.settrace.\nDebugging will be disabled for this thread (%s).\n' % (exc, thread,))
                main_debugger.writer.add_command(cmd)
                if not issubclass(exc, (KeyboardInterrupt, SystemExit)):
                    pydev_log.exception()
                raise

        finally:
            info.is_tracing -= 1

        # end trace_dispatch


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_frame_utils.py <==
from _pydevd_bundle.pydevd_constants import EXCEPTION_TYPE_USER_UNHANDLED, EXCEPTION_TYPE_UNHANDLED, \
    IS_PY311_OR_GREATER
from _pydev_bundle import pydev_log
import itertools
from typing import Any, Dict


class Frame(object):

    def __init__(
            self,
            f_back,
            f_fileno,
            f_code,
            f_locals,
            f_globals=None,
            f_trace=None):
        self.f_back = f_back
        self.f_lineno = f_fileno
        self.f_code = f_code
        self.f_locals = f_locals
        self.f_globals = f_globals
        self.f_trace = f_trace

        if self.f_globals is None:
            self.f_globals = {}


class FCode(object):

    def __init__(self, name, filename):
        self.co_name = name
        self.co_filename = filename
        self.co_firstlineno = 1
        self.co_flags = 0


def add_exception_to_frame(frame, exception_info):
    frame.f_locals['__exception__'] = exception_info


def remove_exception_from_frame(frame):
    frame.f_locals.pop('__exception__', None)


FILES_WITH_IMPORT_HOOKS = ['pydev_monkey_qt.py', 'pydev_import_hook.py']


def just_raised(trace):
    if trace is None:
        return False
    return trace.tb_next is None


def ignore_exception_trace(trace):
    while trace is not None:
        filename = trace.tb_frame.f_code.co_filename
        if filename in (
            '<frozen importlib._bootstrap>', '<frozen importlib._bootstrap_external>'):
            # Do not stop on inner exceptions in py3 while importing
            return True

        # ImportError should appear in a user's code, not inside debugger
        for file in FILES_WITH_IMPORT_HOOKS:
            if filename.endswith(file):
                return True

        trace = trace.tb_next

    return False


def cached_call(obj, func, *args):
    cached_name = '_cached_' + func.__name__
    if not hasattr(obj, cached_name):
        setattr(obj, cached_name, func(*args))

    return getattr(obj, cached_name)


class _LineColInfo:

    def __init__(self, lineno, end_lineno, colno, end_colno):
        self.lineno = lineno
        self.end_lineno = end_lineno
        self.colno = colno
        self.end_colno = end_colno

    def map_columns_to_line(self, original_line: str):
        '''
        The columns internally are actually based on bytes.

        Also, the position isn't always the ideal one as the start may not be
        what we want (if the user has many subscripts in the line the start
        will always be the same and only the end would change).
        For more details see:
        https://github.com/microsoft/debugpy/issues/1099#issuecomment-1303403995

        So, this function maps the start/end columns to the position to be shown in the editor.
        '''
        colno = _utf8_byte_offset_to_character_offset(original_line, self.colno)
        end_colno = _utf8_byte_offset_to_character_offset(original_line, self.end_colno)

        if self.lineno == self.end_lineno:
            try:
                ret = _extract_caret_anchors_in_bytes_from_line_segment(
                    original_line[colno:end_colno]
                )
                if ret is not None:
                    return (
                        _utf8_byte_offset_to_character_offset(original_line, ret[0] + self.colno),
                        _utf8_byte_offset_to_character_offset(original_line, ret[1] + self.colno)
                    )
            except Exception:
                pass  # Suppress exception

        return colno, end_colno


_utf8_with_2_bytes = 0x80
_utf8_with_3_bytes = 0x800
_utf8_with_4_bytes = 0x10000


def _utf8_byte_offset_to_character_offset(s: str, offset: int):
    byte_offset = 0
    char_offset = 0

    for char_offset, character in enumerate(s):
        byte_offset += 1

        codepoint = ord(character)

        if codepoint >= _utf8_with_4_bytes:
            byte_offset += 3

        elif codepoint >= _utf8_with_3_bytes:
            byte_offset += 2

        elif codepoint >= _utf8_with_2_bytes:
            byte_offset += 1

        if byte_offset > offset:
            break
    else:
        char_offset += 1

    return char_offset


# Based on traceback._extract_caret_anchors_in_bytes_from_line_segment (Python 3.11.0)
def _extract_caret_anchors_in_bytes_from_line_segment(segment: str):
    import ast

    try:
        segment = segment.encode('utf-8')
    except UnicodeEncodeError:
        return None
    try:
        tree = ast.parse(segment)
    except SyntaxError:
        return None

    if len(tree.body) != 1:
        return None

    statement = tree.body[0]
    if isinstance(statement, ast.Expr):
        expr = statement.value
        if isinstance(expr, ast.BinOp):
            operator_str = segment[expr.left.end_col_offset:expr.right.col_offset]
            operator_offset = len(operator_str) - len(operator_str.lstrip())

            left_anchor = expr.left.end_col_offset + operator_offset
            right_anchor = left_anchor + 1
            if (
                operator_offset + 1 < len(operator_str)
                and not operator_str[operator_offset + 1] == ord(b' ')
            ):
                right_anchor += 1
            return left_anchor, right_anchor
        if isinstance(expr, ast.Subscript):
            return expr.value.end_col_offset, expr.slice.end_col_offset + 1

    return None


class FramesList(object):

    def __init__(self):
        self._frames = []

        # If available, the line number for the frame will be gotten from this dict,
        # otherwise frame.f_lineno will be used (needed for unhandled exceptions as
        # the place where we report may be different from the place where it's raised).
        self.frame_id_to_lineno = {}
        self.frame_id_to_line_col_info: Dict[Any, _LineColInfo] = {}

        self.exc_type = None
        self.exc_desc = None
        self.trace_obj = None

        # This may be set to set the current frame (for the case where we have
        # an unhandled exception where we want to show the root bu we have a different
        # executing frame).
        self.current_frame = None

        # This is to know whether an exception was extracted from a __cause__ or __context__.
        self.exc_context_msg = ''

        self.chained_frames_list = None

    def append(self, frame):
        self._frames.append(frame)

    def last_frame(self):
        return self._frames[-1]

    def __len__(self):
        return len(self._frames)

    def __iter__(self):
        return iter(self._frames)

    def __repr__(self):
        lst = ['FramesList(']

        lst.append('\n    exc_type: ')
        lst.append(str(self.exc_type))

        lst.append('\n    exc_desc: ')
        lst.append(str(self.exc_desc))

        lst.append('\n    trace_obj: ')
        lst.append(str(self.trace_obj))

        lst.append('\n    current_frame: ')
        lst.append(str(self.current_frame))

        for frame in self._frames:
            lst.append('\n    ')
            lst.append(repr(frame))
            lst.append(',')

        if self.chained_frames_list is not None:
            lst.append('\n--- Chained ---\n')
            lst.append(str(self.chained_frames_list))

        lst.append('\n)')

        return ''.join(lst)

    __str__ = __repr__


class _DummyFrameWrapper(object):

    def __init__(self, frame, f_lineno, f_back):
        self._base_frame = frame
        self.f_lineno = f_lineno
        self.f_back = f_back
        self.f_trace = None
        original_code = frame.f_code
        name = original_code.co_name
        self.f_code = FCode(name, original_code.co_filename)

    @property
    def f_locals(self):
        return self._base_frame.f_locals

    @property
    def f_globals(self):
        return self._base_frame.f_globals

    def __str__(self):
        return "<_DummyFrameWrapper, file '%s', line %s, %s" % (self.f_code.co_filename, self.f_lineno, self.f_code.co_name)

    __repr__ = __str__


_cause_message = (
    "\nThe above exception was the direct cause "
    "of the following exception:\n\n")

_context_message = (
    "\nDuring handling of the above exception, "
    "another exception occurred:\n\n")


def create_frames_list_from_exception_cause(trace_obj, frame, exc_type, exc_desc, memo):
    lst = []
    msg = '<Unknown context>'
    try:
        exc_cause = getattr(exc_desc, '__cause__', None)
        msg = _cause_message
    except Exception:
        exc_cause = None

    if exc_cause is None:
        try:
            exc_cause = getattr(exc_desc, '__context__', None)
            msg = _context_message
        except Exception:
            exc_cause = None

    if exc_cause is None or id(exc_cause) in memo:
        return None

    # The traceback module does this, so, let's play safe here too...
    memo.add(id(exc_cause))

    tb = exc_cause.__traceback__
    frames_list = FramesList()
    frames_list.exc_type = type(exc_cause)
    frames_list.exc_desc = exc_cause
    frames_list.trace_obj = tb
    frames_list.exc_context_msg = msg

    while tb is not None:
        # Note: we don't use the actual tb.tb_frame because if the cause of the exception
        # uses the same frame object, the id(frame) would be the same and the frame_id_to_lineno
        # would be wrong as the same frame needs to appear with 2 different lines.
        lst.append((_DummyFrameWrapper(tb.tb_frame, tb.tb_lineno, None), tb.tb_lineno, _get_line_col_info_from_tb(tb)))
        tb = tb.tb_next

    for tb_frame, tb_lineno, line_col_info in lst:
        frames_list.append(tb_frame)
        frames_list.frame_id_to_lineno[id(tb_frame)] = tb_lineno
        frames_list.frame_id_to_line_col_info[id(tb_frame)] = line_col_info

    return frames_list


if IS_PY311_OR_GREATER:

    def _get_code_position(code, instruction_index):
        if instruction_index < 0:
            return (None, None, None, None)
        positions_gen = code.co_positions()
        # Note: some or all of the tuple elements can be None...
        return next(itertools.islice(positions_gen, instruction_index // 2, None))

    def _get_line_col_info_from_tb(tb):
        positions = _get_code_position(tb.tb_frame.f_code, tb.tb_lasti)
        if positions[0] is None:
            return _LineColInfo(tb.tb_lineno, *positions[1:])
        else:
            return _LineColInfo(*positions)

else:

    def _get_line_col_info_from_tb(tb):
        # Not available on older versions of Python.
        return None


def create_frames_list_from_traceback(trace_obj, frame, exc_type, exc_desc, exception_type=None):
    '''
    :param trace_obj:
        This is the traceback from which the list should be created.

    :param frame:
        This is the first frame to be considered (i.e.: topmost frame). If None is passed, all
        the frames from the traceback are shown (so, None should be passed for unhandled exceptions).

    :param exception_type:
        If this is an unhandled exception or user unhandled exception, we'll not trim the stack to create from the passed
        frame, rather, we'll just mark the frame in the frames list.
    '''
    lst = []

    tb = trace_obj
    if tb is not None and tb.tb_frame is not None:
        f = tb.tb_frame.f_back
        while f is not None:
            lst.insert(0, (f, f.f_lineno, None))
            f = f.f_back

    while tb is not None:
        lst.append((tb.tb_frame, tb.tb_lineno, _get_line_col_info_from_tb(tb)))
        tb = tb.tb_next

    frames_list = None

    for tb_frame, tb_lineno, line_col_info in reversed(lst):
        if frames_list is None and (
                (frame is tb_frame) or
                (frame is None) or
                (exception_type == EXCEPTION_TYPE_USER_UNHANDLED)
            ):
            frames_list = FramesList()

        if frames_list is not None:
            frames_list.append(tb_frame)
            frames_list.frame_id_to_lineno[id(tb_frame)] = tb_lineno
            frames_list.frame_id_to_line_col_info[id(tb_frame)] = line_col_info

    if frames_list is None and frame is not None:
        # Fallback (shouldn't happen in practice).
        pydev_log.info('create_frames_list_from_traceback did not find topmost frame in list.')
        frames_list = create_frames_list_from_frame(frame)

    frames_list.exc_type = exc_type
    frames_list.exc_desc = exc_desc
    frames_list.trace_obj = trace_obj

    if exception_type == EXCEPTION_TYPE_USER_UNHANDLED:
        frames_list.current_frame = frame
    elif exception_type == EXCEPTION_TYPE_UNHANDLED:
        if len(frames_list) > 0:
            frames_list.current_frame = frames_list.last_frame()

    curr = frames_list
    memo = set()
    memo.add(id(exc_desc))

    while True:
        chained = create_frames_list_from_exception_cause(None, None, None, curr.exc_desc, memo)
        if chained is None:
            break
        else:
            curr.chained_frames_list = chained
            curr = chained

    return frames_list


def create_frames_list_from_frame(frame):
    lst = FramesList()
    while frame is not None:
        lst.append(frame)
        frame = frame.f_back

    return lst


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_gevent_integration.py <==
import pydevd_tracing
import greenlet
import gevent
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_custom_frames import add_custom_frame, update_custom_frame, remove_custom_frame
from _pydevd_bundle.pydevd_constants import GEVENT_SHOW_PAUSED_GREENLETS, get_global_debugger, \
    thread_get_ident
from _pydev_bundle import pydev_log
from pydevd_file_utils import basename

_saved_greenlets_to_custom_frame_thread_id = {}

if GEVENT_SHOW_PAUSED_GREENLETS:

    def _get_paused_name(py_db, g):
        frame = g.gr_frame
        use_frame = frame

        # i.e.: Show in the description of the greenlet the last user-code found.
        while use_frame is not None:
            if py_db.apply_files_filter(use_frame, use_frame.f_code.co_filename, True):
                frame = use_frame
                use_frame = use_frame.f_back
            else:
                break

        if use_frame is None:
            use_frame = frame

        return '%s: %s - %s' % (type(g).__name__, use_frame.f_code.co_name, basename(use_frame.f_code.co_filename))

    def greenlet_events(event, args):
        if event in ('switch', 'throw'):
            py_db = get_global_debugger()
            origin, target = args

            if not origin.dead and origin.gr_frame is not None:
                frame_custom_thread_id = _saved_greenlets_to_custom_frame_thread_id.get(origin)
                if frame_custom_thread_id is None:
                    _saved_greenlets_to_custom_frame_thread_id[origin] = add_custom_frame(
                        origin.gr_frame, _get_paused_name(py_db, origin), thread_get_ident())
                else:
                    update_custom_frame(
                        frame_custom_thread_id, origin.gr_frame, _get_paused_name(py_db, origin), thread_get_ident())
            else:
                frame_custom_thread_id = _saved_greenlets_to_custom_frame_thread_id.pop(origin, None)
                if frame_custom_thread_id is not None:
                    remove_custom_frame(frame_custom_thread_id)

            # This one will be resumed, so, remove custom frame from it.
            frame_custom_thread_id = _saved_greenlets_to_custom_frame_thread_id.pop(target, None)
            if frame_custom_thread_id is not None:
                remove_custom_frame(frame_custom_thread_id)

        # The tracing needs to be reapplied for each greenlet as gevent
        # clears the tracing set through sys.settrace for each greenlet.
        pydevd_tracing.reapply_settrace()

else:

    # i.e.: no logic related to showing paused greenlets is needed.
    def greenlet_events(event, args):
        pydevd_tracing.reapply_settrace()


def enable_gevent_integration():
    # References:
    # https://greenlet.readthedocs.io/en/latest/api.html#greenlet.settrace
    # https://greenlet.readthedocs.io/en/latest/tracing.html

    # Note: gevent.version_info is WRONG (gevent.__version__ must be used).
    try:
        if tuple(int(x) for x in gevent.__version__.split('.')[:2]) <= (20, 0):
            if not GEVENT_SHOW_PAUSED_GREENLETS:
                return

            if not hasattr(greenlet, 'settrace'):
                # In older versions it was optional.
                # We still try to use if available though.
                pydev_log.debug('greenlet.settrace not available. GEVENT_SHOW_PAUSED_GREENLETS will have no effect.')
                return
        try:
            greenlet.settrace(greenlet_events)
        except:
            pydev_log.exception('Error with greenlet.settrace.')
    except:
        pydev_log.exception('Error setting up gevent %s.', gevent.__version__)


def log_gevent_debug_info():
    pydev_log.debug('Greenlet version: %s', greenlet.__version__)
    pydev_log.debug('Gevent version: %s', gevent.__version__)
    pydev_log.debug('Gevent install location: %s', gevent.__file__)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_import_class.py <==
#Note: code gotten from _pydev_imports_tipper.

import sys

def _imp(name, log=None):
    try:
        return __import__(name)
    except:
        if '.' in name:
            sub = name[0:name.rfind('.')]
            
            if log is not None:
                log.add_content('Unable to import', name, 'trying with', sub)
                log.add_exception()
            
            return _imp(sub, log)
        else:
            s = 'Unable to import module: %s - sys.path: %s' % (str(name), sys.path)
            if log is not None:
                log.add_content(s)
                log.add_exception()
            
            raise ImportError(s)
        

IS_IPY = False
if sys.platform == 'cli':
    IS_IPY = True
    _old_imp = _imp
    def _imp(name, log=None):
        #We must add a reference in clr for .Net
        import clr #@UnresolvedImport
        initial_name = name
        while '.' in name:
            try:
                clr.AddReference(name)
                break #If it worked, that's OK.
            except:
                name = name[0:name.rfind('.')]
        else:
            try:
                clr.AddReference(name)
            except:
                pass #That's OK (not dot net module).
        
        return _old_imp(initial_name, log)
    

def import_name(name, log=None):
    mod = _imp(name, log)

    components = name.split('.')

    old_comp = None
    for comp in components[1:]:
        try:
            #this happens in the following case:
            #we have mx.DateTime.mxDateTime.mxDateTime.pyd
            #but after importing it, mx.DateTime.mxDateTime shadows access to mxDateTime.pyd
            mod = getattr(mod, comp)
        except AttributeError:
            if old_comp != comp:
                raise
        
        old_comp = comp
        
    return mod
    


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_io.py <==
from _pydevd_bundle.pydevd_constants import ForkSafeLock, get_global_debugger
import os
import sys
from contextlib import contextmanager


class IORedirector:
    '''
    This class works to wrap a stream (stdout/stderr) with an additional redirect.
    '''

    def __init__(self, original, new_redirect, wrap_buffer=False):
        '''
        :param stream original:
            The stream to be wrapped (usually stdout/stderr, but could be None).

        :param stream new_redirect:
            Usually IOBuf (below).

        :param bool wrap_buffer:
            Whether to create a buffer attribute (needed to mimick python 3 s
            tdout/stderr which has a buffer to write binary data).
        '''
        self._lock = ForkSafeLock(rlock=True)
        self._writing = False
        self._redirect_to = (original, new_redirect)
        if wrap_buffer and hasattr(original, 'buffer'):
            self.buffer = IORedirector(original.buffer, new_redirect.buffer, False)

    def write(self, s):
        # Note that writing to the original stream may fail for some reasons
        # (such as trying to write something that's not a string or having it closed).
        with self._lock:
            if self._writing:
                return
            self._writing = True
            try:
                for r in self._redirect_to:
                    if hasattr(r, 'write'):
                        r.write(s)
            finally:
                self._writing = False

    def isatty(self):
        for r in self._redirect_to:
            if hasattr(r, 'isatty'):
                return r.isatty()
        return False

    def flush(self):
        for r in self._redirect_to:
            if hasattr(r, 'flush'):
                r.flush()

    def __getattr__(self, name):
        for r in self._redirect_to:
            if hasattr(r, name):
                return getattr(r, name)
        raise AttributeError(name)


class RedirectToPyDBIoMessages(object):

    def __init__(self, out_ctx, wrap_stream, wrap_buffer, on_write=None):
        '''
        :param out_ctx:
            1=stdout and 2=stderr

        :param wrap_stream:
            Either sys.stdout or sys.stderr.

        :param bool wrap_buffer:
            If True the buffer attribute (which wraps writing bytes) should be
            wrapped.

        :param callable(str) on_write:
            May be a custom callable to be called when to write something.
            If not passed the default implementation will create an io message
            and send it through the debugger.
        '''
        encoding = getattr(wrap_stream, 'encoding', None)
        if not encoding:
            encoding = os.environ.get('PYTHONIOENCODING', 'utf-8')
        self.encoding = encoding
        self._out_ctx = out_ctx
        if wrap_buffer:
            self.buffer = RedirectToPyDBIoMessages(out_ctx, wrap_stream, wrap_buffer=False, on_write=on_write)
        self._on_write = on_write

    def get_pydb(self):
        # Note: separate method for mocking on tests.
        return get_global_debugger()

    def flush(self):
        pass  # no-op here

    def write(self, s):
        if self._on_write is not None:
            self._on_write(s)
            return

        if s:
            # Need s in str
            if isinstance(s, bytes):
                s = s.decode(self.encoding, errors='replace')

            py_db = self.get_pydb()
            if py_db is not None:
                # Note that the actual message contents will be a xml with utf-8, although
                # the entry is str on py3 and bytes on py2.
                cmd = py_db.cmd_factory.make_io_message(s, self._out_ctx)
                if py_db.writer is not None:
                    py_db.writer.add_command(cmd)


class IOBuf:
    '''This class works as a replacement for stdio and stderr.
    It is a buffer and when its contents are requested, it will erase what
    it has so far so that the next return will not return the same contents again.
    '''

    def __init__(self):
        self.buflist = []
        import os
        self.encoding = os.environ.get('PYTHONIOENCODING', 'utf-8')

    def getvalue(self):
        b = self.buflist
        self.buflist = []  # clear it
        return ''.join(b)  # bytes on py2, str on py3.

    def write(self, s):
        if isinstance(s, bytes):
            s = s.decode(self.encoding, errors='replace')
        self.buflist.append(s)

    def isatty(self):
        return False

    def flush(self):
        pass

    def empty(self):
        return len(self.buflist) == 0


class _RedirectInfo(object):

    def __init__(self, original, redirect_to):
        self.original = original
        self.redirect_to = redirect_to


class _RedirectionsHolder:
    _lock = ForkSafeLock(rlock=True)
    _stack_stdout = []
    _stack_stderr = []

    _pydevd_stdout_redirect_ = None
    _pydevd_stderr_redirect_ = None


def start_redirect(keep_original_redirection=False, std='stdout', redirect_to=None):
    '''
    @param std: 'stdout', 'stderr', or 'both'
    '''
    with _RedirectionsHolder._lock:
        if redirect_to is None:
            redirect_to = IOBuf()

        if std == 'both':
            config_stds = ['stdout', 'stderr']
        else:
            config_stds = [std]

        for std in config_stds:
            original = getattr(sys, std)
            stack = getattr(_RedirectionsHolder, '_stack_%s' % std)

            if keep_original_redirection:
                wrap_buffer = True if hasattr(redirect_to, 'buffer') else False
                new_std_instance = IORedirector(getattr(sys, std), redirect_to, wrap_buffer=wrap_buffer)
                setattr(sys, std, new_std_instance)
            else:
                new_std_instance = redirect_to
                setattr(sys, std, redirect_to)

            stack.append(_RedirectInfo(original, new_std_instance))

        return redirect_to


def end_redirect(std='stdout'):
    with _RedirectionsHolder._lock:
        if std == 'both':
            config_stds = ['stdout', 'stderr']
        else:
            config_stds = [std]
        for std in config_stds:
            stack = getattr(_RedirectionsHolder, '_stack_%s' % std)
            redirect_info = stack.pop()
            setattr(sys, std, redirect_info.original)


def redirect_stream_to_pydb_io_messages(std):
    '''
    :param std:
        'stdout' or 'stderr'
    '''
    with _RedirectionsHolder._lock:
        redirect_to_name = '_pydevd_%s_redirect_' % (std,)
        if getattr(_RedirectionsHolder, redirect_to_name) is None:
            wrap_buffer = True
            original = getattr(sys, std)

            redirect_to = RedirectToPyDBIoMessages(1 if std == 'stdout' else 2, original, wrap_buffer)
            start_redirect(keep_original_redirection=True, std=std, redirect_to=redirect_to)

            stack = getattr(_RedirectionsHolder, '_stack_%s' % std)
            setattr(_RedirectionsHolder, redirect_to_name, stack[-1])
            return True

        return False


def stop_redirect_stream_to_pydb_io_messages(std):
    '''
    :param std:
        'stdout' or 'stderr'
    '''
    with _RedirectionsHolder._lock:
        redirect_to_name = '_pydevd_%s_redirect_' % (std,)
        redirect_info = getattr(_RedirectionsHolder, redirect_to_name)
        if redirect_info is not None:  # :type redirect_info: _RedirectInfo
            setattr(_RedirectionsHolder, redirect_to_name, None)

            stack = getattr(_RedirectionsHolder, '_stack_%s' % std)
            prev_info = stack.pop()

            curr = getattr(sys, std)
            if curr is redirect_info.redirect_to:
                setattr(sys, std, redirect_info.original)


@contextmanager
def redirect_stream_to_pydb_io_messages_context():
    with _RedirectionsHolder._lock:
        redirecting = []
        for std in ('stdout', 'stderr'):
            if redirect_stream_to_pydb_io_messages(std):
                redirecting.append(std)

        try:
            yield
        finally:
            for std in redirecting:
                stop_redirect_stream_to_pydb_io_messages(std)



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_json_debug_options.py <==
import json
import urllib.parse as urllib_parse


class DebugOptions(object):

    __slots__ = [
        'just_my_code',
        'redirect_output',
        'show_return_value',
        'break_system_exit_zero',
        'django_debug',
        'flask_debug',
        'stop_on_entry',
        'max_exception_stack_frames',
        'gui_event_loop',
        'client_os',
    ]

    def __init__(self):
        self.just_my_code = True
        self.redirect_output = False
        self.show_return_value = False
        self.break_system_exit_zero = False
        self.django_debug = False
        self.flask_debug = False
        self.stop_on_entry = False
        self.max_exception_stack_frames = 0
        self.gui_event_loop = 'matplotlib'
        self.client_os = None

    def to_json(self):
        dct = {}
        for s in self.__slots__:
            dct[s] = getattr(self, s)
        return json.dumps(dct)

    def update_fom_debug_options(self, debug_options):
        if 'DEBUG_STDLIB' in debug_options:
            self.just_my_code = not debug_options.get('DEBUG_STDLIB')

        if 'REDIRECT_OUTPUT' in debug_options:
            self.redirect_output = debug_options.get('REDIRECT_OUTPUT')

        if 'SHOW_RETURN_VALUE' in debug_options:
            self.show_return_value = debug_options.get('SHOW_RETURN_VALUE')

        if 'BREAK_SYSTEMEXIT_ZERO' in debug_options:
            self.break_system_exit_zero = debug_options.get('BREAK_SYSTEMEXIT_ZERO')

        if 'DJANGO_DEBUG' in debug_options:
            self.django_debug = debug_options.get('DJANGO_DEBUG')

        if 'FLASK_DEBUG' in debug_options:
            self.flask_debug = debug_options.get('FLASK_DEBUG')

        if 'STOP_ON_ENTRY' in debug_options:
            self.stop_on_entry = debug_options.get('STOP_ON_ENTRY')

        if 'CLIENT_OS_TYPE' in debug_options:
            self.client_os = debug_options.get('CLIENT_OS_TYPE')

        # Note: _max_exception_stack_frames cannot be set by debug options.

    def update_from_args(self, args):
        if 'justMyCode' in args:
            self.just_my_code = bool_parser(args['justMyCode'])
        else:
            # i.e.: if justMyCode is provided, don't check the deprecated value
            if 'debugStdLib' in args:
                self.just_my_code = not bool_parser(args['debugStdLib'])

        if 'redirectOutput' in args:
            self.redirect_output = bool_parser(args['redirectOutput'])

        if 'showReturnValue' in args:
            self.show_return_value = bool_parser(args['showReturnValue'])

        if 'breakOnSystemExitZero' in args:
            self.break_system_exit_zero = bool_parser(args['breakOnSystemExitZero'])

        if 'django' in args:
            self.django_debug = bool_parser(args['django'])

        if 'flask' in args:
            self.flask_debug = bool_parser(args['flask'])

        if 'jinja' in args:
            self.flask_debug = bool_parser(args['jinja'])

        if 'stopOnEntry' in args:
            self.stop_on_entry = bool_parser(args['stopOnEntry'])

        self.max_exception_stack_frames = int_parser(args.get('maxExceptionStackFrames', 0))

        if 'guiEventLoop' in args:
            self.gui_event_loop = str(args['guiEventLoop'])

        if 'clientOS' in args:
            self.client_os = str(args['clientOS']).upper()


def int_parser(s, default_value=0):
    try:
        return int(s)
    except Exception:
        return default_value


def bool_parser(s):
    return s in ("True", "true", "1", True, 1)


def unquote(s):
    return None if s is None else urllib_parse.unquote(s)


DEBUG_OPTIONS_PARSER = {
    'WAIT_ON_ABNORMAL_EXIT': bool_parser,
    'WAIT_ON_NORMAL_EXIT': bool_parser,
    'BREAK_SYSTEMEXIT_ZERO': bool_parser,
    'REDIRECT_OUTPUT': bool_parser,
    'DJANGO_DEBUG': bool_parser,
    'FLASK_DEBUG': bool_parser,
    'FIX_FILE_PATH_CASE': bool_parser,
    'CLIENT_OS_TYPE': unquote,
    'DEBUG_STDLIB': bool_parser,
    'STOP_ON_ENTRY': bool_parser,
    'SHOW_RETURN_VALUE': bool_parser,
    'MULTIPROCESS': bool_parser,
}

DEBUG_OPTIONS_BY_FLAG = {
    'RedirectOutput': 'REDIRECT_OUTPUT=True',
    'WaitOnNormalExit': 'WAIT_ON_NORMAL_EXIT=True',
    'WaitOnAbnormalExit': 'WAIT_ON_ABNORMAL_EXIT=True',
    'BreakOnSystemExitZero': 'BREAK_SYSTEMEXIT_ZERO=True',
    'Django': 'DJANGO_DEBUG=True',
    'Flask': 'FLASK_DEBUG=True',
    'Jinja': 'FLASK_DEBUG=True',
    'FixFilePathCase': 'FIX_FILE_PATH_CASE=True',
    'DebugStdLib': 'DEBUG_STDLIB=True',
    'WindowsClient': 'CLIENT_OS_TYPE=WINDOWS',
    'UnixClient': 'CLIENT_OS_TYPE=UNIX',
    'StopOnEntry': 'STOP_ON_ENTRY=True',
    'ShowReturnValue': 'SHOW_RETURN_VALUE=True',
    'Multiprocess': 'MULTIPROCESS=True',
}


def _build_debug_options(flags):
    """Build string representation of debug options from the launch config."""
    return ';'.join(DEBUG_OPTIONS_BY_FLAG[flag]
                    for flag in flags or []
                    if flag in DEBUG_OPTIONS_BY_FLAG)


def _parse_debug_options(opts):
    """Debug options are semicolon separated key=value pairs
    """
    options = {}
    if not opts:
        return options

    for opt in opts.split(';'):
        try:
            key, value = opt.split('=')
        except ValueError:
            continue
        try:
            options[key] = DEBUG_OPTIONS_PARSER[key](value)
        except KeyError:
            continue

    return options


def _extract_debug_options(opts, flags=None):
    """Return the debug options encoded in the given value.

    "opts" is a semicolon-separated string of "key=value" pairs.
    "flags" is a list of strings.

    If flags is provided then it is used as a fallback.

    The values come from the launch config:

     {
         type:'python',
         request:'launch'|'attach',
         name:'friendly name for debug config',
         debugOptions:[
             'RedirectOutput', 'Django'
         ],
         options:'REDIRECT_OUTPUT=True;DJANGO_DEBUG=True'
     }

    Further information can be found here:

    https://code.visualstudio.com/docs/editor/debugging#_launchjson-attributes
    """
    if not opts:
        opts = _build_debug_options(flags)
    return _parse_debug_options(opts)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_net_command.py <==
from _pydevd_bundle.pydevd_constants import DebugInfoHolder, \
    get_global_debugger, GetGlobalDebugger, set_global_debugger  # Keep for backward compatibility @UnusedImport
from _pydevd_bundle.pydevd_utils import quote_smart as quote, to_string
from _pydevd_bundle.pydevd_comm_constants import ID_TO_MEANING, CMD_EXIT
from _pydevd_bundle.pydevd_constants import HTTP_PROTOCOL, HTTP_JSON_PROTOCOL, \
    get_protocol, IS_JYTHON, ForkSafeLock
import json
from _pydev_bundle import pydev_log


class _BaseNetCommand(object):

    # Command id. Should be set in instance.
    id = -1

    # Dict representation of the command to be set in instance. Only set for json commands.
    as_dict = None

    def send(self, *args, **kwargs):
        pass

    def call_after_send(self, callback):
        pass


class _NullNetCommand(_BaseNetCommand):
    pass


class _NullExitCommand(_NullNetCommand):

    id = CMD_EXIT


# Constant meant to be passed to the writer when the command is meant to be ignored.
NULL_NET_COMMAND = _NullNetCommand()

# Exit command -- only internal (we don't want/need to send this to the IDE).
NULL_EXIT_COMMAND = _NullExitCommand()


class NetCommand(_BaseNetCommand):
    """
    Commands received/sent over the network.

    Command can represent command received from the debugger,
    or one to be sent by daemon.
    """
    next_seq = 0  # sequence numbers

    _showing_debug_info = 0
    _show_debug_info_lock = ForkSafeLock(rlock=True)

    _after_send = None

    def __init__(self, cmd_id, seq, text, is_json=False):
        """
        If sequence is 0, new sequence will be generated (otherwise, this was the response
        to a command from the client).
        """
        protocol = get_protocol()
        self.id = cmd_id
        if seq == 0:
            NetCommand.next_seq += 2
            seq = NetCommand.next_seq

        self.seq = seq

        if is_json:
            if hasattr(text, 'to_dict'):
                as_dict = text.to_dict(update_ids_to_dap=True)
            else:
                assert isinstance(text, dict)
                as_dict = text
            as_dict['pydevd_cmd_id'] = cmd_id
            as_dict['seq'] = seq
            self.as_dict = as_dict
            text = json.dumps(as_dict)

        assert isinstance(text, str)

        if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
            self._show_debug_info(cmd_id, seq, text)

        if is_json:
            msg = text
        else:
            if protocol not in (HTTP_PROTOCOL, HTTP_JSON_PROTOCOL):
                encoded = quote(to_string(text), '/<>_=" \t')
                msg = '%s\t%s\t%s\n' % (cmd_id, seq, encoded)

            else:
                msg = '%s\t%s\t%s' % (cmd_id, seq, text)

        if isinstance(msg, str):
            msg = msg.encode('utf-8')

        assert isinstance(msg, bytes)
        as_bytes = msg
        self._as_bytes = as_bytes

    def send(self, sock):
        as_bytes = self._as_bytes
        try:
            if get_protocol() in (HTTP_PROTOCOL, HTTP_JSON_PROTOCOL):
                sock.sendall(('Content-Length: %s\r\n\r\n' % len(as_bytes)).encode('ascii'))
            sock.sendall(as_bytes)
            if self._after_send:
                for method in self._after_send:
                    method(sock)
        except:
            if IS_JYTHON:
                # Ignore errors in sock.sendall in Jython (seems to be common for Jython to
                # give spurious exceptions at interpreter shutdown here).
                pass
            else:
                raise

    def call_after_send(self, callback):
        if not self._after_send:
            self._after_send = [callback]
        else:
            self._after_send.append(callback)

    @classmethod
    def _show_debug_info(cls, cmd_id, seq, text):
        with cls._show_debug_info_lock:
            # Only one thread each time (rlock).
            if cls._showing_debug_info:
                # avoid recursing in the same thread (just printing could create
                # a new command when redirecting output).
                return

            cls._showing_debug_info += 1
            try:
                out_message = 'sending cmd (%s) --> ' % (get_protocol(),)
                out_message += "%20s" % ID_TO_MEANING.get(str(cmd_id), 'UNKNOWN')
                out_message += ' '
                out_message += text.replace('\n', ' ')
                try:
                    pydev_log.critical('%s\n', out_message)
                except:
                    pass
            finally:
                cls._showing_debug_info -= 1



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_net_command_factory_json.py <==
from functools import partial
import itertools
import os
import sys
import socket as socket_module

from _pydev_bundle._pydev_imports_tipper import TYPE_IMPORT, TYPE_CLASS, TYPE_FUNCTION, TYPE_ATTR, \
    TYPE_BUILTIN, TYPE_PARAM
from _pydev_bundle.pydev_is_thread_alive import is_thread_alive
from _pydev_bundle.pydev_override import overrides
from _pydevd_bundle._debug_adapter import pydevd_schema
from _pydevd_bundle._debug_adapter.pydevd_schema import ModuleEvent, ModuleEventBody, Module, \
    OutputEventBody, OutputEvent, ContinuedEventBody, ExitedEventBody, \
    ExitedEvent
from _pydevd_bundle.pydevd_comm_constants import CMD_THREAD_CREATE, CMD_RETURN, CMD_MODULE_EVENT, \
    CMD_WRITE_TO_CONSOLE, CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE, \
    CMD_STEP_RETURN, CMD_STEP_CAUGHT_EXCEPTION, CMD_ADD_EXCEPTION_BREAK, CMD_SET_BREAK, \
    CMD_SET_NEXT_STATEMENT, CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION, \
    CMD_THREAD_RESUME_SINGLE_NOTIFICATION, CMD_THREAD_KILL, CMD_STOP_ON_START, CMD_INPUT_REQUESTED, \
    CMD_EXIT, CMD_STEP_INTO_COROUTINE, CMD_STEP_RETURN_MY_CODE, CMD_SMART_STEP_INTO, \
    CMD_SET_FUNCTION_BREAK
from _pydevd_bundle.pydevd_constants import get_thread_id, ForkSafeLock, DebugInfoHolder
from _pydevd_bundle.pydevd_net_command import NetCommand, NULL_NET_COMMAND
from _pydevd_bundle.pydevd_net_command_factory_xml import NetCommandFactory
from _pydevd_bundle.pydevd_utils import get_non_pydevd_threads
import pydevd_file_utils
from _pydevd_bundle.pydevd_comm import build_exception_info_response
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle import pydevd_frame_utils, pydevd_constants, pydevd_utils
import linecache
from io import StringIO
from _pydev_bundle import pydev_log


class ModulesManager(object):

    def __init__(self):
        self._lock = ForkSafeLock()
        self._modules = {}
        self._next_id = partial(next, itertools.count(0))

    def track_module(self, filename_in_utf8, module_name, frame):
        '''
        :return list(NetCommand):
            Returns a list with the module events to be sent.
        '''
        if filename_in_utf8 in self._modules:
            return []

        module_events = []
        with self._lock:
            # Must check again after getting the lock.
            if filename_in_utf8 in self._modules:
                return

            try:
                version = str(frame.f_globals.get('__version__', ''))
            except:
                version = '<unknown>'

            try:
                package_name = str(frame.f_globals.get('__package__', ''))
            except:
                package_name = '<unknown>'

            module_id = self._next_id()

            module = Module(module_id, module_name, filename_in_utf8)
            if version:
                module.version = version

            if package_name:
                # Note: package doesn't appear in the docs but seems to be expected?
                module.kwargs['package'] = package_name

            module_event = ModuleEvent(ModuleEventBody('new', module))

            module_events.append(NetCommand(CMD_MODULE_EVENT, 0, module_event, is_json=True))

            self._modules[filename_in_utf8] = module.to_dict()
        return module_events

    def get_modules_info(self):
        '''
        :return list(Module)
        '''
        with self._lock:
            return list(self._modules.values())


class NetCommandFactoryJson(NetCommandFactory):
    '''
    Factory for commands which will provide messages as json (they should be
    similar to the debug adapter where possible, although some differences
    are currently Ok).

    Note that it currently overrides the xml version so that messages
    can be done one at a time (any message not overridden will currently
    use the xml version) -- after having all messages handled, it should
    no longer use NetCommandFactory as the base class.
    '''

    def __init__(self):
        NetCommandFactory.__init__(self)
        self.modules_manager = ModulesManager()

    @overrides(NetCommandFactory.make_version_message)
    def make_version_message(self, seq):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_protocol_set_message)
    def make_protocol_set_message(self, seq):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_thread_created_message)
    def make_thread_created_message(self, thread):

        # Note: the thread id for the debug adapter must be an int
        # (make the actual id from get_thread_id respect that later on).
        msg = pydevd_schema.ThreadEvent(
            pydevd_schema.ThreadEventBody('started', get_thread_id(thread)),
        )

        return NetCommand(CMD_THREAD_CREATE, 0, msg, is_json=True)

    @overrides(NetCommandFactory.make_custom_frame_created_message)
    def make_custom_frame_created_message(self, frame_id, frame_description):
        self._additional_thread_id_to_thread_name[frame_id] = frame_description
        msg = pydevd_schema.ThreadEvent(
            pydevd_schema.ThreadEventBody('started', frame_id),
        )

        return NetCommand(CMD_THREAD_CREATE, 0, msg, is_json=True)

    @overrides(NetCommandFactory.make_thread_killed_message)
    def make_thread_killed_message(self, tid):
        self._additional_thread_id_to_thread_name.pop(tid, None)
        msg = pydevd_schema.ThreadEvent(
            pydevd_schema.ThreadEventBody('exited', tid),
        )

        return NetCommand(CMD_THREAD_KILL, 0, msg, is_json=True)

    @overrides(NetCommandFactory.make_list_threads_message)
    def make_list_threads_message(self, py_db, seq):
        threads = []
        for thread in get_non_pydevd_threads():
            if is_thread_alive(thread):
                thread_id = get_thread_id(thread)

                # Notify that it's created (no-op if we already notified before).
                py_db.notify_thread_created(thread_id, thread)

                thread_schema = pydevd_schema.Thread(id=thread_id, name=thread.name)
                threads.append(thread_schema.to_dict())

        for thread_id, thread_name in list(self._additional_thread_id_to_thread_name.items()):
            thread_schema = pydevd_schema.Thread(id=thread_id, name=thread_name)
            threads.append(thread_schema.to_dict())

        body = pydevd_schema.ThreadsResponseBody(threads)
        response = pydevd_schema.ThreadsResponse(
            request_seq=seq, success=True, command='threads', body=body)

        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    @overrides(NetCommandFactory.make_get_completions_message)
    def make_get_completions_message(self, seq, completions, qualifier, start):
        COMPLETION_TYPE_LOOK_UP = {
            TYPE_IMPORT: pydevd_schema.CompletionItemType.MODULE,
            TYPE_CLASS: pydevd_schema.CompletionItemType.CLASS,
            TYPE_FUNCTION: pydevd_schema.CompletionItemType.FUNCTION,
            TYPE_ATTR: pydevd_schema.CompletionItemType.FIELD,
            TYPE_BUILTIN: pydevd_schema.CompletionItemType.KEYWORD,
            TYPE_PARAM: pydevd_schema.CompletionItemType.VARIABLE,
        }

        qualifier = qualifier.lower()
        qualifier_len = len(qualifier)
        targets = []
        for completion in completions:
            label = completion[0]
            if label.lower().startswith(qualifier):
                completion = pydevd_schema.CompletionItem(
                    label=label, type=COMPLETION_TYPE_LOOK_UP[completion[3]], start=start, length=qualifier_len)
                targets.append(completion.to_dict())

        body = pydevd_schema.CompletionsResponseBody(targets)
        response = pydevd_schema.CompletionsResponse(
            request_seq=seq, success=True, command='completions', body=body)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def _format_frame_name(self, fmt, initial_name, module_name, line, path):
        if fmt is None:
            return initial_name
        frame_name = initial_name
        if fmt.get('module', False):
            if module_name:
                if initial_name == '<module>':
                    frame_name = module_name
                else:
                    frame_name = '%s.%s' % (module_name, initial_name)
            else:
                basename = os.path.basename(path)
                basename = basename[0:-3] if basename.lower().endswith('.py') else basename
                if initial_name == '<module>':
                    frame_name = '%s in %s' % (initial_name, basename)
                else:
                    frame_name = '%s.%s' % (basename, initial_name)

        if fmt.get('line', False):
            frame_name = '%s : %d' % (frame_name, line)

        return frame_name

    @overrides(NetCommandFactory.make_get_thread_stack_message)
    def make_get_thread_stack_message(self, py_db, seq, thread_id, topmost_frame, fmt, must_be_suspended=False, start_frame=0, levels=0):
        frames = []
        module_events = []

        try:
            # : :type suspended_frames_manager: SuspendedFramesManager
            suspended_frames_manager = py_db.suspended_frames_manager
            frames_list = suspended_frames_manager.get_frames_list(thread_id)
            if frames_list is None:
                # Could not find stack of suspended frame...
                if must_be_suspended:
                    return None
                else:
                    frames_list = pydevd_frame_utils.create_frames_list_from_frame(topmost_frame)

            for frame_id, frame, method_name, original_filename, filename_in_utf8, lineno, applied_mapping, show_as_current_frame, line_col_info in self._iter_visible_frames_info(
                    py_db, frames_list, flatten_chained=True
                ):

                try:
                    module_name = str(frame.f_globals.get('__name__', ''))
                except:
                    module_name = '<unknown>'

                module_events.extend(self.modules_manager.track_module(filename_in_utf8, module_name, frame))

                presentation_hint = None
                if not getattr(frame, 'IS_PLUGIN_FRAME', False):  # Never filter out plugin frames!
                    if py_db.is_files_filter_enabled and py_db.apply_files_filter(frame, original_filename, False):
                        continue

                    if not py_db.in_project_scope(frame):
                        presentation_hint = 'subtle'

                formatted_name = self._format_frame_name(fmt, method_name, module_name, lineno, filename_in_utf8)
                if show_as_current_frame:
                    formatted_name += ' (Current frame)'
                source_reference = pydevd_file_utils.get_client_filename_source_reference(filename_in_utf8)

                if not source_reference and not applied_mapping and not os.path.exists(original_filename):
                    if getattr(frame.f_code, 'co_lines', None) or getattr(frame.f_code, 'co_lnotab', None):
                        # Create a source-reference to be used where we provide the source by decompiling the code.
                        # Note: When the time comes to retrieve the source reference in this case, we'll
                        # check the linecache first (see: get_decompiled_source_from_frame_id).
                        source_reference = pydevd_file_utils.create_source_reference_for_frame_id(frame_id, original_filename)
                    else:
                        # Check if someone added a source reference to the linecache (Python attrs does this).
                        if linecache.getline(original_filename, 1):
                            source_reference = pydevd_file_utils.create_source_reference_for_linecache(
                                original_filename)

                column = 1
                endcol = None
                if line_col_info is not None:
                    try:
                        line_text = linecache.getline(original_filename, lineno)
                    except:
                        if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 2:
                            pydev_log.exception('Unable to get line from linecache for file: %s', original_filename)
                    else:
                        if line_text:
                            colno, endcolno = line_col_info.map_columns_to_line(line_text)
                            column = colno + 1
                            if line_col_info.lineno == line_col_info.end_lineno:
                                endcol = endcolno + 1

                frames.append(pydevd_schema.StackFrame(
                    frame_id, formatted_name, lineno, column=column, endColumn=endcol, source={
                        'path': filename_in_utf8,
                        'sourceReference': source_reference,
                    },
                    presentationHint=presentation_hint).to_dict())
        finally:
            topmost_frame = None

        for module_event in module_events:
            py_db.writer.add_command(module_event)

        total_frames = len(frames)
        stack_frames = frames
        if bool(levels):
            start = start_frame
            end = min(start + levels, total_frames)
            stack_frames = frames[start:end]

        response = pydevd_schema.StackTraceResponse(
            request_seq=seq,
            success=True,
            command='stackTrace',
            body=pydevd_schema.StackTraceResponseBody(stackFrames=stack_frames, totalFrames=total_frames))
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    @overrides(NetCommandFactory.make_warning_message)
    def make_warning_message(self, msg):
        category = 'important'
        body = OutputEventBody(msg, category)
        event = OutputEvent(body)
        return NetCommand(CMD_WRITE_TO_CONSOLE, 0, event, is_json=True)

    @overrides(NetCommandFactory.make_io_message)
    def make_io_message(self, msg, ctx):
        category = 'stdout' if int(ctx) == 1 else 'stderr'
        body = OutputEventBody(msg, category)
        event = OutputEvent(body)
        return NetCommand(CMD_WRITE_TO_CONSOLE, 0, event, is_json=True)

    @overrides(NetCommandFactory.make_console_message)
    def make_console_message(self, msg):
        category = 'console'
        body = OutputEventBody(msg, category)
        event = OutputEvent(body)
        return NetCommand(CMD_WRITE_TO_CONSOLE, 0, event, is_json=True)

    _STEP_REASONS = set([
        CMD_STEP_INTO,
        CMD_STEP_INTO_MY_CODE,
        CMD_STEP_OVER,
        CMD_STEP_OVER_MY_CODE,
        CMD_STEP_RETURN,
        CMD_STEP_RETURN_MY_CODE,
        CMD_STEP_INTO_MY_CODE,
        CMD_STOP_ON_START,
        CMD_STEP_INTO_COROUTINE,
        CMD_SMART_STEP_INTO,
    ])
    _EXCEPTION_REASONS = set([
        CMD_STEP_CAUGHT_EXCEPTION,
        CMD_ADD_EXCEPTION_BREAK,
    ])

    @overrides(NetCommandFactory.make_thread_suspend_single_notification)
    def make_thread_suspend_single_notification(self, py_db, thread_id, thread, stop_reason):
        exc_desc = None
        exc_name = None
        info = set_additional_thread_info(thread)

        preserve_focus_hint = False
        if stop_reason in self._STEP_REASONS:
            if info.pydev_original_step_cmd == CMD_STOP_ON_START:

                # Just to make sure that's not set as the original reason anymore.
                info.pydev_original_step_cmd = -1
                stop_reason = 'entry'
            else:
                stop_reason = 'step'
        elif stop_reason in self._EXCEPTION_REASONS:
            stop_reason = 'exception'
        elif stop_reason == CMD_SET_BREAK:
            stop_reason = 'breakpoint'
        elif stop_reason == CMD_SET_FUNCTION_BREAK:
            stop_reason = 'function breakpoint'
        elif stop_reason == CMD_SET_NEXT_STATEMENT:
            stop_reason = 'goto'
        else:
            stop_reason = 'pause'
            preserve_focus_hint = True

        if stop_reason == 'exception':
            exception_info_response = build_exception_info_response(
                py_db, thread_id, thread, -1, set_additional_thread_info, self._iter_visible_frames_info, max_frames=-1)
            exception_info_response

            exc_name = exception_info_response.body.exceptionId
            exc_desc = exception_info_response.body.description

        body = pydevd_schema.StoppedEventBody(
            reason=stop_reason,
            description=exc_desc,
            threadId=thread_id,
            text=exc_name,
            allThreadsStopped=True,
            preserveFocusHint=preserve_focus_hint,
        )
        event = pydevd_schema.StoppedEvent(body)
        return NetCommand(CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION, 0, event, is_json=True)

    @overrides(NetCommandFactory.make_thread_resume_single_notification)
    def make_thread_resume_single_notification(self, thread_id):
        body = ContinuedEventBody(threadId=thread_id, allThreadsContinued=True)
        event = pydevd_schema.ContinuedEvent(body)
        return NetCommand(CMD_THREAD_RESUME_SINGLE_NOTIFICATION, 0, event, is_json=True)

    @overrides(NetCommandFactory.make_set_next_stmnt_status_message)
    def make_set_next_stmnt_status_message(self, seq, is_success, exception_msg):
        response = pydevd_schema.GotoResponse(
            request_seq=int(seq),
            success=is_success,
            command='goto',
            body={},
            message=(None if is_success else exception_msg))
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    @overrides(NetCommandFactory.make_send_curr_exception_trace_message)
    def make_send_curr_exception_trace_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_send_curr_exception_trace_proceeded_message)
    def make_send_curr_exception_trace_proceeded_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_send_breakpoint_exception_message)
    def make_send_breakpoint_exception_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_process_created_message)
    def make_process_created_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_process_about_to_be_replaced_message)
    def make_process_about_to_be_replaced_message(self):
        event = ExitedEvent(ExitedEventBody(-1, pydevdReason="processReplaced"))

        cmd = NetCommand(CMD_RETURN, 0, event, is_json=True)

        def after_send(socket):
            socket.setsockopt(socket_module.IPPROTO_TCP, socket_module.TCP_NODELAY, 1)

        cmd.call_after_send(after_send)
        return cmd

    @overrides(NetCommandFactory.make_thread_suspend_message)
    def make_thread_suspend_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_thread_run_message)
    def make_thread_run_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_reloaded_code_message)
    def make_reloaded_code_message(self, *args, **kwargs):
        return NULL_NET_COMMAND  # Not a part of the debug adapter protocol

    @overrides(NetCommandFactory.make_input_requested_message)
    def make_input_requested_message(self, started):
        event = pydevd_schema.PydevdInputRequestedEvent(body={})
        return NetCommand(CMD_INPUT_REQUESTED, 0, event, is_json=True)

    @overrides(NetCommandFactory.make_skipped_step_in_because_of_filters)
    def make_skipped_step_in_because_of_filters(self, py_db, frame):
        msg = 'Frame skipped from debugging during step-in.'
        if py_db.get_use_libraries_filter():
            msg += ('\nNote: may have been skipped because of "justMyCode" option (default == true). '
                    'Try setting \"justMyCode\": false in the debug configuration (e.g., launch.json).\n')
        return self.make_warning_message(msg)

    @overrides(NetCommandFactory.make_evaluation_timeout_msg)
    def make_evaluation_timeout_msg(self, py_db, expression, curr_thread):
        msg = '''Evaluating: %s did not finish after %.2f seconds.
This may mean a number of things:
- This evaluation is really slow and this is expected.
    In this case it's possible to silence this error by raising the timeout, setting the
    PYDEVD_WARN_EVALUATION_TIMEOUT environment variable to a bigger value.

- The evaluation may need other threads running while it's running:
    In this case, it's possible to set the PYDEVD_UNBLOCK_THREADS_TIMEOUT
    environment variable so that if after a given timeout an evaluation doesn't finish,
    other threads are unblocked or you can manually resume all threads.

    Alternatively, it's also possible to skip breaking on a particular thread by setting a
    `pydev_do_not_trace = True` attribute in the related threading.Thread instance
    (if some thread should always be running and no breakpoints are expected to be hit in it).

- The evaluation is deadlocked:
    In this case you may set the PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT
    environment variable to true so that a thread dump is shown along with this message and
    optionally, set the PYDEVD_INTERRUPT_THREAD_TIMEOUT to some value so that the debugger
    tries to interrupt the evaluation (if possible) when this happens.
''' % (expression, pydevd_constants.PYDEVD_WARN_EVALUATION_TIMEOUT)

        if pydevd_constants.PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT:
            stream = StringIO()
            pydevd_utils.dump_threads(stream, show_pydevd_threads=False)
            msg += '\n\n%s\n' % stream.getvalue()
        return self.make_warning_message(msg)

    @overrides(NetCommandFactory.make_exit_command)
    def make_exit_command(self, py_db):
        event = pydevd_schema.TerminatedEvent(pydevd_schema.TerminatedEventBody())
        return NetCommand(CMD_EXIT, 0, event, is_json=True)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_net_command_factory_xml.py <==
import json

from _pydev_bundle.pydev_is_thread_alive import is_thread_alive
from _pydev_bundle._pydev_saved_modules import thread
from _pydevd_bundle import pydevd_xml, pydevd_frame_utils, pydevd_constants, pydevd_utils
from _pydevd_bundle.pydevd_comm_constants import (
    CMD_THREAD_CREATE, CMD_THREAD_KILL, CMD_THREAD_SUSPEND, CMD_THREAD_RUN, CMD_GET_VARIABLE,
    CMD_EVALUATE_EXPRESSION, CMD_GET_FRAME, CMD_WRITE_TO_CONSOLE, CMD_GET_COMPLETIONS,
    CMD_LOAD_SOURCE, CMD_SET_NEXT_STATEMENT, CMD_EXIT, CMD_GET_FILE_CONTENTS,
    CMD_EVALUATE_CONSOLE_EXPRESSION, CMD_RUN_CUSTOM_OPERATION,
    CMD_GET_BREAKPOINT_EXCEPTION, CMD_SEND_CURR_EXCEPTION_TRACE,
    CMD_SEND_CURR_EXCEPTION_TRACE_PROCEEDED, CMD_SHOW_CONSOLE, CMD_GET_ARRAY,
    CMD_INPUT_REQUESTED, CMD_GET_DESCRIPTION, CMD_PROCESS_CREATED,
    CMD_SHOW_CYTHON_WARNING, CMD_LOAD_FULL_VALUE, CMD_GET_THREAD_STACK,
    CMD_GET_EXCEPTION_DETAILS, CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION,
    CMD_THREAD_RESUME_SINGLE_NOTIFICATION,
    CMD_GET_NEXT_STATEMENT_TARGETS, CMD_VERSION,
    CMD_RETURN, CMD_SET_PROTOCOL, CMD_ERROR, MAX_IO_MSG_SIZE, VERSION_STRING,
    CMD_RELOAD_CODE, CMD_LOAD_SOURCE_FROM_FRAME_ID)
from _pydevd_bundle.pydevd_constants import (DebugInfoHolder, get_thread_id,
    get_global_debugger, GetGlobalDebugger, set_global_debugger)  # Keep for backward compatibility @UnusedImport
from _pydevd_bundle.pydevd_net_command import NetCommand, NULL_NET_COMMAND, NULL_EXIT_COMMAND
from _pydevd_bundle.pydevd_utils import quote_smart as quote, get_non_pydevd_threads
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame
import pydevd_file_utils
from pydevd_tracing import get_exception_traceback_str
from _pydev_bundle._pydev_completer import completions_to_xml
from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_frame_utils import FramesList
from io import StringIO


#=======================================================================================================================
# NetCommandFactory
#=======================================================================================================================
class NetCommandFactory(object):

    def __init__(self):
        self._additional_thread_id_to_thread_name = {}

    def _thread_to_xml(self, thread):
        """ thread information as XML """
        name = pydevd_xml.make_valid_xml_value(thread.name)
        cmd_text = '<thread name="%s" id="%s" />' % (quote(name), get_thread_id(thread))
        return cmd_text

    def make_error_message(self, seq, text):
        cmd = NetCommand(CMD_ERROR, seq, text)
        if DebugInfoHolder.DEBUG_TRACE_LEVEL > 2:
            pydev_log.error("Error: %s" % (text,))
        return cmd

    def make_protocol_set_message(self, seq):
        return NetCommand(CMD_SET_PROTOCOL, seq, '')

    def make_thread_created_message(self, thread):
        cmdText = "<xml>" + self._thread_to_xml(thread) + "</xml>"
        return NetCommand(CMD_THREAD_CREATE, 0, cmdText)

    def make_process_created_message(self):
        cmdText = '<process/>'
        return NetCommand(CMD_PROCESS_CREATED, 0, cmdText)

    def make_process_about_to_be_replaced_message(self):
        return NULL_NET_COMMAND

    def make_show_cython_warning_message(self):
        try:
            return NetCommand(CMD_SHOW_CYTHON_WARNING, 0, '')
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_custom_frame_created_message(self, frame_id, frame_description):
        self._additional_thread_id_to_thread_name[frame_id] = frame_description
        frame_description = pydevd_xml.make_valid_xml_value(frame_description)
        return NetCommand(CMD_THREAD_CREATE, 0, '<xml><thread name="%s" id="%s"/></xml>' % (frame_description, frame_id))

    def make_list_threads_message(self, py_db, seq):
        """ returns thread listing as XML """
        try:
            threads = get_non_pydevd_threads()
            cmd_text = ["<xml>"]
            append = cmd_text.append
            for thread in threads:
                if is_thread_alive(thread):
                    append(self._thread_to_xml(thread))

            for thread_id, thread_name in list(self._additional_thread_id_to_thread_name.items()):
                name = pydevd_xml.make_valid_xml_value(thread_name)
                append('<thread name="%s" id="%s" />' % (quote(name), thread_id))

            append("</xml>")
            return NetCommand(CMD_RETURN, seq, ''.join(cmd_text))
        except:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_thread_stack_message(self, py_db, seq, thread_id, topmost_frame, fmt, must_be_suspended=False, start_frame=0, levels=0):
        """
        Returns thread stack as XML.

        :param must_be_suspended: If True and the thread is not suspended, returns None.
        """
        try:
            # If frame is None, the return is an empty frame list.
            cmd_text = ['<xml><thread id="%s">' % (thread_id,)]

            if topmost_frame is not None:
                try:
                    # : :type suspended_frames_manager: SuspendedFramesManager
                    suspended_frames_manager = py_db.suspended_frames_manager
                    frames_list = suspended_frames_manager.get_frames_list(thread_id)
                    if frames_list is None:
                        # Could not find stack of suspended frame...
                        if must_be_suspended:
                            return None
                        else:
                            frames_list = pydevd_frame_utils.create_frames_list_from_frame(topmost_frame)

                    cmd_text.append(self.make_thread_stack_str(py_db, frames_list))
                finally:
                    topmost_frame = None
            cmd_text.append('</thread></xml>')
            return NetCommand(CMD_GET_THREAD_STACK, seq, ''.join(cmd_text))
        except:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_variable_changed_message(self, seq, payload):
        # notify debugger that value was changed successfully
        return NetCommand(CMD_RETURN, seq, payload)

    def make_warning_message(self, msg):
        return self.make_io_message(msg, 2)

    def make_console_message(self, msg):
        return self.make_io_message(msg, 2)

    def make_io_message(self, msg, ctx):
        '''
        @param msg: the message to pass to the debug server
        @param ctx: 1 for stdio 2 for stderr
        '''
        try:
            msg = pydevd_constants.as_str(msg)

            if len(msg) > MAX_IO_MSG_SIZE:
                msg = msg[0:MAX_IO_MSG_SIZE]
                msg += '...'

            msg = pydevd_xml.make_valid_xml_value(quote(msg, '/>_= '))
            return NetCommand(str(CMD_WRITE_TO_CONSOLE), 0, '<xml><io s="%s" ctx="%s"/></xml>' % (msg, ctx))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_version_message(self, seq):
        try:
            return NetCommand(CMD_VERSION, seq, VERSION_STRING)
        except:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_thread_killed_message(self, tid):
        self._additional_thread_id_to_thread_name.pop(tid, None)
        try:
            return NetCommand(CMD_THREAD_KILL, 0, str(tid))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def _iter_visible_frames_info(self, py_db, frames_list, flatten_chained=False):
        assert frames_list.__class__ == FramesList
        is_chained = False
        while True:
            for frame in frames_list:
                show_as_current_frame = frame is frames_list.current_frame
                if frame.f_code is None:
                    pydev_log.info('Frame without f_code: %s', frame)
                    continue  # IronPython sometimes does not have it!

                method_name = frame.f_code.co_name  # method name (if in method) or ? if global
                if method_name is None:
                    pydev_log.info('Frame without co_name: %s', frame)
                    continue  # IronPython sometimes does not have it!

                if is_chained:
                    method_name = '[Chained Exc: %s] %s' % (frames_list.exc_desc, method_name)

                abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(frame)
                if py_db.get_file_type(frame, abs_path_real_path_and_base) == py_db.PYDEV_FILE:
                    # Skip pydevd files.
                    frame = frame.f_back
                    continue

                frame_id = id(frame)
                lineno = frames_list.frame_id_to_lineno.get(frame_id, frame.f_lineno)
                line_col_info = frames_list.frame_id_to_line_col_info.get(frame_id)

                filename_in_utf8, lineno, changed = py_db.source_mapping.map_to_client(abs_path_real_path_and_base[0], lineno)
                new_filename_in_utf8, applied_mapping = pydevd_file_utils.map_file_to_client(filename_in_utf8)
                applied_mapping = applied_mapping or changed

                yield frame_id, frame, method_name, abs_path_real_path_and_base[0], new_filename_in_utf8, lineno, applied_mapping, show_as_current_frame, line_col_info

            if not flatten_chained:
                break

            frames_list = frames_list.chained_frames_list
            if frames_list is None or len(frames_list) == 0:
                break
            is_chained = True

    def make_thread_stack_str(self, py_db, frames_list):
        assert frames_list.__class__ == FramesList
        make_valid_xml_value = pydevd_xml.make_valid_xml_value
        cmd_text_list = []
        append = cmd_text_list.append

        try:
            for frame_id, frame, method_name, _original_filename, filename_in_utf8, lineno, _applied_mapping, _show_as_current_frame, line_col_info in self._iter_visible_frames_info(
                    py_db, frames_list, flatten_chained=True
                ):

                # print("file is ", filename_in_utf8)
                # print("line is ", lineno)

                # Note: variables are all gotten 'on-demand'.
                append('<frame id="%s" name="%s" ' % (frame_id , make_valid_xml_value(method_name)))
                append('file="%s" line="%s">' % (quote(make_valid_xml_value(filename_in_utf8), '/>_= \t'), lineno))
                append("</frame>")
        except:
            pydev_log.exception()

        return ''.join(cmd_text_list)

    def make_thread_suspend_str(
        self,
        py_db,
        thread_id,
        frames_list,
        stop_reason=None,
        message=None,
        suspend_type="trace",
        ):
        """
        :return tuple(str,str):
            Returns tuple(thread_suspended_str, thread_stack_str).

            i.e.:
            (
                '''
                    <xml>
                        <thread id="id" stop_reason="reason">
                            <frame id="id" name="functionName " file="file" line="line">
                            </frame>
                        </thread>
                    </xml>
                '''
                ,
                '''
                <frame id="id" name="functionName " file="file" line="line">
                </frame>
                '''
            )
        """
        assert frames_list.__class__ == FramesList
        make_valid_xml_value = pydevd_xml.make_valid_xml_value
        cmd_text_list = []
        append = cmd_text_list.append

        cmd_text_list.append('<xml>')
        if message:
            message = make_valid_xml_value(message)

        append('<thread id="%s"' % (thread_id,))
        if stop_reason is not None:
            append(' stop_reason="%s"' % (stop_reason,))
        if message is not None:
            append(' message="%s"' % (message,))
        if suspend_type is not None:
            append(' suspend_type="%s"' % (suspend_type,))
        append('>')
        thread_stack_str = self.make_thread_stack_str(py_db, frames_list)
        append(thread_stack_str)
        append("</thread></xml>")

        return ''.join(cmd_text_list), thread_stack_str

    def make_thread_suspend_message(self, py_db, thread_id, frames_list, stop_reason, message, suspend_type):
        try:
            thread_suspend_str, thread_stack_str = self.make_thread_suspend_str(
                py_db, thread_id, frames_list, stop_reason, message, suspend_type)
            cmd = NetCommand(CMD_THREAD_SUSPEND, 0, thread_suspend_str)
            cmd.thread_stack_str = thread_stack_str
            cmd.thread_suspend_str = thread_suspend_str
            return cmd
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_thread_suspend_single_notification(self, py_db, thread_id, thread, stop_reason):
        try:
            return NetCommand(CMD_THREAD_SUSPEND_SINGLE_NOTIFICATION, 0, json.dumps(
                {'thread_id': thread_id, 'stop_reason':stop_reason}))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_thread_resume_single_notification(self, thread_id):
        try:
            return NetCommand(CMD_THREAD_RESUME_SINGLE_NOTIFICATION, 0, json.dumps(
                {'thread_id': thread_id}))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_thread_run_message(self, thread_id, reason):
        try:
            return NetCommand(CMD_THREAD_RUN, 0, "%s\t%s" % (thread_id, reason))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_get_variable_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_VARIABLE, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_array_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_ARRAY, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_description_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_DESCRIPTION, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_frame_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_FRAME, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_evaluate_expression_message(self, seq, payload):
        try:
            return NetCommand(CMD_EVALUATE_EXPRESSION, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_completions_message(self, seq, completions, qualifier, start):
        try:
            payload = completions_to_xml(completions)
            return NetCommand(CMD_GET_COMPLETIONS, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_file_contents(self, seq, payload):
        try:
            return NetCommand(CMD_GET_FILE_CONTENTS, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_reloaded_code_message(self, seq, reloaded_ok):
        try:
            return NetCommand(CMD_RELOAD_CODE, seq, '<xml><reloaded ok="%s"></reloaded></xml>' % reloaded_ok)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_send_breakpoint_exception_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_BREAKPOINT_EXCEPTION, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def _make_send_curr_exception_trace_str(self, py_db, thread_id, exc_type, exc_desc, trace_obj):
        frames_list = pydevd_frame_utils.create_frames_list_from_traceback(trace_obj, None, exc_type, exc_desc)

        exc_type = pydevd_xml.make_valid_xml_value(str(exc_type)).replace('\t', '  ') or 'exception: type unknown'
        exc_desc = pydevd_xml.make_valid_xml_value(str(exc_desc)).replace('\t', '  ') or 'exception: no description'

        thread_suspend_str, thread_stack_str = self.make_thread_suspend_str(
            py_db, thread_id, frames_list, CMD_SEND_CURR_EXCEPTION_TRACE, '')
        return exc_type, exc_desc, thread_suspend_str, thread_stack_str

    def make_send_curr_exception_trace_message(self, py_db, seq, thread_id, curr_frame_id, exc_type, exc_desc, trace_obj):
        try:
            exc_type, exc_desc, thread_suspend_str, _thread_stack_str = self._make_send_curr_exception_trace_str(
                py_db, thread_id, exc_type, exc_desc, trace_obj)
            payload = str(curr_frame_id) + '\t' + exc_type + "\t" + exc_desc + "\t" + thread_suspend_str
            return NetCommand(CMD_SEND_CURR_EXCEPTION_TRACE, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_exception_details_message(self, py_db, seq, thread_id, topmost_frame):
        """Returns exception details as XML """
        try:
            # If the debugger is not suspended, just return the thread and its id.
            cmd_text = ['<xml><thread id="%s" ' % (thread_id,)]

            if topmost_frame is not None:
                try:
                    frame = topmost_frame
                    topmost_frame = None
                    while frame is not None:
                        if frame.f_code.co_name == 'do_wait_suspend' and frame.f_code.co_filename.endswith('pydevd.py'):
                            arg = frame.f_locals.get('arg', None)
                            if arg is not None:
                                exc_type, exc_desc, _thread_suspend_str, thread_stack_str = self._make_send_curr_exception_trace_str(
                                    py_db, thread_id, *arg)
                                cmd_text.append('exc_type="%s" ' % (exc_type,))
                                cmd_text.append('exc_desc="%s" ' % (exc_desc,))
                                cmd_text.append('>')
                                cmd_text.append(thread_stack_str)
                                break
                        frame = frame.f_back
                    else:
                        cmd_text.append('>')
                finally:
                    frame = None
            cmd_text.append('</thread></xml>')
            return NetCommand(CMD_GET_EXCEPTION_DETAILS, seq, ''.join(cmd_text))
        except:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_send_curr_exception_trace_proceeded_message(self, seq, thread_id):
        try:
            return NetCommand(CMD_SEND_CURR_EXCEPTION_TRACE_PROCEEDED, 0, str(thread_id))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_send_console_message(self, seq, payload):
        try:
            return NetCommand(CMD_EVALUATE_CONSOLE_EXPRESSION, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_custom_operation_message(self, seq, payload):
        try:
            return NetCommand(CMD_RUN_CUSTOM_OPERATION, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_load_source_message(self, seq, source):
        return NetCommand(CMD_LOAD_SOURCE, seq, source)

    def make_load_source_from_frame_id_message(self, seq, source):
        return NetCommand(CMD_LOAD_SOURCE_FROM_FRAME_ID, seq, source)

    def make_show_console_message(self, py_db, thread_id, frame):
        try:
            frames_list = pydevd_frame_utils.create_frames_list_from_frame(frame)
            thread_suspended_str, _thread_stack_str = self.make_thread_suspend_str(
                py_db, thread_id, frames_list, CMD_SHOW_CONSOLE, '')
            return NetCommand(CMD_SHOW_CONSOLE, 0, thread_suspended_str)
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_input_requested_message(self, started):
        try:
            return NetCommand(CMD_INPUT_REQUESTED, 0, str(started))
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_set_next_stmnt_status_message(self, seq, is_success, exception_msg):
        try:
            message = str(is_success) + '\t' + exception_msg
            return NetCommand(CMD_SET_NEXT_STATEMENT, int(seq), message)
        except:
            return self.make_error_message(0, get_exception_traceback_str())

    def make_load_full_value_message(self, seq, payload):
        try:
            return NetCommand(CMD_LOAD_FULL_VALUE, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_get_next_statement_targets_message(self, seq, payload):
        try:
            return NetCommand(CMD_GET_NEXT_STATEMENT_TARGETS, seq, payload)
        except Exception:
            return self.make_error_message(seq, get_exception_traceback_str())

    def make_skipped_step_in_because_of_filters(self, py_db, frame):
        return NULL_NET_COMMAND  # Not a part of the xml protocol

    def make_evaluation_timeout_msg(self, py_db, expression, thread):
        msg = '''pydevd: Evaluating: %s did not finish after %.2f seconds.
This may mean a number of things:
- This evaluation is really slow and this is expected.
    In this case it's possible to silence this error by raising the timeout, setting the
    PYDEVD_WARN_EVALUATION_TIMEOUT environment variable to a bigger value.

- The evaluation may need other threads running while it's running:
    In this case, you may need to manually let other paused threads continue.

    Alternatively, it's also possible to skip breaking on a particular thread by setting a
    `pydev_do_not_trace = True` attribute in the related threading.Thread instance
    (if some thread should always be running and no breakpoints are expected to be hit in it).

- The evaluation is deadlocked:
    In this case you may set the PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT
    environment variable to true so that a thread dump is shown along with this message and
    optionally, set the PYDEVD_INTERRUPT_THREAD_TIMEOUT to some value so that the debugger
    tries to interrupt the evaluation (if possible) when this happens.
''' % (expression, pydevd_constants.PYDEVD_WARN_EVALUATION_TIMEOUT)

        if pydevd_constants.PYDEVD_THREAD_DUMP_ON_WARN_EVALUATION_TIMEOUT:
            stream = StringIO()
            pydevd_utils.dump_threads(stream, show_pydevd_threads=False)
            msg += '\n\n%s\n' % stream.getvalue()
        return self.make_warning_message(msg)

    def make_exit_command(self, py_db):
        return NULL_EXIT_COMMAND


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_plugin_utils.py <==
import types

from _pydev_bundle import pydev_log
from _pydevd_bundle import pydevd_trace_api

try:
    from pydevd_plugins import django_debug
except:
    django_debug = None
    pydev_log.debug('Unable to load django_debug plugin')

try:
    from pydevd_plugins import jinja2_debug
except:
    jinja2_debug = None
    pydev_log.debug('Unable to load jinja2_debug plugin')

def load_plugins():
    plugins = []
    if django_debug is not None:
        plugins.append(django_debug)

    if jinja2_debug is not None:
        plugins.append(jinja2_debug)
    return plugins


def bind_func_to_method(func, obj, method_name):
    bound_method = types.MethodType(func, obj)

    setattr(obj, method_name, bound_method)
    return bound_method


class PluginManager(object):

    def __init__(self, main_debugger):
        self.plugins = load_plugins()
        self.active_plugins = []
        self.main_debugger = main_debugger
        self.rebind_methods()

    def add_breakpoint(self, func_name, *args, **kwargs):
        # add breakpoint for plugin and remember which plugin to use in tracing
        for plugin in self.plugins:
            if hasattr(plugin, func_name):
                func = getattr(plugin, func_name)
                result = func(self, *args, **kwargs)
                if result:
                    self.activate(plugin)

                    return result
        return None

    def activate(self, plugin):
        if plugin not in self.active_plugins:
            self.active_plugins.append(plugin)
            self.rebind_methods()

    def rebind_methods(self):
        if len(self.active_plugins) == 0:
            self.bind_functions(pydevd_trace_api, getattr, pydevd_trace_api)
        elif len(self.active_plugins) == 1:
            self.bind_functions(pydevd_trace_api, getattr, self.active_plugins[0])
        else:
            self.bind_functions(pydevd_trace_api, create_dispatch, self.active_plugins)

    def bind_functions(self, interface, function_factory, arg):
        for name in dir(interface):
            func = function_factory(arg, name)
            if type(func) == types.FunctionType:
                bind_func_to_method(func, self, name)


def create_dispatch(obj, name):
    def dispatch(self, *args, **kwargs):
        result = None
        for p in self.active_plugins:
            r = getattr(p, name)(self, *args, **kwargs)
            if not result:
                result = r
        return result
    return dispatch










==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_process_net_command.py <==
import json
import os
import sys
import traceback

from _pydev_bundle import pydev_log
from _pydev_bundle.pydev_log import exception as pydev_log_exception
from _pydevd_bundle import pydevd_traceproperty, pydevd_dont_trace, pydevd_utils
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle.pydevd_breakpoints import get_exception_class
from _pydevd_bundle.pydevd_comm import (
    InternalEvaluateConsoleExpression, InternalConsoleGetCompletions, InternalRunCustomOperation,
    internal_get_next_statement_targets, internal_get_smart_step_into_variants)
from _pydevd_bundle.pydevd_constants import NEXT_VALUE_SEPARATOR, IS_WINDOWS, NULL
from _pydevd_bundle.pydevd_comm_constants import ID_TO_MEANING, CMD_EXEC_EXPRESSION, CMD_AUTHENTICATE
from _pydevd_bundle.pydevd_api import PyDevdAPI
from io import StringIO
from _pydevd_bundle.pydevd_net_command import NetCommand
from _pydevd_bundle.pydevd_thread_lifecycle import pydevd_find_thread_by_id
import pydevd_file_utils


class _PyDevCommandProcessor(object):

    def __init__(self):
        self.api = PyDevdAPI()

    def process_net_command(self, py_db, cmd_id, seq, text):
        '''Processes a command received from the Java side

        @param cmd_id: the id of the command
        @param seq: the sequence of the command
        @param text: the text received in the command
        '''

        # We can only proceed if the client is already authenticated or if it's the
        # command to authenticate.
        if cmd_id != CMD_AUTHENTICATE and not py_db.authentication.is_authenticated():
            cmd = py_db.cmd_factory.make_error_message(seq, 'Client not authenticated.')
            py_db.writer.add_command(cmd)
            return

        meaning = ID_TO_MEANING[str(cmd_id)]

        # print('Handling %s (%s)' % (meaning, text))

        method_name = meaning.lower()

        on_command = getattr(self, method_name.lower(), None)
        if on_command is None:
            # I have no idea what this is all about
            cmd = py_db.cmd_factory.make_error_message(seq, "unexpected command " + str(cmd_id))
            py_db.writer.add_command(cmd)
            return

        lock = py_db._main_lock
        if method_name == 'cmd_thread_dump_to_stderr':
            # We can skip the main debugger locks for cases where we know it's not needed.
            lock = NULL

        with lock:
            try:
                cmd = on_command(py_db, cmd_id, seq, text)
                if cmd is not None:
                    py_db.writer.add_command(cmd)
            except:
                if traceback is not None and sys is not None and pydev_log_exception is not None:
                    pydev_log_exception()

                    stream = StringIO()
                    traceback.print_exc(file=stream)
                    cmd = py_db.cmd_factory.make_error_message(
                        seq,
                        "Unexpected exception in process_net_command.\nInitial params: %s. Exception: %s" % (
                            ((cmd_id, seq, text), stream.getvalue())
                        )
                    )
                    if cmd is not None:
                        py_db.writer.add_command(cmd)

    def cmd_authenticate(self, py_db, cmd_id, seq, text):
        access_token = text
        py_db.authentication.login(access_token)
        if py_db.authentication.is_authenticated():
            return NetCommand(cmd_id, seq, py_db.authentication.client_access_token)

        return py_db.cmd_factory.make_error_message(seq, 'Client not authenticated.')

    def cmd_run(self, py_db, cmd_id, seq, text):
        return self.api.run(py_db)

    def cmd_list_threads(self, py_db, cmd_id, seq, text):
        return self.api.list_threads(py_db, seq)

    def cmd_get_completions(self, py_db, cmd_id, seq, text):
        # we received some command to get a variable
        # the text is: thread_id\tframe_id\tactivation token
        thread_id, frame_id, _scope, act_tok = text.split('\t', 3)

        return self.api.request_completions(py_db, seq, thread_id, frame_id, act_tok)

    def cmd_get_thread_stack(self, py_db, cmd_id, seq, text):
        # Receives a thread_id and a given timeout, which is the time we should
        # wait to the provide the stack if a given thread is still not suspended.
        if '\t' in text:
            thread_id, timeout = text.split('\t')
            timeout = float(timeout)
        else:
            thread_id = text
            timeout = .5  # Default timeout is .5 seconds

        return self.api.request_stack(py_db, seq, thread_id, fmt={}, timeout=timeout)

    def cmd_set_protocol(self, py_db, cmd_id, seq, text):
        return self.api.set_protocol(py_db, seq, text.strip())

    def cmd_thread_suspend(self, py_db, cmd_id, seq, text):
        return self.api.request_suspend_thread(py_db, text.strip())

    def cmd_version(self, py_db, cmd_id, seq, text):
        # Default based on server process (although ideally the IDE should
        # provide it).
        if IS_WINDOWS:
            ide_os = 'WINDOWS'
        else:
            ide_os = 'UNIX'

        # Breakpoints can be grouped by 'LINE' or by 'ID'.
        breakpoints_by = 'LINE'

        splitted = text.split('\t')
        if len(splitted) == 1:
            _local_version = splitted

        elif len(splitted) == 2:
            _local_version, ide_os = splitted

        elif len(splitted) == 3:
            _local_version, ide_os, breakpoints_by = splitted

        version_msg = self.api.set_ide_os_and_breakpoints_by(py_db, seq, ide_os, breakpoints_by)

        # Enable thread notifications after the version command is completed.
        self.api.set_enable_thread_notifications(py_db, True)

        return version_msg

    def cmd_thread_run(self, py_db, cmd_id, seq, text):
        return self.api.request_resume_thread(text.strip())

    def _cmd_step(self, py_db, cmd_id, seq, text):
        return self.api.request_step(py_db, text.strip(), cmd_id)

    cmd_step_into = _cmd_step
    cmd_step_into_my_code = _cmd_step
    cmd_step_over = _cmd_step
    cmd_step_over_my_code = _cmd_step
    cmd_step_return = _cmd_step
    cmd_step_return_my_code = _cmd_step

    def _cmd_set_next(self, py_db, cmd_id, seq, text):
        thread_id, line, func_name = text.split('\t', 2)
        return self.api.request_set_next(py_db, seq, thread_id, cmd_id, None, line, func_name)

    cmd_run_to_line = _cmd_set_next
    cmd_set_next_statement = _cmd_set_next

    def cmd_smart_step_into(self, py_db, cmd_id, seq, text):
        thread_id, line_or_bytecode_offset, func_name = text.split('\t', 2)
        if line_or_bytecode_offset.startswith('offset='):
            # In this case we request the smart step into to stop given the parent frame
            # and the location of the parent frame bytecode offset and not just the func_name
            # (this implies that `CMD_GET_SMART_STEP_INTO_VARIANTS` was previously used
            # to know what are the valid stop points).

            temp = line_or_bytecode_offset[len('offset='):]
            if ';' in temp:
                offset, child_offset = temp.split(';')
                offset = int(offset)
                child_offset = int(child_offset)
            else:
                child_offset = -1
                offset = int(temp)
            return self.api.request_smart_step_into(py_db, seq, thread_id, offset, child_offset)
        else:
            # If the offset wasn't passed, just use the line/func_name to do the stop.
            return self.api.request_smart_step_into_by_func_name(py_db, seq, thread_id, line_or_bytecode_offset, func_name)

    def cmd_reload_code(self, py_db, cmd_id, seq, text):
        text = text.strip()
        if '\t' not in text:
            module_name = text.strip()
            filename = None
        else:
            module_name, filename = text.split('\t', 1)
        self.api.request_reload_code(py_db, seq, module_name, filename)

    def cmd_change_variable(self, py_db, cmd_id, seq, text):
        # the text is: thread\tstackframe\tFRAME|GLOBAL\tattribute_to_change\tvalue_to_change
        thread_id, frame_id, scope, attr_and_value = text.split('\t', 3)

        tab_index = attr_and_value.rindex('\t')
        attr = attr_and_value[0:tab_index].replace('\t', '.')
        value = attr_and_value[tab_index + 1:]
        self.api.request_change_variable(py_db, seq, thread_id, frame_id, scope, attr, value)

    def cmd_get_variable(self, py_db, cmd_id, seq, text):
        # we received some command to get a variable
        # the text is: thread_id\tframe_id\tFRAME|GLOBAL\tattributes*
        thread_id, frame_id, scopeattrs = text.split('\t', 2)

        if scopeattrs.find('\t') != -1:  # there are attributes beyond scope
            scope, attrs = scopeattrs.split('\t', 1)
        else:
            scope, attrs = (scopeattrs, None)

        self.api.request_get_variable(py_db, seq, thread_id, frame_id, scope, attrs)

    def cmd_get_array(self, py_db, cmd_id, seq, text):
        # Note: untested and unused in pydev
        # we received some command to get an array variable
        # the text is: thread_id\tframe_id\tFRAME|GLOBAL\tname\ttemp\troffs\tcoffs\trows\tcols\tformat
        roffset, coffset, rows, cols, format, thread_id, frame_id, scopeattrs = text.split('\t', 7)

        if scopeattrs.find('\t') != -1:  # there are attributes beyond scope
            scope, attrs = scopeattrs.split('\t', 1)
        else:
            scope, attrs = (scopeattrs, None)

        self.api.request_get_array(py_db, seq, roffset, coffset, rows, cols, format, thread_id, frame_id, scope, attrs)

    def cmd_show_return_values(self, py_db, cmd_id, seq, text):
        show_return_values = text.split('\t')[1]
        self.api.set_show_return_values(py_db, int(show_return_values) == 1)

    def cmd_load_full_value(self, py_db, cmd_id, seq, text):
        # Note: untested and unused in pydev
        thread_id, frame_id, scopeattrs = text.split('\t', 2)
        vars = scopeattrs.split(NEXT_VALUE_SEPARATOR)

        self.api.request_load_full_value(py_db, seq, thread_id, frame_id, vars)

    def cmd_get_description(self, py_db, cmd_id, seq, text):
        # Note: untested and unused in pydev
        thread_id, frame_id, expression = text.split('\t', 2)
        self.api.request_get_description(py_db, seq, thread_id, frame_id, expression)

    def cmd_get_frame(self, py_db, cmd_id, seq, text):
        thread_id, frame_id, scope = text.split('\t', 2)
        self.api.request_get_frame(py_db, seq, thread_id, frame_id)

    def cmd_set_break(self, py_db, cmd_id, seq, text):
        # func name: 'None': match anything. Empty: match global, specified: only method context.
        # command to add some breakpoint.
        # text is filename\tline. Add to breakpoints dictionary
        suspend_policy = u"NONE"  # Can be 'NONE' or 'ALL'
        is_logpoint = False
        hit_condition = None
        if py_db._set_breakpoints_with_id:
            try:
                try:
                    breakpoint_id, btype, filename, line, func_name, condition, expression, hit_condition, is_logpoint, suspend_policy = text.split(u'\t', 9)
                except ValueError:  # not enough values to unpack
                    # No suspend_policy passed (use default).
                    breakpoint_id, btype, filename, line, func_name, condition, expression, hit_condition, is_logpoint = text.split(u'\t', 8)
                is_logpoint = is_logpoint == u'True'
            except ValueError:  # not enough values to unpack
                breakpoint_id, btype, filename, line, func_name, condition, expression = text.split(u'\t', 6)

            breakpoint_id = int(breakpoint_id)
            line = int(line)

            # We must restore new lines and tabs as done in
            # AbstractDebugTarget.breakpointAdded
            condition = condition.replace(u"@_@NEW_LINE_CHAR@_@", u'\n').\
                replace(u"@_@TAB_CHAR@_@", u'\t').strip()

            expression = expression.replace(u"@_@NEW_LINE_CHAR@_@", u'\n').\
                replace(u"@_@TAB_CHAR@_@", u'\t').strip()
        else:
            # Note: this else should be removed after PyCharm migrates to setting
            # breakpoints by id (and ideally also provides func_name).
            btype, filename, line, func_name, suspend_policy, condition, expression = text.split(u'\t', 6)
            # If we don't have an id given for each breakpoint, consider
            # the id to be the line.
            breakpoint_id = line = int(line)

            condition = condition.replace(u"@_@NEW_LINE_CHAR@_@", u'\n'). \
                replace(u"@_@TAB_CHAR@_@", u'\t').strip()

            expression = expression.replace(u"@_@NEW_LINE_CHAR@_@", u'\n'). \
                replace(u"@_@TAB_CHAR@_@", u'\t').strip()

        if condition is not None and (len(condition) <= 0 or condition == u"None"):
            condition = None

        if expression is not None and (len(expression) <= 0 or expression == u"None"):
            expression = None

        if hit_condition is not None and (len(hit_condition) <= 0 or hit_condition == u"None"):
            hit_condition = None

        def on_changed_breakpoint_state(breakpoint_id, add_breakpoint_result):
            error_code = add_breakpoint_result.error_code

            translated_line = add_breakpoint_result.translated_line
            translated_filename = add_breakpoint_result.translated_filename
            msg = ''
            if error_code:

                if error_code == self.api.ADD_BREAKPOINT_FILE_NOT_FOUND:
                    msg = 'pydev debugger: Trying to add breakpoint to file that does not exist: %s (will have no effect).\n' % (translated_filename,)

                elif error_code == self.api.ADD_BREAKPOINT_FILE_EXCLUDED_BY_FILTERS:
                    msg = 'pydev debugger: Trying to add breakpoint to file that is excluded by filters: %s (will have no effect).\n' % (translated_filename,)

                elif error_code == self.api.ADD_BREAKPOINT_LAZY_VALIDATION:
                    msg = ''  # Ignore this here (if/when loaded, it'll call on_changed_breakpoint_state again accordingly).

                elif error_code == self.api.ADD_BREAKPOINT_INVALID_LINE:
                    msg = 'pydev debugger: Trying to add breakpoint to line (%s) that is not valid in: %s.\n' % (translated_line, translated_filename,)

                else:
                    # Shouldn't get here.
                    msg = 'pydev debugger: Breakpoint not validated (reason unknown -- please report as error): %s (%s).\n' % (translated_filename, translated_line)

            else:
                if add_breakpoint_result.original_line != translated_line:
                    msg = 'pydev debugger (info): Breakpoint in line: %s moved to line: %s (in %s).\n' % (add_breakpoint_result.original_line, translated_line, translated_filename)

            if msg:
                py_db.writer.add_command(py_db.cmd_factory.make_warning_message(msg))

        result = self.api.add_breakpoint(
            py_db, self.api.filename_to_str(filename), btype, breakpoint_id, line, condition, func_name,
            expression, suspend_policy, hit_condition, is_logpoint, on_changed_breakpoint_state=on_changed_breakpoint_state)

        on_changed_breakpoint_state(breakpoint_id, result)

    def cmd_remove_break(self, py_db, cmd_id, seq, text):
        # command to remove some breakpoint
        # text is type\file\tid. Remove from breakpoints dictionary
        breakpoint_type, filename, breakpoint_id = text.split('\t', 2)

        filename = self.api.filename_to_str(filename)

        try:
            breakpoint_id = int(breakpoint_id)
        except ValueError:
            pydev_log.critical('Error removing breakpoint. Expected breakpoint_id to be an int. Found: %s', breakpoint_id)

        else:
            self.api.remove_breakpoint(py_db, filename, breakpoint_type, breakpoint_id)

    def _cmd_exec_or_evaluate_expression(self, py_db, cmd_id, seq, text):
        # command to evaluate the given expression
        # text is: thread\tstackframe\tLOCAL\texpression
        attr_to_set_result = ""
        try:
            thread_id, frame_id, scope, expression, trim, attr_to_set_result = text.split('\t', 5)
        except ValueError:
            thread_id, frame_id, scope, expression, trim = text.split('\t', 4)
        is_exec = cmd_id == CMD_EXEC_EXPRESSION
        trim_if_too_big = int(trim) == 1

        self.api.request_exec_or_evaluate(
            py_db, seq, thread_id, frame_id, expression, is_exec, trim_if_too_big, attr_to_set_result)

    cmd_evaluate_expression = _cmd_exec_or_evaluate_expression
    cmd_exec_expression = _cmd_exec_or_evaluate_expression

    def cmd_console_exec(self, py_db, cmd_id, seq, text):
        # command to exec expression in console, in case expression is only partially valid 'False' is returned
        # text is: thread\tstackframe\tLOCAL\texpression

        thread_id, frame_id, scope, expression = text.split('\t', 3)
        self.api.request_console_exec(py_db, seq, thread_id, frame_id, expression)

    def cmd_set_path_mapping_json(self, py_db, cmd_id, seq, text):
        '''
        :param text:
            Json text. Something as:

            {
                "pathMappings": [
                    {
                        "localRoot": "c:/temp",
                        "remoteRoot": "/usr/temp"
                    }
                ],
                "debug": true,
                "force": false
            }
        '''
        as_json = json.loads(text)
        force = as_json.get('force', False)

        path_mappings = []
        for pathMapping in as_json.get('pathMappings', []):
            localRoot = pathMapping.get('localRoot', '')
            remoteRoot = pathMapping.get('remoteRoot', '')
            if (localRoot != '') and (remoteRoot != ''):
                path_mappings.append((localRoot, remoteRoot))

        if bool(path_mappings) or force:
            pydevd_file_utils.setup_client_server_paths(path_mappings)

        debug = as_json.get('debug', False)
        if debug or force:
            pydevd_file_utils.DEBUG_CLIENT_SERVER_TRANSLATION = debug

    def cmd_set_py_exception_json(self, py_db, cmd_id, seq, text):
        # This API is optional and works 'in bulk' -- it's possible
        # to get finer-grained control with CMD_ADD_EXCEPTION_BREAK/CMD_REMOVE_EXCEPTION_BREAK
        # which allows setting caught/uncaught per exception, although global settings such as:
        # - skip_on_exceptions_thrown_in_same_context
        # - ignore_exceptions_thrown_in_lines_with_ignore_exception
        # must still be set through this API (before anything else as this clears all existing
        # exception breakpoints).
        try:
            py_db.break_on_uncaught_exceptions = {}
            py_db.break_on_caught_exceptions = {}
            py_db.break_on_user_uncaught_exceptions = {}

            as_json = json.loads(text)
            break_on_uncaught = as_json.get('break_on_uncaught', False)
            break_on_caught = as_json.get('break_on_caught', False)
            break_on_user_caught = as_json.get('break_on_user_caught', False)
            py_db.skip_on_exceptions_thrown_in_same_context = as_json.get('skip_on_exceptions_thrown_in_same_context', False)
            py_db.ignore_exceptions_thrown_in_lines_with_ignore_exception = as_json.get('ignore_exceptions_thrown_in_lines_with_ignore_exception', False)
            ignore_libraries = as_json.get('ignore_libraries', False)
            exception_types = as_json.get('exception_types', [])

            for exception_type in exception_types:
                if not exception_type:
                    continue

                py_db.add_break_on_exception(
                    exception_type,
                    condition=None,
                    expression=None,
                    notify_on_handled_exceptions=break_on_caught,
                    notify_on_unhandled_exceptions=break_on_uncaught,
                    notify_on_user_unhandled_exceptions=break_on_user_caught,
                    notify_on_first_raise_only=True,
                    ignore_libraries=ignore_libraries,
                )

                py_db.on_breakpoints_changed()
        except:
            pydev_log.exception("Error when setting exception list. Received: %s", text)

    def cmd_set_py_exception(self, py_db, cmd_id, seq, text):
        # DEPRECATED. Use cmd_set_py_exception_json instead.
        try:
            splitted = text.split(';')
            py_db.break_on_uncaught_exceptions = {}
            py_db.break_on_caught_exceptions = {}
            py_db.break_on_user_uncaught_exceptions = {}
            if len(splitted) >= 5:
                if splitted[0] == 'true':
                    break_on_uncaught = True
                else:
                    break_on_uncaught = False

                if splitted[1] == 'true':
                    break_on_caught = True
                else:
                    break_on_caught = False

                if splitted[2] == 'true':
                    py_db.skip_on_exceptions_thrown_in_same_context = True
                else:
                    py_db.skip_on_exceptions_thrown_in_same_context = False

                if splitted[3] == 'true':
                    py_db.ignore_exceptions_thrown_in_lines_with_ignore_exception = True
                else:
                    py_db.ignore_exceptions_thrown_in_lines_with_ignore_exception = False

                if splitted[4] == 'true':
                    ignore_libraries = True
                else:
                    ignore_libraries = False

                for exception_type in splitted[5:]:
                    exception_type = exception_type.strip()
                    if not exception_type:
                        continue

                    py_db.add_break_on_exception(
                        exception_type,
                        condition=None,
                        expression=None,
                        notify_on_handled_exceptions=break_on_caught,
                        notify_on_unhandled_exceptions=break_on_uncaught,
                        notify_on_user_unhandled_exceptions=False,  # TODO (not currently supported in this API).
                        notify_on_first_raise_only=True,
                        ignore_libraries=ignore_libraries,
                    )
            else:
                pydev_log.exception("Expected to have at least 5 ';' separated items. Received: %s", text)

        except:
            pydev_log.exception("Error when setting exception list. Received: %s", text)

    def _load_source(self, py_db, cmd_id, seq, text):
        filename = text
        filename = self.api.filename_to_str(filename)
        self.api.request_load_source(py_db, seq, filename)

    cmd_load_source = _load_source
    cmd_get_file_contents = _load_source

    def cmd_load_source_from_frame_id(self, py_db, cmd_id, seq, text):
        frame_id = text
        self.api.request_load_source_from_frame_id(py_db, seq, frame_id)

    def cmd_set_property_trace(self, py_db, cmd_id, seq, text):
        # Command which receives whether to trace property getter/setter/deleter
        # text is feature_state(true/false);disable_getter/disable_setter/disable_deleter
        if text:
            splitted = text.split(';')
            if len(splitted) >= 3:
                if not py_db.disable_property_trace and splitted[0] == 'true':
                    # Replacing property by custom property only when the debugger starts
                    pydevd_traceproperty.replace_builtin_property()
                    py_db.disable_property_trace = True
                # Enable/Disable tracing of the property getter
                if splitted[1] == 'true':
                    py_db.disable_property_getter_trace = True
                else:
                    py_db.disable_property_getter_trace = False
                # Enable/Disable tracing of the property setter
                if splitted[2] == 'true':
                    py_db.disable_property_setter_trace = True
                else:
                    py_db.disable_property_setter_trace = False
                # Enable/Disable tracing of the property deleter
                if splitted[3] == 'true':
                    py_db.disable_property_deleter_trace = True
                else:
                    py_db.disable_property_deleter_trace = False

    def cmd_add_exception_break(self, py_db, cmd_id, seq, text):
        # Note that this message has some idiosyncrasies...
        #
        # notify_on_handled_exceptions can be 0, 1 or 2
        # 0 means we should not stop on handled exceptions.
        # 1 means we should stop on handled exceptions showing it on all frames where the exception passes.
        # 2 means we should stop on handled exceptions but we should only notify about it once.
        #
        # To ignore_libraries properly, besides setting ignore_libraries to 1, the IDE_PROJECT_ROOTS environment
        # variable must be set (so, we'll ignore anything not below IDE_PROJECT_ROOTS) -- this is not ideal as
        # the environment variable may not be properly set if it didn't start from the debugger (we should
        # create a custom message for that).
        #
        # There are 2 global settings which can only be set in CMD_SET_PY_EXCEPTION. Namely:
        #
        # py_db.skip_on_exceptions_thrown_in_same_context
        # - If True, we should only show the exception in a caller, not where it was first raised.
        #
        # py_db.ignore_exceptions_thrown_in_lines_with_ignore_exception
        # - If True exceptions thrown in lines with '@IgnoreException' will not be shown.

        condition = ""
        expression = ""
        if text.find('\t') != -1:
            try:
                exception, condition, expression, notify_on_handled_exceptions, notify_on_unhandled_exceptions, ignore_libraries = text.split('\t', 5)
            except:
                exception, notify_on_handled_exceptions, notify_on_unhandled_exceptions, ignore_libraries = text.split('\t', 3)
        else:
            exception, notify_on_handled_exceptions, notify_on_unhandled_exceptions, ignore_libraries = text, 0, 0, 0

        condition = condition.replace("@_@NEW_LINE_CHAR@_@", '\n').replace("@_@TAB_CHAR@_@", '\t').strip()

        if condition is not None and (len(condition) == 0 or condition == "None"):
            condition = None

        expression = expression.replace("@_@NEW_LINE_CHAR@_@", '\n').replace("@_@TAB_CHAR@_@", '\t').strip()

        if expression is not None and (len(expression) == 0 or expression == "None"):
            expression = None

        if exception.find('-') != -1:
            breakpoint_type, exception = exception.split('-')
        else:
            breakpoint_type = 'python'

        if breakpoint_type == 'python':
            self.api.add_python_exception_breakpoint(
                py_db, exception, condition, expression,
                notify_on_handled_exceptions=int(notify_on_handled_exceptions) > 0,
                notify_on_unhandled_exceptions=int(notify_on_unhandled_exceptions) == 1,
                notify_on_user_unhandled_exceptions=0,  # TODO (not currently supported in this API).
                notify_on_first_raise_only=int(notify_on_handled_exceptions) == 2,
                ignore_libraries=int(ignore_libraries) > 0,
            )
        else:
            self.api.add_plugins_exception_breakpoint(py_db, breakpoint_type, exception)

    def cmd_remove_exception_break(self, py_db, cmd_id, seq, text):
        exception = text
        if exception.find('-') != -1:
            exception_type, exception = exception.split('-')
        else:
            exception_type = 'python'

        if exception_type == 'python':
            self.api.remove_python_exception_breakpoint(py_db, exception)
        else:
            self.api.remove_plugins_exception_breakpoint(py_db, exception_type, exception)

    def cmd_add_django_exception_break(self, py_db, cmd_id, seq, text):
        self.api.add_plugins_exception_breakpoint(py_db, breakpoint_type='django', exception=text)

    def cmd_remove_django_exception_break(self, py_db, cmd_id, seq, text):
        self.api.remove_plugins_exception_breakpoint(py_db, exception_type='django', exception=text)

    def cmd_evaluate_console_expression(self, py_db, cmd_id, seq, text):
        # Command which takes care for the debug console communication
        if text != "":
            thread_id, frame_id, console_command = text.split('\t', 2)
            console_command, line = console_command.split('\t')

            if console_command == 'EVALUATE':
                int_cmd = InternalEvaluateConsoleExpression(
                    seq, thread_id, frame_id, line, buffer_output=True)

            elif console_command == 'EVALUATE_UNBUFFERED':
                int_cmd = InternalEvaluateConsoleExpression(
                    seq, thread_id, frame_id, line, buffer_output=False)

            elif console_command == 'GET_COMPLETIONS':
                int_cmd = InternalConsoleGetCompletions(seq, thread_id, frame_id, line)

            else:
                raise ValueError('Unrecognized command: %s' % (console_command,))

            py_db.post_internal_command(int_cmd, thread_id)

    def cmd_run_custom_operation(self, py_db, cmd_id, seq, text):
        # Command which runs a custom operation
        if text != "":
            try:
                location, custom = text.split('||', 1)
            except:
                sys.stderr.write('Custom operation now needs a || separator. Found: %s\n' % (text,))
                raise

            thread_id, frame_id, scopeattrs = location.split('\t', 2)

            if scopeattrs.find('\t') != -1:  # there are attributes beyond scope
                scope, attrs = scopeattrs.split('\t', 1)
            else:
                scope, attrs = (scopeattrs, None)

            # : style: EXECFILE or EXEC
            # : encoded_code_or_file: file to execute or code
            # : fname: name of function to be executed in the resulting namespace
            style, encoded_code_or_file, fnname = custom.split('\t', 3)
            int_cmd = InternalRunCustomOperation(seq, thread_id, frame_id, scope, attrs,
                                                 style, encoded_code_or_file, fnname)
            py_db.post_internal_command(int_cmd, thread_id)

    def cmd_ignore_thrown_exception_at(self, py_db, cmd_id, seq, text):
        if text:
            replace = 'REPLACE:'  # Not all 3.x versions support u'REPLACE:', so, doing workaround.
            if text.startswith(replace):
                text = text[8:]
                py_db.filename_to_lines_where_exceptions_are_ignored.clear()

            if text:
                for line in text.split('||'):  # Can be bulk-created (one in each line)
                    original_filename, line_number = line.split('|')
                    original_filename = self.api.filename_to_server(original_filename)

                    canonical_normalized_filename = pydevd_file_utils.canonical_normalized_path(original_filename)
                    absolute_filename = pydevd_file_utils.absolute_path(original_filename)

                    if os.path.exists(absolute_filename):
                        lines_ignored = py_db.filename_to_lines_where_exceptions_are_ignored.get(canonical_normalized_filename)
                        if lines_ignored is None:
                            lines_ignored = py_db.filename_to_lines_where_exceptions_are_ignored[canonical_normalized_filename] = {}
                        lines_ignored[int(line_number)] = 1
                    else:
                        sys.stderr.write('pydev debugger: warning: trying to ignore exception thrown'\
                            ' on file that does not exist: %s (will have no effect)\n' % (absolute_filename,))

    def cmd_enable_dont_trace(self, py_db, cmd_id, seq, text):
        if text:
            true_str = 'true'  # Not all 3.x versions support u'str', so, doing workaround.
            mode = text.strip() == true_str
            pydevd_dont_trace.trace_filter(mode)

    def cmd_redirect_output(self, py_db, cmd_id, seq, text):
        if text:
            py_db.enable_output_redirection('STDOUT' in text, 'STDERR' in text)

    def cmd_get_next_statement_targets(self, py_db, cmd_id, seq, text):
        thread_id, frame_id = text.split('\t', 1)

        py_db.post_method_as_internal_command(
            thread_id, internal_get_next_statement_targets, seq, thread_id, frame_id)

    def cmd_get_smart_step_into_variants(self, py_db, cmd_id, seq, text):
        thread_id, frame_id, start_line, end_line = text.split('\t', 3)

        py_db.post_method_as_internal_command(
            thread_id, internal_get_smart_step_into_variants, seq, thread_id, frame_id, start_line, end_line, set_additional_thread_info=set_additional_thread_info)

    def cmd_set_project_roots(self, py_db, cmd_id, seq, text):
        self.api.set_project_roots(py_db, text.split(u'\t'))

    def cmd_thread_dump_to_stderr(self, py_db, cmd_id, seq, text):
        pydevd_utils.dump_threads()

    def cmd_stop_on_start(self, py_db, cmd_id, seq, text):
        if text.strip() in ('True', 'true', '1'):
            self.api.stop_on_entry()

    def cmd_pydevd_json_config(self, py_db, cmd_id, seq, text):
        # Expected to receive a json string as:
        # {
        #     'skip_suspend_on_breakpoint_exception': [<exception names where we should suspend>],
        #     'skip_print_breakpoint_exception': [<exception names where we should print>],
        #     'multi_threads_single_notification': bool,
        # }
        msg = json.loads(text.strip())
        if 'skip_suspend_on_breakpoint_exception' in msg:
            py_db.skip_suspend_on_breakpoint_exception = tuple(
                get_exception_class(x) for x in msg['skip_suspend_on_breakpoint_exception'])

        if 'skip_print_breakpoint_exception' in msg:
            py_db.skip_print_breakpoint_exception = tuple(
                get_exception_class(x) for x in msg['skip_print_breakpoint_exception'])

        if 'multi_threads_single_notification' in msg:
            py_db.multi_threads_single_notification = msg['multi_threads_single_notification']

    def cmd_get_exception_details(self, py_db, cmd_id, seq, text):
        thread_id = text
        t = pydevd_find_thread_by_id(thread_id)
        frame = None
        if t is not None and not getattr(t, 'pydev_do_not_trace', None):
            additional_info = set_additional_thread_info(t)
            frame = additional_info.get_topmost_frame(t)
        try:
            # Note: provide the return even if the thread is empty.
            return py_db.cmd_factory.make_get_exception_details_message(py_db, seq, thread_id, frame)
        finally:
            frame = None
            t = None


process_net_command = _PyDevCommandProcessor().process_net_command



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_process_net_command_json.py <==
import itertools
import json
import linecache
import os
import platform
import sys
from functools import partial

import pydevd_file_utils
from _pydev_bundle import pydev_log
from _pydevd_bundle._debug_adapter import pydevd_base_schema, pydevd_schema
from _pydevd_bundle._debug_adapter.pydevd_schema import (
    CompletionsResponseBody, EvaluateResponseBody, ExceptionOptions,
    GotoTargetsResponseBody, ModulesResponseBody, ProcessEventBody,
    ProcessEvent, Scope, ScopesResponseBody, SetExpressionResponseBody,
    SetVariableResponseBody, SourceBreakpoint, SourceResponseBody,
    VariablesResponseBody, SetBreakpointsResponseBody, Response,
    Capabilities, PydevdAuthorizeRequest, Request,
    StepInTargetsResponseBody, SetFunctionBreakpointsResponseBody, BreakpointEvent,
    BreakpointEventBody, InitializedEvent)
from _pydevd_bundle.pydevd_api import PyDevdAPI
from _pydevd_bundle.pydevd_breakpoints import get_exception_class, FunctionBreakpoint
from _pydevd_bundle.pydevd_comm_constants import (
    CMD_PROCESS_EVENT, CMD_RETURN, CMD_SET_NEXT_STATEMENT, CMD_STEP_INTO,
    CMD_STEP_INTO_MY_CODE, CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE, file_system_encoding,
    CMD_STEP_RETURN_MY_CODE, CMD_STEP_RETURN)
from _pydevd_bundle.pydevd_filtering import ExcludeFilter
from _pydevd_bundle.pydevd_json_debug_options import _extract_debug_options, DebugOptions
from _pydevd_bundle.pydevd_net_command import NetCommand
from _pydevd_bundle.pydevd_utils import convert_dap_log_message_to_expression, ScopeRequest
from _pydevd_bundle.pydevd_constants import (PY_IMPL_NAME, DebugInfoHolder, PY_VERSION_STR,
    PY_IMPL_VERSION_STR, IS_64BIT_PROCESS)
from _pydevd_bundle.pydevd_trace_dispatch import USING_CYTHON
from _pydevd_frame_eval.pydevd_frame_eval_main import USING_FRAME_EVAL
from _pydevd_bundle.pydevd_comm import internal_get_step_in_targets_json
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle.pydevd_thread_lifecycle import pydevd_find_thread_by_id


def _convert_rules_to_exclude_filters(rules, on_error):
    exclude_filters = []
    if not isinstance(rules, list):
        on_error('Invalid "rules" (expected list of dicts). Found: %s' % (rules,))

    else:
        directory_exclude_filters = []
        module_exclude_filters = []
        glob_exclude_filters = []

        for rule in rules:
            if not isinstance(rule, dict):
                on_error('Invalid "rules" (expected list of dicts). Found: %s' % (rules,))
                continue

            include = rule.get('include')
            if include is None:
                on_error('Invalid "rule" (expected dict with "include"). Found: %s' % (rule,))
                continue

            path = rule.get('path')
            module = rule.get('module')
            if path is None and module is None:
                on_error('Invalid "rule" (expected dict with "path" or "module"). Found: %s' % (rule,))
                continue

            if path is not None:
                glob_pattern = path
                if '*' not in path and '?' not in path:
                    if os.path.isdir(glob_pattern):
                        # If a directory was specified, add a '/**'
                        # to be consistent with the glob pattern required
                        # by pydevd.
                        if not glob_pattern.endswith('/') and not glob_pattern.endswith('\\'):
                            glob_pattern += '/'
                        glob_pattern += '**'
                    directory_exclude_filters.append(ExcludeFilter(glob_pattern, not include, True))
                else:
                    glob_exclude_filters.append(ExcludeFilter(glob_pattern, not include, True))

            elif module is not None:
                module_exclude_filters.append(ExcludeFilter(module, not include, False))

            else:
                on_error('Internal error: expected path or module to be specified.')

        # Note that we have to sort the directory/module exclude filters so that the biggest
        # paths match first.
        # i.e.: if we have:
        # /sub1/sub2/sub3
        # a rule with /sub1/sub2 would match before a rule only with /sub1.
        directory_exclude_filters = sorted(directory_exclude_filters, key=lambda exclude_filter:-len(exclude_filter.name))
        module_exclude_filters = sorted(module_exclude_filters, key=lambda exclude_filter:-len(exclude_filter.name))
        exclude_filters = directory_exclude_filters + glob_exclude_filters + module_exclude_filters

    return exclude_filters


class IDMap(object):

    def __init__(self):
        self._value_to_key = {}
        self._key_to_value = {}
        self._next_id = partial(next, itertools.count(0))

    def obtain_value(self, key):
        return self._key_to_value[key]

    def obtain_key(self, value):
        try:
            key = self._value_to_key[value]
        except KeyError:
            key = self._next_id()
            self._key_to_value[key] = value
            self._value_to_key[value] = key
        return key


class PyDevJsonCommandProcessor(object):

    def __init__(self, from_json):
        self.from_json = from_json
        self.api = PyDevdAPI()
        self._options = DebugOptions()
        self._next_breakpoint_id = partial(next, itertools.count(0))
        self._goto_targets_map = IDMap()
        self._launch_or_attach_request_done = False

    def process_net_command_json(self, py_db, json_contents, send_response=True):
        '''
        Processes a debug adapter protocol json command.
        '''

        DEBUG = False

        try:
            if isinstance(json_contents, bytes):
                json_contents = json_contents.decode('utf-8')

            request = self.from_json(json_contents, update_ids_from_dap=True)
        except Exception as e:
            try:
                loaded_json = json.loads(json_contents)
                request = Request(loaded_json.get('command', '<unknown>'), loaded_json['seq'])
            except:
                # There's not much we can do in this case...
                pydev_log.exception('Error loading json: %s', json_contents)
                return

            error_msg = str(e)
            if error_msg.startswith("'") and error_msg.endswith("'"):
                error_msg = error_msg[1:-1]

            # This means a failure processing the request (but we were able to load the seq,
            # so, answer with a failure response).
            def on_request(py_db, request):
                error_response = {
                    'type': 'response',
                    'request_seq': request.seq,
                    'success': False,
                    'command': request.command,
                    'message': error_msg,
                }
                return NetCommand(CMD_RETURN, 0, error_response, is_json=True)

        else:
            if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                pydev_log.info('Process %s: %s\n' % (
                    request.__class__.__name__, json.dumps(request.to_dict(update_ids_to_dap=True), indent=4, sort_keys=True),))

            assert request.type == 'request'
            method_name = 'on_%s_request' % (request.command.lower(),)
            on_request = getattr(self, method_name, None)
            if on_request is None:
                print('Unhandled: %s not available in PyDevJsonCommandProcessor.\n' % (method_name,))
                return

            if DEBUG:
                print('Handled in pydevd: %s (in PyDevJsonCommandProcessor).\n' % (method_name,))

        with py_db._main_lock:
            if request.__class__ == PydevdAuthorizeRequest:
                authorize_request = request  # : :type authorize_request: PydevdAuthorizeRequest
                access_token = authorize_request.arguments.debugServerAccessToken
                py_db.authentication.login(access_token)

            if not py_db.authentication.is_authenticated():
                response = Response(
                    request.seq, success=False, command=request.command, message='Client not authenticated.', body={})
                cmd = NetCommand(CMD_RETURN, 0, response, is_json=True)
                py_db.writer.add_command(cmd)
                return

            cmd = on_request(py_db, request)
            if cmd is not None and send_response:
                py_db.writer.add_command(cmd)

    def on_pydevdauthorize_request(self, py_db, request):
        client_access_token = py_db.authentication.client_access_token
        body = {'clientAccessToken': None}
        if client_access_token:
            body['clientAccessToken'] = client_access_token

        response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_initialize_request(self, py_db, request):
        body = Capabilities(
            # Supported.
            supportsConfigurationDoneRequest=True,
            supportsConditionalBreakpoints=True,
            supportsHitConditionalBreakpoints=True,
            supportsEvaluateForHovers=True,
            supportsSetVariable=True,
            supportsGotoTargetsRequest=True,
            supportsCompletionsRequest=True,
            supportsModulesRequest=True,
            supportsExceptionOptions=True,
            supportsValueFormattingOptions=True,
            supportsExceptionInfoRequest=True,
            supportTerminateDebuggee=True,
            supportsDelayedStackTraceLoading=True,
            supportsLogPoints=True,
            supportsSetExpression=True,
            supportsTerminateRequest=True,
            supportsClipboardContext=True,
            supportsFunctionBreakpoints=True,

            exceptionBreakpointFilters=[
                {'filter': 'raised', 'label': 'Raised Exceptions', 'default': False},
                {'filter': 'uncaught', 'label': 'Uncaught Exceptions', 'default': True},
                {"filter": "userUnhandled", "label": "User Uncaught Exceptions", "default": False},
            ],

            # Not supported.
            supportsStepBack=False,
            supportsRestartFrame=False,
            supportsStepInTargetsRequest=True,
            supportsRestartRequest=False,
            supportsLoadedSourcesRequest=False,
            supportsTerminateThreadsRequest=False,
            supportsDataBreakpoints=False,
            supportsReadMemoryRequest=False,
            supportsDisassembleRequest=False,
            additionalModuleColumns=[],
            completionTriggerCharacters=[],
            supportedChecksumAlgorithms=[],
        ).to_dict()

        # Non-standard capabilities/info below.
        body['supportsDebuggerProperties'] = True

        body['pydevd'] = pydevd_info = {}
        pydevd_info['processId'] = os.getpid()
        self.api.notify_initialize(py_db)
        response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_configurationdone_request(self, py_db, request):
        '''
        :param ConfigurationDoneRequest request:
        '''
        if not self._launch_or_attach_request_done:
            pydev_log.critical('Missing launch request or attach request before configuration done request.')

        self.api.run(py_db)
        self.api.notify_configuration_done(py_db)

        configuration_done_response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, configuration_done_response, is_json=True)

    def on_threads_request(self, py_db, request):
        '''
        :param ThreadsRequest request:
        '''
        return self.api.list_threads(py_db, request.seq)

    def on_terminate_request(self, py_db, request):
        '''
        :param TerminateRequest request:
        '''
        self._request_terminate_process(py_db)
        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def _request_terminate_process(self, py_db):
        self.api.request_terminate_process(py_db)

    def on_completions_request(self, py_db, request):
        '''
        :param CompletionsRequest request:
        '''
        arguments = request.arguments  # : :type arguments: CompletionsArguments
        seq = request.seq
        text = arguments.text
        frame_id = arguments.frameId
        thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
            frame_id)

        if thread_id is None:
            body = CompletionsResponseBody([])
            variables_response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': body,
                    'success': False,
                    'message': 'Thread to get completions seems to have resumed already.'
                })
            return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

        # Note: line and column are 1-based (convert to 0-based for pydevd).
        column = arguments.column - 1

        if arguments.line is None:
            # line is optional
            line = -1
        else:
            line = arguments.line - 1

        self.api.request_completions(py_db, seq, thread_id, frame_id, text, line=line, column=column)

    def _resolve_remote_root(self, local_root, remote_root):
        if remote_root == '.':
            cwd = os.getcwd()
            append_pathsep = local_root.endswith('\\') or local_root.endswith('/')
            return cwd + (os.path.sep if append_pathsep else '')
        return remote_root

    def _set_debug_options(self, py_db, args, start_reason):
        rules = args.get('rules')
        stepping_resumes_all_threads = args.get('steppingResumesAllThreads', True)
        self.api.set_stepping_resumes_all_threads(py_db, stepping_resumes_all_threads)

        terminate_child_processes = args.get('terminateChildProcesses', True)
        self.api.set_terminate_child_processes(py_db, terminate_child_processes)

        terminate_keyboard_interrupt = args.get('onTerminate', 'kill') == 'KeyboardInterrupt'
        self.api.set_terminate_keyboard_interrupt(py_db, terminate_keyboard_interrupt)

        variable_presentation = args.get('variablePresentation', None)
        if isinstance(variable_presentation, dict):

            def get_variable_presentation(setting, default):
                value = variable_presentation.get(setting, default)
                if value not in ('group', 'inline', 'hide'):
                    pydev_log.info(
                        'The value set for "%s" (%s) in the variablePresentation is not valid. Valid values are: "group", "inline", "hide"' % (
                            setting, value,))
                    value = default

                return value

            default = get_variable_presentation('all', 'group')

            special_presentation = get_variable_presentation('special', default)
            function_presentation = get_variable_presentation('function', default)
            class_presentation = get_variable_presentation('class', default)
            protected_presentation = get_variable_presentation('protected', default)

            self.api.set_variable_presentation(py_db, self.api.VariablePresentation(
                special_presentation,
                function_presentation,
                class_presentation,
                protected_presentation
            ))

        exclude_filters = []

        if rules is not None:
            exclude_filters = _convert_rules_to_exclude_filters(
                rules, lambda msg: self.api.send_error_message(py_db, msg))

        self.api.set_exclude_filters(py_db, exclude_filters)

        debug_options = _extract_debug_options(
            args.get('options'),
            args.get('debugOptions'),
        )
        self._options.update_fom_debug_options(debug_options)
        self._options.update_from_args(args)

        self.api.set_use_libraries_filter(py_db, self._options.just_my_code)

        if self._options.client_os:
            self.api.set_ide_os(self._options.client_os)

        path_mappings = []
        for pathMapping in args.get('pathMappings', []):
            localRoot = pathMapping.get('localRoot', '')
            remoteRoot = pathMapping.get('remoteRoot', '')
            remoteRoot = self._resolve_remote_root(localRoot, remoteRoot)
            if (localRoot != '') and (remoteRoot != ''):
                path_mappings.append((localRoot, remoteRoot))

        if bool(path_mappings):
            pydevd_file_utils.setup_client_server_paths(path_mappings)

        resolve_symlinks = args.get('resolveSymlinks', None)
        if resolve_symlinks is not None:
            pydevd_file_utils.set_resolve_symlinks(resolve_symlinks)

        redirecting = args.get("isOutputRedirected")
        if self._options.redirect_output:
            py_db.enable_output_redirection(True, True)
            redirecting = True
        else:
            py_db.enable_output_redirection(False, False)

        py_db.is_output_redirected = redirecting

        self.api.set_show_return_values(py_db, self._options.show_return_value)

        if not self._options.break_system_exit_zero:
            ignore_system_exit_codes = [0, None]
            if self._options.django_debug or self._options.flask_debug:
                ignore_system_exit_codes += [3]

            self.api.set_ignore_system_exit_codes(py_db, ignore_system_exit_codes)

        auto_reload = args.get('autoReload', {})
        if not isinstance(auto_reload, dict):
            pydev_log.info('Expected autoReload to be a dict. Received: %s' % (auto_reload,))
            auto_reload = {}

        enable_auto_reload = auto_reload.get('enable', False)
        watch_dirs = auto_reload.get('watchDirectories')
        if not watch_dirs:
            watch_dirs = []
            # Note: by default this is no longer done because on some cases there are entries in the PYTHONPATH
            # such as the home directory or /python/x64, where the site packages are in /python/x64/libs, so,
            # we only watch the current working directory as well as executed script.
            # check = getattr(sys, 'path', [])[:]
            # # By default only watch directories that are in the project roots /
            # # program dir (if available), sys.argv[0], as well as the current dir (we don't want to
            # # listen to the whole site-packages by default as it can be huge).
            # watch_dirs = [pydevd_file_utils.absolute_path(w) for w in check]
            # watch_dirs = [w for w in watch_dirs if py_db.in_project_roots_filename_uncached(w) and os.path.isdir(w)]

            program = args.get('program')
            if program:
                if os.path.isdir(program):
                    watch_dirs.append(program)
                else:
                    watch_dirs.append(os.path.dirname(program))
            watch_dirs.append(os.path.abspath('.'))

            argv = getattr(sys, 'argv', [])
            if argv:
                f = argv[0]
                if f:  # argv[0] could be None (https://github.com/microsoft/debugpy/issues/987)
                    if os.path.isdir(f):
                        watch_dirs.append(f)
                    else:
                        watch_dirs.append(os.path.dirname(f))

        if not isinstance(watch_dirs, (list, set, tuple)):
            watch_dirs = (watch_dirs,)
        new_watch_dirs = set()
        for w in watch_dirs:
            try:
                new_watch_dirs.add(pydevd_file_utils.get_path_with_real_case(pydevd_file_utils.absolute_path(w)))
            except Exception:
                pydev_log.exception('Error adding watch dir: %s', w)
        watch_dirs = new_watch_dirs

        poll_target_time = auto_reload.get('pollingInterval', 1)
        exclude_patterns = auto_reload.get('exclude', ('**/.git/**', '**/__pycache__/**', '**/node_modules/**', '**/.metadata/**', '**/site-packages/**'))
        include_patterns = auto_reload.get('include', ('**/*.py', '**/*.pyw'))
        self.api.setup_auto_reload_watcher(
            py_db, enable_auto_reload, watch_dirs, poll_target_time, exclude_patterns, include_patterns)

        if self._options.stop_on_entry and start_reason == 'launch':
            self.api.stop_on_entry()

        self.api.set_gui_event_loop(py_db, self._options.gui_event_loop)

    def _send_process_event(self, py_db, start_method):
        argv = getattr(sys, 'argv', [])
        if len(argv) > 0:
            name = argv[0]
        else:
            name = ''

        if isinstance(name, bytes):
            name = name.decode(file_system_encoding, 'replace')
            name = name.encode('utf-8')

        body = ProcessEventBody(
            name=name,
            systemProcessId=os.getpid(),
            isLocalProcess=True,
            startMethod=start_method,
        )
        event = ProcessEvent(body)
        py_db.writer.add_command(NetCommand(CMD_PROCESS_EVENT, 0, event, is_json=True))

    def _handle_launch_or_attach_request(self, py_db, request, start_reason):
        self._send_process_event(py_db, start_reason)
        self._launch_or_attach_request_done = True
        self.api.set_enable_thread_notifications(py_db, True)
        self._set_debug_options(py_db, request.arguments.kwargs, start_reason=start_reason)
        response = pydevd_base_schema.build_response(request)

        initialized_event = InitializedEvent()
        py_db.writer.add_command(NetCommand(CMD_RETURN, 0, initialized_event, is_json=True))
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_launch_request(self, py_db, request):
        '''
        :param LaunchRequest request:
        '''
        return self._handle_launch_or_attach_request(py_db, request, start_reason='launch')

    def on_attach_request(self, py_db, request):
        '''
        :param AttachRequest request:
        '''
        return self._handle_launch_or_attach_request(py_db, request, start_reason='attach')

    def on_pause_request(self, py_db, request):
        '''
        :param PauseRequest request:
        '''
        arguments = request.arguments  # : :type arguments: PauseArguments
        thread_id = arguments.threadId

        self.api.request_suspend_thread(py_db, thread_id=thread_id)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_continue_request(self, py_db, request):
        '''
        :param ContinueRequest request:
        '''
        arguments = request.arguments  # : :type arguments: ContinueArguments
        thread_id = arguments.threadId

        def on_resumed():
            body = {'allThreadsContinued': thread_id == '*'}
            response = pydevd_base_schema.build_response(request, kwargs={'body': body})
            cmd = NetCommand(CMD_RETURN, 0, response, is_json=True)
            py_db.writer.add_command(cmd)

        # Only send resumed notification when it has actually resumed!
        # (otherwise the user could send a continue, receive the notification and then
        # request a new pause which would be paused without sending any notification as
        # it didn't really run in the first place).
        py_db.threads_suspended_single_notification.add_on_resumed_callback(on_resumed)
        self.api.request_resume_thread(thread_id)

    def on_next_request(self, py_db, request):
        '''
        :param NextRequest request:
        '''
        arguments = request.arguments  # : :type arguments: NextArguments
        thread_id = arguments.threadId

        if py_db.get_use_libraries_filter():
            step_cmd_id = CMD_STEP_OVER_MY_CODE
        else:
            step_cmd_id = CMD_STEP_OVER

        self.api.request_step(py_db, thread_id, step_cmd_id)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_stepin_request(self, py_db, request):
        '''
        :param StepInRequest request:
        '''
        arguments = request.arguments  # : :type arguments: StepInArguments
        thread_id = arguments.threadId

        target_id = arguments.targetId
        if target_id is not None:
            thread = pydevd_find_thread_by_id(thread_id)
            if thread is None:
                response = Response(
                    request_seq=request.seq,
                    success=False,
                    command=request.command,
                    message='Unable to find thread from thread_id: %s' % (thread_id,),
                    body={},
                )
                return NetCommand(CMD_RETURN, 0, response, is_json=True)

            info = set_additional_thread_info(thread)
            target_id_to_smart_step_into_variant = info.target_id_to_smart_step_into_variant
            if not target_id_to_smart_step_into_variant:
                variables_response = pydevd_base_schema.build_response(
                    request,
                    kwargs={
                        'success': False,
                        'message': 'Unable to step into target (no targets are saved in the thread info).'
                    })
                return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

            variant = target_id_to_smart_step_into_variant.get(target_id)
            if variant is not None:
                parent = variant.parent
                if parent is not None:
                    self.api.request_smart_step_into(py_db, request.seq, thread_id, parent.offset, variant.offset)
                else:
                    self.api.request_smart_step_into(py_db, request.seq, thread_id, variant.offset, -1)
            else:
                variables_response = pydevd_base_schema.build_response(
                    request,
                    kwargs={
                        'success': False,
                        'message': 'Unable to find step into target %s. Available targets: %s' % (
                            target_id, target_id_to_smart_step_into_variant)
                    })
                return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

        else:
            if py_db.get_use_libraries_filter():
                step_cmd_id = CMD_STEP_INTO_MY_CODE
            else:
                step_cmd_id = CMD_STEP_INTO

            self.api.request_step(py_db, thread_id, step_cmd_id)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_stepintargets_request(self, py_db, request):
        '''
        :param StepInTargetsRequest request:
        '''
        frame_id = request.arguments.frameId
        thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
            frame_id)

        if thread_id is None:
            body = StepInTargetsResponseBody([])
            variables_response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': body,
                    'success': False,
                    'message': 'Unable to get thread_id from frame_id (thread to get step in targets seems to have resumed already).'
                })
            return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

        py_db.post_method_as_internal_command(
            thread_id, internal_get_step_in_targets_json, request.seq, thread_id, frame_id, request, set_additional_thread_info)

    def on_stepout_request(self, py_db, request):
        '''
        :param StepOutRequest request:
        '''
        arguments = request.arguments  # : :type arguments: StepOutArguments
        thread_id = arguments.threadId

        if py_db.get_use_libraries_filter():
            step_cmd_id = CMD_STEP_RETURN_MY_CODE
        else:
            step_cmd_id = CMD_STEP_RETURN

        self.api.request_step(py_db, thread_id, step_cmd_id)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def _get_hit_condition_expression(self, hit_condition):
        '''Following hit condition values are supported

        * x or == x when breakpoint is hit x times
        * >= x when breakpoint is hit more than or equal to x times
        * % x when breakpoint is hit multiple of x times

        Returns '@HIT@ == x' where @HIT@ will be replaced by number of hits
        '''
        if not hit_condition:
            return None

        expr = hit_condition.strip()
        try:
            int(expr)
            return '@HIT@ == {}'.format(expr)
        except ValueError:
            pass

        if expr.startswith('%'):
            return '@HIT@ {} == 0'.format(expr)

        if expr.startswith('==') or \
            expr.startswith('>') or \
            expr.startswith('<'):
            return '@HIT@ {}'.format(expr)

        return hit_condition

    def on_disconnect_request(self, py_db, request):
        '''
        :param DisconnectRequest request:
        '''
        if request.arguments.terminateDebuggee:
            self._request_terminate_process(py_db)
            response = pydevd_base_schema.build_response(request)
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

        self._launch_or_attach_request_done = False
        py_db.enable_output_redirection(False, False)
        self.api.request_disconnect(py_db, resume_threads=True)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def _verify_launch_or_attach_done(self, request):
        if not self._launch_or_attach_request_done:
            # Note that to validate the breakpoints we need the launch request to be done already
            # (otherwise the filters wouldn't be set for the breakpoint validation).
            if request.command == 'setFunctionBreakpoints':
                body = SetFunctionBreakpointsResponseBody([])
            else:
                body = SetBreakpointsResponseBody([])
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': body,
                    'success': False,
                    'message': 'Breakpoints may only be set after the launch request is received.'
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_setfunctionbreakpoints_request(self, py_db, request):
        '''
        :param SetFunctionBreakpointsRequest request:
        '''
        response = self._verify_launch_or_attach_done(request)
        if response is not None:
            return response

        arguments = request.arguments  # : :type arguments: SetFunctionBreakpointsArguments
        function_breakpoints = []
        suspend_policy = 'ALL'

        # Not currently covered by the DAP.
        is_logpoint = False
        expression = None

        breakpoints_set = []
        for bp in arguments.breakpoints:
            hit_condition = self._get_hit_condition_expression(bp.get('hitCondition'))
            condition = bp.get('condition')

            function_breakpoints.append(
                FunctionBreakpoint(bp['name'], condition, expression, suspend_policy, hit_condition, is_logpoint))

            # Note: always succeeds.
            breakpoints_set.append(pydevd_schema.Breakpoint(
                    verified=True, id=self._next_breakpoint_id()).to_dict())

        self.api.set_function_breakpoints(py_db, function_breakpoints)

        body = {'breakpoints': breakpoints_set}
        set_breakpoints_response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, set_breakpoints_response, is_json=True)

    def on_setbreakpoints_request(self, py_db, request):
        '''
        :param SetBreakpointsRequest request:
        '''
        response = self._verify_launch_or_attach_done(request)
        if response is not None:
            return response

        arguments = request.arguments  # : :type arguments: SetBreakpointsArguments
        # TODO: Path is optional here it could be source reference.
        filename = self.api.filename_to_str(arguments.source.path)
        func_name = 'None'

        self.api.remove_all_breakpoints(py_db, filename)

        btype = 'python-line'
        suspend_policy = 'ALL'

        if not filename.lower().endswith('.py'):  # Note: check based on original file, not mapping.
            if self._options.django_debug:
                btype = 'django-line'
            elif self._options.flask_debug:
                btype = 'jinja2-line'

        breakpoints_set = []

        for source_breakpoint in arguments.breakpoints:
            source_breakpoint = SourceBreakpoint(**source_breakpoint)
            line = source_breakpoint.line
            condition = source_breakpoint.condition
            breakpoint_id = self._next_breakpoint_id()

            hit_condition = self._get_hit_condition_expression(source_breakpoint.hitCondition)
            log_message = source_breakpoint.logMessage
            if not log_message:
                is_logpoint = None
                expression = None
            else:
                is_logpoint = True
                expression = convert_dap_log_message_to_expression(log_message)

            on_changed_breakpoint_state = partial(self._on_changed_breakpoint_state, py_db, arguments.source)
            result = self.api.add_breakpoint(
                py_db, filename, btype, breakpoint_id, line, condition, func_name, expression,
                suspend_policy, hit_condition, is_logpoint, adjust_line=True, on_changed_breakpoint_state=on_changed_breakpoint_state)

            bp = self._create_breakpoint_from_add_breakpoint_result(py_db, arguments.source, breakpoint_id, result)
            breakpoints_set.append(bp)

        body = {'breakpoints': breakpoints_set}
        set_breakpoints_response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, set_breakpoints_response, is_json=True)

    def _on_changed_breakpoint_state(self, py_db, source, breakpoint_id, result):
        bp = self._create_breakpoint_from_add_breakpoint_result(py_db, source, breakpoint_id, result)
        body = BreakpointEventBody(
            reason='changed',
            breakpoint=bp,
        )
        event = BreakpointEvent(body)
        event_id = 0  # Actually ignored in this case
        py_db.writer.add_command(NetCommand(event_id, 0, event, is_json=True))

    def _create_breakpoint_from_add_breakpoint_result(self, py_db, source, breakpoint_id, result):
        error_code = result.error_code

        if error_code:
            if error_code == self.api.ADD_BREAKPOINT_FILE_NOT_FOUND:
                error_msg = 'Breakpoint in file that does not exist.'

            elif error_code == self.api.ADD_BREAKPOINT_FILE_EXCLUDED_BY_FILTERS:
                error_msg = 'Breakpoint in file excluded by filters.'
                if py_db.get_use_libraries_filter():
                    error_msg += ('\nNote: may be excluded because of "justMyCode" option (default == true).'
                                  'Try setting \"justMyCode\": false in the debug configuration (e.g., launch.json).\n')

            elif error_code == self.api.ADD_BREAKPOINT_LAZY_VALIDATION:
                error_msg = 'Waiting for code to be loaded to verify breakpoint.'

            elif error_code == self.api.ADD_BREAKPOINT_INVALID_LINE:
                error_msg = 'Breakpoint added to invalid line.'

            else:
                # Shouldn't get here.
                error_msg = 'Breakpoint not validated (reason unknown -- please report as bug).'

            return pydevd_schema.Breakpoint(
                verified=False, id=breakpoint_id, line=result.translated_line, message=error_msg, source=source).to_dict()
        else:
            return pydevd_schema.Breakpoint(
                verified=True, id=breakpoint_id, line=result.translated_line, source=source).to_dict()

    def on_setexceptionbreakpoints_request(self, py_db, request):
        '''
        :param SetExceptionBreakpointsRequest request:
        '''
        # : :type arguments: SetExceptionBreakpointsArguments
        arguments = request.arguments
        filters = arguments.filters
        exception_options = arguments.exceptionOptions
        self.api.remove_all_exception_breakpoints(py_db)

        # Can't set these in the DAP.
        condition = None
        expression = None
        notify_on_first_raise_only = False

        ignore_libraries = 1 if py_db.get_use_libraries_filter() else 0

        if exception_options:
            break_raised = False
            break_uncaught = False

            for option in exception_options:
                option = ExceptionOptions(**option)
                if not option.path:
                    continue

                # never: never breaks
                #
                # always: always breaks
                #
                # unhandled: breaks when exception unhandled
                #
                # userUnhandled: breaks if the exception is not handled by user code

                notify_on_handled_exceptions = 1 if option.breakMode == 'always' else 0
                notify_on_unhandled_exceptions = 1 if option.breakMode == 'unhandled' else 0
                notify_on_user_unhandled_exceptions = 1 if option.breakMode == 'userUnhandled' else 0
                exception_paths = option.path
                break_raised |= notify_on_handled_exceptions
                break_uncaught |= notify_on_unhandled_exceptions

                exception_names = []
                if len(exception_paths) == 0:
                    continue

                elif len(exception_paths) == 1:
                    if 'Python Exceptions' in exception_paths[0]['names']:
                        exception_names = ['BaseException']

                else:
                    path_iterator = iter(exception_paths)
                    if 'Python Exceptions' in next(path_iterator)['names']:
                        for path in path_iterator:
                            for ex_name in path['names']:
                                exception_names.append(ex_name)

                for exception_name in exception_names:
                    self.api.add_python_exception_breakpoint(
                        py_db,
                        exception_name,
                        condition,
                        expression,
                        notify_on_handled_exceptions,
                        notify_on_unhandled_exceptions,
                        notify_on_user_unhandled_exceptions,
                        notify_on_first_raise_only,
                        ignore_libraries
                    )

        else:
            break_raised = 'raised' in filters
            break_uncaught = 'uncaught' in filters
            break_user = 'userUnhandled' in filters
            if break_raised or break_uncaught or break_user:
                notify_on_handled_exceptions = 1 if break_raised else 0
                notify_on_unhandled_exceptions = 1 if break_uncaught else 0
                notify_on_user_unhandled_exceptions = 1 if break_user else 0
                exception = 'BaseException'

                self.api.add_python_exception_breakpoint(
                    py_db,
                    exception,
                    condition,
                    expression,
                    notify_on_handled_exceptions,
                    notify_on_unhandled_exceptions,
                    notify_on_user_unhandled_exceptions,
                    notify_on_first_raise_only,
                    ignore_libraries
                )

        if break_raised:
            btype = None
            if self._options.django_debug:
                btype = 'django'
            elif self._options.flask_debug:
                btype = 'jinja2'

            if btype:
                self.api.add_plugins_exception_breakpoint(
                    py_db, btype, 'BaseException')  # Note: Exception name could be anything here.

        # Note: no body required on success.
        set_breakpoints_response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, set_breakpoints_response, is_json=True)

    def on_stacktrace_request(self, py_db, request):
        '''
        :param StackTraceRequest request:
        '''
        # : :type stack_trace_arguments: StackTraceArguments
        stack_trace_arguments = request.arguments
        thread_id = stack_trace_arguments.threadId

        if stack_trace_arguments.startFrame:
            start_frame = int(stack_trace_arguments.startFrame)
        else:
            start_frame = 0

        if stack_trace_arguments.levels:
            levels = int(stack_trace_arguments.levels)
        else:
            levels = 0

        fmt = stack_trace_arguments.format
        if hasattr(fmt, 'to_dict'):
            fmt = fmt.to_dict()
        self.api.request_stack(py_db, request.seq, thread_id, fmt=fmt, start_frame=start_frame, levels=levels)

    def on_exceptioninfo_request(self, py_db, request):
        '''
        :param ExceptionInfoRequest request:
        '''
        # : :type exception_into_arguments: ExceptionInfoArguments
        exception_into_arguments = request.arguments
        thread_id = exception_into_arguments.threadId
        max_frames = self._options.max_exception_stack_frames
        thread = pydevd_find_thread_by_id(thread_id)
        if thread is not None:
            self.api.request_exception_info_json(py_db, request, thread_id, thread, max_frames)
        else:
            response = Response(
                request_seq=request.seq,
                success=False,
                command=request.command,
                message='Unable to find thread from thread_id: %s' % (thread_id,),
                body={},
            )
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_scopes_request(self, py_db, request):
        '''
        Scopes are the top-level items which appear for a frame (so, we receive the frame id
        and provide the scopes it has).

        :param ScopesRequest request:
        '''
        frame_id = request.arguments.frameId

        variables_reference = frame_id
        scopes = [
            Scope('Locals', ScopeRequest(int(variables_reference), 'locals'), False, presentationHint='locals'),
            Scope('Globals', ScopeRequest(int(variables_reference), 'globals'), False),
        ]
        body = ScopesResponseBody(scopes)
        scopes_response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, scopes_response, is_json=True)

    def on_evaluate_request(self, py_db, request):
        '''
        :param EvaluateRequest request:
        '''
        # : :type arguments: EvaluateArguments
        arguments = request.arguments

        if arguments.frameId is None:
            self.api.request_exec_or_evaluate_json(py_db, request, thread_id='*')
        else:
            thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
                arguments.frameId)

            if thread_id is not None:
                self.api.request_exec_or_evaluate_json(
                    py_db, request, thread_id)
            else:
                body = EvaluateResponseBody('', 0)
                response = pydevd_base_schema.build_response(
                    request,
                    kwargs={
                        'body': body,
                        'success': False,
                        'message': 'Unable to find thread for evaluation.'
                    })
                return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_setexpression_request(self, py_db, request):
        # : :type arguments: SetExpressionArguments
        arguments = request.arguments

        thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
            arguments.frameId)

        if thread_id is not None:
            self.api.request_set_expression_json(py_db, request, thread_id)
        else:
            body = SetExpressionResponseBody('')
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': body,
                    'success': False,
                    'message': 'Unable to find thread to set expression.'
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_variables_request(self, py_db, request):
        '''
        Variables can be asked whenever some place returned a variables reference (so, it
        can be a scope gotten from on_scopes_request, the result of some evaluation, etc.).

        Note that in the DAP the variables reference requires a unique int... the way this works for
        pydevd is that an instance is generated for that specific variable reference and we use its
        id(instance) to identify it to make sure all items are unique (and the actual {id->instance}
        is added to a dict which is only valid while the thread is suspended and later cleared when
        the related thread resumes execution).

        see: SuspendedFramesManager

        :param VariablesRequest request:
        '''
        arguments = request.arguments  # : :type arguments: VariablesArguments
        variables_reference = arguments.variablesReference

        if isinstance(variables_reference, ScopeRequest):
            variables_reference = variables_reference.variable_reference

        thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
            variables_reference)
        if thread_id is not None:
            self.api.request_get_variable_json(py_db, request, thread_id)
        else:
            variables = []
            body = VariablesResponseBody(variables)
            variables_response = pydevd_base_schema.build_response(request, kwargs={
                'body': body,
                'success': False,
                'message': 'Unable to find thread to evaluate variable reference.'
            })
            return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

    def on_setvariable_request(self, py_db, request):
        arguments = request.arguments  # : :type arguments: SetVariableArguments
        variables_reference = arguments.variablesReference

        if isinstance(variables_reference, ScopeRequest):
            variables_reference = variables_reference.variable_reference

        if arguments.name.startswith('(return) '):
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': SetVariableResponseBody(''),
                    'success': False,
                    'message': 'Cannot change return value'
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

        thread_id = py_db.suspended_frames_manager.get_thread_id_for_variable_reference(
            variables_reference)

        if thread_id is not None:
            self.api.request_change_variable_json(py_db, request, thread_id)
        else:
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': SetVariableResponseBody(''),
                    'success': False,
                    'message': 'Unable to find thread to evaluate variable reference.'
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_modules_request(self, py_db, request):
        modules_manager = py_db.cmd_factory.modules_manager  # : :type modules_manager: ModulesManager
        modules_info = modules_manager.get_modules_info()
        body = ModulesResponseBody(modules_info)
        variables_response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, variables_response, is_json=True)

    def on_source_request(self, py_db, request):
        '''
        :param SourceRequest request:
        '''
        source_reference = request.arguments.sourceReference
        server_filename = None
        content = None

        if source_reference != 0:
            server_filename = pydevd_file_utils.get_server_filename_from_source_reference(source_reference)
            if not server_filename:
                server_filename = pydevd_file_utils.get_source_reference_filename_from_linecache(source_reference)

            if server_filename:
                # Try direct file access first - it's much faster when available.
                try:
                    with open(server_filename, 'r') as stream:
                        content = stream.read()
                except:
                    pass

                if content is None:
                    # File might not exist at all, or we might not have a permission to read it,
                    # but it might also be inside a zipfile, or an IPython cell. In this case,
                    # linecache might still be able to retrieve the source.
                    lines = (linecache.getline(server_filename, i) for i in itertools.count(1))
                    lines = itertools.takewhile(bool, lines)  # empty lines are '\n', EOF is ''

                    # If we didn't get at least one line back, reset it to None so that it's
                    # reported as error below, and not as an empty file.
                    content = ''.join(lines) or None

            if content is None:
                frame_id = pydevd_file_utils.get_frame_id_from_source_reference(source_reference)
                pydev_log.debug('Found frame id: %s for source reference: %s', frame_id, source_reference)
                if frame_id is not None:
                    try:
                        content = self.api.get_decompiled_source_from_frame_id(py_db, frame_id)
                    except Exception:
                        pydev_log.exception('Error getting source for frame id: %s', frame_id)
                        content = None

        body = SourceResponseBody(content or '')
        response_args = {'body': body}

        if content is None:
            if source_reference == 0:
                message = 'Source unavailable'
            elif server_filename:
                message = 'Unable to retrieve source for %s' % (server_filename,)
            else:
                message = 'Invalid sourceReference %d' % (source_reference,)
            response_args.update({'success': False, 'message': message})

        response = pydevd_base_schema.build_response(request, kwargs=response_args)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_gototargets_request(self, py_db, request):
        path = request.arguments.source.path
        line = request.arguments.line
        target_id = self._goto_targets_map.obtain_key((path, line))
        target = {
            'id': target_id,
            'label': '%s:%s' % (path, line),
            'line': line
        }
        body = GotoTargetsResponseBody(targets=[target])
        response_args = {'body': body}
        response = pydevd_base_schema.build_response(request, kwargs=response_args)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_goto_request(self, py_db, request):
        target_id = int(request.arguments.targetId)
        thread_id = request.arguments.threadId
        try:
            path, line = self._goto_targets_map.obtain_value(target_id)
        except KeyError:
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': {},
                    'success': False,
                    'message': 'Unknown goto target id: %d' % (target_id,),
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

        self.api.request_set_next(py_db, request.seq, thread_id, CMD_SET_NEXT_STATEMENT, path, line, '*')
        # See 'NetCommandFactoryJson.make_set_next_stmnt_status_message' for response
        return None

    def on_setdebuggerproperty_request(self, py_db, request):
        args = request.arguments  # : :type args: SetDebuggerPropertyArguments
        if args.ideOS is not None:
            self.api.set_ide_os(args.ideOS)

        if args.dontTraceStartPatterns is not None and args.dontTraceEndPatterns is not None:
            start_patterns = tuple(args.dontTraceStartPatterns)
            end_patterns = tuple(args.dontTraceEndPatterns)
            self.api.set_dont_trace_start_end_patterns(py_db, start_patterns, end_patterns)

        if args.skipSuspendOnBreakpointException is not None:
            py_db.skip_suspend_on_breakpoint_exception = tuple(
                get_exception_class(x) for x in args.skipSuspendOnBreakpointException)

        if args.skipPrintBreakpointException is not None:
            py_db.skip_print_breakpoint_exception = tuple(
                get_exception_class(x) for x in args.skipPrintBreakpointException)

        if args.multiThreadsSingleNotification is not None:
            py_db.multi_threads_single_notification = args.multiThreadsSingleNotification

        # TODO: Support other common settings. Note that not all of these might be relevant to python.
        # JustMyCodeStepping: 0 or 1
        # AllowOutOfProcessSymbols: 0 or 1
        # DisableJITOptimization: 0 or 1
        # InterpreterOptions: 0 or 1
        # StopOnExceptionCrossingManagedBoundary: 0 or 1
        # WarnIfNoUserCodeOnLaunch: 0 or 1
        # EnableStepFiltering: true of false

        response = pydevd_base_schema.build_response(request, kwargs={'body': {}})
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_pydevdsysteminfo_request(self, py_db, request):
        try:
            pid = os.getpid()
        except AttributeError:
            pid = None

        # It's possible to have the ppid reported from args. In this case, use that instead of the
        # real ppid (athough we're using `ppid`, what we want in meaning is the `launcher_pid` --
        # so, if a python process is launched from another python process, consider that process the
        # parent and not any intermediary stubs).

        ppid = py_db.get_arg_ppid() or self.api.get_ppid()

        try:
            impl_desc = platform.python_implementation()
        except AttributeError:
            impl_desc = PY_IMPL_NAME

        py_info = pydevd_schema.PydevdPythonInfo(
            version=PY_VERSION_STR,
            implementation=pydevd_schema.PydevdPythonImplementationInfo(
                name=PY_IMPL_NAME,
                version=PY_IMPL_VERSION_STR,
                description=impl_desc,
            )
        )
        platform_info = pydevd_schema.PydevdPlatformInfo(name=sys.platform)
        process_info = pydevd_schema.PydevdProcessInfo(
            pid=pid,
            ppid=ppid,
            executable=sys.executable,
            bitness=64 if IS_64BIT_PROCESS else 32,
        )
        pydevd_info = pydevd_schema.PydevdInfo(
            usingCython=USING_CYTHON,
            usingFrameEval=USING_FRAME_EVAL,
        )
        body = {
            'python': py_info,
            'platform': platform_info,
            'process': process_info,
            'pydevd': pydevd_info,
        }
        response = pydevd_base_schema.build_response(request, kwargs={'body': body})
        return NetCommand(CMD_RETURN, 0, response, is_json=True)

    def on_setpydevdsourcemap_request(self, py_db, request):
        args = request.arguments  # : :type args: SetPydevdSourceMapArguments
        SourceMappingEntry = self.api.SourceMappingEntry

        path = args.source.path
        source_maps = args.pydevdSourceMaps
        # : :type source_map: PydevdSourceMap
        new_mappings = [
            SourceMappingEntry(
                source_map['line'],
                source_map['endLine'],
                source_map['runtimeLine'],
                self.api.filename_to_str(source_map['runtimeSource']['path'])
            ) for source_map in source_maps
        ]

        error_msg = self.api.set_source_mapping(py_db, path, new_mappings)
        if error_msg:
            response = pydevd_base_schema.build_response(
                request,
                kwargs={
                    'body': {},
                    'success': False,
                    'message': error_msg,
                })
            return NetCommand(CMD_RETURN, 0, response, is_json=True)

        response = pydevd_base_schema.build_response(request)
        return NetCommand(CMD_RETURN, 0, response, is_json=True)



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_referrers.py <==
import sys
from _pydevd_bundle import pydevd_xml
from os.path import basename
from _pydev_bundle import pydev_log
from urllib.parse import unquote_plus
from _pydevd_bundle.pydevd_constants import IS_PY311_OR_GREATER


#===================================================================================================
# print_var_node
#===================================================================================================
def print_var_node(xml_node, stream):
    name = xml_node.getAttribute('name')
    value = xml_node.getAttribute('value')
    val_type = xml_node.getAttribute('type')

    found_as = xml_node.getAttribute('found_as')
    stream.write('Name: ')
    stream.write(unquote_plus(name))
    stream.write(', Value: ')
    stream.write(unquote_plus(value))
    stream.write(', Type: ')
    stream.write(unquote_plus(val_type))
    if found_as:
        stream.write(', Found as: %s' % (unquote_plus(found_as),))
    stream.write('\n')


#===================================================================================================
# print_referrers
#===================================================================================================
def print_referrers(obj, stream=None):
    if stream is None:
        stream = sys.stdout
    result = get_referrer_info(obj)
    from xml.dom.minidom import parseString
    dom = parseString(result)

    xml = dom.getElementsByTagName('xml')[0]
    for node in xml.childNodes:
        if node.nodeType == node.TEXT_NODE:
            continue

        if node.localName == 'for':
            stream.write('Searching references for: ')
            for child in node.childNodes:
                if child.nodeType == node.TEXT_NODE:
                    continue
                print_var_node(child, stream)

        elif node.localName == 'var':
            stream.write('Referrer found: ')
            print_var_node(node, stream)

        else:
            sys.stderr.write('Unhandled node: %s\n' % (node,))

    return result


#===================================================================================================
# get_referrer_info
#===================================================================================================
def get_referrer_info(searched_obj):
    DEBUG = 0
    if DEBUG:
        sys.stderr.write('Getting referrers info.\n')
    try:
        try:
            if searched_obj is None:
                ret = ['<xml>\n']

                ret.append('<for>\n')
                ret.append(pydevd_xml.var_to_xml(
                    searched_obj,
                    'Skipping getting referrers for None',
                    additional_in_xml=' id="%s"' % (id(searched_obj),)))
                ret.append('</for>\n')
                ret.append('</xml>')
                ret = ''.join(ret)
                return ret

            obj_id = id(searched_obj)

            try:
                if DEBUG:
                    sys.stderr.write('Getting referrers...\n')
                import gc
                referrers = gc.get_referrers(searched_obj)
            except:
                pydev_log.exception()
                ret = ['<xml>\n']

                ret.append('<for>\n')
                ret.append(pydevd_xml.var_to_xml(
                    searched_obj,
                    'Exception raised while trying to get_referrers.',
                    additional_in_xml=' id="%s"' % (id(searched_obj),)))
                ret.append('</for>\n')
                ret.append('</xml>')
                ret = ''.join(ret)
                return ret

            if DEBUG:
                sys.stderr.write('Found %s referrers.\n' % (len(referrers),))

            curr_frame = sys._getframe()
            frame_type = type(curr_frame)

            # Ignore this frame and any caller frame of this frame

            ignore_frames = {}  # Should be a set, but it's not available on all python versions.
            while curr_frame is not None:
                if basename(curr_frame.f_code.co_filename).startswith('pydev'):
                    ignore_frames[curr_frame] = 1
                curr_frame = curr_frame.f_back

            ret = ['<xml>\n']

            ret.append('<for>\n')
            if DEBUG:
                sys.stderr.write('Searching Referrers of obj with id="%s"\n' % (obj_id,))

            ret.append(pydevd_xml.var_to_xml(
                searched_obj,
                'Referrers of obj with id="%s"' % (obj_id,)))
            ret.append('</for>\n')

            curr_frame = sys._getframe()
            all_objects = None

            for r in referrers:
                try:
                    if r in ignore_frames:
                        continue  # Skip the references we may add ourselves
                except:
                    pass  # Ok: unhashable type checked...

                if r is referrers:
                    continue

                if r is curr_frame.f_locals:
                    continue

                r_type = type(r)
                r_id = str(id(r))

                representation = str(r_type)

                found_as = ''
                if r_type == frame_type:
                    if DEBUG:
                        sys.stderr.write('Found frame referrer: %r\n' % (r,))
                    for key, val in r.f_locals.items():
                        if val is searched_obj:
                            found_as = key
                            break

                elif r_type == dict:
                    if DEBUG:
                        sys.stderr.write('Found dict referrer: %r\n' % (r,))

                    # Try to check if it's a value in the dict (and under which key it was found)
                    for key, val in r.items():
                        if val is searched_obj:
                            found_as = key
                            if DEBUG:
                                sys.stderr.write('    Found as %r in dict\n' % (found_as,))
                            break

                    # Ok, there's one annoying thing: many times we find it in a dict from an instance,
                    # but with this we don't directly have the class, only the dict, so, to workaround that
                    # we iterate over all reachable objects ad check if one of those has the given dict.
                    if all_objects is None:
                        all_objects = gc.get_objects()

                    for x in all_objects:
                        try:
                            if getattr(x, '__dict__', None) is r:
                                r = x
                                r_type = type(x)
                                r_id = str(id(r))
                                representation = str(r_type)
                                break
                        except:
                            pass  # Just ignore any error here (i.e.: ReferenceError, etc.)

                elif r_type in (tuple, list):
                    if DEBUG:
                        sys.stderr.write('Found tuple referrer: %r\n' % (r,))

                    for i, x in enumerate(r):
                        if x is searched_obj:
                            found_as = '%s[%s]' % (r_type.__name__, i)
                            if DEBUG:
                                sys.stderr.write('    Found as %s in tuple: \n' % (found_as,))
                            break

                elif IS_PY311_OR_GREATER:
                    # Up to Python 3.10, gc.get_referrers for an instance actually returned the
                    # object.__dict__, but on Python 3.11 it returns the actual object, so,
                    # handling is a bit easier (we don't need the workaround from the dict
                    # case to find the actual instance, we just need to find the attribute name).
                    if DEBUG:
                        sys.stderr.write('Found dict referrer: %r\n' % (r,))

                    dct = getattr(r, '__dict__', None)
                    if dct:
                        # Try to check if it's a value in the dict (and under which key it was found)
                        for key, val in dct.items():
                            if val is searched_obj:
                                found_as = key
                                if DEBUG:
                                    sys.stderr.write('    Found as %r in object instance\n' % (found_as,))
                                break

                if found_as:
                    if not isinstance(found_as, str):
                        found_as = str(found_as)
                    found_as = ' found_as="%s"' % (pydevd_xml.make_valid_xml_value(found_as),)

                ret.append(pydevd_xml.var_to_xml(
                    r,
                    representation,
                    additional_in_xml=' id="%s"%s' % (r_id, found_as)))
        finally:
            if DEBUG:
                sys.stderr.write('Done searching for references.\n')

            # If we have any exceptions, don't keep dangling references from this frame to any of our objects.
            all_objects = None
            referrers = None
            searched_obj = None
            r = None
            x = None
            key = None
            val = None
            curr_frame = None
            ignore_frames = None
    except:
        pydev_log.exception()
        ret = ['<xml>\n']

        ret.append('<for>\n')
        ret.append(pydevd_xml.var_to_xml(
            searched_obj,
            'Error getting referrers for:',
            additional_in_xml=' id="%s"' % (id(searched_obj),)))
        ret.append('</for>\n')
        ret.append('</xml>')
        ret = ''.join(ret)
        return ret

    ret.append('</xml>')
    ret = ''.join(ret)
    return ret



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_reload.py <==
"""
Based on the python xreload.

Changes
======================

1. we don't recreate the old namespace from new classes. Rather, we keep the existing namespace,
load a new version of it and update only some of the things we can inplace. That way, we don't break
things such as singletons or end up with a second representation of the same class in memory.

2. If we find it to be a __metaclass__, we try to update it as a regular class.

3. We don't remove old attributes (and leave them lying around even if they're no longer used).

4. Reload hooks were changed

These changes make it more stable, especially in the common case (where in a debug session only the
contents of a function are changed), besides providing flexibility for users that want to extend
on it.



Hooks
======================

Classes/modules can be specially crafted to work with the reload (so that it can, for instance,
update some constant which was changed).

1. To participate in the change of some attribute:

    In a module:

    __xreload_old_new__(namespace, name, old, new)

    in a class:

    @classmethod
    __xreload_old_new__(cls, name, old, new)

    A class or module may include a method called '__xreload_old_new__' which is called when we're
    unable to reload a given attribute.



2. To do something after the whole reload is finished:

    In a module:

    __xreload_after_reload_update__(namespace):

    In a class:

    @classmethod
    __xreload_after_reload_update__(cls):


    A class or module may include a method called '__xreload_after_reload_update__' which is called
    after the reload finishes.


Important: when providing a hook, always use the namespace or cls provided and not anything in the global
namespace, as the global namespace are only temporarily created during the reload and may not reflect the
actual application state (while the cls and namespace passed are).


Current limitations
======================


- Attributes/constants are added, but not changed (so singletons and the application state is not
  broken -- use provided hooks to workaround it).

- Code using metaclasses may not always work.

- Functions and methods using decorators (other than classmethod and staticmethod) are not handled
  correctly.

- Renamings are not handled correctly.

- Dependent modules are not reloaded.

- New __slots__ can't be added to existing classes.


Info
======================

Original: http://svn.python.org/projects/sandbox/trunk/xreload/xreload.py
Note: it seems https://github.com/plone/plone.reload/blob/master/plone/reload/xreload.py enhances it (to check later)

Interesting alternative: https://code.google.com/p/reimport/

Alternative to reload().

This works by executing the module in a scratch namespace, and then patching classes, methods and
functions in place.  This avoids the need to patch instances.  New objects are copied into the
target namespace.

"""

from _pydev_bundle.pydev_imports import execfile
from _pydevd_bundle import pydevd_dont_trace
import types
from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_constants import get_global_debugger

NO_DEBUG = 0
LEVEL1 = 1
LEVEL2 = 2

DEBUG = NO_DEBUG


def write_err(*args):
    py_db = get_global_debugger()
    if py_db is not None:
        new_lst = []
        for a in args:
            new_lst.append(str(a))

        msg = ' '.join(new_lst)
        s = 'code reload: %s\n' % (msg,)
        cmd = py_db.cmd_factory.make_io_message(s, 2)
        if py_db.writer is not None:
            py_db.writer.add_command(cmd)


def notify_info0(*args):
    write_err(*args)


def notify_info(*args):
    if DEBUG >= LEVEL1:
        write_err(*args)


def notify_info2(*args):
    if DEBUG >= LEVEL2:
        write_err(*args)


def notify_error(*args):
    write_err(*args)


#=======================================================================================================================
# code_objects_equal
#=======================================================================================================================
def code_objects_equal(code0, code1):
    for d in dir(code0):
        if d.startswith('_') or 'line' in d or d in ('replace', 'co_positions', 'co_qualname'):
            continue
        if getattr(code0, d) != getattr(code1, d):
            return False
    return True


#=======================================================================================================================
# xreload
#=======================================================================================================================
def xreload(mod):
    """Reload a module in place, updating classes, methods and functions.

    mod: a module object

    Returns a boolean indicating whether a change was done.
    """
    r = Reload(mod)
    r.apply()
    found_change = r.found_change
    r = None
    pydevd_dont_trace.clear_trace_filter_cache()
    return found_change

# This isn't actually used... Initially I planned to reload variables which are immutable on the
# namespace, but this can destroy places where we're saving state, which may not be what we want,
# so, we're being conservative and giving the user hooks if he wants to do a reload.
#
# immutable_types = [int, str, float, tuple] #That should be common to all Python versions
#
# for name in 'long basestr unicode frozenset'.split():
#     try:
#         immutable_types.append(__builtins__[name])
#     except:
#         pass #Just ignore: not all python versions are created equal.
# immutable_types = tuple(immutable_types)


#=======================================================================================================================
# Reload
#=======================================================================================================================
class Reload:

    def __init__(self, mod, mod_name=None, mod_filename=None):
        self.mod = mod
        if mod_name:
            self.mod_name = mod_name
        else:
            self.mod_name = mod.__name__ if mod is not None else None

        if mod_filename:
            self.mod_filename = mod_filename
        else:
            self.mod_filename = mod.__file__ if mod is not None else None

        self.found_change = False

    def apply(self):
        mod = self.mod
        self._on_finish_callbacks = []
        try:
            # Get the module namespace (dict) early; this is part of the type check
            modns = mod.__dict__

            # Execute the code.  We copy the module dict to a temporary; then
            # clear the module dict; then execute the new code in the module
            # dict; then swap things back and around.  This trick (due to
            # Glyph Lefkowitz) ensures that the (readonly) __globals__
            # attribute of methods and functions is set to the correct dict
            # object.
            new_namespace = modns.copy()
            new_namespace.clear()
            if self.mod_filename:
                new_namespace["__file__"] = self.mod_filename
                try:
                    new_namespace["__builtins__"] = __builtins__
                except NameError:
                    raise  # Ok if not there.

            if self.mod_name:
                new_namespace["__name__"] = self.mod_name
                if new_namespace["__name__"] == '__main__':
                    # We do this because usually the __main__ starts-up the program, guarded by
                    # the if __name__ == '__main__', but we don't want to start the program again
                    # on a reload.
                    new_namespace["__name__"] = '__main_reloaded__'

            execfile(self.mod_filename, new_namespace, new_namespace)
            # Now we get to the hard part
            oldnames = set(modns)
            newnames = set(new_namespace)

            # Create new tokens (note: not deleting existing)
            for name in newnames - oldnames:
                notify_info0('Added:', name, 'to namespace')
                self.found_change = True
                modns[name] = new_namespace[name]

            # Update in-place what we can
            for name in oldnames & newnames:
                self._update(modns, name, modns[name], new_namespace[name])

            self._handle_namespace(modns)

            for c in self._on_finish_callbacks:
                c()
            del self._on_finish_callbacks[:]
        except:
            pydev_log.exception()

    def _handle_namespace(self, namespace, is_class_namespace=False):
        on_finish = None
        if is_class_namespace:
            xreload_after_update = getattr(namespace, '__xreload_after_reload_update__', None)
            if xreload_after_update is not None:
                self.found_change = True
                on_finish = lambda: xreload_after_update()

        elif '__xreload_after_reload_update__' in namespace:
            xreload_after_update = namespace['__xreload_after_reload_update__']
            self.found_change = True
            on_finish = lambda: xreload_after_update(namespace)

        if on_finish is not None:
            # If a client wants to know about it, give him a chance.
            self._on_finish_callbacks.append(on_finish)

    def _update(self, namespace, name, oldobj, newobj, is_class_namespace=False):
        """Update oldobj, if possible in place, with newobj.

        If oldobj is immutable, this simply returns newobj.

        Args:
          oldobj: the object to be updated
          newobj: the object used as the source for the update
        """
        try:
            notify_info2('Updating: ', oldobj)
            if oldobj is newobj:
                # Probably something imported
                return

            if type(oldobj) is not type(newobj):
                # Cop-out: if the type changed, give up
                if name not in ('__builtins__',):
                    notify_error('Type of: %s (old: %s != new: %s) changed... Skipping.' % (name, type(oldobj), type(newobj)))
                return

            if isinstance(newobj, types.FunctionType):
                self._update_function(oldobj, newobj)
                return

            if isinstance(newobj, types.MethodType):
                self._update_method(oldobj, newobj)
                return

            if isinstance(newobj, classmethod):
                self._update_classmethod(oldobj, newobj)
                return

            if isinstance(newobj, staticmethod):
                self._update_staticmethod(oldobj, newobj)
                return

            if hasattr(types, 'ClassType'):
                classtype = (types.ClassType, type)  # object is not instance of types.ClassType.
            else:
                classtype = type

            if isinstance(newobj, classtype):
                self._update_class(oldobj, newobj)
                return

            # New: dealing with metaclasses.
            if hasattr(newobj, '__metaclass__') and hasattr(newobj, '__class__') and newobj.__metaclass__ == newobj.__class__:
                self._update_class(oldobj, newobj)
                return

            if namespace is not None:
                # Check for the `__xreload_old_new__` protocol (don't even compare things
                # as even doing a comparison may break things -- see: https://github.com/microsoft/debugpy/issues/615).
                xreload_old_new = None
                if is_class_namespace:
                    xreload_old_new = getattr(namespace, '__xreload_old_new__', None)
                    if xreload_old_new is not None:
                        self.found_change = True
                        xreload_old_new(name, oldobj, newobj)

                elif '__xreload_old_new__' in namespace:
                    xreload_old_new = namespace['__xreload_old_new__']
                    xreload_old_new(namespace, name, oldobj, newobj)
                    self.found_change = True

                # Too much information to the user...
                # else:
                #     notify_info0('%s NOT updated. Create __xreload_old_new__(name, old, new) for custom reload' % (name,))

        except:
            notify_error('Exception found when updating %s. Proceeding for other items.' % (name,))
            pydev_log.exception()

    # All of the following functions have the same signature as _update()

    def _update_function(self, oldfunc, newfunc):
        """Update a function object."""
        oldfunc.__doc__ = newfunc.__doc__
        oldfunc.__dict__.update(newfunc.__dict__)

        try:
            newfunc.__code__
            attr_name = '__code__'
        except AttributeError:
            newfunc.func_code
            attr_name = 'func_code'

        old_code = getattr(oldfunc, attr_name)
        new_code = getattr(newfunc, attr_name)
        if not code_objects_equal(old_code, new_code):
            notify_info0('Updated function code:', oldfunc)
            setattr(oldfunc, attr_name, new_code)
            self.found_change = True

        try:
            oldfunc.__defaults__ = newfunc.__defaults__
        except AttributeError:
            oldfunc.func_defaults = newfunc.func_defaults

        return oldfunc

    def _update_method(self, oldmeth, newmeth):
        """Update a method object."""
        # XXX What if im_func is not a function?
        if hasattr(oldmeth, 'im_func') and hasattr(newmeth, 'im_func'):
            self._update(None, None, oldmeth.im_func, newmeth.im_func)
        elif hasattr(oldmeth, '__func__') and hasattr(newmeth, '__func__'):
            self._update(None, None, oldmeth.__func__, newmeth.__func__)
        return oldmeth

    def _update_class(self, oldclass, newclass):
        """Update a class object."""
        olddict = oldclass.__dict__
        newdict = newclass.__dict__

        oldnames = set(olddict)
        newnames = set(newdict)

        for name in newnames - oldnames:
            setattr(oldclass, name, newdict[name])
            notify_info0('Added:', name, 'to', oldclass)
            self.found_change = True

        # Note: not removing old things...
        # for name in oldnames - newnames:
        #    notify_info('Removed:', name, 'from', oldclass)
        #    delattr(oldclass, name)

        for name in (oldnames & newnames) - set(['__dict__', '__doc__']):
            self._update(oldclass, name, olddict[name], newdict[name], is_class_namespace=True)

        old_bases = getattr(oldclass, '__bases__', None)
        new_bases = getattr(newclass, '__bases__', None)
        if str(old_bases) != str(new_bases):
            notify_error('Changing the hierarchy of a class is not supported. %s may be inconsistent.' % (oldclass,))

        self._handle_namespace(oldclass, is_class_namespace=True)

    def _update_classmethod(self, oldcm, newcm):
        """Update a classmethod update."""
        # While we can't modify the classmethod object itself (it has no
        # mutable attributes), we *can* extract the underlying function
        # (by calling __get__(), which returns a method object) and update
        # it in-place.  We don't have the class available to pass to
        # __get__() but any object except None will do.
        self._update(None, None, oldcm.__get__(0), newcm.__get__(0))

    def _update_staticmethod(self, oldsm, newsm):
        """Update a staticmethod update."""
        # While we can't modify the staticmethod object itself (it has no
        # mutable attributes), we *can* extract the underlying function
        # (by calling __get__(), which returns it) and update it in-place.
        # We don't have the class available to pass to __get__() but any
        # object except None will do.
        self._update(None, None, oldsm.__get__(0), newsm.__get__(0))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_resolver.py <==
from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_utils import hasattr_checked, DAPGrouper, Timer
from io import StringIO
import traceback
from os.path import basename

from functools import partial
from _pydevd_bundle.pydevd_constants import IS_PY36_OR_GREATER, \
    MethodWrapperType, RETURN_VALUES_DICT, DebugInfoHolder, IS_PYPY, GENERATED_LEN_ATTR_NAME
from _pydevd_bundle.pydevd_safe_repr import SafeRepr
from _pydevd_bundle import pydevd_constants

TOO_LARGE_MSG = 'Maximum number of items (%s) reached. To show more items customize the value of the PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS environment variable.'
TOO_LARGE_ATTR = 'Unable to handle:'


#=======================================================================================================================
# UnableToResolveVariableException
#=======================================================================================================================
class UnableToResolveVariableException(Exception):
    pass


try:
    from collections import OrderedDict
except:
    OrderedDict = dict

try:
    import java.lang  # @UnresolvedImport
except:
    pass

#=======================================================================================================================
# See: pydevd_extension_api module for resolver interface
#=======================================================================================================================


def sorted_attributes_key(attr_name):
    if attr_name.startswith('__'):
        if attr_name.endswith('__'):
            # __ double under before and after __
            return (3, attr_name)
        else:
            # __ double under before
            return (2, attr_name)
    elif attr_name.startswith('_'):
        # _ single under
        return (1, attr_name)
    else:
        # Regular (Before anything)
        return (0, attr_name)


#=======================================================================================================================
# DefaultResolver
#=======================================================================================================================
class DefaultResolver:
    '''
        DefaultResolver is the class that'll actually resolve how to show some variable.
    '''

    def resolve(self, var, attribute):
        return getattr(var, attribute)

    def get_contents_debug_adapter_protocol(self, obj, fmt=None):
        if MethodWrapperType:
            dct, used___dict__ = self._get_py_dictionary(obj)
        else:
            dct = self._get_jy_dictionary(obj)[0]

        lst = sorted(dct.items(), key=lambda tup: sorted_attributes_key(tup[0]))
        if used___dict__:
            eval_name = '.__dict__[%s]'
        else:
            eval_name = '.%s'

        ret = []
        for attr_name, attr_value in lst:
            entry = (attr_name, attr_value, eval_name % attr_name)
            ret.append(entry)

        return ret

    def get_dictionary(self, var, names=None, used___dict__=False):
        if MethodWrapperType:
            return self._get_py_dictionary(var, names, used___dict__=used___dict__)[0]
        else:
            return self._get_jy_dictionary(var)[0]

    def _get_jy_dictionary(self, obj):
        ret = {}
        found = java.util.HashMap()

        original = obj
        if hasattr_checked(obj, '__class__') and obj.__class__ == java.lang.Class:

            # get info about superclasses
            classes = []
            classes.append(obj)
            c = obj.getSuperclass()
            while c != None:
                classes.append(c)
                c = c.getSuperclass()

            # get info about interfaces
            interfs = []
            for obj in classes:
                interfs.extend(obj.getInterfaces())
            classes.extend(interfs)

            # now is the time when we actually get info on the declared methods and fields
            for obj in classes:

                declaredMethods = obj.getDeclaredMethods()
                declaredFields = obj.getDeclaredFields()
                for i in range(len(declaredMethods)):
                    name = declaredMethods[i].getName()
                    ret[name] = declaredMethods[i].toString()
                    found.put(name, 1)

                for i in range(len(declaredFields)):
                    name = declaredFields[i].getName()
                    found.put(name, 1)
                    # if declaredFields[i].isAccessible():
                    declaredFields[i].setAccessible(True)
                    # ret[name] = declaredFields[i].get( declaredFields[i] )
                    try:
                        ret[name] = declaredFields[i].get(original)
                    except:
                        ret[name] = declaredFields[i].toString()

        # this simple dir does not always get all the info, that's why we have the part before
        # (e.g.: if we do a dir on String, some methods that are from other interfaces such as
        # charAt don't appear)
        try:
            d = dir(original)
            for name in d:
                if found.get(name) != 1:
                    ret[name] = getattr(original, name)
        except:
            # sometimes we're unable to do a dir
            pass

        return ret

    def get_names(self, var):
        used___dict__ = False
        try:
            names = dir(var)
        except Exception:
            names = []
        if not names:
            if hasattr_checked(var, '__dict__'):
                names = list(var.__dict__)
                used___dict__ = True
        return names, used___dict__

    def _get_py_dictionary(self, var, names=None, used___dict__=False):
        '''
        :return tuple(names, used___dict__), where used___dict__ means we have to access
        using obj.__dict__[name] instead of getattr(obj, name)
        '''

        # On PyPy we never show functions. This is because of a corner case where PyPy becomes
        # absurdly slow -- it takes almost half a second to introspect a single numpy function (so,
        # the related test, "test_case_16_resolve_numpy_array", times out... this probably isn't
        # specific to numpy, but to any library where the CPython bridge is used, but as we
        # can't be sure in the debugger, we play it safe and don't show it at all).
        filter_function = IS_PYPY

        if not names:
            names, used___dict__ = self.get_names(var)
        d = {}

        # Be aware that the order in which the filters are applied attempts to
        # optimize the operation by removing as many items as possible in the
        # first filters, leaving fewer items for later filters

        timer = Timer()
        cls = type(var)
        for name in names:
            try:
                name_as_str = name
                if name_as_str.__class__ != str:
                    name_as_str = '%r' % (name_as_str,)

                if not used___dict__:
                    attr = getattr(var, name)
                else:
                    attr = var.__dict__[name]

                # filter functions?
                if filter_function:
                    if inspect.isroutine(attr) or isinstance(attr, MethodWrapperType):
                        continue
            except:
                # if some error occurs getting it, let's put it to the user.
                strIO = StringIO()
                traceback.print_exc(file=strIO)
                attr = strIO.getvalue()

            finally:
                timer.report_if_getting_attr_slow(cls, name_as_str)

            d[name_as_str] = attr

        return d, used___dict__


class DAPGrouperResolver:

    def get_contents_debug_adapter_protocol(self, obj, fmt=None):
        return obj.get_contents_debug_adapter_protocol()


_basic_immutable_types = (int, float, complex, str, bytes, type(None), bool, frozenset)


def _does_obj_repr_evaluate_to_obj(obj):
    '''
    If obj is an object where evaluating its representation leads to
    the same object, return True, otherwise, return False.
    '''
    try:
        if isinstance(obj, tuple):
            for o in obj:
                if not _does_obj_repr_evaluate_to_obj(o):
                    return False
            return True
        else:
            return isinstance(obj, _basic_immutable_types)
    except:
        return False


#=======================================================================================================================
# DictResolver
#=======================================================================================================================
class DictResolver:

    sort_keys = not IS_PY36_OR_GREATER

    def resolve(self, dct, key):
        if key in (GENERATED_LEN_ATTR_NAME, TOO_LARGE_ATTR):
            return None

        if '(' not in key:
            # we have to treat that because the dict resolver is also used to directly resolve the global and local
            # scopes (which already have the items directly)
            try:
                return dct[key]
            except:
                return getattr(dct, key)

        # ok, we have to iterate over the items to find the one that matches the id, because that's the only way
        # to actually find the reference from the string we have before.
        expected_id = int(key.split('(')[-1][:-1])
        for key, val in dct.items():
            if id(key) == expected_id:
                return val

        raise UnableToResolveVariableException()

    def key_to_str(self, key, fmt=None):
        if fmt is not None:
            if fmt.get('hex', False):
                safe_repr = SafeRepr()
                safe_repr.convert_to_hex = True
                return safe_repr(key)
        return '%r' % (key,)

    def init_dict(self):
        return {}

    def get_contents_debug_adapter_protocol(self, dct, fmt=None):
        '''
        This method is to be used in the case where the variables are all saved by its id (and as
        such don't need to have the `resolve` method called later on, so, keys don't need to
        embed the reference in the key).

        Note that the return should be ordered.

        :return list(tuple(name:str, value:object, evaluateName:str))
        '''
        ret = []

        i = 0

        found_representations = set()

        for key, val in dct.items():
            i += 1
            key_as_str = self.key_to_str(key, fmt)

            if key_as_str not in found_representations:
                found_representations.add(key_as_str)
            else:
                # If the key would be a duplicate, add the key id (otherwise
                # VSCode won't show all keys correctly).
                # See: https://github.com/microsoft/debugpy/issues/148
                key_as_str = '%s (id: %s)' % (key_as_str, id(key))
                found_representations.add(key_as_str)

            if _does_obj_repr_evaluate_to_obj(key):
                s = self.key_to_str(key)  # do not format the key
                eval_key_str = '[%s]' % (s,)
            else:
                eval_key_str = None
            ret.append((key_as_str, val, eval_key_str))
            if i >= pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS:
                ret.append((TOO_LARGE_ATTR, TOO_LARGE_MSG % (pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS,), None))
                break

        # in case the class extends built-in type and has some additional fields
        from_default_resolver = defaultResolver.get_contents_debug_adapter_protocol(dct, fmt)

        if from_default_resolver:
            ret = from_default_resolver + ret

        if self.sort_keys:
            ret = sorted(ret, key=lambda tup: sorted_attributes_key(tup[0]))

        ret.append((GENERATED_LEN_ATTR_NAME, len(dct), partial(_apply_evaluate_name, evaluate_name='len(%s)')))
        return ret

    def get_dictionary(self, dct):
        ret = self.init_dict()

        i = 0
        for key, val in dct.items():
            i += 1
            # we need to add the id because otherwise we cannot find the real object to get its contents later on.
            key = '%s (%s)' % (self.key_to_str(key), id(key))
            ret[key] = val
            if i >= pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS:
                ret[TOO_LARGE_ATTR] = TOO_LARGE_MSG % (pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS,)
                break

        # in case if the class extends built-in type and has some additional fields
        additional_fields = defaultResolver.get_dictionary(dct)
        ret.update(additional_fields)
        ret[GENERATED_LEN_ATTR_NAME] = len(dct)
        return ret


def _apply_evaluate_name(parent_name, evaluate_name):
    return evaluate_name % (parent_name,)


class MoreItemsRange:

    def __init__(self, value, from_i, to_i):
        self.value = value
        self.from_i = from_i
        self.to_i = to_i

    def get_contents_debug_adapter_protocol(self, _self, fmt=None):
        l = len(self.value)
        ret = []

        format_str = '%0' + str(int(len(str(l - 1)))) + 'd'
        if fmt is not None and fmt.get('hex', False):
            format_str = '0x%0' + str(int(len(hex(l).lstrip('0x')))) + 'x'

        for i, item in enumerate(self.value[self.from_i:self.to_i]):
            i += self.from_i
            ret.append((format_str % i, item, '[%s]' % i))
        return ret

    def get_dictionary(self, _self, fmt=None):
        dct = {}
        for key, obj, _ in self.get_contents_debug_adapter_protocol(self, fmt):
            dct[key] = obj
        return dct

    def resolve(self, attribute):
        '''
        :param var: that's the original object we're dealing with.
        :param attribute: that's the key to resolve
            -- either the dict key in get_dictionary or the name in the dap protocol.
        '''
        return self.value[int(attribute)]

    def __eq__(self, o):
        return isinstance(o, MoreItemsRange) and self.value is o.value and \
                self.from_i == o.from_i and self.to_i == o.to_i

    def __str__(self):
        return '[%s:%s]' % (self.from_i, self.to_i)

    __repr__ = __str__


class MoreItems:

    def __init__(self, value, handled_items):
        self.value = value
        self.handled_items = handled_items

    def get_contents_debug_adapter_protocol(self, _self, fmt=None):
        total_items = len(self.value)
        remaining = total_items - self.handled_items
        bucket_size = pydevd_constants.PYDEVD_CONTAINER_BUCKET_SIZE

        from_i = self.handled_items
        to_i = from_i + min(bucket_size, remaining)

        ret = []
        while remaining > 0:
            remaining -= bucket_size
            more_items_range = MoreItemsRange(self.value, from_i, to_i)
            ret.append((str(more_items_range), more_items_range, None))

            from_i = to_i
            to_i = from_i + min(bucket_size, remaining)

        return ret

    def get_dictionary(self, _self, fmt=None):
        dct = {}
        for key, obj, _ in self.get_contents_debug_adapter_protocol(self, fmt):
            dct[key] = obj
        return dct

    def resolve(self, attribute):
        from_i, to_i = attribute[1:-1].split(':')
        from_i = int(from_i)
        to_i = int(to_i)
        return MoreItemsRange(self.value, from_i, to_i)

    def __eq__(self, o):
        return isinstance(o, MoreItems) and self.value is o.value

    def __str__(self):
        return '...'

    __repr__ = __str__


class ForwardInternalResolverToObject:
    '''
    To be used when we provide some internal object that'll actually do the resolution.
    '''

    def get_contents_debug_adapter_protocol(self, obj, fmt=None):
        return obj.get_contents_debug_adapter_protocol(fmt)

    def get_dictionary(self, var, fmt={}):
        return var.get_dictionary(var, fmt)

    def resolve(self, var, attribute):
        return var.resolve(attribute)


class TupleResolver:  # to enumerate tuples and lists

    def resolve(self, var, attribute):
        '''
        :param var: that's the original object we're dealing with.
        :param attribute: that's the key to resolve
            -- either the dict key in get_dictionary or the name in the dap protocol.
        '''
        if attribute in (GENERATED_LEN_ATTR_NAME, TOO_LARGE_ATTR):
            return None
        try:
            return var[int(attribute)]
        except:
            if attribute == 'more':
                return MoreItems(var, pydevd_constants.PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS)

            return getattr(var, attribute)

    def get_contents_debug_adapter_protocol(self, lst, fmt=None):
        '''
        This method is to be used in the case where the variables are all saved by its id (and as
        such don't need to have the `resolve` method called later on, so, keys don't need to
        embed the reference in the key).

        Note that the return should be ordered.

        :return list(tuple(name:str, value:object, evaluateName:str))
        '''
        lst_len = len(lst)
        ret = []

        format_str = '%0' + str(int(len(str(lst_len - 1)))) + 'd'
        if fmt is not None and fmt.get('hex', False):
            format_str = '0x%0' + str(int(len(hex(lst_len).lstrip('0x')))) + 'x'

        initial_expanded = pydevd_constants.PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS
        for i, item in enumerate(lst):
            ret.append((format_str % i, item, '[%s]' % i))

            if i >= initial_expanded - 1:
                if (lst_len - initial_expanded) < pydevd_constants.PYDEVD_CONTAINER_BUCKET_SIZE:
                    # Special case: if we have just 1 more bucket just put it inline.
                    item = MoreItemsRange(lst, initial_expanded, lst_len)

                else:
                    # Multiple buckets
                    item = MoreItems(lst, initial_expanded)
                ret.append(('more', item, None))
                break

        # Needed in case the class extends the built-in type and has some additional fields.
        from_default_resolver = defaultResolver.get_contents_debug_adapter_protocol(lst, fmt=fmt)
        if from_default_resolver:
            ret = from_default_resolver + ret

        ret.append((GENERATED_LEN_ATTR_NAME, len(lst), partial(_apply_evaluate_name, evaluate_name='len(%s)')))
        return ret

    def get_dictionary(self, var, fmt={}):
        l = len(var)
        d = {}

        format_str = '%0' + str(int(len(str(l - 1)))) + 'd'
        if fmt is not None and fmt.get('hex', False):
            format_str = '0x%0' + str(int(len(hex(l).lstrip('0x')))) + 'x'

        initial_expanded = pydevd_constants.PYDEVD_CONTAINER_INITIAL_EXPANDED_ITEMS
        for i, item in enumerate(var):
            d[format_str % i] = item

            if i >= initial_expanded - 1:
                item = MoreItems(var, initial_expanded)
                d['more'] = item
                break

        # in case if the class extends built-in type and has some additional fields
        additional_fields = defaultResolver.get_dictionary(var)
        d.update(additional_fields)
        d[GENERATED_LEN_ATTR_NAME] = len(var)
        return d


#=======================================================================================================================
# SetResolver
#=======================================================================================================================
class SetResolver:
    '''
        Resolves a set as dict id(object)->object
    '''

    def get_contents_debug_adapter_protocol(self, obj, fmt=None):
        ret = []

        for i, item in enumerate(obj):
            ret.append((str(id(item)), item, None))

            if i >= pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS:
                ret.append((TOO_LARGE_ATTR, TOO_LARGE_MSG % (pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS,), None))
                break

        # Needed in case the class extends the built-in type and has some additional fields.
        from_default_resolver = defaultResolver.get_contents_debug_adapter_protocol(obj, fmt=fmt)
        if from_default_resolver:
            ret = from_default_resolver + ret
        ret.append((GENERATED_LEN_ATTR_NAME, len(obj), partial(_apply_evaluate_name, evaluate_name='len(%s)')))
        return ret

    def resolve(self, var, attribute):
        if attribute in (GENERATED_LEN_ATTR_NAME, TOO_LARGE_ATTR):
            return None

        try:
            attribute = int(attribute)
        except:
            return getattr(var, attribute)

        for v in var:
            if id(v) == attribute:
                return v

        raise UnableToResolveVariableException('Unable to resolve %s in %s' % (attribute, var))

    def get_dictionary(self, var):
        d = {}
        for i, item in enumerate(var):
            d[str(id(item))] = item

            if i >= pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS:
                d[TOO_LARGE_ATTR] = TOO_LARGE_MSG % (pydevd_constants.PYDEVD_CONTAINER_RANDOM_ACCESS_MAX_ITEMS,)
                break

        # in case if the class extends built-in type and has some additional fields
        additional_fields = defaultResolver.get_dictionary(var)
        d.update(additional_fields)
        d[GENERATED_LEN_ATTR_NAME] = len(var)
        return d

    def change_var_from_name(self, container, name, new_value):
        # The name given in this case must be the id(item), so, we can actually
        # iterate in the set and see which item matches the given id.

        try:
            # Check that the new value can actually be added to a set (i.e.: it's hashable/comparable).
            set().add(new_value)
        except:
            return None

        for item in container:
            if str(id(item)) == name:
                container.remove(item)
                container.add(new_value)
                return str(id(new_value))

        return None


#=======================================================================================================================
# InstanceResolver
#=======================================================================================================================
class InstanceResolver:

    def resolve(self, var, attribute):
        field = var.__class__.getDeclaredField(attribute)
        field.setAccessible(True)
        return field.get(var)

    def get_dictionary(self, obj):
        ret = {}

        declaredFields = obj.__class__.getDeclaredFields()
        for i in range(len(declaredFields)):
            name = declaredFields[i].getName()
            try:
                declaredFields[i].setAccessible(True)
                ret[name] = declaredFields[i].get(obj)
            except:
                pydev_log.exception()

        return ret


#=======================================================================================================================
# JyArrayResolver
#=======================================================================================================================
class JyArrayResolver:
    '''
        This resolves a regular Object[] array from java
    '''

    def resolve(self, var, attribute):
        if attribute == GENERATED_LEN_ATTR_NAME:
            return None
        return var[int(attribute)]

    def get_dictionary(self, obj):
        ret = {}

        for i in range(len(obj)):
            ret[ i ] = obj[i]

        ret[GENERATED_LEN_ATTR_NAME] = len(obj)
        return ret


#=======================================================================================================================
# MultiValueDictResolver
#=======================================================================================================================
class MultiValueDictResolver(DictResolver):

    def resolve(self, dct, key):
        if key in (GENERATED_LEN_ATTR_NAME, TOO_LARGE_ATTR):
            return None

        # ok, we have to iterate over the items to find the one that matches the id, because that's the only way
        # to actually find the reference from the string we have before.
        expected_id = int(key.split('(')[-1][:-1])
        for key in list(dct.keys()):
            val = dct.getlist(key)
            if id(key) == expected_id:
                return val

        raise UnableToResolveVariableException()


#=======================================================================================================================
# DjangoFormResolver
#=======================================================================================================================
class DjangoFormResolver(DefaultResolver):

    def get_dictionary(self, var, names=None):
        # Do not call self.errors because it is a property and has side effects.
        names, used___dict__ = self.get_names(var)

        has_errors_attr = False
        if "errors" in names:
            has_errors_attr = True
            names.remove("errors")

        d = defaultResolver.get_dictionary(var, names=names, used___dict__=used___dict__)
        if has_errors_attr:
            try:
                errors_attr = getattr(var, "_errors")
            except:
                errors_attr = None
            d["errors"] = errors_attr
        return d


#=======================================================================================================================
# DequeResolver
#=======================================================================================================================
class DequeResolver(TupleResolver):

    def get_dictionary(self, var):
        d = TupleResolver.get_dictionary(self, var)
        d['maxlen'] = getattr(var, 'maxlen', None)
        return d


#=======================================================================================================================
# OrderedDictResolver
#=======================================================================================================================
class OrderedDictResolver(DictResolver):

    sort_keys = False

    def init_dict(self):
        return OrderedDict()


#=======================================================================================================================
# FrameResolver
#=======================================================================================================================
class FrameResolver:
    '''
    This resolves a frame.
    '''

    def resolve(self, obj, attribute):
        if attribute == '__internals__':
            return defaultResolver.get_dictionary(obj)

        if attribute == 'stack':
            return self.get_frame_stack(obj)

        if attribute == 'f_locals':
            return obj.f_locals

        return None

    def get_dictionary(self, obj):
        ret = {}
        ret['__internals__'] = defaultResolver.get_dictionary(obj)
        ret['stack'] = self.get_frame_stack(obj)
        ret['f_locals'] = obj.f_locals
        return ret

    def get_frame_stack(self, frame):
        ret = []
        if frame is not None:
            ret.append(self.get_frame_name(frame))

            while frame.f_back:
                frame = frame.f_back
                ret.append(self.get_frame_name(frame))

        return ret

    def get_frame_name(self, frame):
        if frame is None:
            return 'None'
        try:
            name = basename(frame.f_code.co_filename)
            return 'frame: %s [%s:%s]  id:%s' % (frame.f_code.co_name, name, frame.f_lineno, id(frame))
        except:
            return 'frame object'


defaultResolver = DefaultResolver()
dictResolver = DictResolver()
tupleResolver = TupleResolver()
instanceResolver = InstanceResolver()
jyArrayResolver = JyArrayResolver()
setResolver = SetResolver()
multiValueDictResolver = MultiValueDictResolver()
djangoFormResolver = DjangoFormResolver()
dequeResolver = DequeResolver()
orderedDictResolver = OrderedDictResolver()
frameResolver = FrameResolver()
dapGrouperResolver = DAPGrouperResolver()
forwardInternalResolverToObject = ForwardInternalResolverToObject()


class InspectStub:

    def isbuiltin(self, _args):
        return False

    def isroutine(self, object):
        return False


try:
    import inspect
except:
    inspect = InspectStub()


def get_var_scope(attr_name, attr_value, evaluate_name, handle_return_values):
    if attr_name.startswith("'"):
        if attr_name.endswith("'"):
            # i.e.: strings denote that it is a regular value in some container.
            return ''
        else:
            i = attr_name.find("__' (")
            if i >= 0:
                # Handle attr_name such as: >>'__name__' (1732494379184)<<
                attr_name = attr_name[1: i + 2]

    if handle_return_values and attr_name == RETURN_VALUES_DICT:
        return ''

    elif attr_name == GENERATED_LEN_ATTR_NAME:
        return ''

    if attr_name.startswith('__') and attr_name.endswith('__'):
        return DAPGrouper.SCOPE_SPECIAL_VARS

    if attr_name.startswith('_') or attr_name.endswith('__'):
        return DAPGrouper.SCOPE_PROTECTED_VARS

    try:
        if inspect.isroutine(attr_value) or isinstance(attr_value, MethodWrapperType):
            return DAPGrouper.SCOPE_FUNCTION_VARS

        elif inspect.isclass(attr_value):
            return DAPGrouper.SCOPE_CLASS_VARS
    except:
        # It's possible that isinstance throws an exception when dealing with user-code.
        if DebugInfoHolder.DEBUG_TRACE_LEVEL > 0:
            pydev_log.exception()

    return ''


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_runpy.py <==
"""
Vendored copy of runpy from the standard library.

It's vendored so that we can properly ignore it when used to start user code
while still making it possible for the user to debug runpy itself.

runpy.py - locating and running Python code using the module namespace

Provides support for locating and running Python scripts using the Python
module namespace instead of the native filesystem.

This allows Python code to play nicely with non-filesystem based PEP 302
importers when locating support scripts as well as when importing modules.
"""
# Written by Nick Coghlan <ncoghlan at gmail.com>
#    to implement PEP 338 (Executing Modules as Scripts)

import sys
import importlib.machinery  # importlib first so we can test #15386 via -m
import importlib.util
import io
import types
import os

__all__ = [
    "run_module", "run_path",
]


# Note: fabioz: Don't use pkgutil (when handling caught exceptions we could end up
# showing exceptions in pkgutil.get_imported (specifically the KeyError), so,
# create a copy of the function we need to properly ignore this exception when
# running the program.
def pkgutil_get_importer(path_item):
    """Retrieve a finder for the given path item

    The returned finder is cached in sys.path_importer_cache
    if it was newly created by a path hook.

    The cache (or part of it) can be cleared manually if a
    rescan of sys.path_hooks is necessary.
    """
    try:
        importer = sys.path_importer_cache[path_item]
    except KeyError:
        for path_hook in sys.path_hooks:
            try:
                importer = path_hook(path_item)
                sys.path_importer_cache.setdefault(path_item, importer)
                break
            except ImportError:
                pass
        else:
            importer = None
    return importer


class _TempModule(object):
    """Temporarily replace a module in sys.modules with an empty namespace"""

    def __init__(self, mod_name):
        self.mod_name = mod_name
        self.module = types.ModuleType(mod_name)
        self._saved_module = []

    def __enter__(self):
        mod_name = self.mod_name
        try:
            self._saved_module.append(sys.modules[mod_name])
        except KeyError:
            pass
        sys.modules[mod_name] = self.module
        return self

    def __exit__(self, *args):
        if self._saved_module:
            sys.modules[self.mod_name] = self._saved_module[0]
        else:
            del sys.modules[self.mod_name]
        self._saved_module = []


class _ModifiedArgv0(object):

    def __init__(self, value):
        self.value = value
        self._saved_value = self._sentinel = object()

    def __enter__(self):
        if self._saved_value is not self._sentinel:
            raise RuntimeError("Already preserving saved value")
        self._saved_value = sys.argv[0]
        sys.argv[0] = self.value

    def __exit__(self, *args):
        self.value = self._sentinel
        sys.argv[0] = self._saved_value


# TODO: Replace these helpers with importlib._bootstrap_external functions.
def _run_code(code, run_globals, init_globals=None,
              mod_name=None, mod_spec=None,
              pkg_name=None, script_name=None):
    """Helper to run code in nominated namespace"""
    if init_globals is not None:
        run_globals.update(init_globals)
    if mod_spec is None:
        loader = None
        fname = script_name
        cached = None
    else:
        loader = mod_spec.loader
        fname = mod_spec.origin
        cached = mod_spec.cached
        if pkg_name is None:
            pkg_name = mod_spec.parent
    run_globals.update(__name__=mod_name,
                       __file__=fname,
                       __cached__=cached,
                       __doc__=None,
                       __loader__=loader,
                       __package__=pkg_name,
                       __spec__=mod_spec)
    exec(code, run_globals)
    return run_globals


def _run_module_code(code, init_globals=None,
                    mod_name=None, mod_spec=None,
                    pkg_name=None, script_name=None):
    """Helper to run code in new namespace with sys modified"""
    fname = script_name if mod_spec is None else mod_spec.origin
    with _TempModule(mod_name) as temp_module, _ModifiedArgv0(fname):
        mod_globals = temp_module.module.__dict__
        _run_code(code, mod_globals, init_globals,
                  mod_name, mod_spec, pkg_name, script_name)
    # Copy the globals of the temporary module, as they
    # may be cleared when the temporary module goes away
    return mod_globals.copy()


# Helper to get the full name, spec and code for a module
def _get_module_details(mod_name, error=ImportError):
    if mod_name.startswith("."):
        raise error("Relative module names not supported")
    pkg_name, _, _ = mod_name.rpartition(".")
    if pkg_name:
        # Try importing the parent to avoid catching initialization errors
        try:
            __import__(pkg_name)
        except ImportError as e:
            # If the parent or higher ancestor package is missing, let the
            # error be raised by find_spec() below and then be caught. But do
            # not allow other errors to be caught.
            if e.name is None or (e.name != pkg_name and
                    not pkg_name.startswith(e.name + ".")):
                raise
        # Warn if the module has already been imported under its normal name
        existing = sys.modules.get(mod_name)
        if existing is not None and not hasattr(existing, "__path__"):
            from warnings import warn
            msg = "{mod_name!r} found in sys.modules after import of " \
                "package {pkg_name!r}, but prior to execution of " \
                "{mod_name!r}; this may result in unpredictable " \
                "behaviour".format(mod_name=mod_name, pkg_name=pkg_name)
            warn(RuntimeWarning(msg))

    try:
        spec = importlib.util.find_spec(mod_name)
    except (ImportError, AttributeError, TypeError, ValueError) as ex:
        # This hack fixes an impedance mismatch between pkgutil and
        # importlib, where the latter raises other errors for cases where
        # pkgutil previously raised ImportError
        msg = "Error while finding module specification for {!r} ({}: {})"
        if mod_name.endswith(".py"):
            msg += (f". Try using '{mod_name[:-3]}' instead of "
                    f"'{mod_name}' as the module name.")
        raise error(msg.format(mod_name, type(ex).__name__, ex)) from ex
    if spec is None:
        raise error("No module named %s" % mod_name)
    if spec.submodule_search_locations is not None:
        if mod_name == "__main__" or mod_name.endswith(".__main__"):
            raise error("Cannot use package as __main__ module")
        try:
            pkg_main_name = mod_name + ".__main__"
            return _get_module_details(pkg_main_name, error)
        except error as e:
            if mod_name not in sys.modules:
                raise  # No module loaded; being a package is irrelevant
            raise error(("%s; %r is a package and cannot " +
                               "be directly executed") % (e, mod_name))
    loader = spec.loader
    if loader is None:
        raise error("%r is a namespace package and cannot be executed"
                                                                 % mod_name)
    try:
        code = loader.get_code(mod_name)
    except ImportError as e:
        raise error(format(e)) from e
    if code is None:
        raise error("No code object available for %s" % mod_name)
    return mod_name, spec, code


class _Error(Exception):
    """Error that _run_module_as_main() should report without a traceback"""


# XXX ncoghlan: Should this be documented and made public?
# (Current thoughts: don't repeat the mistake that lead to its
# creation when run_module() no longer met the needs of
# mainmodule.c, but couldn't be changed because it was public)
def _run_module_as_main(mod_name, alter_argv=True):
    """Runs the designated module in the __main__ namespace

       Note that the executed module will have full access to the
       __main__ namespace. If this is not desirable, the run_module()
       function should be used to run the module code in a fresh namespace.

       At the very least, these variables in __main__ will be overwritten:
           __name__
           __file__
           __cached__
           __loader__
           __package__
    """
    try:
        if alter_argv or mod_name != "__main__":  # i.e. -m switch
            mod_name, mod_spec, code = _get_module_details(mod_name, _Error)
        else:  # i.e. directory or zipfile execution
            mod_name, mod_spec, code = _get_main_module_details(_Error)
    except _Error as exc:
        msg = "%s: %s" % (sys.executable, exc)
        sys.exit(msg)
    main_globals = sys.modules["__main__"].__dict__
    if alter_argv:
        sys.argv[0] = mod_spec.origin
    return _run_code(code, main_globals, None,
                     "__main__", mod_spec)


def run_module(mod_name, init_globals=None,
               run_name=None, alter_sys=False):
    """Execute a module's code without importing it

       Returns the resulting top level namespace dictionary
    """
    mod_name, mod_spec, code = _get_module_details(mod_name)
    if run_name is None:
        run_name = mod_name
    if alter_sys:
        return _run_module_code(code, init_globals, run_name, mod_spec)
    else:
        # Leave the sys module alone
        return _run_code(code, {}, init_globals, run_name, mod_spec)


def _get_main_module_details(error=ImportError):
    # Helper that gives a nicer error message when attempting to
    # execute a zipfile or directory by invoking __main__.py
    # Also moves the standard __main__ out of the way so that the
    # preexisting __loader__ entry doesn't cause issues
    main_name = "__main__"
    saved_main = sys.modules[main_name]
    del sys.modules[main_name]
    try:
        return _get_module_details(main_name)
    except ImportError as exc:
        if main_name in str(exc):
            raise error("can't find %r module in %r" %
                              (main_name, sys.path[0])) from exc
        raise
    finally:
        sys.modules[main_name] = saved_main


try:
    io_open_code = io.open_code
except AttributeError:
    # Compatibility with Python 3.6/3.7
    import tokenize
    io_open_code = tokenize.open


def _get_code_from_file(run_name, fname):
    # Check for a compiled file first
    from pkgutil import read_code
    decoded_path = os.path.abspath(os.fsdecode(fname))
    with io_open_code(decoded_path) as f:
        code = read_code(f)
    if code is None:
        # That didn't work, so try it as normal source code
        with io_open_code(decoded_path) as f:
            code = compile(f.read(), fname, 'exec')
    return code, fname


def run_path(path_name, init_globals=None, run_name=None):
    """Execute code located at the specified filesystem location

       Returns the resulting top level namespace dictionary

       The file path may refer directly to a Python script (i.e.
       one that could be directly executed with execfile) or else
       it may refer to a zipfile or directory containing a top
       level __main__.py script.
    """
    if run_name is None:
        run_name = "<run_path>"
    pkg_name = run_name.rpartition(".")[0]
    importer = pkgutil_get_importer(path_name)
    # Trying to avoid importing imp so as to not consume the deprecation warning.
    is_NullImporter = False
    if type(importer).__module__ == 'imp':
        if type(importer).__name__ == 'NullImporter':
            is_NullImporter = True
    if isinstance(importer, type(None)) or is_NullImporter:
        # Not a valid sys.path entry, so run the code directly
        # execfile() doesn't help as we want to allow compiled files
        code, fname = _get_code_from_file(run_name, path_name)
        return _run_module_code(code, init_globals, run_name,
                                pkg_name=pkg_name, script_name=fname)
    else:
        # Finder is defined for path, so add it to
        # the start of sys.path
        sys.path.insert(0, path_name)
        try:
            # Here's where things are a little different from the run_module
            # case. There, we only had to replace the module in sys while the
            # code was running and doing so was somewhat optional. Here, we
            # have no choice and we have to remove it even while we read the
            # code. If we don't do this, a __loader__ attribute in the
            # existing __main__ module may prevent location of the new module.
            mod_name, mod_spec, code = _get_main_module_details()
            with _TempModule(run_name) as temp_module, \
                 _ModifiedArgv0(path_name):
                mod_globals = temp_module.module.__dict__
                return _run_code(code, mod_globals, init_globals,
                                    run_name, mod_spec, pkg_name).copy()
        finally:
            try:
                sys.path.remove(path_name)
            except ValueError:
                pass


if __name__ == "__main__":
    # Run the module specified as the next command line argument
    if len(sys.argv) < 2:
        print("No module specified for execution", file=sys.stderr)
    else:
        del sys.argv[0]  # Make the requested module sys.argv[0]
        _run_module_as_main(sys.argv[0])


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_safe_repr.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

# Gotten from ptvsd for supporting the format expected there.
import sys
from _pydevd_bundle.pydevd_constants import IS_PY36_OR_GREATER
import locale
from _pydev_bundle import pydev_log


class SafeRepr(object):
    # Can be used to override the encoding from locale.getpreferredencoding()
    locale_preferred_encoding = None

    # Can be used to override the encoding used for sys.stdout.encoding
    sys_stdout_encoding = None

    # String types are truncated to maxstring_outer when at the outer-
    # most level, and truncated to maxstring_inner characters inside
    # collections.
    maxstring_outer = 2 ** 16
    maxstring_inner = 128
    string_types = (str, bytes)
    bytes = bytes
    set_info = (set, '{', '}', False)
    frozenset_info = (frozenset, 'frozenset({', '})', False)
    int_types = (int,)
    long_iter_types = (list, tuple, bytearray, range,
                       dict, set, frozenset)

    # Collection types are recursively iterated for each limit in
    # maxcollection.
    maxcollection = (60, 20)

    # Specifies type, prefix string, suffix string, and whether to include a
    # comma if there is only one element. (Using a sequence rather than a
    # mapping because we use isinstance() to determine the matching type.)
    collection_types = [
        (tuple, '(', ')', True),
        (list, '[', ']', False),
        frozenset_info,
        set_info,
    ]
    try:
        from collections import deque
        collection_types.append((deque, 'deque([', '])', False))
    except Exception:
        pass

    # type, prefix string, suffix string, item prefix string,
    # item key/value separator, item suffix string
    dict_types = [(dict, '{', '}', '', ': ', '')]
    try:
        from collections import OrderedDict
        dict_types.append((OrderedDict, 'OrderedDict([', '])', '(', ', ', ')'))
    except Exception:
        pass

    # All other types are treated identically to strings, but using
    # different limits.
    maxother_outer = 2 ** 16
    maxother_inner = 128

    convert_to_hex = False
    raw_value = False

    def __call__(self, obj):
        '''
        :param object obj:
            The object for which we want a representation.

        :return str:
            Returns bytes encoded as utf-8 on py2 and str on py3.
        '''
        try:
            return ''.join(self._repr(obj, 0))
        except Exception:
            try:
                return 'An exception was raised: %r' % sys.exc_info()[1]
            except Exception:
                return 'An exception was raised'

    def _repr(self, obj, level):
        '''Returns an iterable of the parts in the final repr string.'''

        try:
            obj_repr = type(obj).__repr__
        except Exception:
            obj_repr = None

        def has_obj_repr(t):
            r = t.__repr__
            try:
                return obj_repr == r
            except Exception:
                return obj_repr is r

        for t, prefix, suffix, comma in self.collection_types:
            if isinstance(obj, t) and has_obj_repr(t):
                return self._repr_iter(obj, level, prefix, suffix, comma)

        for t, prefix, suffix, item_prefix, item_sep, item_suffix in self.dict_types:  # noqa
            if isinstance(obj, t) and has_obj_repr(t):
                return self._repr_dict(obj, level, prefix, suffix,
                                       item_prefix, item_sep, item_suffix)

        for t in self.string_types:
            if isinstance(obj, t) and has_obj_repr(t):
                return self._repr_str(obj, level)

        if self._is_long_iter(obj):
            return self._repr_long_iter(obj)

        return self._repr_other(obj, level)

    # Determines whether an iterable exceeds the limits set in
    # maxlimits, and is therefore unsafe to repr().
    def _is_long_iter(self, obj, level=0):
        try:
            # Strings have their own limits (and do not nest). Because
            # they don't have __iter__ in 2.x, this check goes before
            # the next one.
            if isinstance(obj, self.string_types):
                return len(obj) > self.maxstring_inner

            # If it's not an iterable (and not a string), it's fine.
            if not hasattr(obj, '__iter__'):
                return False

            # If it's not an instance of these collection types then it
            # is fine. Note: this is a fix for
            # https://github.com/Microsoft/ptvsd/issues/406
            if not isinstance(obj, self.long_iter_types):
                return False

            # Iterable is its own iterator - this is a one-off iterable
            # like generator or enumerate(). We can't really count that,
            # but repr() for these should not include any elements anyway,
            # so we can treat it the same as non-iterables.
            if obj is iter(obj):
                return False

            # range reprs fine regardless of length.
            if isinstance(obj, range):
                return False

            # numpy and scipy collections (ndarray etc) have
            # self-truncating repr, so they're always safe.
            try:
                module = type(obj).__module__.partition('.')[0]
                if module in ('numpy', 'scipy'):
                    return False
            except Exception:
                pass

            # Iterables that nest too deep are considered long.
            if level >= len(self.maxcollection):
                return True

            # It is too long if the length exceeds the limit, or any
            # of its elements are long iterables.
            if hasattr(obj, '__len__'):
                try:
                    size = len(obj)
                except Exception:
                    size = None
                if size is not None and size > self.maxcollection[level]:
                    return True
                return any((self._is_long_iter(item, level + 1) for item in obj))  # noqa
            return any(i > self.maxcollection[level] or self._is_long_iter(item, level + 1) for i, item in enumerate(obj))  # noqa

        except Exception:
            # If anything breaks, assume the worst case.
            return True

    def _repr_iter(self, obj, level, prefix, suffix,
                   comma_after_single_element=False):
        yield prefix

        if level >= len(self.maxcollection):
            yield '...'
        else:
            count = self.maxcollection[level]
            yield_comma = False
            for item in obj:
                if yield_comma:
                    yield ', '
                yield_comma = True

                count -= 1
                if count <= 0:
                    yield '...'
                    break

                for p in self._repr(item, 100 if item is obj else level + 1):
                    yield p
            else:
                if comma_after_single_element:
                    if count == self.maxcollection[level] - 1:
                        yield ','
        yield suffix

    def _repr_long_iter(self, obj):
        try:
            length = hex(len(obj)) if self.convert_to_hex else len(obj)
            obj_repr = '<%s, len() = %s>' % (type(obj).__name__, length)
        except Exception:
            try:
                obj_repr = '<' + type(obj).__name__ + '>'
            except Exception:
                obj_repr = '<no repr available for object>'
        yield obj_repr

    def _repr_dict(self, obj, level, prefix, suffix,
                   item_prefix, item_sep, item_suffix):
        if not obj:
            yield prefix + suffix
            return
        if level >= len(self.maxcollection):
            yield prefix + '...' + suffix
            return

        yield prefix

        count = self.maxcollection[level]
        yield_comma = False

        if IS_PY36_OR_GREATER:
            # On Python 3.6 (onwards) dictionaries now keep
            # insertion order.
            sorted_keys = list(obj)
        else:
            try:
                sorted_keys = sorted(obj)
            except Exception:
                sorted_keys = list(obj)

        for key in sorted_keys:
            if yield_comma:
                yield ', '
            yield_comma = True

            count -= 1
            if count <= 0:
                yield '...'
                break

            yield item_prefix
            for p in self._repr(key, level + 1):
                yield p

            yield item_sep

            try:
                item = obj[key]
            except Exception:
                yield '<?>'
            else:
                for p in self._repr(item, 100 if item is obj else level + 1):
                    yield p
            yield item_suffix

        yield suffix

    def _repr_str(self, obj, level):
        try:
            if self.raw_value:
                # For raw value retrieval, ignore all limits.
                if isinstance(obj, bytes):
                    yield obj.decode('latin-1')
                else:
                    yield obj
                return

            limit_inner = self.maxother_inner
            limit_outer = self.maxother_outer
            limit = limit_inner if level > 0 else limit_outer
            if len(obj) <= limit:
                # Note that we check the limit before doing the repr (so, the final string
                # may actually be considerably bigger on some cases, as besides
                # the additional u, b, ' chars, some chars may be escaped in repr, so
                # even a single char such as \U0010ffff may end up adding more
                # chars than expected).
                yield self._convert_to_unicode_or_bytes_repr(repr(obj))
                return

            # Slightly imprecise calculations - we may end up with a string that is
            # up to 6 characters longer than limit. If you need precise formatting,
            # you are using the wrong class.
            left_count, right_count = max(1, int(2 * limit / 3)), max(1, int(limit / 3))  # noqa

            # Important: only do repr after slicing to avoid duplicating a byte array that could be
            # huge.

            # Note: we don't deal with high surrogates here because we're not dealing with the
            # repr() of a random object.
            # i.e.: A high surrogate unicode char may be splitted on Py2, but as we do a `repr`
            # afterwards, that's ok.

            # Also, we just show the unicode/string/bytes repr() directly to make clear what the
            # input type was (so, on py2 a unicode would start with u' and on py3 a bytes would
            # start with b').

            part1 = obj[:left_count]
            part1 = repr(part1)
            part1 = part1[:part1.rindex("'")]  # Remove the last '

            part2 = obj[-right_count:]
            part2 = repr(part2)
            part2 = part2[part2.index("'") + 1:]  # Remove the first ' (and possibly u or b).

            yield part1
            yield '...'
            yield part2
        except:
            # This shouldn't really happen, but let's play it safe.
            pydev_log.exception('Error getting string representation to show.')
            for part in self._repr_obj(obj, level,
                                  self.maxother_inner, self.maxother_outer):
                yield part

    def _repr_other(self, obj, level):
        return self._repr_obj(obj, level,
                              self.maxother_inner, self.maxother_outer)

    def _repr_obj(self, obj, level, limit_inner, limit_outer):
        try:
            if self.raw_value:
                # For raw value retrieval, ignore all limits.
                if isinstance(obj, bytes):
                    yield obj.decode('latin-1')
                    return

                try:
                    mv = memoryview(obj)
                except Exception:
                    yield self._convert_to_unicode_or_bytes_repr(repr(obj))
                    return
                else:
                    # Map bytes to Unicode codepoints with same values.
                    yield mv.tobytes().decode('latin-1')
                    return
            elif self.convert_to_hex and isinstance(obj, self.int_types):
                obj_repr = hex(obj)
            else:
                obj_repr = repr(obj)
        except Exception:
            try:
                obj_repr = object.__repr__(obj)
            except Exception:
                try:
                    obj_repr = '<no repr available for ' + type(obj).__name__ + '>'  # noqa
                except Exception:
                    obj_repr = '<no repr available for object>'

        limit = limit_inner if level > 0 else limit_outer

        if limit >= len(obj_repr):
            yield self._convert_to_unicode_or_bytes_repr(obj_repr)
            return

        # Slightly imprecise calculations - we may end up with a string that is
        # up to 3 characters longer than limit. If you need precise formatting,
        # you are using the wrong class.
        left_count, right_count = max(1, int(2 * limit / 3)), max(1, int(limit / 3))  # noqa

        yield obj_repr[:left_count]
        yield '...'
        yield obj_repr[-right_count:]

    def _convert_to_unicode_or_bytes_repr(self, obj_repr):
        return obj_repr

    def _bytes_as_unicode_if_possible(self, obj_repr):
        # We try to decode with 3 possible encoding (sys.stdout.encoding,
        # locale.getpreferredencoding() and 'utf-8). If no encoding can decode
        # the input, we return the original bytes.
        try_encodings = []
        encoding = self.sys_stdout_encoding or getattr(sys.stdout, 'encoding', '')
        if encoding:
            try_encodings.append(encoding.lower())

        preferred_encoding = self.locale_preferred_encoding or locale.getpreferredencoding()
        if preferred_encoding:
            preferred_encoding = preferred_encoding.lower()
            if preferred_encoding not in try_encodings:
                try_encodings.append(preferred_encoding)

        if 'utf-8' not in try_encodings:
            try_encodings.append('utf-8')

        for encoding in try_encodings:
            try:
                return obj_repr.decode(encoding)
            except UnicodeDecodeError:
                pass

        return obj_repr  # Return the original version (in bytes)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_save_locals.py <==
"""
Utility for saving locals.
"""
import sys

try:
    import types

    frame_type = types.FrameType
except:
    frame_type = type(sys._getframe())


def is_save_locals_available():
    return save_locals_impl is not None


def save_locals(frame):
    """
    Copy values from locals_dict into the fast stack slots in the given frame.

    Note: the 'save_locals' branch had a different approach wrapping the frame (much more code, but it gives ideas
    on how to save things partially, not the 'whole' locals).
    """
    if not isinstance(frame, frame_type):
        # Fix exception when changing Django variable (receiving DjangoTemplateFrame)
        return

    if save_locals_impl is not None:
        try:
            save_locals_impl(frame)
        except:
            pass


def make_save_locals_impl():
    """
    Factory for the 'save_locals_impl' method. This may seem like a complicated pattern but it is essential that the method is created at
    module load time. Inner imports after module load time would cause an occasional debugger deadlock due to the importer lock and debugger
    lock being taken in different order in  different threads.
    """
    try:
        if '__pypy__' in sys.builtin_module_names:
            import __pypy__  # @UnresolvedImport
            save_locals = __pypy__.locals_to_fast
    except:
        pass
    else:
        if '__pypy__' in sys.builtin_module_names:

            def save_locals_pypy_impl(frame):
                save_locals(frame)

            return save_locals_pypy_impl

    try:
        import ctypes
        locals_to_fast = ctypes.pythonapi.PyFrame_LocalsToFast
    except:
        pass
    else:

        def save_locals_ctypes_impl(frame):
            locals_to_fast(ctypes.py_object(frame), ctypes.c_int(0))

        return save_locals_ctypes_impl

    return None


save_locals_impl = make_save_locals_impl()

_SENTINEL = []  # Any mutable will do.


def update_globals_and_locals(updated_globals, initial_globals, frame):
    # We don't have the locals and passed all in globals, so, we have to
    # manually choose how to update the variables.
    #
    # Note that the current implementation is a bit tricky: it does work in general
    # but if we do something as 'some_var = 10' and 'some_var' is already defined to have
    # the value '10' in the globals, we won't actually put that value in the locals
    # (which means that the frame locals won't be updated).
    # Still, the approach to have a single namespace was chosen because it was the only
    # one that enabled creating and using variables during the same evaluation.
    assert updated_globals is not None
    f_locals = None

    removed = set(initial_globals).difference(updated_globals)

    for key, val in updated_globals.items():
        if val is not initial_globals.get(key, _SENTINEL):
            if f_locals is None:
                # Note: we call f_locals only once because each time
                # we call it the values may be reset.
                f_locals = frame.f_locals

            f_locals[key] = val

    if removed:
        if f_locals is None:
            # Note: we call f_locals only once because each time
            # we call it the values may be reset.
            f_locals = frame.f_locals

        for key in removed:
            try:
                del f_locals[key]
            except KeyError:
                pass

    if f_locals is not None:
        save_locals(frame)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_signature.py <==
from _pydev_bundle import pydev_log

try:
    import trace
except ImportError:
    pass
else:
    trace._warn = lambda *args: None  # workaround for http://bugs.python.org/issue17143 (PY-8706)

import os
from _pydevd_bundle.pydevd_comm import CMD_SIGNATURE_CALL_TRACE, NetCommand
from _pydevd_bundle import pydevd_xml
from _pydevd_bundle.pydevd_utils import get_clsname_for_code


class Signature(object):

    def __init__(self, file, name):
        self.file = file
        self.name = name
        self.args = []
        self.args_str = []
        self.return_type = None

    def add_arg(self, name, type):
        self.args.append((name, type))
        self.args_str.append("%s:%s" % (name, type))

    def set_args(self, frame, recursive=False):
        self.args = []

        code = frame.f_code
        locals = frame.f_locals

        for i in range(0, code.co_argcount):
            name = code.co_varnames[i]
            class_name = get_type_of_value(locals[name], recursive=recursive)

            self.add_arg(name, class_name)

    def __str__(self):
        return "%s %s(%s)" % (self.file, self.name, ", ".join(self.args_str))


def get_type_of_value(value, ignore_module_name=('__main__', '__builtin__', 'builtins'), recursive=False):
    tp = type(value)
    class_name = tp.__name__
    if class_name == 'instance':  # old-style classes
        tp = value.__class__
        class_name = tp.__name__

    if hasattr(tp, '__module__') and tp.__module__ and tp.__module__ not in ignore_module_name:
        class_name = "%s.%s" % (tp.__module__, class_name)

    if class_name == 'list':
        class_name = 'List'
        if len(value) > 0 and recursive:
            class_name += '[%s]' % get_type_of_value(value[0], recursive=recursive)
        return class_name

    if class_name == 'dict':
        class_name = 'Dict'
        if len(value) > 0 and recursive:
            for (k, v) in value.items():
                class_name += '[%s, %s]' % (get_type_of_value(k, recursive=recursive),
                                            get_type_of_value(v, recursive=recursive))
                break
        return class_name

    if class_name == 'tuple':
        class_name = 'Tuple'
        if len(value) > 0 and recursive:
            class_name += '['
            class_name += ', '.join(get_type_of_value(v, recursive=recursive) for v in value)
            class_name += ']'

    return class_name


def _modname(path):
    """Return a plausible module name for the path"""
    base = os.path.basename(path)
    filename, ext = os.path.splitext(base)
    return filename


class SignatureFactory(object):

    def __init__(self):
        self._caller_cache = {}
        self.cache = CallSignatureCache()

    def create_signature(self, frame, filename, with_args=True):
        try:
            _, modulename, funcname = self.file_module_function_of(frame)
            signature = Signature(filename, funcname)
            if with_args:
                signature.set_args(frame, recursive=True)
            return signature
        except:
            pydev_log.exception()

    def file_module_function_of(self, frame):  # this code is take from trace module and fixed to work with new-style classes
        code = frame.f_code
        filename = code.co_filename
        if filename:
            modulename = _modname(filename)
        else:
            modulename = None

        funcname = code.co_name
        clsname = None
        if code in self._caller_cache:
            if self._caller_cache[code] is not None:
                clsname = self._caller_cache[code]
        else:
            self._caller_cache[code] = None
            clsname = get_clsname_for_code(code, frame)
            if clsname is not None:
                # cache the result - assumption is that new.* is
                # not called later to disturb this relationship
                # _caller_cache could be flushed if functions in
                # the new module get called.
                self._caller_cache[code] = clsname

        if clsname is not None:
            funcname = "%s.%s" % (clsname, funcname)

        return filename, modulename, funcname


def get_signature_info(signature):
    return signature.file, signature.name, ' '.join([arg[1] for arg in signature.args])


def get_frame_info(frame):
    co = frame.f_code
    return co.co_name, frame.f_lineno, co.co_filename


class CallSignatureCache(object):

    def __init__(self):
        self.cache = {}

    def add(self, signature):
        filename, name, args_type = get_signature_info(signature)
        calls_from_file = self.cache.setdefault(filename, {})
        name_calls = calls_from_file.setdefault(name, {})
        name_calls[args_type] = None

    def is_in_cache(self, signature):
        filename, name, args_type = get_signature_info(signature)
        if args_type in self.cache.get(filename, {}).get(name, {}):
            return True
        return False


def create_signature_message(signature):
    cmdTextList = ["<xml>"]

    cmdTextList.append('<call_signature file="%s" name="%s">' % (pydevd_xml.make_valid_xml_value(signature.file), pydevd_xml.make_valid_xml_value(signature.name)))

    for arg in signature.args:
        cmdTextList.append('<arg name="%s" type="%s"></arg>' % (pydevd_xml.make_valid_xml_value(arg[0]), pydevd_xml.make_valid_xml_value(arg[1])))

    if signature.return_type is not None:
        cmdTextList.append('<return type="%s"></return>' % (pydevd_xml.make_valid_xml_value(signature.return_type)))

    cmdTextList.append("</call_signature></xml>")
    cmdText = ''.join(cmdTextList)
    return NetCommand(CMD_SIGNATURE_CALL_TRACE, 0, cmdText)


def send_signature_call_trace(dbg, frame, filename):
    if dbg.signature_factory and dbg.in_project_scope(frame):
        signature = dbg.signature_factory.create_signature(frame, filename)
        if signature is not None:
            if dbg.signature_factory.cache is not None:
                if not dbg.signature_factory.cache.is_in_cache(signature):
                    dbg.signature_factory.cache.add(signature)
                    dbg.writer.add_command(create_signature_message(signature))
                    return True
                else:
                    # we don't send signature if it is cached
                    return False
            else:
                dbg.writer.add_command(create_signature_message(signature))
                return True
    return False


def send_signature_return_trace(dbg, frame, filename, return_value):
    if dbg.signature_factory and dbg.in_project_scope(frame):
        signature = dbg.signature_factory.create_signature(frame, filename, with_args=False)
        signature.return_type = get_type_of_value(return_value, recursive=True)
        dbg.writer.add_command(create_signature_message(signature))
        return True

    return False



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_source_mapping.py <==
import bisect
from _pydevd_bundle.pydevd_constants import NULL, KeyifyList
import pydevd_file_utils


class SourceMappingEntry(object):

    __slots__ = ['source_filename', 'line', 'end_line', 'runtime_line', 'runtime_source']

    def __init__(self, line, end_line, runtime_line, runtime_source):
        assert isinstance(runtime_source, str)

        self.line = int(line)
        self.end_line = int(end_line)
        self.runtime_line = int(runtime_line)
        self.runtime_source = runtime_source  # Something as <ipython-cell-xxx>

        # Should be set after translated to server (absolute_source_filename).
        # This is what's sent to the client afterwards (so, its case should not be normalized).
        self.source_filename = None

    def contains_line(self, i):
        return self.line <= i <= self.end_line

    def contains_runtime_line(self, i):
        line_count = self.end_line + self.line
        runtime_end_line = self.runtime_line + line_count
        return self.runtime_line <= i <= runtime_end_line

    def __str__(self):
        return 'SourceMappingEntry(%s)' % (
            ', '.join('%s=%r' % (attr, getattr(self, attr)) for attr in self.__slots__))

    __repr__ = __str__


class SourceMapping(object):

    def __init__(self, on_source_mapping_changed=NULL):
        self._mappings_to_server = {}  # dict(normalized(file.py) to [SourceMappingEntry])
        self._mappings_to_client = {}  # dict(<cell> to File.py)
        self._cache = {}
        self._on_source_mapping_changed = on_source_mapping_changed

    def set_source_mapping(self, absolute_filename, mapping):
        '''
        :param str absolute_filename:
            The filename for the source mapping (bytes on py2 and str on py3).

        :param list(SourceMappingEntry) mapping:
            A list with the source mapping entries to be applied to the given filename.

        :return str:
            An error message if it was not possible to set the mapping or an empty string if
            everything is ok.
        '''
        # Let's first validate if it's ok to apply that mapping.
        # File mappings must be 1:N, not M:N (i.e.: if there's a mapping from file1.py to <cell1>,
        # there can be no other mapping from any other file to <cell1>).
        # This is a limitation to make it easier to remove existing breakpoints when new breakpoints are
        # set to a file (so, any file matching that breakpoint can be removed instead of needing to check
        # which lines are corresponding to that file).
        for map_entry in mapping:
            existing_source_filename = self._mappings_to_client.get(map_entry.runtime_source)
            if existing_source_filename and existing_source_filename != absolute_filename:
                return 'Cannot apply mapping from %s to %s (it conflicts with mapping: %s to %s)' % (
                    absolute_filename, map_entry.runtime_source, existing_source_filename, map_entry.runtime_source)

        try:
            absolute_normalized_filename = pydevd_file_utils.normcase(absolute_filename)
            current_mapping = self._mappings_to_server.get(absolute_normalized_filename, [])
            for map_entry in current_mapping:
                del self._mappings_to_client[map_entry.runtime_source]

            self._mappings_to_server[absolute_normalized_filename] = sorted(mapping, key=lambda entry:entry.line)

            for map_entry in mapping:
                self._mappings_to_client[map_entry.runtime_source] = absolute_filename
        finally:
            self._cache.clear()
            self._on_source_mapping_changed()
        return ''

    def map_to_client(self, runtime_source_filename, lineno):
        key = (lineno, 'client', runtime_source_filename)
        try:
            return self._cache[key]
        except KeyError:
            for _, mapping in list(self._mappings_to_server.items()):
                for map_entry in mapping:
                    if map_entry.runtime_source == runtime_source_filename:  # <cell1>
                        if map_entry.contains_runtime_line(lineno):  # matches line range
                            self._cache[key] = (map_entry.source_filename, map_entry.line + (lineno - map_entry.runtime_line), True)
                            return self._cache[key]

            self._cache[key] = (runtime_source_filename, lineno, False)  # Mark that no translation happened in the cache.
            return self._cache[key]

    def has_mapping_entry(self, runtime_source_filename):
        '''
        :param runtime_source_filename:
            Something as <ipython-cell-xxx>
        '''
        # Note that we're not interested in the line here, just on knowing if a given filename
        # (from the server) has a mapping for it.
        key = ('has_entry', runtime_source_filename)
        try:
            return self._cache[key]
        except KeyError:
            for _absolute_normalized_filename, mapping in list(self._mappings_to_server.items()):
                for map_entry in mapping:
                    if map_entry.runtime_source == runtime_source_filename:
                        self._cache[key] = True
                        return self._cache[key]

            self._cache[key] = False
            return self._cache[key]

    def map_to_server(self, absolute_filename, lineno):
        '''
        Convert something as 'file1.py' at line 10 to '<ipython-cell-xxx>' at line 2.

        Note that the name should be already normalized at this point.
        '''
        absolute_normalized_filename = pydevd_file_utils.normcase(absolute_filename)

        changed = False
        mappings = self._mappings_to_server.get(absolute_normalized_filename)
        if mappings:

            i = bisect.bisect(KeyifyList(mappings, lambda entry:entry.line), lineno)
            if i >= len(mappings):
                i -= 1

            if i == 0:
                entry = mappings[i]

            else:
                entry = mappings[i - 1]

            if not entry.contains_line(lineno):
                entry = mappings[i]
                if not entry.contains_line(lineno):
                    entry = None

            if entry is not None:
                lineno = entry.runtime_line + (lineno - entry.line)

                absolute_filename = entry.runtime_source
                changed = True

        return absolute_filename, lineno, changed



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_stackless.py <==
from __future__ import nested_scopes

import weakref
import sys

from _pydevd_bundle.pydevd_comm import get_global_debugger
from _pydevd_bundle.pydevd_constants import call_only_once
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_custom_frames import update_custom_frame, remove_custom_frame, add_custom_frame
import stackless  # @UnresolvedImport
from _pydev_bundle import pydev_log


# Used so that we don't loose the id (because we'll remove when it's not alive and would generate a new id for the
# same tasklet).
class TaskletToLastId:
    '''
    So, why not a WeakKeyDictionary?
    The problem is that removals from the WeakKeyDictionary will create a new tasklet (as it adds a callback to
    remove the key when it's garbage-collected), so, we can get into a recursion.
    '''

    def __init__(self):
        self.tasklet_ref_to_last_id = {}
        self._i = 0

    def get(self, tasklet):
        return self.tasklet_ref_to_last_id.get(weakref.ref(tasklet))

    def __setitem__(self, tasklet, last_id):
        self.tasklet_ref_to_last_id[weakref.ref(tasklet)] = last_id
        self._i += 1
        if self._i % 100 == 0:  # Collect at each 100 additions to the dict (no need to rush).
            for tasklet_ref in list(self.tasklet_ref_to_last_id.keys()):
                if tasklet_ref() is None:
                    del self.tasklet_ref_to_last_id[tasklet_ref]


_tasklet_to_last_id = TaskletToLastId()


#=======================================================================================================================
# _TaskletInfo
#=======================================================================================================================
class _TaskletInfo:

    _last_id = 0

    def __init__(self, tasklet_weakref, tasklet):
        self.frame_id = None
        self.tasklet_weakref = tasklet_weakref

        last_id = _tasklet_to_last_id.get(tasklet)
        if last_id is None:
            _TaskletInfo._last_id += 1
            last_id = _TaskletInfo._last_id
            _tasklet_to_last_id[tasklet] = last_id

        self._tasklet_id = last_id

        self.update_name()

    def update_name(self):
        tasklet = self.tasklet_weakref()
        if tasklet:
            if tasklet.blocked:
                state = 'blocked'
            elif tasklet.paused:
                state = 'paused'
            elif tasklet.scheduled:
                state = 'scheduled'
            else:
                state = '<UNEXPECTED>'

            try:
                name = tasklet.name
            except AttributeError:
                if tasklet.is_main:
                    name = 'MainTasklet'
                else:
                    name = 'Tasklet-%s' % (self._tasklet_id,)

            thread_id = tasklet.thread_id
            if thread_id != -1:
                for thread in threading.enumerate():
                    if thread.ident == thread_id:
                        if thread.name:
                            thread_name = "of %s" % (thread.name,)
                        else:
                            thread_name = "of Thread-%s" % (thread.name or str(thread_id),)
                        break
                else:
                    # should not happen.
                    thread_name = "of Thread-%s" % (str(thread_id),)
                thread = None
            else:
                # tasklet is no longer bound to a thread, because its thread ended
                thread_name = "without thread"

            tid = id(tasklet)
            tasklet = None
        else:
            state = 'dead'
            name = 'Tasklet-%s' % (self._tasklet_id,)
            thread_name = ""
            tid = '-'
        self.tasklet_name = '%s %s %s (%s)' % (state, name, thread_name, tid)

    if not hasattr(stackless.tasklet, "trace_function"):

        # bug https://bitbucket.org/stackless-dev/stackless/issue/42
        # is not fixed. Stackless releases before 2014
        def update_name(self):
            tasklet = self.tasklet_weakref()
            if tasklet:
                try:
                    name = tasklet.name
                except AttributeError:
                    if tasklet.is_main:
                        name = 'MainTasklet'
                    else:
                        name = 'Tasklet-%s' % (self._tasklet_id,)

                thread_id = tasklet.thread_id
                for thread in threading.enumerate():
                    if thread.ident == thread_id:
                        if thread.name:
                            thread_name = "of %s" % (thread.name,)
                        else:
                            thread_name = "of Thread-%s" % (thread.name or str(thread_id),)
                        break
                else:
                    # should not happen.
                    thread_name = "of Thread-%s" % (str(thread_id),)
                thread = None

                tid = id(tasklet)
                tasklet = None
            else:
                name = 'Tasklet-%s' % (self._tasklet_id,)
                thread_name = ""
                tid = '-'
            self.tasklet_name = '%s %s (%s)' % (name, thread_name, tid)


_weak_tasklet_registered_to_info = {}


#=======================================================================================================================
# get_tasklet_info
#=======================================================================================================================
def get_tasklet_info(tasklet):
    return register_tasklet_info(tasklet)


#=======================================================================================================================
# register_tasklet_info
#=======================================================================================================================
def register_tasklet_info(tasklet):
    r = weakref.ref(tasklet)
    info = _weak_tasklet_registered_to_info.get(r)
    if info is None:
        info = _weak_tasklet_registered_to_info[r] = _TaskletInfo(r, tasklet)

    return info


_application_set_schedule_callback = None


#=======================================================================================================================
# _schedule_callback
#=======================================================================================================================
def _schedule_callback(prev, next):
    '''
    Called when a context is stopped or a new context is made runnable.
    '''
    try:
        if not prev and not next:
            return

        current_frame = sys._getframe()

        if next:
            register_tasklet_info(next)

            # Ok, making next runnable: set the tracing facility in it.
            debugger = get_global_debugger()
            if debugger is not None:
                next.trace_function = debugger.get_thread_local_trace_func()
                frame = next.frame
                if frame is current_frame:
                    frame = frame.f_back
                if hasattr(frame, 'f_trace'):  # Note: can be None (but hasattr should cover for that too).
                    frame.f_trace = debugger.get_thread_local_trace_func()

            debugger = None

        if prev:
            register_tasklet_info(prev)

        try:
            for tasklet_ref, tasklet_info in list(_weak_tasklet_registered_to_info.items()):  # Make sure it's a copy!
                tasklet = tasklet_ref()
                if tasklet is None or not tasklet.alive:
                    # Garbage-collected already!
                    try:
                        del _weak_tasklet_registered_to_info[tasklet_ref]
                    except KeyError:
                        pass
                    if tasklet_info.frame_id is not None:
                        remove_custom_frame(tasklet_info.frame_id)
                else:
                    is_running = stackless.get_thread_info(tasklet.thread_id)[1] is tasklet
                    if tasklet is prev or (tasklet is not next and not is_running):
                        # the tasklet won't run after this scheduler action:
                        # - the tasklet is the previous tasklet
                        # - it is not the next tasklet and it is not an already running tasklet
                        frame = tasklet.frame
                        if frame is current_frame:
                            frame = frame.f_back
                        if frame is not None:
                            # print >>sys.stderr, "SchedCB: %r, %d, '%s', '%s'" % (tasklet, frame.f_lineno, _filename, base)
                            debugger = get_global_debugger()
                            if debugger is not None and debugger.get_file_type(frame) is None:
                                tasklet_info.update_name()
                                if tasklet_info.frame_id is None:
                                    tasklet_info.frame_id = add_custom_frame(frame, tasklet_info.tasklet_name, tasklet.thread_id)
                                else:
                                    update_custom_frame(tasklet_info.frame_id, frame, tasklet.thread_id, name=tasklet_info.tasklet_name)
                            debugger = None

                    elif tasklet is next or is_running:
                        if tasklet_info.frame_id is not None:
                            # Remove info about stackless suspended when it starts to run.
                            remove_custom_frame(tasklet_info.frame_id)
                            tasklet_info.frame_id = None

        finally:
            tasklet = None
            tasklet_info = None
            frame = None

    except:
        pydev_log.exception()

    if _application_set_schedule_callback is not None:
        return _application_set_schedule_callback(prev, next)


if not hasattr(stackless.tasklet, "trace_function"):

    # Older versions of Stackless, released before 2014
    # This code does not work reliable! It is affected by several
    # stackless bugs: Stackless issues #44, #42, #40
    def _schedule_callback(prev, next):
        '''
        Called when a context is stopped or a new context is made runnable.
        '''
        try:
            if not prev and not next:
                return

            if next:
                register_tasklet_info(next)

                # Ok, making next runnable: set the tracing facility in it.
                debugger = get_global_debugger()
                if debugger is not None and next.frame:
                    if hasattr(next.frame, 'f_trace'):
                        next.frame.f_trace = debugger.get_thread_local_trace_func()
                debugger = None

            if prev:
                register_tasklet_info(prev)

            try:
                for tasklet_ref, tasklet_info in list(_weak_tasklet_registered_to_info.items()):  # Make sure it's a copy!
                    tasklet = tasklet_ref()
                    if tasklet is None or not tasklet.alive:
                        # Garbage-collected already!
                        try:
                            del _weak_tasklet_registered_to_info[tasklet_ref]
                        except KeyError:
                            pass
                        if tasklet_info.frame_id is not None:
                            remove_custom_frame(tasklet_info.frame_id)
                    else:
                        if tasklet.paused or tasklet.blocked or tasklet.scheduled:
                            if tasklet.frame and tasklet.frame.f_back:
                                f_back = tasklet.frame.f_back
                                debugger = get_global_debugger()
                                if debugger is not None and debugger.get_file_type(f_back) is None:
                                    if tasklet_info.frame_id is None:
                                        tasklet_info.frame_id = add_custom_frame(f_back, tasklet_info.tasklet_name, tasklet.thread_id)
                                    else:
                                        update_custom_frame(tasklet_info.frame_id, f_back, tasklet.thread_id)
                                debugger = None

                        elif tasklet.is_current:
                            if tasklet_info.frame_id is not None:
                                # Remove info about stackless suspended when it starts to run.
                                remove_custom_frame(tasklet_info.frame_id)
                                tasklet_info.frame_id = None

            finally:
                tasklet = None
                tasklet_info = None
                f_back = None

        except:
            pydev_log.exception()

        if _application_set_schedule_callback is not None:
            return _application_set_schedule_callback(prev, next)

    _original_setup = stackless.tasklet.setup

    #=======================================================================================================================
    # setup
    #=======================================================================================================================
    def setup(self, *args, **kwargs):
        '''
        Called to run a new tasklet: rebind the creation so that we can trace it.
        '''

        f = self.tempval

        def new_f(old_f, args, kwargs):

            debugger = get_global_debugger()
            if debugger is not None:
                debugger.enable_tracing()

            debugger = None

            # Remove our own traces :)
            self.tempval = old_f
            register_tasklet_info(self)

            # Hover old_f to see the stackless being created and *args and **kwargs to see its parameters.
            return old_f(*args, **kwargs)

        # This is the way to tell stackless that the function it should execute is our function, not the original one. Note:
        # setting tempval is the same as calling bind(new_f), but it seems that there's no other way to get the currently
        # bound function, so, keeping on using tempval instead of calling bind (which is actually the same thing in a better
        # API).

        self.tempval = new_f

        return _original_setup(self, f, args, kwargs)

    #=======================================================================================================================
    # __call__
    #=======================================================================================================================
    def __call__(self, *args, **kwargs):
        '''
        Called to run a new tasklet: rebind the creation so that we can trace it.
        '''

        return setup(self, *args, **kwargs)

    _original_run = stackless.run

    #=======================================================================================================================
    # run
    #=======================================================================================================================
    def run(*args, **kwargs):
        debugger = get_global_debugger()
        if debugger is not None:
            debugger.enable_tracing()
        debugger = None

        return _original_run(*args, **kwargs)


#=======================================================================================================================
# patch_stackless
#=======================================================================================================================
def patch_stackless():
    '''
    This function should be called to patch the stackless module so that new tasklets are properly tracked in the
    debugger.
    '''
    global _application_set_schedule_callback
    _application_set_schedule_callback = stackless.set_schedule_callback(_schedule_callback)

    def set_schedule_callback(callable):
        global _application_set_schedule_callback
        old = _application_set_schedule_callback
        _application_set_schedule_callback = callable
        return old

    def get_schedule_callback():
        global _application_set_schedule_callback
        return _application_set_schedule_callback

    set_schedule_callback.__doc__ = stackless.set_schedule_callback.__doc__
    if hasattr(stackless, "get_schedule_callback"):
        get_schedule_callback.__doc__ = stackless.get_schedule_callback.__doc__
    stackless.set_schedule_callback = set_schedule_callback
    stackless.get_schedule_callback = get_schedule_callback

    if not hasattr(stackless.tasklet, "trace_function"):
        # Older versions of Stackless, released before 2014
        __call__.__doc__ = stackless.tasklet.__call__.__doc__
        stackless.tasklet.__call__ = __call__

        setup.__doc__ = stackless.tasklet.setup.__doc__
        stackless.tasklet.setup = setup

        run.__doc__ = stackless.run.__doc__
        stackless.run = run


patch_stackless = call_only_once(patch_stackless)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_suspended_frames.py <==
from contextlib import contextmanager
import sys

from _pydevd_bundle.pydevd_constants import get_frame, RETURN_VALUES_DICT, \
    ForkSafeLock, GENERATED_LEN_ATTR_NAME, silence_warnings_decorator
from _pydevd_bundle.pydevd_xml import get_variable_details, get_type
from _pydev_bundle.pydev_override import overrides
from _pydevd_bundle.pydevd_resolver import sorted_attributes_key, TOO_LARGE_ATTR, get_var_scope
from _pydevd_bundle.pydevd_safe_repr import SafeRepr
from _pydev_bundle import pydev_log
from _pydevd_bundle import pydevd_vars
from _pydev_bundle.pydev_imports import Exec
from _pydevd_bundle.pydevd_frame_utils import FramesList
from _pydevd_bundle.pydevd_utils import ScopeRequest, DAPGrouper, Timer
from typing import Optional


class _AbstractVariable(object):

    # Default attributes in class, set in instance.

    name = None
    value = None
    evaluate_name = None

    def __init__(self, py_db):
        assert py_db is not None
        self.py_db = py_db

    def get_name(self):
        return self.name

    def get_value(self):
        return self.value

    def get_variable_reference(self):
        return id(self.value)

    def get_var_data(self, fmt: Optional[dict]=None, context: Optional[str]=None, **safe_repr_custom_attrs):
        '''
        :param dict fmt:
            Format expected by the DAP (keys: 'hex': bool, 'rawString': bool)

        :param context:
            This is the context in which the variable is being requested. Valid values:
                "watch",
                "repl",
                "hover",
                "clipboard"
        '''
        timer = Timer()
        safe_repr = SafeRepr()
        if fmt is not None:
            safe_repr.convert_to_hex = fmt.get('hex', False)
            safe_repr.raw_value = fmt.get('rawString', False)
        for key, val in safe_repr_custom_attrs.items():
            setattr(safe_repr, key, val)

        type_name, _type_qualifier, _is_exception_on_eval, resolver, value = get_variable_details(
            self.value, to_string=safe_repr, context=context)

        is_raw_string = type_name in ('str', 'bytes', 'bytearray')

        attributes = []

        if is_raw_string:
            attributes.append('rawString')

        name = self.name

        if self._is_return_value:
            attributes.append('readOnly')
            name = '(return) %s' % (name,)

        elif name in (TOO_LARGE_ATTR, GENERATED_LEN_ATTR_NAME):
            attributes.append('readOnly')

        try:
            if self.value.__class__ == DAPGrouper:
                type_name = ''
        except:
            pass  # Ignore errors accessing __class__.

        var_data = {
            'name': name,
            'value': value,
            'type': type_name,
        }

        if self.evaluate_name is not None:
            var_data['evaluateName'] = self.evaluate_name

        if resolver is not None:  # I.e.: it's a container
            var_data['variablesReference'] = self.get_variable_reference()
        else:
            var_data['variablesReference'] = 0  # It's mandatory (although if == 0 it doesn't have children).

        if len(attributes) > 0:
            var_data['presentationHint'] = {'attributes': attributes}

        timer.report_if_compute_repr_attr_slow('', name, type_name)
        return var_data

    def get_children_variables(self, fmt=None, scope=None):
        raise NotImplementedError()

    def get_child_variable_named(self, name, fmt=None, scope=None):
        for child_var in self.get_children_variables(fmt=fmt, scope=scope):
            if child_var.get_name() == name:
                return child_var
        return None

    def _group_entries(self, lst, handle_return_values):
        scope_to_grouper = {}

        group_entries = []
        if isinstance(self.value, DAPGrouper):
            new_lst = lst
        else:
            new_lst = []
            get_presentation = self.py_db.variable_presentation.get_presentation
            # Now that we have the contents, group items.
            for attr_name, attr_value, evaluate_name in lst:
                scope = get_var_scope(attr_name, attr_value, evaluate_name, handle_return_values)

                entry = (attr_name, attr_value, evaluate_name)
                if scope:
                    presentation = get_presentation(scope)
                    if presentation == 'hide':
                        continue

                    elif presentation == 'inline':
                        new_lst.append(entry)

                    else:  # group
                        if scope not in scope_to_grouper:
                            grouper = DAPGrouper(scope)
                            scope_to_grouper[scope] = grouper
                        else:
                            grouper = scope_to_grouper[scope]

                        grouper.contents_debug_adapter_protocol.append(entry)

                else:
                    new_lst.append(entry)

            for scope in DAPGrouper.SCOPES_SORTED:
                grouper = scope_to_grouper.get(scope)
                if grouper is not None:
                    group_entries.append((scope, grouper, None))

        return new_lst, group_entries


class _ObjectVariable(_AbstractVariable):

    def __init__(self, py_db, name, value, register_variable, is_return_value=False, evaluate_name=None, frame=None):
        _AbstractVariable.__init__(self, py_db)
        self.frame = frame
        self.name = name
        self.value = value
        self._register_variable = register_variable
        self._register_variable(self)
        self._is_return_value = is_return_value
        self.evaluate_name = evaluate_name

    @silence_warnings_decorator
    @overrides(_AbstractVariable.get_children_variables)
    def get_children_variables(self, fmt=None, scope=None):
        _type, _type_name, resolver = get_type(self.value)

        children_variables = []
        if resolver is not None:  # i.e.: it's a container.
            if hasattr(resolver, 'get_contents_debug_adapter_protocol'):
                # The get_contents_debug_adapter_protocol needs to return sorted.
                lst = resolver.get_contents_debug_adapter_protocol(self.value, fmt=fmt)
            else:
                # If there's no special implementation, the default is sorting the keys.
                dct = resolver.get_dictionary(self.value)
                lst = sorted(dct.items(), key=lambda tup: sorted_attributes_key(tup[0]))
                # No evaluate name in this case.
                lst = [(key, value, None) for (key, value) in lst]

            lst, group_entries = self._group_entries(lst, handle_return_values=False)
            if group_entries:
                lst = group_entries + lst
            parent_evaluate_name = self.evaluate_name
            if parent_evaluate_name:
                for key, val, evaluate_name in lst:
                    if evaluate_name is not None:
                        if callable(evaluate_name):
                            evaluate_name = evaluate_name(parent_evaluate_name)
                        else:
                            evaluate_name = parent_evaluate_name + evaluate_name
                    variable = _ObjectVariable(
                        self.py_db, key, val, self._register_variable, evaluate_name=evaluate_name, frame=self.frame)
                    children_variables.append(variable)
            else:
                for key, val, evaluate_name in lst:
                    # No evaluate name
                    variable = _ObjectVariable(self.py_db, key, val, self._register_variable, frame=self.frame)
                    children_variables.append(variable)

        return children_variables

    def change_variable(self, name, value, py_db, fmt=None):

        children_variable = self.get_child_variable_named(name)
        if children_variable is None:
            return None

        var_data = children_variable.get_var_data()
        evaluate_name = var_data.get('evaluateName')

        if not evaluate_name:
            # Note: right now we only pass control to the resolver in the cases where
            # there's no evaluate name (the idea being that if we can evaluate it,
            # we can use that evaluation to set the value too -- if in the future
            # a case where this isn't true is found this logic may need to be changed).
            _type, _type_name, container_resolver = get_type(self.value)
            if hasattr(container_resolver, 'change_var_from_name'):
                try:
                    new_value = eval(value)
                except:
                    return None
                new_key = container_resolver.change_var_from_name(self.value, name, new_value)
                if new_key is not None:
                    return _ObjectVariable(
                        self.py_db, new_key, new_value, self._register_variable, evaluate_name=None, frame=self.frame)

                return None
            else:
                return None

        frame = self.frame
        if frame is None:
            return None

        try:
            # This handles the simple cases (such as dict, list, object)
            Exec('%s=%s' % (evaluate_name, value), frame.f_globals, frame.f_locals)
        except:
            return None

        return self.get_child_variable_named(name, fmt=fmt)


def sorted_variables_key(obj):
    return sorted_attributes_key(obj.name)


class _FrameVariable(_AbstractVariable):

    def __init__(self, py_db, frame, register_variable):
        _AbstractVariable.__init__(self, py_db)
        self.frame = frame

        self.name = self.frame.f_code.co_name
        self.value = frame

        self._register_variable = register_variable
        self._register_variable(self)

    def change_variable(self, name, value, py_db, fmt=None):
        frame = self.frame

        pydevd_vars.change_attr_expression(frame, name, value, py_db)

        return self.get_child_variable_named(name, fmt=fmt)

    @silence_warnings_decorator
    @overrides(_AbstractVariable.get_children_variables)
    def get_children_variables(self, fmt=None, scope=None):
        children_variables = []
        if scope is not None:
            assert isinstance(scope, ScopeRequest)
            scope = scope.scope

        if scope in ('locals', None):
            dct = self.frame.f_locals
        elif scope == 'globals':
            dct = self.frame.f_globals
        else:
            raise AssertionError('Unexpected scope: %s' % (scope,))

        lst, group_entries = self._group_entries([(x[0], x[1], None) for x in list(dct.items()) if x[0] != '_pydev_stop_at_break'], handle_return_values=True)
        group_variables = []

        for key, val, _ in group_entries:
            # Make sure that the contents in the group are also sorted.
            val.contents_debug_adapter_protocol.sort(key=lambda v:sorted_attributes_key(v[0]))
            variable = _ObjectVariable(self.py_db, key, val, self._register_variable, False, key, frame=self.frame)
            group_variables.append(variable)

        for key, val, _ in lst:
            is_return_value = key == RETURN_VALUES_DICT
            if is_return_value:
                for return_key, return_value in val.items():
                    variable = _ObjectVariable(
                        self.py_db, return_key, return_value, self._register_variable, is_return_value, '%s[%r]' % (key, return_key), frame=self.frame)
                    children_variables.append(variable)
            else:
                variable = _ObjectVariable(self.py_db, key, val, self._register_variable, is_return_value, key, frame=self.frame)
                children_variables.append(variable)

        # Frame variables always sorted.
        children_variables.sort(key=sorted_variables_key)
        if group_variables:
            # Groups have priority over other variables.
            children_variables = group_variables + children_variables

        return children_variables


class _FramesTracker(object):
    '''
    This is a helper class to be used to track frames when a thread becomes suspended.
    '''

    def __init__(self, suspended_frames_manager, py_db):
        self._suspended_frames_manager = suspended_frames_manager
        self.py_db = py_db
        self._frame_id_to_frame = {}

        # Note that a given frame may appear in multiple threads when we have custom
        # frames added, but as those are coroutines, this map will point to the actual
        # main thread (which is the one that needs to be suspended for us to get the
        # variables).
        self._frame_id_to_main_thread_id = {}

        # A map of the suspended thread id -> list(frames ids) -- note that
        # frame ids are kept in order (the first one is the suspended frame).
        self._thread_id_to_frame_ids = {}

        self._thread_id_to_frames_list = {}

        # The main suspended thread (if this is a coroutine this isn't the id of the
        # coroutine thread, it's the id of the actual suspended thread).
        self._main_thread_id = None

        # Helper to know if it was already untracked.
        self._untracked = False

        # We need to be thread-safe!
        self._lock = ForkSafeLock()

        self._variable_reference_to_variable = {}

    def _register_variable(self, variable):
        variable_reference = variable.get_variable_reference()
        self._variable_reference_to_variable[variable_reference] = variable

    def obtain_as_variable(self, name, value, evaluate_name=None, frame=None):
        if evaluate_name is None:
            evaluate_name = name

        variable_reference = id(value)
        variable = self._variable_reference_to_variable.get(variable_reference)
        if variable is not None:
            return variable

        # Still not created, let's do it now.
        return _ObjectVariable(
            self.py_db, name, value, self._register_variable, is_return_value=False, evaluate_name=evaluate_name, frame=frame)

    def get_main_thread_id(self):
        return self._main_thread_id

    def get_variable(self, variable_reference):
        return self._variable_reference_to_variable[variable_reference]

    def track(self, thread_id, frames_list, frame_custom_thread_id=None):
        '''
        :param thread_id:
            The thread id to be used for this frame.

        :param FramesList frames_list:
            A list of frames to be tracked (the first is the topmost frame which is suspended at the given thread).

        :param frame_custom_thread_id:
            If None this this is the id of the thread id for the custom frame (i.e.: coroutine).
        '''
        assert frames_list.__class__ == FramesList
        with self._lock:
            coroutine_or_main_thread_id = frame_custom_thread_id or thread_id

            if coroutine_or_main_thread_id in self._suspended_frames_manager._thread_id_to_tracker:
                sys.stderr.write('pydevd: Something is wrong. Tracker being added twice to the same thread id.\n')

            self._suspended_frames_manager._thread_id_to_tracker[coroutine_or_main_thread_id] = self
            self._main_thread_id = thread_id

            frame_ids_from_thread = self._thread_id_to_frame_ids.setdefault(
                coroutine_or_main_thread_id, [])

            self._thread_id_to_frames_list[coroutine_or_main_thread_id] = frames_list
            for frame in frames_list:
                frame_id = id(frame)
                self._frame_id_to_frame[frame_id] = frame
                _FrameVariable(self.py_db, frame, self._register_variable)  # Instancing is enough to register.
                self._suspended_frames_manager._variable_reference_to_frames_tracker[frame_id] = self
                frame_ids_from_thread.append(frame_id)

                self._frame_id_to_main_thread_id[frame_id] = thread_id

            frame = None

    def untrack_all(self):
        with self._lock:
            if self._untracked:
                # Calling multiple times is expected for the set next statement.
                return
            self._untracked = True
            for thread_id in self._thread_id_to_frame_ids:
                self._suspended_frames_manager._thread_id_to_tracker.pop(thread_id, None)

            for frame_id in self._frame_id_to_frame:
                del self._suspended_frames_manager._variable_reference_to_frames_tracker[frame_id]

            self._frame_id_to_frame.clear()
            self._frame_id_to_main_thread_id.clear()
            self._thread_id_to_frame_ids.clear()
            self._thread_id_to_frames_list.clear()
            self._main_thread_id = None
            self._suspended_frames_manager = None
            self._variable_reference_to_variable.clear()

    def get_frames_list(self, thread_id):
        with self._lock:
            return self._thread_id_to_frames_list.get(thread_id)

    def find_frame(self, thread_id, frame_id):
        with self._lock:
            return self._frame_id_to_frame.get(frame_id)

    def create_thread_suspend_command(self, thread_id, stop_reason, message, suspend_type):
        with self._lock:
            # First one is topmost frame suspended.
            frames_list = self._thread_id_to_frames_list[thread_id]

            cmd = self.py_db.cmd_factory.make_thread_suspend_message(
                self.py_db, thread_id, frames_list, stop_reason, message, suspend_type)

            frames_list = None
            return cmd


class SuspendedFramesManager(object):

    def __init__(self):
        self._thread_id_to_fake_frames = {}
        self._thread_id_to_tracker = {}

        # Mappings
        self._variable_reference_to_frames_tracker = {}

    def _get_tracker_for_variable_reference(self, variable_reference):
        tracker = self._variable_reference_to_frames_tracker.get(variable_reference)
        if tracker is not None:
            return tracker

        for _thread_id, tracker in self._thread_id_to_tracker.items():
            try:
                tracker.get_variable(variable_reference)
            except KeyError:
                pass
            else:
                return tracker

        return None

    def get_thread_id_for_variable_reference(self, variable_reference):
        '''
        We can't evaluate variable references values on any thread, only in the suspended
        thread (the main reason for this is that in UI frameworks inspecting a UI object
        from a different thread can potentially crash the application).

        :param int variable_reference:
            The variable reference (can be either a frame id or a reference to a previously
            gotten variable).

        :return str:
            The thread id for the thread to be used to inspect the given variable reference or
            None if the thread was already resumed.
        '''
        frames_tracker = self._get_tracker_for_variable_reference(variable_reference)
        if frames_tracker is not None:
            return frames_tracker.get_main_thread_id()
        return None

    def get_frame_tracker(self, thread_id):
        return self._thread_id_to_tracker.get(thread_id)

    def get_variable(self, variable_reference):
        '''
        :raises KeyError
        '''
        frames_tracker = self._get_tracker_for_variable_reference(variable_reference)
        if frames_tracker is None:
            raise KeyError()
        return frames_tracker.get_variable(variable_reference)

    def get_frames_list(self, thread_id):
        tracker = self._thread_id_to_tracker.get(thread_id)
        if tracker is None:
            return None
        return tracker.get_frames_list(thread_id)

    @contextmanager
    def track_frames(self, py_db):
        tracker = _FramesTracker(self, py_db)
        try:
            yield tracker
        finally:
            tracker.untrack_all()

    def add_fake_frame(self, thread_id, frame_id, frame):
        self._thread_id_to_fake_frames.setdefault(thread_id, {})[int(frame_id)] = frame

    def find_frame(self, thread_id, frame_id):
        try:
            if frame_id == "*":
                return get_frame()  # any frame is specified with "*"
            frame_id = int(frame_id)

            fake_frames = self._thread_id_to_fake_frames.get(thread_id)
            if fake_frames is not None:
                frame = fake_frames.get(frame_id)
                if frame is not None:
                    return frame

            frames_tracker = self._thread_id_to_tracker.get(thread_id)
            if frames_tracker is not None:
                frame = frames_tracker.find_frame(thread_id, frame_id)
                if frame is not None:
                    return frame

            return None
        except:
            pydev_log.exception()
            return None


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_thread_lifecycle.py <==
from _pydevd_bundle import pydevd_utils
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle.pydevd_comm_constants import CMD_STEP_INTO, CMD_THREAD_SUSPEND
from _pydevd_bundle.pydevd_constants import PYTHON_SUSPEND, STATE_SUSPEND, get_thread_id, STATE_RUN
from _pydev_bundle._pydev_saved_modules import threading
from _pydev_bundle import pydev_log


def pydevd_find_thread_by_id(thread_id):
    try:
        threads = threading.enumerate()
        for i in threads:
            tid = get_thread_id(i)
            if thread_id == tid or thread_id.endswith('|' + tid):
                return i

        # This can happen when a request comes for a thread which was previously removed.
        pydev_log.info("Could not find thread %s.", thread_id)
        pydev_log.info("Available: %s.", ([get_thread_id(t) for t in threads],))
    except:
        pydev_log.exception()

    return None


def mark_thread_suspended(thread, stop_reason, original_step_cmd=-1):
    info = set_additional_thread_info(thread)
    info.suspend_type = PYTHON_SUSPEND
    if original_step_cmd != -1:
        stop_reason = original_step_cmd
    thread.stop_reason = stop_reason

    # Note: don't set the 'pydev_original_step_cmd' here if unset.

    if info.pydev_step_cmd == -1:
        # If the step command is not specified, set it to step into
        # to make sure it'll break as soon as possible.
        info.pydev_step_cmd = CMD_STEP_INTO
        info.pydev_step_stop = None

    # Mark as suspended as the last thing.
    info.pydev_state = STATE_SUSPEND

    return info


def internal_run_thread(thread, set_additional_thread_info):
    info = set_additional_thread_info(thread)
    info.pydev_original_step_cmd = -1
    info.pydev_step_cmd = -1
    info.pydev_step_stop = None
    info.pydev_state = STATE_RUN


def resume_threads(thread_id, except_thread=None):
    pydev_log.info('Resuming threads: %s (except thread: %s)', thread_id, except_thread)
    threads = []
    if thread_id == '*':
        threads = pydevd_utils.get_non_pydevd_threads()

    elif thread_id.startswith('__frame__:'):
        pydev_log.critical("Can't make tasklet run: %s", thread_id)

    else:
        threads = [pydevd_find_thread_by_id(thread_id)]

    for t in threads:
        if t is None or t is except_thread:
            pydev_log.info('Skipped resuming thread: %s', t)
            continue

        internal_run_thread(t, set_additional_thread_info=set_additional_thread_info)


def suspend_all_threads(py_db, except_thread):
    '''
    Suspend all except the one passed as a parameter.
    :param except_thread:
    '''
    pydev_log.info('Suspending all threads except: %s', except_thread)
    all_threads = pydevd_utils.get_non_pydevd_threads()
    for t in all_threads:
        if getattr(t, 'pydev_do_not_trace', None):
            pass  # skip some other threads, i.e. ipython history saving thread from debug console
        else:
            if t is except_thread:
                continue
            info = mark_thread_suspended(t, CMD_THREAD_SUSPEND)
            frame = info.get_topmost_frame(t)

            # Reset the tracing as in this case as it could've set scopes to be untraced.
            if frame is not None:
                try:
                    py_db.set_trace_for_frame_and_parents(frame)
                finally:
                    frame = None


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_timeout.py <==
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_daemon_thread import PyDBDaemonThread
from _pydevd_bundle.pydevd_constants import thread_get_ident, IS_CPYTHON, NULL
import ctypes
import time
from _pydev_bundle import pydev_log
import weakref
from _pydevd_bundle.pydevd_utils import is_current_thread_main_thread
from _pydevd_bundle import pydevd_utils

_DEBUG = False  # Default should be False as this can be very verbose.


class _TimeoutThread(PyDBDaemonThread):
    '''
    The idea in this class is that it should be usually stopped waiting
    for the next event to be called (paused in a threading.Event.wait).

    When a new handle is added it sets the event so that it processes the handles and
    then keeps on waiting as needed again.

    This is done so that it's a bit more optimized than creating many Timer threads.
    '''

    def __init__(self, py_db):
        PyDBDaemonThread.__init__(self, py_db)
        self._event = threading.Event()
        self._handles = []

        # We could probably do things valid without this lock so that it's possible to add
        # handles while processing, but the implementation would also be harder to follow,
        # so, for now, we're either processing or adding handles, not both at the same time.
        self._lock = threading.Lock()

    def _on_run(self):
        wait_time = None
        while not self._kill_received:
            if _DEBUG:
                if wait_time is None:
                    pydev_log.critical('pydevd_timeout: Wait until a new handle is added.')
                else:
                    pydev_log.critical('pydevd_timeout: Next wait time: %s.', wait_time)
            self._event.wait(wait_time)

            if self._kill_received:
                self._handles = []
                return

            wait_time = self.process_handles()

    def process_handles(self):
        '''
        :return int:
            Returns the time we should be waiting for to process the next event properly.
        '''
        with self._lock:
            if _DEBUG:
                pydev_log.critical('pydevd_timeout: Processing handles')
            self._event.clear()
            handles = self._handles
            new_handles = self._handles = []

            # Do all the processing based on this time (we want to consider snapshots
            # of processing time -- anything not processed now may be processed at the
            # next snapshot).
            curtime = time.time()

            min_handle_timeout = None

            for handle in handles:
                if curtime < handle.abs_timeout and not handle.disposed:
                    # It still didn't time out.
                    if _DEBUG:
                        pydev_log.critical('pydevd_timeout: Handle NOT processed: %s', handle)
                    new_handles.append(handle)
                    if min_handle_timeout is None:
                        min_handle_timeout = handle.abs_timeout

                    elif handle.abs_timeout < min_handle_timeout:
                        min_handle_timeout = handle.abs_timeout

                else:
                    if _DEBUG:
                        pydev_log.critical('pydevd_timeout: Handle processed: %s', handle)
                    # Timed out (or disposed), so, let's execute it (should be no-op if disposed).
                    handle.exec_on_timeout()

            if min_handle_timeout is None:
                return None
            else:
                timeout = min_handle_timeout - curtime
                if timeout <= 0:
                    pydev_log.critical('pydevd_timeout: Expected timeout to be > 0. Found: %s', timeout)

                return timeout

    def do_kill_pydev_thread(self):
        PyDBDaemonThread.do_kill_pydev_thread(self)
        with self._lock:
            self._event.set()

    def add_on_timeout_handle(self, handle):
        with self._lock:
            self._handles.append(handle)
            self._event.set()


class _OnTimeoutHandle(object):

    def __init__(self, tracker, abs_timeout, on_timeout, kwargs):
        self._str = '_OnTimeoutHandle(%s)' % (on_timeout,)

        self._tracker = weakref.ref(tracker)
        self.abs_timeout = abs_timeout
        self.on_timeout = on_timeout
        if kwargs is None:
            kwargs = {}
        self.kwargs = kwargs
        self.disposed = False

    def exec_on_timeout(self):
        # Note: lock should already be obtained when executing this function.
        kwargs = self.kwargs
        on_timeout = self.on_timeout

        if not self.disposed:
            self.disposed = True
            self.kwargs = None
            self.on_timeout = None

            try:
                if _DEBUG:
                    pydev_log.critical('pydevd_timeout: Calling on timeout: %s with kwargs: %s', on_timeout, kwargs)

                on_timeout(**kwargs)
            except Exception:
                pydev_log.exception('pydevd_timeout: Exception on callback timeout.')

    def __enter__(self):
        pass

    def __exit__(self, exc_type, exc_val, exc_tb):
        tracker = self._tracker()

        if tracker is None:
            lock = NULL
        else:
            lock = tracker._lock

        with lock:
            self.disposed = True
            self.kwargs = None
            self.on_timeout = None

    def __str__(self):
        return self._str

    __repr__ = __str__


class TimeoutTracker(object):
    '''
    This is a helper class to track the timeout of something.
    '''

    def __init__(self, py_db):
        self._thread = None
        self._lock = threading.Lock()
        self._py_db = weakref.ref(py_db)

    def call_on_timeout(self, timeout, on_timeout, kwargs=None):
        '''
        This can be called regularly to always execute the given function after a given timeout:

        call_on_timeout(py_db, 10, on_timeout)


        Or as a context manager to stop the method from being called if it finishes before the timeout
        elapses:

        with call_on_timeout(py_db, 10, on_timeout):
            ...

        Note: the callback will be called from a PyDBDaemonThread.
        '''
        with self._lock:
            if self._thread is None:
                if _DEBUG:
                    pydev_log.critical('pydevd_timeout: Created _TimeoutThread.')

                self._thread = _TimeoutThread(self._py_db())
                self._thread.start()

            curtime = time.time()
            handle = _OnTimeoutHandle(self, curtime + timeout, on_timeout, kwargs)
            if _DEBUG:
                pydev_log.critical('pydevd_timeout: Added handle: %s.', handle)
            self._thread.add_on_timeout_handle(handle)
            return handle


def create_interrupt_this_thread_callback():
    '''
    The idea here is returning a callback that when called will generate a KeyboardInterrupt
    in the thread that called this function.

    If this is the main thread, this means that it'll emulate a Ctrl+C (which may stop I/O
    and sleep operations).

    For other threads, this will call PyThreadState_SetAsyncExc to raise
    a KeyboardInterrupt before the next instruction (so, it won't really interrupt I/O or
    sleep operations).

    :return callable:
        Returns a callback that will interrupt the current thread (this may be called
        from an auxiliary thread).
    '''
    tid = thread_get_ident()

    if is_current_thread_main_thread():
        main_thread = threading.current_thread()

        def raise_on_this_thread():
            pydev_log.debug('Callback to interrupt main thread.')
            pydevd_utils.interrupt_main_thread(main_thread)

    else:

        # Note: this works in the sense that it can stop some cpu-intensive slow operation,
        # but we can't really interrupt the thread out of some sleep or I/O operation
        # (this will only be raised when Python is about to execute the next instruction).
        def raise_on_this_thread():
            if IS_CPYTHON:
                pydev_log.debug('Interrupt thread: %s', tid)
                ctypes.pythonapi.PyThreadState_SetAsyncExc(ctypes.c_long(tid), ctypes.py_object(KeyboardInterrupt))
            else:
                pydev_log.debug('It is only possible to interrupt non-main threads in CPython.')

    return raise_on_this_thread


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_trace_api.py <==
def add_line_breakpoint(plugin, pydb, type, canonical_normalized_filename, breakpoint_id, line, condition, expression, func_name, hit_condition=None, is_logpoint=False, add_breakpoint_result=None, on_changed_breakpoint_state=None):
    return None


def after_breakpoints_consolidated(py_db, canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints):
    return None


def add_exception_breakpoint(plugin, pydb, type, exception):
    return False


def remove_exception_breakpoint(plugin, pydb, type, exception):
    return False


def remove_all_exception_breakpoints(plugin, pydb):
    return False


def get_breakpoints(plugin, pydb):
    return None


def can_skip(plugin, pydb, frame):
    return True


def has_exception_breaks(plugin):
    return False


def has_line_breaks(plugin):
    return False


def cmd_step_into(plugin, pydb, frame, event, args, stop_info, stop):
    return False


def cmd_step_over(plugin, pydb, frame, event, args, stop_info, stop):
    return False


def stop(plugin, pydb, frame, event, args, stop_info, arg, step_cmd):
    return False


def get_breakpoint(plugin, pydb, pydb_frame, frame, event, args):
    return None


def suspend(plugin, pydb, thread, frame):
    return None


def exception_break(plugin, pydb, pydb_frame, frame, args, arg):
    return None


def change_variable(plugin, frame, attr, expression):
    return False


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_trace_dispatch.py <==
# Defines which version of the trace_dispatch we'll use.
# Should give warning only here if cython is not available but supported.

import os
from _pydevd_bundle.pydevd_constants import USE_CYTHON_FLAG, ENV_TRUE_LOWER_VALUES, \
    ENV_FALSE_LOWER_VALUES
from _pydev_bundle import pydev_log

dirname = os.path.dirname(os.path.dirname(__file__))
USING_CYTHON = False


def delete_old_compiled_extensions():
    import _pydevd_bundle
    cython_extensions_dir = os.path.dirname(os.path.dirname(_pydevd_bundle.__file__))
    _pydevd_bundle_ext_dir = os.path.dirname(_pydevd_bundle.__file__)
    _pydevd_frame_eval_ext_dir = os.path.join(cython_extensions_dir, '_pydevd_frame_eval_ext')
    try:
        import shutil
        for file in os.listdir(_pydevd_bundle_ext_dir):
            if file.startswith("pydevd") and file.endswith(".so"):
                os.remove(os.path.join(_pydevd_bundle_ext_dir, file))
        for file in os.listdir(_pydevd_frame_eval_ext_dir):
            if file.startswith("pydevd") and file.endswith(".so"):
                os.remove(os.path.join(_pydevd_frame_eval_ext_dir, file))
        build_dir = os.path.join(cython_extensions_dir, "build")
        if os.path.exists(build_dir):
            shutil.rmtree(os.path.join(cython_extensions_dir, "build"))
    except OSError:
        pydev_log.error_once("warning: failed to delete old cython speedups. Please delete all *.so files from the directories "
                       "\"%s\" and \"%s\"" % (_pydevd_bundle_ext_dir, _pydevd_frame_eval_ext_dir))


if USE_CYTHON_FLAG in ENV_TRUE_LOWER_VALUES:
    # We must import the cython version if forcing cython
    from _pydevd_bundle.pydevd_cython_wrapper import trace_dispatch, global_cache_skips, global_cache_frame_skips, fix_top_level_trace_and_get_trace_func
    USING_CYTHON = True

elif USE_CYTHON_FLAG in ENV_FALSE_LOWER_VALUES:
    # Use the regular version if not forcing cython
    from _pydevd_bundle.pydevd_trace_dispatch_regular import trace_dispatch, global_cache_skips, global_cache_frame_skips, fix_top_level_trace_and_get_trace_func  # @UnusedImport

else:
    # Regular: use fallback if not found and give message to user
    try:
        from _pydevd_bundle.pydevd_cython_wrapper import trace_dispatch, global_cache_skips, global_cache_frame_skips, fix_top_level_trace_and_get_trace_func

        # This version number is always available
        from _pydevd_bundle.pydevd_additional_thread_info_regular import version as regular_version
        # This version number from the already compiled cython extension
        from _pydevd_bundle.pydevd_cython_wrapper import version as cython_version
        if cython_version != regular_version:
            # delete_old_compiled_extensions() -- would be ok in dev mode but we don't want to erase
            # files from other python versions on release, so, just raise import error here.
            raise ImportError('Cython version of speedups does not match.')
        else:
            USING_CYTHON = True

    except ImportError:
        from _pydevd_bundle.pydevd_trace_dispatch_regular import trace_dispatch, global_cache_skips, global_cache_frame_skips, fix_top_level_trace_and_get_trace_func  # @UnusedImport
        pydev_log.show_compile_cython_command_line()



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_trace_dispatch_regular.py <==
from _pydev_bundle.pydev_is_thread_alive import is_thread_alive
from _pydev_bundle.pydev_log import exception as pydev_log_exception
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_constants import (get_current_thread_id, NO_FTRACE,
    USE_CUSTOM_SYS_CURRENT_FRAMES_MAP, ForkSafeLock)
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER

# IFDEF CYTHON
# from cpython.object cimport PyObject
# from cpython.ref cimport Py_INCREF, Py_XDECREF
# ELSE
from _pydevd_bundle.pydevd_frame import PyDBFrame, is_unhandled_exception
# ENDIF

# IFDEF CYTHON
# cdef dict _global_notify_skipped_step_in
# cython_inline_constant: CMD_STEP_INTO = 107
# cython_inline_constant: CMD_STEP_INTO_MY_CODE = 144
# cython_inline_constant: CMD_STEP_RETURN = 109
# cython_inline_constant: CMD_STEP_RETURN_MY_CODE = 160
# ELSE
# Note: those are now inlined on cython.
CMD_STEP_INTO = 107
CMD_STEP_INTO_MY_CODE = 144
CMD_STEP_RETURN = 109
CMD_STEP_RETURN_MY_CODE = 160
# ENDIF

# Cache where we should keep that we completely skipped entering some context.
# It needs to be invalidated when:
# - Breakpoints are changed
# It can be used when running regularly (without step over/step in/step return)
global_cache_skips = {}
global_cache_frame_skips = {}

_global_notify_skipped_step_in = False
_global_notify_skipped_step_in_lock = ForkSafeLock()


def notify_skipped_step_in_because_of_filters(py_db, frame):
    global _global_notify_skipped_step_in

    with _global_notify_skipped_step_in_lock:
        if _global_notify_skipped_step_in:
            # Check with lock in place (callers should actually have checked
            # before without the lock in place due to performance).
            return
        _global_notify_skipped_step_in = True
        py_db.notify_skipped_step_in_because_of_filters(frame)

# IFDEF CYTHON
# cdef class SafeCallWrapper:
#     cdef method_object
#     def __init__(self, method_object):
#         self.method_object = method_object
#     def  __call__(self, *args):
#         #Cannot use 'self' once inside the delegate call since we are borrowing the self reference f_trace field
#         #in the frame, and that reference might get destroyed by set trace on frame and parents
#         cdef PyObject* method_obj = <PyObject*> self.method_object
#         Py_INCREF(<object>method_obj)
#         ret = (<object>method_obj)(*args)
#         Py_XDECREF (method_obj)
#         return SafeCallWrapper(ret) if ret is not None else None
#     def  get_method_object(self):
#         return self.method_object
# ELSE
# ENDIF


def fix_top_level_trace_and_get_trace_func(py_db, frame):
    # IFDEF CYTHON
    # cdef str filename;
    # cdef str name;
    # cdef tuple args;
    # ENDIF

    # Note: this is always the first entry-point in the tracing for any thread.
    # After entering here we'll set a new tracing function for this thread
    # where more information is cached (and will also setup the tracing for
    # frames where we should deal with unhandled exceptions).
    thread = None
    # Cache the frame which should be traced to deal with unhandled exceptions.
    # (i.e.: thread entry-points).

    f_unhandled = frame
    # print('called at', f_unhandled.f_code.co_name, f_unhandled.f_code.co_filename, f_unhandled.f_code.co_firstlineno)
    force_only_unhandled_tracer = False
    while f_unhandled is not None:
        # name = splitext(basename(f_unhandled.f_code.co_filename))[0]

        name = f_unhandled.f_code.co_filename
        # basename
        i = name.rfind('/')
        j = name.rfind('\\')
        if j > i:
            i = j
        if i >= 0:
            name = name[i + 1:]
        # remove ext
        i = name.rfind('.')
        if i >= 0:
            name = name[:i]

        if name == 'threading':
            if f_unhandled.f_code.co_name in ('__bootstrap', '_bootstrap'):
                # We need __bootstrap_inner, not __bootstrap.
                return None, False

            elif f_unhandled.f_code.co_name in ('__bootstrap_inner', '_bootstrap_inner'):
                # Note: be careful not to use threading.currentThread to avoid creating a dummy thread.
                t = f_unhandled.f_locals.get('self')
                force_only_unhandled_tracer = True
                if t is not None and isinstance(t, threading.Thread):
                    thread = t
                    break

        elif name == 'pydev_monkey':
            if f_unhandled.f_code.co_name == '__call__':
                force_only_unhandled_tracer = True
                break

        elif name == 'pydevd':
            if f_unhandled.f_code.co_name in ('run', 'main'):
                # We need to get to _exec
                return None, False

            if f_unhandled.f_code.co_name == '_exec':
                force_only_unhandled_tracer = True
                break

        elif name == 'pydevd_tracing':
            return None, False

        elif f_unhandled.f_back is None:
            break

        f_unhandled = f_unhandled.f_back

    if thread is None:
        # Important: don't call threadingCurrentThread if we're in the threading module
        # to avoid creating dummy threads.
        if py_db.threading_get_ident is not None:
            thread = py_db.threading_active.get(py_db.threading_get_ident())
            if thread is None:
                return None, False
        else:
            # Jython does not have threading.get_ident().
            thread = py_db.threading_current_thread()

    if getattr(thread, 'pydev_do_not_trace', None):
        py_db.disable_tracing()
        return None, False

    try:
        additional_info = thread.additional_info
        if additional_info is None:
            raise AttributeError()
    except:
        additional_info = py_db.set_additional_thread_info(thread)

    # print('enter thread tracer', thread, get_current_thread_id(thread))
    args = (py_db, thread, additional_info, global_cache_skips, global_cache_frame_skips)

    if f_unhandled is not None:
        if f_unhandled.f_back is None and not force_only_unhandled_tracer:
            # Happens when we attach to a running program (cannot reuse instance because it's mutable).
            top_level_thread_tracer = TopLevelThreadTracerNoBackFrame(ThreadTracer(args), args)
            additional_info.top_level_thread_tracer_no_back_frames.append(top_level_thread_tracer)  # Hack for cython to keep it alive while the thread is alive (just the method in the SetTrace is not enough).
        else:
            top_level_thread_tracer = additional_info.top_level_thread_tracer_unhandled
            if top_level_thread_tracer is None:
                # Stop in some internal place to report about unhandled exceptions
                top_level_thread_tracer = TopLevelThreadTracerOnlyUnhandledExceptions(args)
                additional_info.top_level_thread_tracer_unhandled = top_level_thread_tracer  # Hack for cython to keep it alive while the thread is alive (just the method in the SetTrace is not enough).

        # print(' --> found to trace unhandled', f_unhandled.f_code.co_name, f_unhandled.f_code.co_filename, f_unhandled.f_code.co_firstlineno)
        f_trace = top_level_thread_tracer.get_trace_dispatch_func()
        # IFDEF CYTHON
        # f_trace = SafeCallWrapper(f_trace)
        # ENDIF
        f_unhandled.f_trace = f_trace

        if frame is f_unhandled:
            return f_trace, False

    thread_tracer = additional_info.thread_tracer
    if thread_tracer is None or thread_tracer._args[0] is not py_db:
        thread_tracer = ThreadTracer(args)
        additional_info.thread_tracer = thread_tracer

# IFDEF CYTHON
#     return SafeCallWrapper(thread_tracer), True
# ELSE
    return thread_tracer, True
# ENDIF


def trace_dispatch(py_db, frame, event, arg):
    thread_trace_func, apply_to_settrace = py_db.fix_top_level_trace_and_get_trace_func(py_db, frame)
    if thread_trace_func is None:
        return None if event == 'call' else NO_FTRACE
    if apply_to_settrace:
        py_db.enable_tracing(thread_trace_func)
    return thread_trace_func(frame, event, arg)


# IFDEF CYTHON
# cdef class TopLevelThreadTracerOnlyUnhandledExceptions:
#     cdef public tuple _args;
#     def __init__(self, tuple args):
#         self._args = args
# ELSE
class TopLevelThreadTracerOnlyUnhandledExceptions(object):

    def __init__(self, args):
        self._args = args
# ENDIF

    def trace_unhandled_exceptions(self, frame, event, arg):
        # Note that we ignore the frame as this tracing method should only be put in topmost frames already.
        # print('trace_unhandled_exceptions', event, frame.f_code.co_name, frame.f_code.co_filename, frame.f_code.co_firstlineno)
        if event == 'exception' and arg is not None:
            py_db, t, additional_info = self._args[0:3]
            if arg is not None:
                if not additional_info.suspended_at_unhandled:
                    additional_info.suspended_at_unhandled = True

                    py_db.stop_on_unhandled_exception(py_db, t, additional_info, arg)

        # No need to reset frame.f_trace to keep the same trace function.
        return self.trace_unhandled_exceptions

    def get_trace_dispatch_func(self):
        return self.trace_unhandled_exceptions


# IFDEF CYTHON
# cdef class TopLevelThreadTracerNoBackFrame:
#
#     cdef public object _frame_trace_dispatch;
#     cdef public tuple _args;
#     cdef public object try_except_infos;
#     cdef public object _last_exc_arg;
#     cdef public set _raise_lines;
#     cdef public int _last_raise_line;
#
#     def __init__(self, frame_trace_dispatch, tuple args):
#         self._frame_trace_dispatch = frame_trace_dispatch
#         self._args = args
#         self.try_except_infos = None
#         self._last_exc_arg = None
#         self._raise_lines = set()
#         self._last_raise_line = -1
# ELSE
class TopLevelThreadTracerNoBackFrame(object):
    '''
    This tracer is pretty special in that it's dealing with a frame without f_back (i.e.: top frame
    on remote attach or QThread).

    This means that we have to carefully inspect exceptions to discover whether the exception will
    be unhandled or not (if we're dealing with an unhandled exception we need to stop as unhandled,
    otherwise we need to use the regular tracer -- unfortunately the debugger has little info to
    work with in the tracing -- see: https://bugs.python.org/issue34099, so, we inspect bytecode to
    determine if some exception will be traced or not... note that if this is not available -- such
    as on Jython -- we consider any top-level exception to be unnhandled).
    '''

    def __init__(self, frame_trace_dispatch, args):
        self._frame_trace_dispatch = frame_trace_dispatch
        self._args = args
        self.try_except_infos = None
        self._last_exc_arg = None
        self._raise_lines = set()
        self._last_raise_line = -1
# ENDIF

    def trace_dispatch_and_unhandled_exceptions(self, frame, event, arg):
        # DEBUG = 'code_to_debug' in frame.f_code.co_filename
        # if DEBUG: print('trace_dispatch_and_unhandled_exceptions: %s %s %s %s %s %s' % (event, frame.f_code.co_name, frame.f_code.co_filename, frame.f_code.co_firstlineno, self._frame_trace_dispatch, frame.f_lineno))
        frame_trace_dispatch = self._frame_trace_dispatch
        if frame_trace_dispatch is not None:
            self._frame_trace_dispatch = frame_trace_dispatch(frame, event, arg)

        if event == 'exception':
            self._last_exc_arg = arg
            self._raise_lines.add(frame.f_lineno)
            self._last_raise_line = frame.f_lineno

        elif event == 'return' and self._last_exc_arg is not None:
            # For unhandled exceptions we actually track the return when at the topmost level.
            try:
                py_db, t, additional_info = self._args[0:3]
                if not additional_info.suspended_at_unhandled:  # Note: only check it here, don't set.
                    if is_unhandled_exception(self, py_db, frame, self._last_raise_line, self._raise_lines):
                        py_db.stop_on_unhandled_exception(py_db, t, additional_info, self._last_exc_arg)
            finally:
                # Remove reference to exception after handling it.
                self._last_exc_arg = None

        ret = self.trace_dispatch_and_unhandled_exceptions

        # Need to reset (the call to _frame_trace_dispatch may have changed it).
        # IFDEF CYTHON
        # frame.f_trace = SafeCallWrapper(ret)
        # ELSE
        frame.f_trace = ret
        # ENDIF
        return ret

    def get_trace_dispatch_func(self):
        return self.trace_dispatch_and_unhandled_exceptions


# IFDEF CYTHON
# cdef class ThreadTracer:
#     cdef public tuple _args;
#     def __init__(self, tuple args):
#         self._args = args
# ELSE
class ThreadTracer(object):

    def __init__(self, args):
        self._args = args
# ENDIF

    def __call__(self, frame, event, arg):
        ''' This is the callback used when we enter some context in the debugger.

        We also decorate the thread we are in with info about the debugging.
        The attributes added are:
            pydev_state
            pydev_step_stop
            pydev_step_cmd
            pydev_notify_kill

        :param PyDB py_db:
            This is the global debugger (this method should actually be added as a method to it).
        '''
        # IFDEF CYTHON
        # cdef str filename;
        # cdef str base;
        # cdef int pydev_step_cmd;
        # cdef object frame_cache_key;
        # cdef dict cache_skips;
        # cdef bint is_stepping;
        # cdef tuple abs_path_canonical_path_and_base;
        # cdef PyDBAdditionalThreadInfo additional_info;
        # ENDIF

        # DEBUG = 'code_to_debug' in frame.f_code.co_filename
        # if DEBUG: print('ENTER: trace_dispatch: %s %s %s %s' % (frame.f_code.co_filename, frame.f_lineno, event, frame.f_code.co_name))
        py_db, t, additional_info, cache_skips, frame_skips_cache = self._args
        if additional_info.is_tracing:
            return None if event == 'call' else NO_FTRACE  # we don't wan't to trace code invoked from pydevd_frame.trace_dispatch

        additional_info.is_tracing += 1
        try:
            pydev_step_cmd = additional_info.pydev_step_cmd
            is_stepping = pydev_step_cmd != -1
            if py_db.pydb_disposed:
                return None if event == 'call' else NO_FTRACE

            # if thread is not alive, cancel trace_dispatch processing
            if not is_thread_alive(t):
                py_db.notify_thread_not_alive(get_current_thread_id(t))
                return None if event == 'call' else NO_FTRACE

            # Note: it's important that the context name is also given because we may hit something once
            # in the global context and another in the local context.
            frame_cache_key = frame.f_code
            if frame_cache_key in cache_skips:
                if not is_stepping:
                    # if DEBUG: print('skipped: trace_dispatch (cache hit)', frame_cache_key, frame.f_lineno, event, frame.f_code.co_name)
                    return None if event == 'call' else NO_FTRACE
                else:
                    # When stepping we can't take into account caching based on the breakpoints (only global filtering).
                    if cache_skips.get(frame_cache_key) == 1:

                        if additional_info.pydev_original_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE) and not _global_notify_skipped_step_in:
                            notify_skipped_step_in_because_of_filters(py_db, frame)

                        back_frame = frame.f_back
                        if back_frame is not None and pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_RETURN, CMD_STEP_RETURN_MY_CODE):
                            back_frame_cache_key = back_frame.f_code
                            if cache_skips.get(back_frame_cache_key) == 1:
                                # if DEBUG: print('skipped: trace_dispatch (cache hit: 1)', frame_cache_key, frame.f_lineno, event, frame.f_code.co_name)
                                return None if event == 'call' else NO_FTRACE
                        else:
                            # if DEBUG: print('skipped: trace_dispatch (cache hit: 2)', frame_cache_key, frame.f_lineno, event, frame.f_code.co_name)
                            return None if event == 'call' else NO_FTRACE

            try:
                # Make fast path faster!
                abs_path_canonical_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename]
            except:
                abs_path_canonical_path_and_base = get_abs_path_real_path_and_base_from_frame(frame)

            file_type = py_db.get_file_type(frame, abs_path_canonical_path_and_base)  # we don't want to debug threading or anything related to pydevd

            if file_type is not None:
                if file_type == 1:  # inlining LIB_FILE = 1
                    if not py_db.in_project_scope(frame, abs_path_canonical_path_and_base[0]):
                        # if DEBUG: print('skipped: trace_dispatch (not in scope)', abs_path_canonical_path_and_base[2], frame.f_lineno, event, frame.f_code.co_name, file_type)
                        cache_skips[frame_cache_key] = 1
                        return None if event == 'call' else NO_FTRACE
                else:
                    # if DEBUG: print('skipped: trace_dispatch', abs_path_canonical_path_and_base[2], frame.f_lineno, event, frame.f_code.co_name, file_type)
                    cache_skips[frame_cache_key] = 1
                    return None if event == 'call' else NO_FTRACE

            if py_db.is_files_filter_enabled:
                if py_db.apply_files_filter(frame, abs_path_canonical_path_and_base[0], False):
                    cache_skips[frame_cache_key] = 1

                    if is_stepping and additional_info.pydev_original_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE) and not _global_notify_skipped_step_in:
                        notify_skipped_step_in_because_of_filters(py_db, frame)

                    # A little gotcha, sometimes when we're stepping in we have to stop in a
                    # return event showing the back frame as the current frame, so, we need
                    # to check not only the current frame but the back frame too.
                    back_frame = frame.f_back
                    if back_frame is not None and pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_RETURN, CMD_STEP_RETURN_MY_CODE):
                        if py_db.apply_files_filter(back_frame, back_frame.f_code.co_filename, False):
                            back_frame_cache_key = back_frame.f_code
                            cache_skips[back_frame_cache_key] = 1
                            # if DEBUG: print('skipped: trace_dispatch (filtered out: 1)', frame_cache_key, frame.f_lineno, event, frame.f_code.co_name)
                            return None if event == 'call' else NO_FTRACE
                    else:
                        # if DEBUG: print('skipped: trace_dispatch (filtered out: 2)', frame_cache_key, frame.f_lineno, event, frame.f_code.co_name)
                        return None if event == 'call' else NO_FTRACE

            # if DEBUG: print('trace_dispatch', filename, frame.f_lineno, event, frame.f_code.co_name, file_type)

            # Just create PyDBFrame directly (removed support for Python versions < 2.5, which required keeping a weak
            # reference to the frame).
            ret = PyDBFrame(
                (
                    py_db, abs_path_canonical_path_and_base, additional_info, t, frame_skips_cache, frame_cache_key,
                )
            ).trace_dispatch(frame, event, arg)
            if ret is None:
                # 1 means skipped because of filters.
                # 2 means skipped because no breakpoints were hit.
                cache_skips[frame_cache_key] = 2
                return None if event == 'call' else NO_FTRACE

            # IFDEF CYTHON
            # frame.f_trace = SafeCallWrapper(ret)  # Make sure we keep the returned tracer.
            # ELSE
            frame.f_trace = ret  # Make sure we keep the returned tracer.
            # ENDIF
            return ret

        except SystemExit:
            return None if event == 'call' else NO_FTRACE

        except Exception:
            if py_db.pydb_disposed:
                return None if event == 'call' else NO_FTRACE  # Don't log errors when we're shutting down.
            # Log it
            try:
                if pydev_log_exception is not None:
                    # This can actually happen during the interpreter shutdown in Python 2.7
                    pydev_log_exception()
            except:
                # Error logging? We're really in the interpreter shutdown...
                # (https://github.com/fabioz/PyDev.Debugger/issues/8)
                pass
            return None if event == 'call' else NO_FTRACE
        finally:
            additional_info.is_tracing -= 1


if USE_CUSTOM_SYS_CURRENT_FRAMES_MAP:
    # This is far from ideal, as we'll leak frames (we'll always have the last created frame, not really
    # the last topmost frame saved -- this should be Ok for our usage, but it may leak frames and things
    # may live longer... as IronPython is garbage-collected, things should live longer anyways, so, it
    # shouldn't be an issue as big as it's in CPython -- it may still be annoying, but this should
    # be a reasonable workaround until IronPython itself is able to provide that functionality).
    #
    # See: https://github.com/IronLanguages/main/issues/1630
    from _pydevd_bundle.pydevd_constants import constructed_tid_to_last_frame

    _original_call = ThreadTracer.__call__

    def __call__(self, frame, event, arg):
        constructed_tid_to_last_frame[self._args[1].ident] = frame
        return _original_call(self, frame, event, arg)

    ThreadTracer.__call__ = __call__


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_traceproperty.py <==
'''For debug purpose we are replacing actual builtin property by the debug property
'''
from _pydevd_bundle.pydevd_comm import get_global_debugger
from _pydev_bundle import pydev_log


#=======================================================================================================================
# replace_builtin_property
#=======================================================================================================================
def replace_builtin_property(new_property=None):
    if new_property is None:
        new_property = DebugProperty
    original = property
    try:
        import builtins
        builtins.__dict__['property'] = new_property
    except:
        pydev_log.exception()  # @Reimport
    return original


#=======================================================================================================================
# DebugProperty
#=======================================================================================================================
class DebugProperty(object):
    """A custom property which allows python property to get
    controlled by the debugger and selectively disable/re-enable
    the tracing.
    """

    def __init__(self, fget=None, fset=None, fdel=None, doc=None):
        self.fget = fget
        self.fset = fset
        self.fdel = fdel
        self.__doc__ = doc

    def __get__(self, obj, objtype=None):
        if obj is None:
            return self
        global_debugger = get_global_debugger()
        try:
            if global_debugger is not None and global_debugger.disable_property_getter_trace:
                global_debugger.disable_tracing()
            if self.fget is None:
                raise AttributeError("unreadable attribute")
            return self.fget(obj)
        finally:
            if global_debugger is not None:
                global_debugger.enable_tracing()

    def __set__(self, obj, value):
        global_debugger = get_global_debugger()
        try:
            if global_debugger is not None and global_debugger.disable_property_setter_trace:
                global_debugger.disable_tracing()
            if self.fset is None:
                raise AttributeError("can't set attribute")
            self.fset(obj, value)
        finally:
            if global_debugger is not None:
                global_debugger.enable_tracing()

    def __delete__(self, obj):
        global_debugger = get_global_debugger()
        try:
            if global_debugger is not None and global_debugger.disable_property_deleter_trace:
                global_debugger.disable_tracing()
            if self.fdel is None:
                raise AttributeError("can't delete attribute")
            self.fdel(obj)
        finally:
            if global_debugger is not None:
                global_debugger.enable_tracing()

    def getter(self, fget):
        """Overriding getter decorator for the property
        """
        self.fget = fget
        return self

    def setter(self, fset):
        """Overriding setter decorator for the property
        """
        self.fset = fset
        return self

    def deleter(self, fdel):
        """Overriding deleter decorator for the property
        """
        self.fdel = fdel
        return self



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_utils.py <==
from __future__ import nested_scopes
import traceback
import warnings
from _pydev_bundle import pydev_log
from _pydev_bundle._pydev_saved_modules import thread, threading
from _pydev_bundle import _pydev_saved_modules
import signal
import os
import ctypes
from importlib import import_module
from importlib.util import module_from_spec, spec_from_file_location
from urllib.parse import quote  # @UnresolvedImport
import time
import inspect
import sys
from _pydevd_bundle.pydevd_constants import USE_CUSTOM_SYS_CURRENT_FRAMES, IS_PYPY, SUPPORT_GEVENT, \
    GEVENT_SUPPORT_NOT_SET_MSG, GENERATED_LEN_ATTR_NAME, PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT, \
    get_global_debugger


def save_main_module(file, module_name):
    # patch provided by: Scott Schlesier - when script is run, it does not
    # use globals from pydevd:
    # This will prevent the pydevd script from contaminating the namespace for the script to be debugged
    # pretend pydevd is not the main module, and
    # convince the file to be debugged that it was loaded as main
    m = sys.modules[module_name] = sys.modules['__main__']
    m.__name__ = module_name
    loader = m.__loader__ if hasattr(m, '__loader__') else None
    spec = spec_from_file_location('__main__', file, loader=loader)
    m = module_from_spec(spec)
    sys.modules['__main__'] = m
    return m


def is_current_thread_main_thread():
    if hasattr(threading, 'main_thread'):
        return threading.current_thread() is threading.main_thread()
    else:
        return isinstance(threading.current_thread(), threading._MainThread)


def get_main_thread():
    if hasattr(threading, 'main_thread'):
        return threading.main_thread()
    else:
        for t in threading.enumerate():
            if isinstance(t, threading._MainThread):
                return t
    return None


def to_number(x):
    if is_string(x):
        try:
            n = float(x)
            return n
        except ValueError:
            pass

        l = x.find('(')
        if l != -1:
            y = x[0:l - 1]
            # print y
            try:
                n = float(y)
                return n
            except ValueError:
                pass
    return None


def compare_object_attrs_key(x):
    if GENERATED_LEN_ATTR_NAME == x:
        as_number = to_number(x)
        if as_number is None:
            as_number = 99999999
        # len() should appear after other attributes in a list.
        return (1, as_number)
    else:
        return (-1, to_string(x))


def is_string(x):
    return isinstance(x, str)


def to_string(x):
    if isinstance(x, str):
        return x
    else:
        return str(x)


def print_exc():
    if traceback:
        traceback.print_exc()


def quote_smart(s, safe='/'):
    return quote(s, safe)


def get_clsname_for_code(code, frame):
    clsname = None
    if len(code.co_varnames) > 0:
        # We are checking the first argument of the function
        # (`self` or `cls` for methods).
        first_arg_name = code.co_varnames[0]
        if first_arg_name in frame.f_locals:
            first_arg_obj = frame.f_locals[first_arg_name]
            if inspect.isclass(first_arg_obj):  # class method
                first_arg_class = first_arg_obj
            else:  # instance method
                if hasattr(first_arg_obj, "__class__"):
                    first_arg_class = first_arg_obj.__class__
                else:  # old style class, fall back on type
                    first_arg_class = type(first_arg_obj)
            func_name = code.co_name
            if hasattr(first_arg_class, func_name):
                method = getattr(first_arg_class, func_name)
                func_code = None
                if hasattr(method, 'func_code'):  # Python2
                    func_code = method.func_code
                elif hasattr(method, '__code__'):  # Python3
                    func_code = method.__code__
                if func_code and func_code == code:
                    clsname = first_arg_class.__name__

    return clsname


def get_non_pydevd_threads():
    threads = threading.enumerate()
    return [t for t in threads if t and not getattr(t, 'is_pydev_daemon_thread', False)]


if USE_CUSTOM_SYS_CURRENT_FRAMES and IS_PYPY:
    # On PyPy we can use its fake_frames to get the traceback
    # (instead of the actual real frames that need the tracing to be correct).
    _tid_to_frame_for_dump_threads = sys._current_frames
else:
    from _pydevd_bundle.pydevd_constants import _current_frames as _tid_to_frame_for_dump_threads


def dump_threads(stream=None, show_pydevd_threads=True):
    '''
    Helper to dump thread info.
    '''
    if stream is None:
        stream = sys.stderr
    thread_id_to_name_and_is_pydevd_thread = {}
    try:
        threading_enumerate = _pydev_saved_modules.pydevd_saved_threading_enumerate
        if threading_enumerate is None:
            threading_enumerate = threading.enumerate

        for t in threading_enumerate():
            is_pydevd_thread = getattr(t, 'is_pydev_daemon_thread', False)
            thread_id_to_name_and_is_pydevd_thread[t.ident] = (
                '%s  (daemon: %s, pydevd thread: %s)' % (t.name, t.daemon, is_pydevd_thread),
                is_pydevd_thread
            )
    except:
        pass

    stream.write('===============================================================================\n')
    stream.write('Threads running\n')
    stream.write('================================= Thread Dump =================================\n')
    stream.flush()

    for thread_id, frame in _tid_to_frame_for_dump_threads().items():
        name, is_pydevd_thread = thread_id_to_name_and_is_pydevd_thread.get(thread_id, (thread_id, False))
        if not show_pydevd_threads and is_pydevd_thread:
            continue

        stream.write('\n-------------------------------------------------------------------------------\n')
        stream.write(" Thread %s" % (name,))
        stream.write('\n\n')

        for i, (filename, lineno, name, line) in enumerate(traceback.extract_stack(frame)):

            stream.write(' File "%s", line %d, in %s\n' % (filename, lineno, name))
            if line:
                stream.write("   %s\n" % (line.strip()))

            if i == 0 and 'self' in frame.f_locals:
                stream.write('   self: ')
                try:
                    stream.write(str(frame.f_locals['self']))
                except:
                    stream.write('Unable to get str of: %s' % (type(frame.f_locals['self']),))
                stream.write('\n')
        stream.flush()

    stream.write('\n=============================== END Thread Dump ===============================')
    stream.flush()


def _extract_variable_nested_braces(char_iter):
    expression = []
    level = 0
    for c in char_iter:
        if c == '{':
            level += 1
        if c == '}':
            level -= 1
        if level == -1:
            return ''.join(expression).strip()
        expression.append(c)
    raise SyntaxError('Unbalanced braces in expression.')


def _extract_expression_list(log_message):
    # Note: not using re because of nested braces.
    expression = []
    expression_vars = []
    char_iter = iter(log_message)
    for c in char_iter:
        if c == '{':
            expression_var = _extract_variable_nested_braces(char_iter)
            if expression_var:
                expression.append('%s')
                expression_vars.append(expression_var)
        else:
            expression.append(c)

    expression = ''.join(expression)
    return expression, expression_vars


def convert_dap_log_message_to_expression(log_message):
    try:
        expression, expression_vars = _extract_expression_list(log_message)
    except SyntaxError:
        return repr('Unbalanced braces in: %s' % (log_message))
    if not expression_vars:
        return repr(expression)
    # Note: use '%' to be compatible with Python 2.6.
    return repr(expression) + ' % (' + ', '.join(str(x) for x in expression_vars) + ',)'


def notify_about_gevent_if_needed(stream=None):
    '''
    When debugging with gevent check that the gevent flag is used if the user uses the gevent
    monkey-patching.

    :return bool:
        Returns True if a message had to be shown to the user and False otherwise.
    '''
    stream = stream if stream is not None else sys.stderr
    if not SUPPORT_GEVENT:
        gevent_monkey = sys.modules.get('gevent.monkey')
        if gevent_monkey is not None:
            try:
                saved = gevent_monkey.saved
            except AttributeError:
                pydev_log.exception_once('Error checking for gevent monkey-patching.')
                return False

            if saved:
                # Note: print to stderr as it may deadlock the debugger.
                sys.stderr.write('%s\n' % (GEVENT_SUPPORT_NOT_SET_MSG,))
                return True

    return False


def hasattr_checked(obj, name):
    try:
        getattr(obj, name)
    except:
        # i.e.: Handle any exception, not only AttributeError.
        return False
    else:
        return True


def getattr_checked(obj, name):
    try:
        return getattr(obj, name)
    except:
        # i.e.: Handle any exception, not only AttributeError.
        return None


def dir_checked(obj):
    try:
        return dir(obj)
    except:
        return []


def isinstance_checked(obj, cls):
    try:
        return isinstance(obj, cls)
    except:
        return False


class ScopeRequest(object):

    __slots__ = ['variable_reference', 'scope']

    def __init__(self, variable_reference, scope):
        assert scope in ('globals', 'locals')
        self.variable_reference = variable_reference
        self.scope = scope

    def __eq__(self, o):
        if isinstance(o, ScopeRequest):
            return self.variable_reference == o.variable_reference and self.scope == o.scope

        return False

    def __ne__(self, o):
        return not self == o

    def __hash__(self):
        return hash((self.variable_reference, self.scope))


class DAPGrouper(object):
    '''
    Note: this is a helper class to group variables on the debug adapter protocol (DAP). For
    the xml protocol the type is just added to each variable and the UI can group/hide it as needed.
    '''

    SCOPE_SPECIAL_VARS = 'special variables'
    SCOPE_PROTECTED_VARS = 'protected variables'
    SCOPE_FUNCTION_VARS = 'function variables'
    SCOPE_CLASS_VARS = 'class variables'

    SCOPES_SORTED = [
        SCOPE_SPECIAL_VARS,
        SCOPE_PROTECTED_VARS,
        SCOPE_FUNCTION_VARS,
        SCOPE_CLASS_VARS,
    ]

    __slots__ = ['variable_reference', 'scope', 'contents_debug_adapter_protocol']

    def __init__(self, scope):
        self.variable_reference = id(self)
        self.scope = scope
        self.contents_debug_adapter_protocol = []

    def get_contents_debug_adapter_protocol(self):
        return self.contents_debug_adapter_protocol[:]

    def __eq__(self, o):
        if isinstance(o, ScopeRequest):
            return self.variable_reference == o.variable_reference and self.scope == o.scope

        return False

    def __ne__(self, o):
        return not self == o

    def __hash__(self):
        return hash((self.variable_reference, self.scope))

    def __repr__(self):
        return ''

    def __str__(self):
        return ''


def interrupt_main_thread(main_thread=None):
    '''
    Generates a KeyboardInterrupt in the main thread by sending a Ctrl+C
    or by calling thread.interrupt_main().

    :param main_thread:
        Needed because Jython needs main_thread._thread.interrupt() to be called.

    Note: if unable to send a Ctrl+C, the KeyboardInterrupt will only be raised
    when the next Python instruction is about to be executed (so, it won't interrupt
    a sleep(1000)).
    '''
    if main_thread is None:
        main_thread = threading.main_thread()

    pydev_log.debug('Interrupt main thread.')
    called = False
    try:
        if os.name == 'posix':
            # On Linux we can't interrupt 0 as in Windows because it's
            # actually owned by a process -- on the good side, signals
            # work much better on Linux!
            os.kill(os.getpid(), signal.SIGINT)
            called = True

        elif os.name == 'nt':
            # This generates a Ctrl+C only for the current process and not
            # to the process group!
            # Note: there doesn't seem to be any public documentation for this
            # function (although it seems to be  present from Windows Server 2003 SP1 onwards
            # according to: https://www.geoffchappell.com/studies/windows/win32/kernel32/api/index.htm)
            ctypes.windll.kernel32.CtrlRoutine(0)

            # The code below is deprecated because it actually sends a Ctrl+C
            # to the process group, so, if this was a process created without
            # passing `CREATE_NEW_PROCESS_GROUP` the  signal may be sent to the
            # parent process and to sub-processes too (which is not ideal --
            # for instance, when using pytest-xdist, it'll actually stop the
            # testing, even when called in the subprocess).

            # if hasattr_checked(signal, 'CTRL_C_EVENT'):
            #     os.kill(0, signal.CTRL_C_EVENT)
            # else:
            #     # Python 2.6
            #     ctypes.windll.kernel32.GenerateConsoleCtrlEvent(0, 0)
            called = True

    except:
        # If something went wrong, fallback to interrupting when the next
        # Python instruction is being called.
        pydev_log.exception('Error interrupting main thread (using fallback).')

    if not called:
        try:
            # In this case, we don't really interrupt a sleep() nor IO operations
            # (this makes the KeyboardInterrupt be sent only when the next Python
            # instruction is about to be executed).
            if hasattr(thread, 'interrupt_main'):
                thread.interrupt_main()
            else:
                main_thread._thread.interrupt()  # Jython
        except:
            pydev_log.exception('Error on interrupt main thread fallback.')


class Timer(object):

    def __init__(self, min_diff=PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT):
        self.min_diff = min_diff
        self._curr_time = time.time()

    def print_time(self, msg='Elapsed:'):
        old = self._curr_time
        new = self._curr_time = time.time()
        diff = new - old
        if diff >= self.min_diff:
            print('%s: %.2fs' % (msg, diff))

    def _report_slow(self, compute_msg, *args):
        old = self._curr_time
        new = self._curr_time = time.time()
        diff = new - old
        if diff >= self.min_diff:
            py_db = get_global_debugger()
            if py_db is not None:
                msg = compute_msg(diff, *args)
                py_db.writer.add_command(py_db.cmd_factory.make_warning_message(msg))

    def report_if_compute_repr_attr_slow(self, attrs_tab_separated, attr_name, attr_type):
        self._report_slow(self._compute_repr_slow, attrs_tab_separated, attr_name, attr_type)

    def _compute_repr_slow(self, diff, attrs_tab_separated, attr_name, attr_type):
        try:
            attr_type = attr_type.__name__
        except:
            pass
        if attrs_tab_separated:
            return (
                'pydevd warning: Computing repr of %s.%s (%s) was slow (took %.2fs).\n'
                'Customize report timeout by setting the `PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT` environment variable to a higher timeout (default is: %ss)\n'
                ) % (
                attrs_tab_separated.replace('\t', '.'), attr_name, attr_type, diff, PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT)
        else:
            return (
                'pydevd warning: Computing repr of %s (%s) was slow (took %.2fs)\n'
                'Customize report timeout by setting the `PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT` environment variable to a higher timeout (default is: %ss)\n'
                ) % (
                attr_name, attr_type, diff, PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT)

    def report_if_getting_attr_slow(self, cls, attr_name):
        self._report_slow(self._compute_get_attr_slow, cls, attr_name)

    def _compute_get_attr_slow(self, diff, cls, attr_name):
        try:
            cls = cls.__name__
        except:
            pass
        return (
            'pydevd warning: Getting attribute %s.%s was slow (took %.2fs)\n'
            'Customize report timeout by setting the `PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT` environment variable to a higher timeout (default is: %ss)\n'
            ) % (cls, attr_name, diff, PYDEVD_WARN_SLOW_RESOLVE_TIMEOUT)


def import_attr_from_module(import_with_attr_access):
    if '.' not in import_with_attr_access:
        # We need at least one '.' (we don't support just the module import, we need the attribute access too).
        raise ImportError('Unable to import module with attr access: %s' % (import_with_attr_access,))

    module_name, attr_name = import_with_attr_access.rsplit('.', 1)

    while True:
        try:
            mod = import_module(module_name)
        except ImportError:
            if '.' not in module_name:
                raise ImportError('Unable to import module with attr access: %s' % (import_with_attr_access,))

            module_name, new_attr_part = module_name.rsplit('.', 1)
            attr_name = new_attr_part + '.' + attr_name
        else:
            # Ok, we got the base module, now, get the attribute we need.
            try:
                for attr in attr_name.split('.'):
                    mod = getattr(mod, attr)
                return mod
            except:
                raise ImportError('Unable to import module with attr access: %s' % (import_with_attr_access,))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_vars.py <==
""" pydevd_vars deals with variables:
    resolution/conversion to XML.
"""
import pickle
from _pydevd_bundle.pydevd_constants import get_frame, get_current_thread_id, \
    iter_chars, silence_warnings_decorator, get_global_debugger

from _pydevd_bundle.pydevd_xml import ExceptionOnEvaluate, get_type, var_to_xml
from _pydev_bundle import pydev_log
import functools
from _pydevd_bundle.pydevd_thread_lifecycle import resume_threads, mark_thread_suspended, suspend_all_threads
from _pydevd_bundle.pydevd_comm_constants import CMD_SET_BREAK

import sys  # @Reimport

from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle import pydevd_save_locals, pydevd_timeout, pydevd_constants
from _pydev_bundle.pydev_imports import Exec, execfile
from _pydevd_bundle.pydevd_utils import to_string
import inspect
from _pydevd_bundle.pydevd_daemon_thread import PyDBDaemonThread
from _pydevd_bundle.pydevd_save_locals import update_globals_and_locals
from functools import lru_cache

SENTINEL_VALUE = []


class VariableError(RuntimeError):
    pass


def iter_frames(frame):
    while frame is not None:
        yield frame
        frame = frame.f_back
    frame = None


def dump_frames(thread_id):
    sys.stdout.write('dumping frames\n')
    if thread_id != get_current_thread_id(threading.current_thread()):
        raise VariableError("find_frame: must execute on same thread")

    frame = get_frame()
    for frame in iter_frames(frame):
        sys.stdout.write('%s\n' % pickle.dumps(frame))


@silence_warnings_decorator
def getVariable(dbg, thread_id, frame_id, scope, locator):
    """
    returns the value of a variable

    :scope: can be BY_ID, EXPRESSION, GLOBAL, LOCAL, FRAME

    BY_ID means we'll traverse the list of all objects alive to get the object.

    :locator: after reaching the proper scope, we have to get the attributes until we find
            the proper location (i.e.: obj\tattr1\tattr2)

    :note: when BY_ID is used, the frame_id is considered the id of the object to find and
           not the frame (as we don't care about the frame in this case).
    """
    if scope == 'BY_ID':
        if thread_id != get_current_thread_id(threading.current_thread()):
            raise VariableError("getVariable: must execute on same thread")

        try:
            import gc
            objects = gc.get_objects()
        except:
            pass  # Not all python variants have it.
        else:
            frame_id = int(frame_id)
            for var in objects:
                if id(var) == frame_id:
                    if locator is not None:
                        locator_parts = locator.split('\t')
                        for k in locator_parts:
                            _type, _type_name, resolver = get_type(var)
                            var = resolver.resolve(var, k)

                    return var

        # If it didn't return previously, we coudn't find it by id (i.e.: already garbage collected).
        sys.stderr.write('Unable to find object with id: %s\n' % (frame_id,))
        return None

    frame = dbg.find_frame(thread_id, frame_id)
    if frame is None:
        return {}

    if locator is not None:
        locator_parts = locator.split('\t')
    else:
        locator_parts = []

    for attr in locator_parts:
        attr.replace("@_@TAB_CHAR@_@", '\t')

    if scope == 'EXPRESSION':
        for count in range(len(locator_parts)):
            if count == 0:
                # An Expression can be in any scope (globals/locals), therefore it needs to evaluated as an expression
                var = evaluate_expression(dbg, frame, locator_parts[count], False)
            else:
                _type, _type_name, resolver = get_type(var)
                var = resolver.resolve(var, locator_parts[count])
    else:
        if scope == "GLOBAL":
            var = frame.f_globals
            del locator_parts[0]  # globals are special, and they get a single dummy unused attribute
        else:
            # in a frame access both locals and globals as Python does
            var = {}
            var.update(frame.f_globals)
            var.update(frame.f_locals)

        for k in locator_parts:
            _type, _type_name, resolver = get_type(var)
            var = resolver.resolve(var, k)

    return var


def resolve_compound_variable_fields(dbg, thread_id, frame_id, scope, attrs):
    """
    Resolve compound variable in debugger scopes by its name and attributes

    :param thread_id: id of the variable's thread
    :param frame_id: id of the variable's frame
    :param scope: can be BY_ID, EXPRESSION, GLOBAL, LOCAL, FRAME
    :param attrs: after reaching the proper scope, we have to get the attributes until we find
            the proper location (i.e.: obj\tattr1\tattr2)
    :return: a dictionary of variables's fields
    """

    var = getVariable(dbg, thread_id, frame_id, scope, attrs)

    try:
        _type, type_name, resolver = get_type(var)
        return type_name, resolver.get_dictionary(var)
    except:
        pydev_log.exception('Error evaluating: thread_id: %s\nframe_id: %s\nscope: %s\nattrs: %s.',
            thread_id, frame_id, scope, attrs)


def resolve_var_object(var, attrs):
    """
    Resolve variable's attribute

    :param var: an object of variable
    :param attrs: a sequence of variable's attributes separated by \t (i.e.: obj\tattr1\tattr2)
    :return: a value of resolved variable's attribute
    """
    if attrs is not None:
        attr_list = attrs.split('\t')
    else:
        attr_list = []
    for k in attr_list:
        type, _type_name, resolver = get_type(var)
        var = resolver.resolve(var, k)
    return var


def resolve_compound_var_object_fields(var, attrs):
    """
    Resolve compound variable by its object and attributes

    :param var: an object of variable
    :param attrs: a sequence of variable's attributes separated by \t (i.e.: obj\tattr1\tattr2)
    :return: a dictionary of variables's fields
    """
    attr_list = attrs.split('\t')

    for k in attr_list:
        type, _type_name, resolver = get_type(var)
        var = resolver.resolve(var, k)

    try:
        type, _type_name, resolver = get_type(var)
        return resolver.get_dictionary(var)
    except:
        pydev_log.exception()


def custom_operation(dbg, thread_id, frame_id, scope, attrs, style, code_or_file, operation_fn_name):
    """
    We'll execute the code_or_file and then search in the namespace the operation_fn_name to execute with the given var.

    code_or_file: either some code (i.e.: from pprint import pprint) or a file to be executed.
    operation_fn_name: the name of the operation to execute after the exec (i.e.: pprint)
    """
    expressionValue = getVariable(dbg, thread_id, frame_id, scope, attrs)

    try:
        namespace = {'__name__': '<custom_operation>'}
        if style == "EXECFILE":
            namespace['__file__'] = code_or_file
            execfile(code_or_file, namespace, namespace)
        else:  # style == EXEC
            namespace['__file__'] = '<customOperationCode>'
            Exec(code_or_file, namespace, namespace)

        return str(namespace[operation_fn_name](expressionValue))
    except:
        pydev_log.exception()


@lru_cache(3)
def _expression_to_evaluate(expression):
    keepends = True
    lines = expression.splitlines(keepends)
    # find first non-empty line
    chars_to_strip = 0
    for line in lines:
        if line.strip():  # i.e.: check first non-empty line
            for c in iter_chars(line):
                if c.isspace():
                    chars_to_strip += 1
                else:
                    break
            break

    if chars_to_strip:
        # I.e.: check that the chars we'll remove are really only whitespaces.
        proceed = True
        new_lines = []
        for line in lines:
            if not proceed:
                break
            for c in iter_chars(line[:chars_to_strip]):
                if not c.isspace():
                    proceed = False
                    break

            new_lines.append(line[chars_to_strip:])

        if proceed:
            if isinstance(expression, bytes):
                expression = b''.join(new_lines)
            else:
                expression = u''.join(new_lines)

    return expression


def eval_in_context(expression, global_vars, local_vars, py_db=None):
    result = None
    try:
        compiled = compile_as_eval(expression)
        is_async = inspect.CO_COROUTINE & compiled.co_flags == inspect.CO_COROUTINE

        if is_async:
            if py_db is None:
                py_db = get_global_debugger()
                if py_db is None:
                    raise RuntimeError('Cannot evaluate async without py_db.')
            t = _EvalAwaitInNewEventLoop(py_db, compiled, global_vars, local_vars)
            t.start()
            t.join()

            if t.exc:
                raise t.exc[1].with_traceback(t.exc[2])
            else:
                result = t.evaluated_value
        else:
            result = eval(compiled, global_vars, local_vars)
    except (Exception, KeyboardInterrupt):
        etype, result, tb = sys.exc_info()
        result = ExceptionOnEvaluate(result, etype, tb)

        # Ok, we have the initial error message, but let's see if we're dealing with a name mangling error...
        try:
            if '.__' in expression:
                # Try to handle '__' name mangling (for simple cases such as self.__variable.__another_var).
                split = expression.split('.')
                entry = split[0]

                if local_vars is None:
                    local_vars = global_vars
                curr = local_vars[entry]  # Note: we want the KeyError if it's not there.
                for entry in split[1:]:
                    if entry.startswith('__') and not hasattr(curr, entry):
                        entry = '_%s%s' % (curr.__class__.__name__, entry)
                    curr = getattr(curr, entry)

                result = curr
        except:
            pass
    return result


def _run_with_interrupt_thread(original_func, py_db, curr_thread, frame, expression, is_exec):
    on_interrupt_threads = None
    timeout_tracker = py_db.timeout_tracker  # : :type timeout_tracker: TimeoutTracker

    interrupt_thread_timeout = pydevd_constants.PYDEVD_INTERRUPT_THREAD_TIMEOUT

    if interrupt_thread_timeout > 0:
        on_interrupt_threads = pydevd_timeout.create_interrupt_this_thread_callback()
        pydev_log.info('Doing evaluate with interrupt threads timeout: %s.', interrupt_thread_timeout)

    if on_interrupt_threads is None:
        return original_func(py_db, frame, expression, is_exec)
    else:
        with timeout_tracker.call_on_timeout(interrupt_thread_timeout, on_interrupt_threads):
            return original_func(py_db, frame, expression, is_exec)


def _run_with_unblock_threads(original_func, py_db, curr_thread, frame, expression, is_exec):
    on_timeout_unblock_threads = None
    timeout_tracker = py_db.timeout_tracker  # : :type timeout_tracker: TimeoutTracker

    if py_db.multi_threads_single_notification:
        unblock_threads_timeout = pydevd_constants.PYDEVD_UNBLOCK_THREADS_TIMEOUT
    else:
        unblock_threads_timeout = -1  # Don't use this if threads are managed individually.

    if unblock_threads_timeout >= 0:
        pydev_log.info('Doing evaluate with unblock threads timeout: %s.', unblock_threads_timeout)
        tid = get_current_thread_id(curr_thread)

        def on_timeout_unblock_threads():
            on_timeout_unblock_threads.called = True
            pydev_log.info('Resuming threads after evaluate timeout.')
            resume_threads('*', except_thread=curr_thread)
            py_db.threads_suspended_single_notification.on_thread_resume(tid, curr_thread)

        on_timeout_unblock_threads.called = False

    try:
        if on_timeout_unblock_threads is None:
            return _run_with_interrupt_thread(original_func, py_db, curr_thread, frame, expression, is_exec)
        else:
            with timeout_tracker.call_on_timeout(unblock_threads_timeout, on_timeout_unblock_threads):
                return _run_with_interrupt_thread(original_func, py_db, curr_thread, frame, expression, is_exec)

    finally:
        if on_timeout_unblock_threads is not None and on_timeout_unblock_threads.called:
            mark_thread_suspended(curr_thread, CMD_SET_BREAK)
            py_db.threads_suspended_single_notification.increment_suspend_time()
            suspend_all_threads(py_db, except_thread=curr_thread)
            py_db.threads_suspended_single_notification.on_thread_suspend(tid, curr_thread, CMD_SET_BREAK)


def _evaluate_with_timeouts(original_func):
    '''
    Provides a decorator that wraps the original evaluate to deal with slow evaluates.

    If some evaluation is too slow, we may show a message, resume threads or interrupt them
    as needed (based on the related configurations).
    '''

    @functools.wraps(original_func)
    def new_func(py_db, frame, expression, is_exec):
        if py_db is None:
            # Only for testing...
            pydev_log.critical('_evaluate_with_timeouts called without py_db!')
            return original_func(py_db, frame, expression, is_exec)
        warn_evaluation_timeout = pydevd_constants.PYDEVD_WARN_EVALUATION_TIMEOUT
        curr_thread = threading.current_thread()

        def on_warn_evaluation_timeout():
            py_db.writer.add_command(py_db.cmd_factory.make_evaluation_timeout_msg(
                py_db, expression, curr_thread))

        timeout_tracker = py_db.timeout_tracker  # : :type timeout_tracker: TimeoutTracker
        with timeout_tracker.call_on_timeout(warn_evaluation_timeout, on_warn_evaluation_timeout):
            return _run_with_unblock_threads(original_func, py_db, curr_thread, frame, expression, is_exec)

    return new_func


_ASYNC_COMPILE_FLAGS = None
try:
    from ast import PyCF_ALLOW_TOP_LEVEL_AWAIT
    _ASYNC_COMPILE_FLAGS = PyCF_ALLOW_TOP_LEVEL_AWAIT
except:
    pass


def compile_as_eval(expression):
    '''

    :param expression:
        The expression to be _compiled.

    :return: code object

    :raises Exception if the expression cannot be evaluated.
    '''
    expression_to_evaluate = _expression_to_evaluate(expression)
    if _ASYNC_COMPILE_FLAGS is not None:
        return compile(expression_to_evaluate, '<string>', 'eval', _ASYNC_COMPILE_FLAGS)
    else:
        return compile(expression_to_evaluate, '<string>', 'eval')


def _compile_as_exec(expression):
    '''

    :param expression:
        The expression to be _compiled.

    :return: code object

    :raises Exception if the expression cannot be evaluated.
    '''
    expression_to_evaluate = _expression_to_evaluate(expression)
    if _ASYNC_COMPILE_FLAGS is not None:
        return compile(expression_to_evaluate, '<string>', 'exec', _ASYNC_COMPILE_FLAGS)
    else:
        return compile(expression_to_evaluate, '<string>', 'exec')


class _EvalAwaitInNewEventLoop(PyDBDaemonThread):

    def __init__(self, py_db, compiled, updated_globals, updated_locals):
        PyDBDaemonThread.__init__(self, py_db)
        self._compiled = compiled
        self._updated_globals = updated_globals
        self._updated_locals = updated_locals

        # Output
        self.evaluated_value = None
        self.exc = None

    async def _async_func(self):
        return await eval(self._compiled, self._updated_locals, self._updated_globals)

    def _on_run(self):
        try:
            import asyncio
            loop = asyncio.new_event_loop()
            asyncio.set_event_loop(loop)
            self.evaluated_value = asyncio.run(self._async_func())
        except:
            self.exc = sys.exc_info()


@_evaluate_with_timeouts
def evaluate_expression(py_db, frame, expression, is_exec):
    '''
    :param str expression:
        The expression to be evaluated.

        Note that if the expression is indented it's automatically dedented (based on the indentation
        found on the first non-empty line).

        i.e.: something as:

        `
            def method():
                a = 1
        `

        becomes:

        `
        def method():
            a = 1
        `

        Also, it's possible to evaluate calls with a top-level await (currently this is done by
        creating a new event loop in a new thread and making the evaluate at that thread -- note
        that this is still done synchronously so the evaluation has to finish before this
        function returns).

    :param is_exec: determines if we should do an exec or an eval.
        There are some changes in this function depending on whether it's an exec or an eval.

        When it's an exec (i.e.: is_exec==True):
            This function returns None.
            Any exception that happens during the evaluation is reraised.
            If the expression could actually be evaluated, the variable is printed to the console if not None.

        When it's an eval (i.e.: is_exec==False):
            This function returns the result from the evaluation.
            If some exception happens in this case, the exception is caught and a ExceptionOnEvaluate is returned.
            Also, in this case we try to resolve name-mangling (i.e.: to be able to add a self.__my_var watch).

    :param py_db:
        The debugger. Only needed if some top-level await is detected (for creating a
        PyDBDaemonThread).
    '''
    if frame is None:
        return

    # This is very tricky. Some statements can change locals and use them in the same
    # call (see https://github.com/microsoft/debugpy/issues/815), also, if locals and globals are
    # passed separately, it's possible that one gets updated but apparently Python will still
    # try to load from the other, so, what's done is that we merge all in a single dict and
    # then go on and update the frame with the results afterwards.

    # -- see tests in test_evaluate_expression.py

    # This doesn't work because the variables aren't updated in the locals in case the
    # evaluation tries to set a variable and use it in the same expression.
    # updated_globals = frame.f_globals
    # updated_locals = frame.f_locals

    # This doesn't work because the variables aren't updated in the locals in case the
    # evaluation tries to set a variable and use it in the same expression.
    # updated_globals = {}
    # updated_globals.update(frame.f_globals)
    # updated_globals.update(frame.f_locals)
    #
    # updated_locals = frame.f_locals

    # This doesn't work either in the case where the evaluation tries to set a variable and use
    # it in the same expression (I really don't know why as it seems like this *should* work
    # in theory but doesn't in practice).
    # updated_globals = {}
    # updated_globals.update(frame.f_globals)
    #
    # updated_locals = {}
    # updated_globals.update(frame.f_locals)

    # This is the only case that worked consistently to run the tests in test_evaluate_expression.py
    # It's a bit unfortunate because although the exec works in this case, we have to manually
    # put the updates in the frame locals afterwards.
    updated_globals = {}
    updated_globals.update(frame.f_globals)
    updated_globals.update(frame.f_locals)
    if 'globals' not in updated_globals:
        # If the user explicitly uses 'globals()' then we provide the
        # frame globals (unless he has shadowed it already).
        updated_globals['globals'] = lambda: frame.f_globals

    initial_globals = updated_globals.copy()

    updated_locals = None

    try:
        expression = expression.replace('@LINE@', '\n')

        if is_exec:
            try:
                # Try to make it an eval (if it is an eval we can print it, otherwise we'll exec it and
                # it will have whatever the user actually did)
                compiled = compile_as_eval(expression)
            except Exception:
                compiled = None

            if compiled is None:
                try:
                    compiled = _compile_as_exec(expression)
                    is_async = inspect.CO_COROUTINE & compiled.co_flags == inspect.CO_COROUTINE
                    if is_async:
                        t = _EvalAwaitInNewEventLoop(py_db, compiled, updated_globals, updated_locals)
                        t.start()
                        t.join()

                        if t.exc:
                            raise t.exc[1].with_traceback(t.exc[2])
                    else:
                        Exec(compiled, updated_globals, updated_locals)
                finally:
                    # Update the globals even if it errored as it may have partially worked.
                    update_globals_and_locals(updated_globals, initial_globals, frame)
            else:
                is_async = inspect.CO_COROUTINE & compiled.co_flags == inspect.CO_COROUTINE
                if is_async:
                    t = _EvalAwaitInNewEventLoop(py_db, compiled, updated_globals, updated_locals)
                    t.start()
                    t.join()

                    if t.exc:
                        raise t.exc[1].with_traceback(t.exc[2])
                    else:
                        result = t.evaluated_value
                else:
                    result = eval(compiled, updated_globals, updated_locals)
                if result is not None:  # Only print if it's not None (as python does)
                    sys.stdout.write('%s\n' % (result,))
            return

        else:
            ret = eval_in_context(expression, updated_globals, updated_locals, py_db)
            try:
                is_exception_returned = ret.__class__ == ExceptionOnEvaluate
            except:
                pass
            else:
                if not is_exception_returned:
                    # i.e.: by using a walrus assignment (:=), expressions can change the locals,
                    # so, make sure that we save the locals back to the frame.
                    update_globals_and_locals(updated_globals, initial_globals, frame)
            return ret
    finally:
        # Should not be kept alive if an exception happens and this frame is kept in the stack.
        del updated_globals
        del updated_locals
        del initial_globals
        del frame


def change_attr_expression(frame, attr, expression, dbg, value=SENTINEL_VALUE):
    '''Changes some attribute in a given frame.
    '''
    if frame is None:
        return

    try:
        expression = expression.replace('@LINE@', '\n')

        if dbg.plugin and value is SENTINEL_VALUE:
            result = dbg.plugin.change_variable(frame, attr, expression)
            if result:
                return result

        if attr[:7] == "Globals":
            attr = attr[8:]
            if attr in frame.f_globals:
                if value is SENTINEL_VALUE:
                    value = eval(expression, frame.f_globals, frame.f_locals)
                frame.f_globals[attr] = value
                return frame.f_globals[attr]
        else:
            if '.' not in attr:  # i.e.: if we have a '.', we're changing some attribute of a local var.
                if pydevd_save_locals.is_save_locals_available():
                    if value is SENTINEL_VALUE:
                        value = eval(expression, frame.f_globals, frame.f_locals)
                    frame.f_locals[attr] = value
                    pydevd_save_locals.save_locals(frame)
                    return frame.f_locals[attr]

            # i.e.: case with '.' or save locals not available (just exec the assignment in the frame).
            if value is SENTINEL_VALUE:
                value = eval(expression, frame.f_globals, frame.f_locals)
            result = value
            Exec('%s=%s' % (attr, expression), frame.f_globals, frame.f_locals)
            return result

    except Exception:
        pydev_log.exception()


MAXIMUM_ARRAY_SIZE = 100
MAX_SLICE_SIZE = 1000


def table_like_struct_to_xml(array, name, roffset, coffset, rows, cols, format):
    _, type_name, _ = get_type(array)
    if type_name == 'ndarray':
        array, metaxml, r, c, f = array_to_meta_xml(array, name, format)
        xml = metaxml
        format = '%' + f
        if rows == -1 and cols == -1:
            rows = r
            cols = c
        xml += array_to_xml(array, roffset, coffset, rows, cols, format)
    elif type_name == 'DataFrame':
        xml = dataframe_to_xml(array, name, roffset, coffset, rows, cols, format)
    else:
        raise VariableError("Do not know how to convert type %s to table" % (type_name))

    return "<xml>%s</xml>" % xml


def array_to_xml(array, roffset, coffset, rows, cols, format):
    xml = ""
    rows = min(rows, MAXIMUM_ARRAY_SIZE)
    cols = min(cols, MAXIMUM_ARRAY_SIZE)

    # there is no obvious rule for slicing (at least 5 choices)
    if len(array) == 1 and (rows > 1 or cols > 1):
        array = array[0]
    if array.size > len(array):
        array = array[roffset:, coffset:]
        rows = min(rows, len(array))
        cols = min(cols, len(array[0]))
        if len(array) == 1:
            array = array[0]
    elif array.size == len(array):
        if roffset == 0 and rows == 1:
            array = array[coffset:]
            cols = min(cols, len(array))
        elif coffset == 0 and cols == 1:
            array = array[roffset:]
            rows = min(rows, len(array))

    xml += "<arraydata rows=\"%s\" cols=\"%s\"/>" % (rows, cols)
    for row in range(rows):
        xml += "<row index=\"%s\"/>" % to_string(row)
        for col in range(cols):
            value = array
            if rows == 1 or cols == 1:
                if rows == 1 and cols == 1:
                    value = array[0]
                else:
                    if rows == 1:
                        dim = col
                    else:
                        dim = row
                    value = array[dim]
                    if "ndarray" in str(type(value)):
                        value = value[0]
            else:
                value = array[row][col]
            value = format % value
            xml += var_to_xml(value, '')
    return xml


def array_to_meta_xml(array, name, format):
    type = array.dtype.kind
    slice = name
    l = len(array.shape)

    # initial load, compute slice
    if format == '%':
        if l > 2:
            slice += '[0]' * (l - 2)
            for r in range(l - 2):
                array = array[0]
        if type == 'f':
            format = '.5f'
        elif type == 'i' or type == 'u':
            format = 'd'
        else:
            format = 's'
    else:
        format = format.replace('%', '')

    l = len(array.shape)
    reslice = ""
    if l > 2:
        raise Exception("%s has more than 2 dimensions." % slice)
    elif l == 1:
        # special case with 1D arrays arr[i, :] - row, but arr[:, i] - column with equal shape and ndim
        # http://stackoverflow.com/questions/16837946/numpy-a-2-rows-1-column-file-loadtxt-returns-1row-2-columns
        # explanation: http://stackoverflow.com/questions/15165170/how-do-i-maintain-row-column-orientation-of-vectors-in-numpy?rq=1
        # we use kind of a hack - get information about memory from C_CONTIGUOUS
        is_row = array.flags['C_CONTIGUOUS']

        if is_row:
            rows = 1
            cols = min(len(array), MAX_SLICE_SIZE)
            if cols < len(array):
                reslice = '[0:%s]' % (cols)
            array = array[0:cols]
        else:
            cols = 1
            rows = min(len(array), MAX_SLICE_SIZE)
            if rows < len(array):
                reslice = '[0:%s]' % (rows)
            array = array[0:rows]
    elif l == 2:
        rows = min(array.shape[-2], MAX_SLICE_SIZE)
        cols = min(array.shape[-1], MAX_SLICE_SIZE)
        if cols < array.shape[-1] or rows < array.shape[-2]:
            reslice = '[0:%s, 0:%s]' % (rows, cols)
        array = array[0:rows, 0:cols]

    # avoid slice duplication
    if not slice.endswith(reslice):
        slice += reslice

    bounds = (0, 0)
    if type in "biufc":
        bounds = (array.min(), array.max())
    xml = '<array slice=\"%s\" rows=\"%s\" cols=\"%s\" format=\"%s\" type=\"%s\" max=\"%s\" min=\"%s\"/>' % \
          (slice, rows, cols, format, type, bounds[1], bounds[0])
    return array, xml, rows, cols, format


def dataframe_to_xml(df, name, roffset, coffset, rows, cols, format):
    """
    :type df: pandas.core.frame.DataFrame
    :type name: str
    :type coffset: int
    :type roffset: int
    :type rows: int
    :type cols: int
    :type format: str


    """
    num_rows = min(df.shape[0], MAX_SLICE_SIZE)
    num_cols = min(df.shape[1], MAX_SLICE_SIZE)
    if (num_rows, num_cols) != df.shape:
        df = df.iloc[0:num_rows, 0: num_cols]
        slice = '.iloc[0:%s, 0:%s]' % (num_rows, num_cols)
    else:
        slice = ''
    slice = name + slice
    xml = '<array slice=\"%s\" rows=\"%s\" cols=\"%s\" format=\"\" type=\"\" max=\"0\" min=\"0\"/>\n' % \
          (slice, num_rows, num_cols)

    if (rows, cols) == (-1, -1):
        rows, cols = num_rows, num_cols

    rows = min(rows, MAXIMUM_ARRAY_SIZE)
    cols = min(min(cols, MAXIMUM_ARRAY_SIZE), num_cols)
    # need to precompute column bounds here before slicing!
    col_bounds = [None] * cols
    for col in range(cols):
        dtype = df.dtypes.iloc[coffset + col].kind
        if dtype in "biufc":
            cvalues = df.iloc[:, coffset + col]
            bounds = (cvalues.min(), cvalues.max())
        else:
            bounds = (0, 0)
        col_bounds[col] = bounds

    df = df.iloc[roffset: roffset + rows, coffset: coffset + cols]
    rows, cols = df.shape

    xml += "<headerdata rows=\"%s\" cols=\"%s\">\n" % (rows, cols)
    format = format.replace('%', '')
    col_formats = []

    get_label = lambda label: str(label) if not isinstance(label, tuple) else '/'.join(map(str, label))

    for col in range(cols):
        dtype = df.dtypes.iloc[col].kind
        if dtype == 'f' and format:
            fmt = format
        elif dtype == 'f':
            fmt = '.5f'
        elif dtype == 'i' or dtype == 'u':
            fmt = 'd'
        else:
            fmt = 's'
        col_formats.append('%' + fmt)
        bounds = col_bounds[col]

        xml += '<colheader index=\"%s\" label=\"%s\" type=\"%s\" format=\"%s\" max=\"%s\" min=\"%s\" />\n' % \
               (str(col), get_label(df.axes[1].values[col]), dtype, fmt, bounds[1], bounds[0])
    for row, label in enumerate(iter(df.axes[0])):
        xml += "<rowheader index=\"%s\" label = \"%s\"/>\n" % \
               (str(row), get_label(label))
    xml += "</headerdata>\n"
    xml += "<arraydata rows=\"%s\" cols=\"%s\"/>\n" % (rows, cols)
    for row in range(rows):
        xml += "<row index=\"%s\"/>\n" % str(row)
        for col in range(cols):
            value = df.iat[row, col]
            value = col_formats[col] % value
            xml += var_to_xml(value, '')
    return xml


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_vm_type.py <==
import sys

#=======================================================================================================================
# PydevdVmType
#=======================================================================================================================
class PydevdVmType:
    
    PYTHON = 'python'
    JYTHON = 'jython'
    vm_type = None

    
#=======================================================================================================================
# set_vm_type
#=======================================================================================================================
def set_vm_type(vm_type):
    PydevdVmType.vm_type = vm_type
    
    
#=======================================================================================================================
# get_vm_type
#=======================================================================================================================
def get_vm_type():
    if PydevdVmType.vm_type is None:
        setup_type()
    return PydevdVmType.vm_type


#=======================================================================================================================
# setup_type
#=======================================================================================================================
def setup_type(str=None):
    if str is not None:
        PydevdVmType.vm_type = str
        return
    
    if sys.platform.startswith("java"):
        PydevdVmType.vm_type = PydevdVmType.JYTHON
    else:
        PydevdVmType.vm_type = PydevdVmType.PYTHON
        


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_bundle/pydevd_xml.py <==
from _pydev_bundle import pydev_log
from _pydevd_bundle import pydevd_extension_utils
from _pydevd_bundle import pydevd_resolver
import sys
from _pydevd_bundle.pydevd_constants import BUILTINS_MODULE_NAME, MAXIMUM_VARIABLE_REPRESENTATION_SIZE, \
    RETURN_VALUES_DICT, LOAD_VALUES_ASYNC, DEFAULT_VALUE
from _pydev_bundle.pydev_imports import quote
from _pydevd_bundle.pydevd_extension_api import TypeResolveProvider, StrPresentationProvider
from _pydevd_bundle.pydevd_utils import isinstance_checked, hasattr_checked, DAPGrouper
from _pydevd_bundle.pydevd_resolver import get_var_scope, MoreItems, MoreItemsRange
from typing import Optional

try:
    import types

    frame_type = types.FrameType
except:
    frame_type = None


def make_valid_xml_value(s):
    # Same thing as xml.sax.saxutils.escape but also escaping double quotes.
    return s.replace("&", "&amp;").replace('<', '&lt;').replace('>', '&gt;').replace('"', '&quot;')


class ExceptionOnEvaluate:

    def __init__(self, result, etype, tb):
        self.result = result
        self.etype = etype
        self.tb = tb


_IS_JYTHON = sys.platform.startswith("java")


def _create_default_type_map():
    default_type_map = [
        # None means that it should not be treated as a compound variable

        # isintance does not accept a tuple on some versions of python, so, we must declare it expanded
        (type(None), None,),
        (int, None),
        (float, None),
        (complex, None),
        (str, None),
        (tuple, pydevd_resolver.tupleResolver),
        (list, pydevd_resolver.tupleResolver),
        (dict, pydevd_resolver.dictResolver),
    ]
    try:
        from collections import OrderedDict
        default_type_map.insert(0, (OrderedDict, pydevd_resolver.orderedDictResolver))
        # we should put it before dict
    except:
        pass

    try:
        default_type_map.append((long, None))  # @UndefinedVariable
    except:
        pass  # not available on all python versions

    default_type_map.append((DAPGrouper, pydevd_resolver.dapGrouperResolver))
    default_type_map.append((MoreItems, pydevd_resolver.forwardInternalResolverToObject))
    default_type_map.append((MoreItemsRange, pydevd_resolver.forwardInternalResolverToObject))

    try:
        default_type_map.append((set, pydevd_resolver.setResolver))
    except:
        pass  # not available on all python versions

    try:
        default_type_map.append((frozenset, pydevd_resolver.setResolver))
    except:
        pass  # not available on all python versions

    try:
        from django.utils.datastructures import MultiValueDict
        default_type_map.insert(0, (MultiValueDict, pydevd_resolver.multiValueDictResolver))
        # we should put it before dict
    except:
        pass  # django may not be installed

    try:
        from django.forms import BaseForm
        default_type_map.insert(0, (BaseForm, pydevd_resolver.djangoFormResolver))
        # we should put it before instance resolver
    except:
        pass  # django may not be installed

    try:
        from collections import deque
        default_type_map.append((deque, pydevd_resolver.dequeResolver))
    except:
        pass

    try:
        from ctypes import Array
        default_type_map.append((Array, pydevd_resolver.tupleResolver))
    except:
        pass

    if frame_type is not None:
        default_type_map.append((frame_type, pydevd_resolver.frameResolver))

    if _IS_JYTHON:
        from org.python import core  # @UnresolvedImport
        default_type_map.append((core.PyNone, None))
        default_type_map.append((core.PyInteger, None))
        default_type_map.append((core.PyLong, None))
        default_type_map.append((core.PyFloat, None))
        default_type_map.append((core.PyComplex, None))
        default_type_map.append((core.PyString, None))
        default_type_map.append((core.PyTuple, pydevd_resolver.tupleResolver))
        default_type_map.append((core.PyList, pydevd_resolver.tupleResolver))
        default_type_map.append((core.PyDictionary, pydevd_resolver.dictResolver))
        default_type_map.append((core.PyStringMap, pydevd_resolver.dictResolver))

        if hasattr(core, 'PyJavaInstance'):
            # Jython 2.5b3 removed it.
            default_type_map.append((core.PyJavaInstance, pydevd_resolver.instanceResolver))

    return default_type_map


class TypeResolveHandler(object):
    NO_PROVIDER = []  # Sentinel value (any mutable object to be used as a constant would be valid).

    def __init__(self):
        # Note: don't initialize with the types we already know about so that the extensions can override
        # the default resolvers that are already available if they want.
        self._type_to_resolver_cache = {}
        self._type_to_str_provider_cache = {}
        self._initialized = False

    def _initialize(self):
        self._default_type_map = _create_default_type_map()
        self._resolve_providers = pydevd_extension_utils.extensions_of_type(TypeResolveProvider)
        self._str_providers = pydevd_extension_utils.extensions_of_type(StrPresentationProvider)
        self._initialized = True

    def get_type(self, o):
        try:
            try:
                # Faster than type(o) as we don't need the function call.
                type_object = o.__class__  # could fail here
                type_name = type_object.__name__
                return self._get_type(o, type_object, type_name)  # could fail here
            except:
                # Not all objects have __class__ (i.e.: there are bad bindings around).
                type_object = type(o)
                type_name = type_object.__name__

                try:
                    return self._get_type(o, type_object, type_name)
                except:
                    if isinstance(type_object, type):
                        # If it's still something manageable, use the default resolver, otherwise
                        # fallback to saying that it wasn't possible to get any info on it.
                        return type_object, str(type_name), pydevd_resolver.defaultResolver

                    return 'Unable to get Type', 'Unable to get Type', None
        except:
            # This happens for org.python.core.InitModule
            return 'Unable to get Type', 'Unable to get Type', None

    def _get_type(self, o, type_object, type_name):
        # Note: we could have an exception here if the type_object is not hashable...
        resolver = self._type_to_resolver_cache.get(type_object)
        if resolver is not None:
            return type_object, type_name, resolver

        if not self._initialized:
            self._initialize()

        try:
            for resolver in self._resolve_providers:
                if resolver.can_provide(type_object, type_name):
                    # Cache it
                    self._type_to_resolver_cache[type_object] = resolver
                    return type_object, type_name, resolver

            for t in self._default_type_map:
                if isinstance_checked(o, t[0]):
                    # Cache it
                    resolver = t[1]
                    self._type_to_resolver_cache[type_object] = resolver
                    return (type_object, type_name, resolver)
        except:
            pydev_log.exception()

        # No match return default (and cache it).
        resolver = pydevd_resolver.defaultResolver
        self._type_to_resolver_cache[type_object] = resolver
        return type_object, type_name, resolver

    if _IS_JYTHON:
        _base_get_type = _get_type

        def _get_type(self, o, type_object, type_name):
            if type_name == 'org.python.core.PyJavaInstance':
                return type_object, type_name, pydevd_resolver.instanceResolver

            if type_name == 'org.python.core.PyArray':
                return type_object, type_name, pydevd_resolver.jyArrayResolver

            return self._base_get_type(o, type_object, type_name)

    def _get_str_from_provider(self, provider, o, context: Optional[str]=None):
        if context is not None:
            get_str_in_context = getattr(provider, 'get_str_in_context', None)
            if get_str_in_context is not None:
                return get_str_in_context(o, context)

        return provider.get_str(o)

    def str_from_providers(self, o, type_object, type_name, context: Optional[str]=None):
        provider = self._type_to_str_provider_cache.get(type_object)

        if provider is self.NO_PROVIDER:
            return None

        if provider is not None:
            return self._get_str_from_provider(provider, o, context)

        if not self._initialized:
            self._initialize()

        for provider in self._str_providers:
            if provider.can_provide(type_object, type_name):
                self._type_to_str_provider_cache[type_object] = provider
                try:
                    return self._get_str_from_provider(provider, o, context)
                except:
                    pydev_log.exception("Error when getting str with custom provider: %s." % (provider,))

        self._type_to_str_provider_cache[type_object] = self.NO_PROVIDER
        return None


_TYPE_RESOLVE_HANDLER = TypeResolveHandler()

"""
def get_type(o):
    Receives object and returns a triple (type_object, type_string, resolver).

    resolver != None means that variable is a container, and should be displayed as a hierarchy.

    Use the resolver to get its attributes.

    All container objects (i.e.: dict, list, tuple, object, etc) should have a resolver.
"""
get_type = _TYPE_RESOLVE_HANDLER.get_type

_str_from_providers = _TYPE_RESOLVE_HANDLER.str_from_providers


def is_builtin(x):
    return getattr(x, '__module__', None) == BUILTINS_MODULE_NAME


def should_evaluate_full_value(val):
    return not LOAD_VALUES_ASYNC or (is_builtin(type(val)) and not isinstance_checked(val, (list, tuple, dict)))


def return_values_from_dict_to_xml(return_dict):
    res = []
    for name, val in return_dict.items():
        res.append(var_to_xml(val, name, additional_in_xml=' isRetVal="True"'))
    return ''.join(res)


def frame_vars_to_xml(frame_f_locals, hidden_ns=None):
    """ dumps frame variables to XML
    <var name="var_name" scope="local" type="type" value="value"/>
    """
    xml = []

    keys = sorted(frame_f_locals)

    return_values_xml = []

    for k in keys:
        try:
            v = frame_f_locals[k]
            eval_full_val = should_evaluate_full_value(v)

            if k == '_pydev_stop_at_break':
                continue

            if k == RETURN_VALUES_DICT:
                for name, val in v.items():
                    return_values_xml.append(var_to_xml(val, name, additional_in_xml=' isRetVal="True"'))

            else:
                if hidden_ns is not None and k in hidden_ns:
                    xml.append(var_to_xml(v, str(k), additional_in_xml=' isIPythonHidden="True"',
                                      evaluate_full_value=eval_full_val))
                else:
                    xml.append(var_to_xml(v, str(k), evaluate_full_value=eval_full_val))
        except Exception:
            pydev_log.exception("Unexpected error, recovered safely.")

    # Show return values as the first entry.
    return_values_xml.extend(xml)
    return ''.join(return_values_xml)


def get_variable_details(val, evaluate_full_value=True, to_string=None, context: Optional[str]=None):
    '''
    :param context:
        This is the context in which the variable is being requested. Valid values:
            "watch",
            "repl",
            "hover",
            "clipboard"
    '''
    try:
        # This should be faster than isinstance (but we have to protect against not having a '__class__' attribute).
        is_exception_on_eval = val.__class__ == ExceptionOnEvaluate
    except:
        is_exception_on_eval = False

    if is_exception_on_eval:
        v = val.result
    else:
        v = val

    _type, type_name, resolver = get_type(v)
    type_qualifier = getattr(_type, "__module__", "")
    if not evaluate_full_value:
        value = DEFAULT_VALUE
    else:
        try:
            str_from_provider = _str_from_providers(v, _type, type_name, context)
            if str_from_provider is not None:
                value = str_from_provider

            elif to_string is not None:
                value = to_string(v)

            elif hasattr_checked(v, '__class__'):
                if v.__class__ == frame_type:
                    value = pydevd_resolver.frameResolver.get_frame_name(v)

                elif v.__class__ in (list, tuple):
                    if len(v) > 300:
                        value = '%s: %s' % (str(v.__class__), '<Too big to print. Len: %s>' % (len(v),))
                    else:
                        value = '%s: %s' % (str(v.__class__), v)
                else:
                    try:
                        cName = str(v.__class__)
                        if cName.find('.') != -1:
                            cName = cName.split('.')[-1]

                        elif cName.find("'") != -1:  # does not have '.' (could be something like <type 'int'>)
                            cName = cName[cName.index("'") + 1:]

                        if cName.endswith("'>"):
                            cName = cName[:-2]
                    except:
                        cName = str(v.__class__)

                    value = '%s: %s' % (cName, v)
            else:
                value = str(v)
        except:
            try:
                value = repr(v)
            except:
                value = 'Unable to get repr for %s' % v.__class__

    # fix to work with unicode values
    try:
        if value.__class__ == bytes:
            value = value.decode('utf-8', 'replace')
    except TypeError:
        pass

    return type_name, type_qualifier, is_exception_on_eval, resolver, value


def var_to_xml(val, name, trim_if_too_big=True, additional_in_xml='', evaluate_full_value=True):
    """ single variable or dictionary to xml representation """

    type_name, type_qualifier, is_exception_on_eval, resolver, value = get_variable_details(
        val, evaluate_full_value)

    scope = get_var_scope(name, val, '', True)
    try:
        name = quote(name, '/>_= ')  # TODO: Fix PY-5834 without using quote
    except:
        pass

    xml = '<var name="%s" type="%s" ' % (make_valid_xml_value(name), make_valid_xml_value(type_name))

    if type_qualifier:
        xml_qualifier = 'qualifier="%s"' % make_valid_xml_value(type_qualifier)
    else:
        xml_qualifier = ''

    if value:
        # cannot be too big... communication may not handle it.
        if len(value) > MAXIMUM_VARIABLE_REPRESENTATION_SIZE and trim_if_too_big:
            value = value[0:MAXIMUM_VARIABLE_REPRESENTATION_SIZE]
            value += '...'

        xml_value = ' value="%s"' % (make_valid_xml_value(quote(value, '/>_= ')))
    else:
        xml_value = ''

    if is_exception_on_eval:
        xml_container = ' isErrorOnEval="True"'
    else:
        if resolver is not None:
            xml_container = ' isContainer="True"'
        else:
            xml_container = ''

    if scope:
        return ''.join((xml, xml_qualifier, xml_value, xml_container, additional_in_xml, ' scope="', scope, '"', ' />\n'))
    else:
        return ''.join((xml, xml_qualifier, xml_value, xml_container, additional_in_xml, ' />\n'))


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/pydevd_frame_eval_cython_wrapper.py <==
try:
    try:
        from _pydevd_frame_eval_ext import pydevd_frame_evaluator as mod
    except ImportError:
        from _pydevd_frame_eval import pydevd_frame_evaluator as mod

except ImportError:
    try:
        import sys

        try:
            is_64bits = sys.maxsize > 2 ** 32
        except:
            # In Jython this call fails, but this is Ok, we don't support Jython for speedups anyways.
            raise ImportError
        plat = '32'
        if is_64bits:
            plat = '64'

        # We also accept things as:
        #
        # _pydevd_frame_eval.pydevd_frame_evaluator_win32_27_32
        # _pydevd_frame_eval.pydevd_frame_evaluator_win32_34_64
        #
        # to have multiple pre-compiled pyds distributed along the IDE
        # (generated by build_tools/build_binaries_windows.py).

        mod_name = 'pydevd_frame_evaluator_%s_%s%s_%s' % (sys.platform, sys.version_info[0], sys.version_info[1], plat)
        check_name = '_pydevd_frame_eval.%s' % (mod_name,)
        mod = __import__(check_name)
        mod = getattr(mod, mod_name)
    except ImportError:
        raise

frame_eval_func = mod.frame_eval_func

stop_frame_eval = mod.stop_frame_eval

dummy_trace_dispatch = mod.dummy_trace_dispatch

get_thread_info_py = mod.get_thread_info_py

clear_thread_local_info = mod.clear_thread_local_info


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/pydevd_frame_eval_main.py <==
import os

from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_trace_dispatch import USING_CYTHON
from _pydevd_bundle.pydevd_constants import USE_CYTHON_FLAG, ENV_FALSE_LOWER_VALUES, \
    ENV_TRUE_LOWER_VALUES, IS_PY36_OR_GREATER, IS_PY38_OR_GREATER, SUPPORT_GEVENT, IS_PYTHON_STACKLESS, \
    PYDEVD_USE_FRAME_EVAL, PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING

frame_eval_func = None
stop_frame_eval = None
dummy_trace_dispatch = None
clear_thread_local_info = None

# "NO" means we should not use frame evaluation, 'YES' we should use it (and fail if not there) and unspecified uses if possible.
if (
        PYDEVD_USE_FRAME_EVAL in ENV_FALSE_LOWER_VALUES or
        USE_CYTHON_FLAG in ENV_FALSE_LOWER_VALUES or
        not USING_CYTHON or

        # Frame eval mode does not work with ipython compatible debugging (this happens because the
        # way that frame eval works is run untraced and set tracing only for the frames with
        # breakpoints, but ipython compatible debugging creates separate frames for what's logically
        # the same frame).
        PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING
    ):
    USING_FRAME_EVAL = False

elif SUPPORT_GEVENT or (IS_PYTHON_STACKLESS and not IS_PY38_OR_GREATER):
    USING_FRAME_EVAL = False
    # i.e gevent and frame eval mode don't get along very well.
    # https://github.com/microsoft/debugpy/issues/189
    # Same problem with Stackless.
    # https://github.com/stackless-dev/stackless/issues/240

elif PYDEVD_USE_FRAME_EVAL in ENV_TRUE_LOWER_VALUES:
    # Fail if unable to use
    from _pydevd_frame_eval.pydevd_frame_eval_cython_wrapper import frame_eval_func, stop_frame_eval, dummy_trace_dispatch, clear_thread_local_info
    USING_FRAME_EVAL = True

else:
    USING_FRAME_EVAL = False
    # Try to use if possible
    if IS_PY36_OR_GREATER:
        try:
            from _pydevd_frame_eval.pydevd_frame_eval_cython_wrapper import frame_eval_func, stop_frame_eval, dummy_trace_dispatch, clear_thread_local_info
            USING_FRAME_EVAL = True
        except ImportError:
            pydev_log.show_compile_cython_command_line()


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/pydevd_frame_evaluator.c <==
/* Generated by Cython 0.29.32 */

/* BEGIN: Cython Metadata
{
    "distutils": {
        "depends": [
            "_pydevd_frame_eval/release_mem.h"
        ],
        "include_dirs": [
            "_pydevd_frame_eval"
        ],
        "name": "_pydevd_frame_eval.pydevd_frame_evaluator",
        "sources": [
            "_pydevd_frame_eval/pydevd_frame_evaluator.pyx"
        ]
    },
    "module_name": "_pydevd_frame_eval.pydevd_frame_evaluator"
}
END: Cython Metadata */

#ifndef PY_SSIZE_T_CLEAN
#define PY_SSIZE_T_CLEAN
#endif /* PY_SSIZE_T_CLEAN */
#include "Python.h"
#if PY_VERSION_HEX >= 0x03090000
#include "internal/pycore_gc.h"
#include "internal/pycore_interp.h"
#endif

#ifndef Py_PYTHON_H
    #error Python headers needed to compile C extensions, please install development version of Python.
#elif PY_VERSION_HEX < 0x02060000 || (0x03000000 <= PY_VERSION_HEX && PY_VERSION_HEX < 0x03030000)
    #error Cython requires Python 2.6+ or Python 3.3+.
#else
#define CYTHON_ABI "0_29_32"
#define CYTHON_HEX_VERSION 0x001D20F0
#define CYTHON_FUTURE_DIVISION 0
#include <stddef.h>
#ifndef offsetof
  #define offsetof(type, member) ( (size_t) & ((type*)0) -> member )
#endif
#if !defined(WIN32) && !defined(MS_WINDOWS)
  #ifndef __stdcall
    #define __stdcall
  #endif
  #ifndef __cdecl
    #define __cdecl
  #endif
  #ifndef __fastcall
    #define __fastcall
  #endif
#endif
#ifndef DL_IMPORT
  #define DL_IMPORT(t) t
#endif
#ifndef DL_EXPORT
  #define DL_EXPORT(t) t
#endif
#define __PYX_COMMA ,
#ifndef HAVE_LONG_LONG
  #if PY_VERSION_HEX >= 0x02070000
    #define HAVE_LONG_LONG
  #endif
#endif
#ifndef PY_LONG_LONG
  #define PY_LONG_LONG LONG_LONG
#endif
#ifndef Py_HUGE_VAL
  #define Py_HUGE_VAL HUGE_VAL
#endif
#ifdef PYPY_VERSION
  #define CYTHON_COMPILING_IN_PYPY 1
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #define CYTHON_COMPILING_IN_NOGIL 0
  #undef CYTHON_USE_TYPE_SLOTS
  #define CYTHON_USE_TYPE_SLOTS 0
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #if PY_VERSION_HEX < 0x03050000
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #undef CYTHON_USE_UNICODE_INTERNALS
  #define CYTHON_USE_UNICODE_INTERNALS 0
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #undef CYTHON_AVOID_BORROWED_REFS
  #define CYTHON_AVOID_BORROWED_REFS 1
  #undef CYTHON_ASSUME_SAFE_MACROS
  #define CYTHON_ASSUME_SAFE_MACROS 0
  #undef CYTHON_UNPACK_METHODS
  #define CYTHON_UNPACK_METHODS 0
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
  #undef CYTHON_USE_DICT_VERSIONS
  #define CYTHON_USE_DICT_VERSIONS 0
  #undef CYTHON_USE_EXC_INFO_STACK
  #define CYTHON_USE_EXC_INFO_STACK 0
  #ifndef CYTHON_UPDATE_DESCRIPTOR_DOC
    #define CYTHON_UPDATE_DESCRIPTOR_DOC (PYPY_VERSION_HEX >= 0x07030900)
  #endif
#elif defined(PYSTON_VERSION)
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 1
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #define CYTHON_COMPILING_IN_NOGIL 0
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #undef CYTHON_USE_ASYNC_SLOTS
  #define CYTHON_USE_ASYNC_SLOTS 0
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #undef CYTHON_PEP489_MULTI_PHASE_INIT
  #define CYTHON_PEP489_MULTI_PHASE_INIT 0
  #undef CYTHON_USE_TP_FINALIZE
  #define CYTHON_USE_TP_FINALIZE 0
  #undef CYTHON_USE_DICT_VERSIONS
  #define CYTHON_USE_DICT_VERSIONS 0
  #undef CYTHON_USE_EXC_INFO_STACK
  #define CYTHON_USE_EXC_INFO_STACK 0
  #ifndef CYTHON_UPDATE_DESCRIPTOR_DOC
    #define CYTHON_UPDATE_DESCRIPTOR_DOC 0
  #endif
#elif defined(PY_NOGIL)
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 0
  #define CYTHON_COMPILING_IN_NOGIL 1
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #undef CYTHON_USE_PYTYPE_LOOKUP
  #define CYTHON_USE_PYTYPE_LOOKUP 0
  #ifndef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #undef CYTHON_USE_PYLIST_INTERNALS
  #define CYTHON_USE_PYLIST_INTERNALS 0
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #undef CYTHON_USE_UNICODE_WRITER
  #define CYTHON_USE_UNICODE_WRITER 0
  #undef CYTHON_USE_PYLONG_INTERNALS
  #define CYTHON_USE_PYLONG_INTERNALS 0
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #undef CYTHON_FAST_THREAD_STATE
  #define CYTHON_FAST_THREAD_STATE 0
  #undef CYTHON_FAST_PYCALL
  #define CYTHON_FAST_PYCALL 0
  #ifndef CYTHON_PEP489_MULTI_PHASE_INIT
    #define CYTHON_PEP489_MULTI_PHASE_INIT 1
  #endif
  #ifndef CYTHON_USE_TP_FINALIZE
    #define CYTHON_USE_TP_FINALIZE 1
  #endif
  #undef CYTHON_USE_DICT_VERSIONS
  #define CYTHON_USE_DICT_VERSIONS 0
  #undef CYTHON_USE_EXC_INFO_STACK
  #define CYTHON_USE_EXC_INFO_STACK 0
#else
  #define CYTHON_COMPILING_IN_PYPY 0
  #define CYTHON_COMPILING_IN_PYSTON 0
  #define CYTHON_COMPILING_IN_CPYTHON 1
  #define CYTHON_COMPILING_IN_NOGIL 0
  #ifndef CYTHON_USE_TYPE_SLOTS
    #define CYTHON_USE_TYPE_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYTYPE_LOOKUP
    #define CYTHON_USE_PYTYPE_LOOKUP 0
  #elif !defined(CYTHON_USE_PYTYPE_LOOKUP)
    #define CYTHON_USE_PYTYPE_LOOKUP 1
  #endif
  #if PY_MAJOR_VERSION < 3
    #undef CYTHON_USE_ASYNC_SLOTS
    #define CYTHON_USE_ASYNC_SLOTS 0
  #elif !defined(CYTHON_USE_ASYNC_SLOTS)
    #define CYTHON_USE_ASYNC_SLOTS 1
  #endif
  #if PY_VERSION_HEX < 0x02070000
    #undef CYTHON_USE_PYLONG_INTERNALS
    #define CYTHON_USE_PYLONG_INTERNALS 0
  #elif !defined(CYTHON_USE_PYLONG_INTERNALS)
    #define CYTHON_USE_PYLONG_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_PYLIST_INTERNALS
    #define CYTHON_USE_PYLIST_INTERNALS 1
  #endif
  #ifndef CYTHON_USE_UNICODE_INTERNALS
    #define CYTHON_USE_UNICODE_INTERNALS 1
  #endif
  #if PY_VERSION_HEX < 0x030300F0 || PY_VERSION_HEX >= 0x030B00A2
    #undef CYTHON_USE_UNICODE_WRITER
    #define CYTHON_USE_UNICODE_WRITER 0
  #elif !defined(CYTHON_USE_UNICODE_WRITER)
    #define CYTHON_USE_UNICODE_WRITER 1
  #endif
  #ifndef CYTHON_AVOID_BORROWED_REFS
    #define CYTHON_AVOID_BORROWED_REFS 0
  #endif
  #ifndef CYTHON_ASSUME_SAFE_MACROS
    #define CYTHON_ASSUME_SAFE_MACROS 1
  #endif
  #ifndef CYTHON_UNPACK_METHODS
    #define CYTHON_UNPACK_METHODS 1
  #endif
  #if PY_VERSION_HEX >= 0x030B00A4
    #undef CYTHON_FAST_THREAD_STATE
    #define CYTHON_FAST_THREAD_STATE 0
  #elif !defined(CYTHON_FAST_THREAD_STATE)
    #define CYTHON_FAST_THREAD_STATE 1
  #endif
  #ifndef CYTHON_FAST_PYCALL
    #define CYTHON_FAST_PYCALL (PY_VERSION_HEX < 0x030A0000)
  #endif
  #ifndef CYTHON_PEP489_MULTI_PHASE_INIT
    #define CYTHON_PEP489_MULTI_PHASE_INIT (PY_VERSION_HEX >= 0x03050000)
  #endif
  #ifndef CYTHON_USE_TP_FINALIZE
    #define CYTHON_USE_TP_FINALIZE (PY_VERSION_HEX >= 0x030400a1)
  #endif
  #ifndef CYTHON_USE_DICT_VERSIONS
    #define CYTHON_USE_DICT_VERSIONS (PY_VERSION_HEX >= 0x030600B1)
  #endif
  #if PY_VERSION_HEX >= 0x030B00A4
    #undef CYTHON_USE_EXC_INFO_STACK
    #define CYTHON_USE_EXC_INFO_STACK 0
  #elif !defined(CYTHON_USE_EXC_INFO_STACK)
    #define CYTHON_USE_EXC_INFO_STACK (PY_VERSION_HEX >= 0x030700A3)
  #endif
  #ifndef CYTHON_UPDATE_DESCRIPTOR_DOC
    #define CYTHON_UPDATE_DESCRIPTOR_DOC 1
  #endif
#endif
#if !defined(CYTHON_FAST_PYCCALL)
#define CYTHON_FAST_PYCCALL  (CYTHON_FAST_PYCALL && PY_VERSION_HEX >= 0x030600B1)
#endif
#if CYTHON_USE_PYLONG_INTERNALS
  #if PY_MAJOR_VERSION < 3
    #include "longintrepr.h"
  #endif
  #undef SHIFT
  #undef BASE
  #undef MASK
  #ifdef SIZEOF_VOID_P
    enum { __pyx_check_sizeof_voidp = 1 / (int)(SIZEOF_VOID_P == sizeof(void*)) };
  #endif
#endif
#ifndef __has_attribute
  #define __has_attribute(x) 0
#endif
#ifndef __has_cpp_attribute
  #define __has_cpp_attribute(x) 0
#endif
#ifndef CYTHON_RESTRICT
  #if defined(__GNUC__)
    #define CYTHON_RESTRICT __restrict__
  #elif defined(_MSC_VER) && _MSC_VER >= 1400
    #define CYTHON_RESTRICT __restrict
  #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define CYTHON_RESTRICT restrict
  #else
    #define CYTHON_RESTRICT
  #endif
#endif
#ifndef CYTHON_UNUSED
# if defined(__GNUC__)
#   if !(defined(__cplusplus)) || (__GNUC__ > 3 || (__GNUC__ == 3 && __GNUC_MINOR__ >= 4))
#     define CYTHON_UNUSED __attribute__ ((__unused__))
#   else
#     define CYTHON_UNUSED
#   endif
# elif defined(__ICC) || (defined(__INTEL_COMPILER) && !defined(_MSC_VER))
#   define CYTHON_UNUSED __attribute__ ((__unused__))
# else
#   define CYTHON_UNUSED
# endif
#endif
#ifndef CYTHON_MAYBE_UNUSED_VAR
#  if defined(__cplusplus)
     template<class T> void CYTHON_MAYBE_UNUSED_VAR( const T& ) { }
#  else
#    define CYTHON_MAYBE_UNUSED_VAR(x) (void)(x)
#  endif
#endif
#ifndef CYTHON_NCP_UNUSED
# if CYTHON_COMPILING_IN_CPYTHON
#  define CYTHON_NCP_UNUSED
# else
#  define CYTHON_NCP_UNUSED CYTHON_UNUSED
# endif
#endif
#define __Pyx_void_to_None(void_result) ((void)(void_result), Py_INCREF(Py_None), Py_None)
#ifdef _MSC_VER
    #ifndef _MSC_STDINT_H_
        #if _MSC_VER < 1300
           typedef unsigned char     uint8_t;
           typedef unsigned int      uint32_t;
        #else
           typedef unsigned __int8   uint8_t;
           typedef unsigned __int32  uint32_t;
        #endif
    #endif
#else
   #include <stdint.h>
#endif
#ifndef CYTHON_FALLTHROUGH
  #if defined(__cplusplus) && __cplusplus >= 201103L
    #if __has_cpp_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH [[fallthrough]]
    #elif __has_cpp_attribute(clang::fallthrough)
      #define CYTHON_FALLTHROUGH [[clang::fallthrough]]
    #elif __has_cpp_attribute(gnu::fallthrough)
      #define CYTHON_FALLTHROUGH [[gnu::fallthrough]]
    #endif
  #endif
  #ifndef CYTHON_FALLTHROUGH
    #if __has_attribute(fallthrough)
      #define CYTHON_FALLTHROUGH __attribute__((fallthrough))
    #else
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
  #if defined(__clang__ ) && defined(__apple_build_version__)
    #if __apple_build_version__ < 7000000
      #undef  CYTHON_FALLTHROUGH
      #define CYTHON_FALLTHROUGH
    #endif
  #endif
#endif

#ifndef CYTHON_INLINE
  #if defined(__clang__)
    #define CYTHON_INLINE __inline__ __attribute__ ((__unused__))
  #elif defined(__GNUC__)
    #define CYTHON_INLINE __inline__
  #elif defined(_MSC_VER)
    #define CYTHON_INLINE __inline
  #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define CYTHON_INLINE inline
  #else
    #define CYTHON_INLINE
  #endif
#endif

#if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX < 0x02070600 && !defined(Py_OptimizeFlag)
  #define Py_OptimizeFlag 0
#endif
#define __PYX_BUILD_PY_SSIZE_T "n"
#define CYTHON_FORMAT_SSIZE_T "z"
#if PY_MAJOR_VERSION < 3
  #define __Pyx_BUILTIN_MODULE_NAME "__builtin__"
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a+k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
  #define __Pyx_DefaultClassType PyClass_Type
#else
  #define __Pyx_BUILTIN_MODULE_NAME "builtins"
  #define __Pyx_DefaultClassType PyType_Type
#if PY_VERSION_HEX >= 0x030B00A1
    static CYTHON_INLINE PyCodeObject* __Pyx_PyCode_New(int a, int k, int l, int s, int f,
                                                    PyObject *code, PyObject *c, PyObject* n, PyObject *v,
                                                    PyObject *fv, PyObject *cell, PyObject* fn,
                                                    PyObject *name, int fline, PyObject *lnos) {
        PyObject *kwds=NULL, *argcount=NULL, *posonlyargcount=NULL, *kwonlyargcount=NULL;
        PyObject *nlocals=NULL, *stacksize=NULL, *flags=NULL, *replace=NULL, *call_result=NULL, *empty=NULL;
        const char *fn_cstr=NULL;
        const char *name_cstr=NULL;
        PyCodeObject* co=NULL;
        PyObject *type, *value, *traceback;
        PyErr_Fetch(&type, &value, &traceback);
        if (!(kwds=PyDict_New())) goto end;
        if (!(argcount=PyLong_FromLong(a))) goto end;
        if (PyDict_SetItemString(kwds, "co_argcount", argcount) != 0) goto end;
        if (!(posonlyargcount=PyLong_FromLong(0))) goto end;
        if (PyDict_SetItemString(kwds, "co_posonlyargcount", posonlyargcount) != 0) goto end;
        if (!(kwonlyargcount=PyLong_FromLong(k))) goto end;
        if (PyDict_SetItemString(kwds, "co_kwonlyargcount", kwonlyargcount) != 0) goto end;
        if (!(nlocals=PyLong_FromLong(l))) goto end;
        if (PyDict_SetItemString(kwds, "co_nlocals", nlocals) != 0) goto end;
        if (!(stacksize=PyLong_FromLong(s))) goto end;
        if (PyDict_SetItemString(kwds, "co_stacksize", stacksize) != 0) goto end;
        if (!(flags=PyLong_FromLong(f))) goto end;
        if (PyDict_SetItemString(kwds, "co_flags", flags) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_code", code) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_consts", c) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_names", n) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_varnames", v) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_freevars", fv) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_cellvars", cell) != 0) goto end;
        if (PyDict_SetItemString(kwds, "co_linetable", lnos) != 0) goto end;
        if (!(fn_cstr=PyUnicode_AsUTF8AndSize(fn, NULL))) goto end;
        if (!(name_cstr=PyUnicode_AsUTF8AndSize(name, NULL))) goto end;
        if (!(co = PyCode_NewEmpty(fn_cstr, name_cstr, fline))) goto end;
        if (!(replace = PyObject_GetAttrString((PyObject*)co, "replace"))) goto cleanup_code_too;
        if (!(empty = PyTuple_New(0))) goto cleanup_code_too; // unfortunately __pyx_empty_tuple isn't available here
        if (!(call_result = PyObject_Call(replace, empty, kwds))) goto cleanup_code_too;
        Py_XDECREF((PyObject*)co);
        co = (PyCodeObject*)call_result;
        call_result = NULL;
        if (0) {
            cleanup_code_too:
            Py_XDECREF((PyObject*)co);
            co = NULL;
        }
        end:
        Py_XDECREF(kwds);
        Py_XDECREF(argcount);
        Py_XDECREF(posonlyargcount);
        Py_XDECREF(kwonlyargcount);
        Py_XDECREF(nlocals);
        Py_XDECREF(stacksize);
        Py_XDECREF(replace);
        Py_XDECREF(call_result);
        Py_XDECREF(empty);
        if (type) {
            PyErr_Restore(type, value, traceback);
        }
        return co;
    }
#else
  #define __Pyx_PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)\
          PyCode_New(a, k, l, s, f, code, c, n, v, fv, cell, fn, name, fline, lnos)
#endif
  #define __Pyx_DefaultClassType PyType_Type
#endif
#ifndef Py_TPFLAGS_CHECKTYPES
  #define Py_TPFLAGS_CHECKTYPES 0
#endif
#ifndef Py_TPFLAGS_HAVE_INDEX
  #define Py_TPFLAGS_HAVE_INDEX 0
#endif
#ifndef Py_TPFLAGS_HAVE_NEWBUFFER
  #define Py_TPFLAGS_HAVE_NEWBUFFER 0
#endif
#ifndef Py_TPFLAGS_HAVE_FINALIZE
  #define Py_TPFLAGS_HAVE_FINALIZE 0
#endif
#ifndef METH_STACKLESS
  #define METH_STACKLESS 0
#endif
#if PY_VERSION_HEX <= 0x030700A3 || !defined(METH_FASTCALL)
  #ifndef METH_FASTCALL
     #define METH_FASTCALL 0x80
  #endif
  typedef PyObject *(*__Pyx_PyCFunctionFast) (PyObject *self, PyObject *const *args, Py_ssize_t nargs);
  typedef PyObject *(*__Pyx_PyCFunctionFastWithKeywords) (PyObject *self, PyObject *const *args,
                                                          Py_ssize_t nargs, PyObject *kwnames);
#else
  #define __Pyx_PyCFunctionFast _PyCFunctionFast
  #define __Pyx_PyCFunctionFastWithKeywords _PyCFunctionFastWithKeywords
#endif
#if CYTHON_FAST_PYCCALL
#define __Pyx_PyFastCFunction_Check(func)\
    ((PyCFunction_Check(func) && (METH_FASTCALL == (PyCFunction_GET_FLAGS(func) & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS | METH_STACKLESS)))))
#else
#define __Pyx_PyFastCFunction_Check(func) 0
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Malloc)
  #define PyObject_Malloc(s)   PyMem_Malloc(s)
  #define PyObject_Free(p)     PyMem_Free(p)
  #define PyObject_Realloc(p)  PyMem_Realloc(p)
#endif
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX < 0x030400A1
  #define PyMem_RawMalloc(n)           PyMem_Malloc(n)
  #define PyMem_RawRealloc(p, n)       PyMem_Realloc(p, n)
  #define PyMem_RawFree(p)             PyMem_Free(p)
#endif
#if CYTHON_COMPILING_IN_PYSTON
  #define __Pyx_PyCode_HasFreeVars(co)  PyCode_HasFreeVars(co)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno) PyFrame_SetLineNumber(frame, lineno)
#else
  #define __Pyx_PyCode_HasFreeVars(co)  (PyCode_GetNumFree(co) > 0)
  #define __Pyx_PyFrame_SetLineNumber(frame, lineno)  (frame)->f_lineno = (lineno)
#endif
#if !CYTHON_FAST_THREAD_STATE || PY_VERSION_HEX < 0x02070000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#elif PY_VERSION_HEX >= 0x03060000
  #define __Pyx_PyThreadState_Current _PyThreadState_UncheckedGet()
#elif PY_VERSION_HEX >= 0x03000000
  #define __Pyx_PyThreadState_Current PyThreadState_GET()
#else
  #define __Pyx_PyThreadState_Current _PyThreadState_Current
#endif
#if PY_VERSION_HEX < 0x030700A2 && !defined(PyThread_tss_create) && !defined(Py_tss_NEEDS_INIT)
#include "pythread.h"
#define Py_tss_NEEDS_INIT 0
typedef int Py_tss_t;
static CYTHON_INLINE int PyThread_tss_create(Py_tss_t *key) {
  *key = PyThread_create_key();
  return 0;
}
static CYTHON_INLINE Py_tss_t * PyThread_tss_alloc(void) {
  Py_tss_t *key = (Py_tss_t *)PyObject_Malloc(sizeof(Py_tss_t));
  *key = Py_tss_NEEDS_INIT;
  return key;
}
static CYTHON_INLINE void PyThread_tss_free(Py_tss_t *key) {
  PyObject_Free(key);
}
static CYTHON_INLINE int PyThread_tss_is_created(Py_tss_t *key) {
  return *key != Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE void PyThread_tss_delete(Py_tss_t *key) {
  PyThread_delete_key(*key);
  *key = Py_tss_NEEDS_INIT;
}
static CYTHON_INLINE int PyThread_tss_set(Py_tss_t *key, void *value) {
  return PyThread_set_key_value(*key, value);
}
static CYTHON_INLINE void * PyThread_tss_get(Py_tss_t *key) {
  return PyThread_get_key_value(*key);
}
#endif
#if CYTHON_COMPILING_IN_CPYTHON || defined(_PyDict_NewPresized)
#define __Pyx_PyDict_NewPresized(n)  ((n <= 8) ? PyDict_New() : _PyDict_NewPresized(n))
#else
#define __Pyx_PyDict_NewPresized(n)  PyDict_New()
#endif
#if PY_MAJOR_VERSION >= 3 || CYTHON_FUTURE_DIVISION
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_TrueDivide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceTrueDivide(x,y)
#else
  #define __Pyx_PyNumber_Divide(x,y)         PyNumber_Divide(x,y)
  #define __Pyx_PyNumber_InPlaceDivide(x,y)  PyNumber_InPlaceDivide(x,y)
#endif
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1 && CYTHON_USE_UNICODE_INTERNALS
#define __Pyx_PyDict_GetItemStr(dict, name)  _PyDict_GetItem_KnownHash(dict, name, ((PyASCIIObject *) name)->hash)
#else
#define __Pyx_PyDict_GetItemStr(dict, name)  PyDict_GetItem(dict, name)
#endif
#if PY_VERSION_HEX > 0x03030000 && defined(PyUnicode_KIND)
  #define CYTHON_PEP393_ENABLED 1
  #if defined(PyUnicode_IS_READY)
  #define __Pyx_PyUnicode_READY(op)       (likely(PyUnicode_IS_READY(op)) ?\
                                              0 : _PyUnicode_Ready((PyObject *)(op)))
  #else
  #define __Pyx_PyUnicode_READY(op)       (0)
  #endif
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_LENGTH(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) PyUnicode_READ_CHAR(u, i)
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   PyUnicode_MAX_CHAR_VALUE(u)
  #define __Pyx_PyUnicode_KIND(u)         PyUnicode_KIND(u)
  #define __Pyx_PyUnicode_DATA(u)         PyUnicode_DATA(u)
  #define __Pyx_PyUnicode_READ(k, d, i)   PyUnicode_READ(k, d, i)
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  PyUnicode_WRITE(k, d, i, ch)
  #if defined(PyUnicode_IS_READY) && defined(PyUnicode_GET_SIZE)
  #if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x03090000
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != (likely(PyUnicode_IS_READY(u)) ? PyUnicode_GET_LENGTH(u) : ((PyCompactUnicodeObject *)(u))->wstr_length))
  #else
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != (likely(PyUnicode_IS_READY(u)) ? PyUnicode_GET_LENGTH(u) : PyUnicode_GET_SIZE(u)))
  #endif
  #else
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != PyUnicode_GET_LENGTH(u))
  #endif
#else
  #define CYTHON_PEP393_ENABLED 0
  #define PyUnicode_1BYTE_KIND  1
  #define PyUnicode_2BYTE_KIND  2
  #define PyUnicode_4BYTE_KIND  4
  #define __Pyx_PyUnicode_READY(op)       (0)
  #define __Pyx_PyUnicode_GET_LENGTH(u)   PyUnicode_GET_SIZE(u)
  #define __Pyx_PyUnicode_READ_CHAR(u, i) ((Py_UCS4)(PyUnicode_AS_UNICODE(u)[i]))
  #define __Pyx_PyUnicode_MAX_CHAR_VALUE(u)   ((sizeof(Py_UNICODE) == 2) ? 65535 : 1114111)
  #define __Pyx_PyUnicode_KIND(u)         (sizeof(Py_UNICODE))
  #define __Pyx_PyUnicode_DATA(u)         ((void*)PyUnicode_AS_UNICODE(u))
  #define __Pyx_PyUnicode_READ(k, d, i)   ((void)(k), (Py_UCS4)(((Py_UNICODE*)d)[i]))
  #define __Pyx_PyUnicode_WRITE(k, d, i, ch)  (((void)(k)), ((Py_UNICODE*)d)[i] = ch)
  #define __Pyx_PyUnicode_IS_TRUE(u)      (0 != PyUnicode_GET_SIZE(u))
#endif
#if CYTHON_COMPILING_IN_PYPY
  #define __Pyx_PyUnicode_Concat(a, b)      PyNumber_Add(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  PyNumber_Add(a, b)
#else
  #define __Pyx_PyUnicode_Concat(a, b)      PyUnicode_Concat(a, b)
  #define __Pyx_PyUnicode_ConcatSafe(a, b)  ((unlikely((a) == Py_None) || unlikely((b) == Py_None)) ?\
      PyNumber_Add(a, b) : __Pyx_PyUnicode_Concat(a, b))
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyUnicode_Contains)
  #define PyUnicode_Contains(u, s)  PySequence_Contains(u, s)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyByteArray_Check)
  #define PyByteArray_Check(obj)  PyObject_TypeCheck(obj, &PyByteArray_Type)
#endif
#if CYTHON_COMPILING_IN_PYPY && !defined(PyObject_Format)
  #define PyObject_Format(obj, fmt)  PyObject_CallMethod(obj, "__format__", "O", fmt)
#endif
#define __Pyx_PyString_FormatSafe(a, b)   ((unlikely((a) == Py_None || (PyString_Check(b) && !PyString_CheckExact(b)))) ? PyNumber_Remainder(a, b) : __Pyx_PyString_Format(a, b))
#define __Pyx_PyUnicode_FormatSafe(a, b)  ((unlikely((a) == Py_None || (PyUnicode_Check(b) && !PyUnicode_CheckExact(b)))) ? PyNumber_Remainder(a, b) : PyUnicode_Format(a, b))
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyString_Format(a, b)  PyUnicode_Format(a, b)
#else
  #define __Pyx_PyString_Format(a, b)  PyString_Format(a, b)
#endif
#if PY_MAJOR_VERSION < 3 && !defined(PyObject_ASCII)
  #define PyObject_ASCII(o)            PyObject_Repr(o)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBaseString_Type            PyUnicode_Type
  #define PyStringObject               PyUnicodeObject
  #define PyString_Type                PyUnicode_Type
  #define PyString_Check               PyUnicode_Check
  #define PyString_CheckExact          PyUnicode_CheckExact
#ifndef PyObject_Unicode
  #define PyObject_Unicode             PyObject_Str
#endif
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyBaseString_Check(obj) PyUnicode_Check(obj)
  #define __Pyx_PyBaseString_CheckExact(obj) PyUnicode_CheckExact(obj)
#else
  #define __Pyx_PyBaseString_Check(obj) (PyString_Check(obj) || PyUnicode_Check(obj))
  #define __Pyx_PyBaseString_CheckExact(obj) (PyString_CheckExact(obj) || PyUnicode_CheckExact(obj))
#endif
#ifndef PySet_CheckExact
  #define PySet_CheckExact(obj)        (Py_TYPE(obj) == &PySet_Type)
#endif
#if PY_VERSION_HEX >= 0x030900A4
  #define __Pyx_SET_REFCNT(obj, refcnt) Py_SET_REFCNT(obj, refcnt)
  #define __Pyx_SET_SIZE(obj, size) Py_SET_SIZE(obj, size)
#else
  #define __Pyx_SET_REFCNT(obj, refcnt) Py_REFCNT(obj) = (refcnt)
  #define __Pyx_SET_SIZE(obj, size) Py_SIZE(obj) = (size)
#endif
#if CYTHON_ASSUME_SAFE_MACROS
  #define __Pyx_PySequence_SIZE(seq)  Py_SIZE(seq)
#else
  #define __Pyx_PySequence_SIZE(seq)  PySequence_Size(seq)
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyIntObject                  PyLongObject
  #define PyInt_Type                   PyLong_Type
  #define PyInt_Check(op)              PyLong_Check(op)
  #define PyInt_CheckExact(op)         PyLong_CheckExact(op)
  #define PyInt_FromString             PyLong_FromString
  #define PyInt_FromUnicode            PyLong_FromUnicode
  #define PyInt_FromLong               PyLong_FromLong
  #define PyInt_FromSize_t             PyLong_FromSize_t
  #define PyInt_FromSsize_t            PyLong_FromSsize_t
  #define PyInt_AsLong                 PyLong_AsLong
  #define PyInt_AS_LONG                PyLong_AS_LONG
  #define PyInt_AsSsize_t              PyLong_AsSsize_t
  #define PyInt_AsUnsignedLongMask     PyLong_AsUnsignedLongMask
  #define PyInt_AsUnsignedLongLongMask PyLong_AsUnsignedLongLongMask
  #define PyNumber_Int                 PyNumber_Long
#endif
#if PY_MAJOR_VERSION >= 3
  #define PyBoolObject                 PyLongObject
#endif
#if PY_MAJOR_VERSION >= 3 && CYTHON_COMPILING_IN_PYPY
  #ifndef PyUnicode_InternFromString
    #define PyUnicode_InternFromString(s) PyUnicode_FromString(s)
  #endif
#endif
#if PY_VERSION_HEX < 0x030200A4
  typedef long Py_hash_t;
  #define __Pyx_PyInt_FromHash_t PyInt_FromLong
  #define __Pyx_PyInt_AsHash_t   __Pyx_PyIndex_AsHash_t
#else
  #define __Pyx_PyInt_FromHash_t PyInt_FromSsize_t
  #define __Pyx_PyInt_AsHash_t   __Pyx_PyIndex_AsSsize_t
#endif
#if PY_MAJOR_VERSION >= 3
  #define __Pyx_PyMethod_New(func, self, klass) ((self) ? ((void)(klass), PyMethod_New(func, self)) : __Pyx_NewRef(func))
#else
  #define __Pyx_PyMethod_New(func, self, klass) PyMethod_New(func, self, klass)
#endif
#if CYTHON_USE_ASYNC_SLOTS
  #if PY_VERSION_HEX >= 0x030500B1
    #define __Pyx_PyAsyncMethodsStruct PyAsyncMethods
    #define __Pyx_PyType_AsAsync(obj) (Py_TYPE(obj)->tp_as_async)
  #else
    #define __Pyx_PyType_AsAsync(obj) ((__Pyx_PyAsyncMethodsStruct*) (Py_TYPE(obj)->tp_reserved))
  #endif
#else
  #define __Pyx_PyType_AsAsync(obj) NULL
#endif
#ifndef __Pyx_PyAsyncMethodsStruct
    typedef struct {
        unaryfunc am_await;
        unaryfunc am_aiter;
        unaryfunc am_anext;
    } __Pyx_PyAsyncMethodsStruct;
#endif

#if defined(_WIN32) || defined(WIN32) || defined(MS_WINDOWS)
  #if !defined(_USE_MATH_DEFINES)
    #define _USE_MATH_DEFINES
  #endif
#endif
#include <math.h>
#ifdef NAN
#define __PYX_NAN() ((float) NAN)
#else
static CYTHON_INLINE float __PYX_NAN() {
  float value;
  memset(&value, 0xFF, sizeof(value));
  return value;
}
#endif
#if defined(__CYGWIN__) && defined(_LDBL_EQ_DBL)
#define __Pyx_truncl trunc
#else
#define __Pyx_truncl truncl
#endif

#define __PYX_MARK_ERR_POS(f_index, lineno) \
    { __pyx_filename = __pyx_f[f_index]; (void)__pyx_filename; __pyx_lineno = lineno; (void)__pyx_lineno; __pyx_clineno = __LINE__; (void)__pyx_clineno; }
#define __PYX_ERR(f_index, lineno, Ln_error) \
    { __PYX_MARK_ERR_POS(f_index, lineno) goto Ln_error; }

#ifndef __PYX_EXTERN_C
  #ifdef __cplusplus
    #define __PYX_EXTERN_C extern "C"
  #else
    #define __PYX_EXTERN_C extern
  #endif
#endif

#define __PYX_HAVE___pydevd_frame_eval__pydevd_frame_evaluator
#define __PYX_HAVE_API___pydevd_frame_eval__pydevd_frame_evaluator
/* Early includes */
#include "frameobject.h"
#include "release_mem.h"
#include "code.h"
#include "pystate.h"
#if PY_VERSION_HEX >= 0x03080000
#include "internal/pycore_pystate.h"
#endif

#include "ceval.h"

#if PY_VERSION_HEX >= 0x03090000
PyObject * noop(PyFrameObject *frame, int exc) {
    return NULL;
}
#define CALL_EvalFrameDefault_38(a, b)    noop(a, b)
#define CALL_EvalFrameDefault_39(a, b, c)    _PyEval_EvalFrameDefault(a, b, c)
#else
PyObject * noop(PyThreadState* tstate, PyFrameObject *frame, int exc) {
    return NULL;
}
#define CALL_EvalFrameDefault_39(a, b, c)    noop(a, b, c)
#define CALL_EvalFrameDefault_38(a, b)    _PyEval_EvalFrameDefault(a, b)
#endif
    
#ifdef _OPENMP
#include <omp.h>
#endif /* _OPENMP */

#if defined(PYREX_WITHOUT_ASSERTIONS) && !defined(CYTHON_WITHOUT_ASSERTIONS)
#define CYTHON_WITHOUT_ASSERTIONS
#endif

typedef struct {PyObject **p; const char *s; const Py_ssize_t n; const char* encoding;
                const char is_unicode; const char is_str; const char intern; } __Pyx_StringTabEntry;

#define __PYX_DEFAULT_STRING_ENCODING_IS_ASCII 0
#define __PYX_DEFAULT_STRING_ENCODING_IS_UTF8 0
#define __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT (PY_MAJOR_VERSION >= 3 && __PYX_DEFAULT_STRING_ENCODING_IS_UTF8)
#define __PYX_DEFAULT_STRING_ENCODING ""
#define __Pyx_PyObject_FromString __Pyx_PyBytes_FromString
#define __Pyx_PyObject_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#define __Pyx_uchar_cast(c) ((unsigned char)c)
#define __Pyx_long_cast(x) ((long)x)
#define __Pyx_fits_Py_ssize_t(v, type, is_signed)  (\
    (sizeof(type) < sizeof(Py_ssize_t))  ||\
    (sizeof(type) > sizeof(Py_ssize_t) &&\
          likely(v < (type)PY_SSIZE_T_MAX ||\
                 v == (type)PY_SSIZE_T_MAX)  &&\
          (!is_signed || likely(v > (type)PY_SSIZE_T_MIN ||\
                                v == (type)PY_SSIZE_T_MIN)))  ||\
    (sizeof(type) == sizeof(Py_ssize_t) &&\
          (is_signed || likely(v < (type)PY_SSIZE_T_MAX ||\
                               v == (type)PY_SSIZE_T_MAX)))  )
static CYTHON_INLINE int __Pyx_is_valid_index(Py_ssize_t i, Py_ssize_t limit) {
    return (size_t) i < (size_t) limit;
}
#if defined (__cplusplus) && __cplusplus >= 201103L
    #include <cstdlib>
    #define __Pyx_sst_abs(value) std::abs(value)
#elif SIZEOF_INT >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) abs(value)
#elif SIZEOF_LONG >= SIZEOF_SIZE_T
    #define __Pyx_sst_abs(value) labs(value)
#elif defined (_MSC_VER)
    #define __Pyx_sst_abs(value) ((Py_ssize_t)_abs64(value))
#elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
    #define __Pyx_sst_abs(value) llabs(value)
#elif defined (__GNUC__)
    #define __Pyx_sst_abs(value) __builtin_llabs(value)
#else
    #define __Pyx_sst_abs(value) ((value<0) ? -value : value)
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject*);
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject*, Py_ssize_t* length);
#define __Pyx_PyByteArray_FromString(s) PyByteArray_FromStringAndSize((const char*)s, strlen((const char*)s))
#define __Pyx_PyByteArray_FromStringAndSize(s, l) PyByteArray_FromStringAndSize((const char*)s, l)
#define __Pyx_PyBytes_FromString        PyBytes_FromString
#define __Pyx_PyBytes_FromStringAndSize PyBytes_FromStringAndSize
static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char*);
#if PY_MAJOR_VERSION < 3
    #define __Pyx_PyStr_FromString        __Pyx_PyBytes_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyBytes_FromStringAndSize
#else
    #define __Pyx_PyStr_FromString        __Pyx_PyUnicode_FromString
    #define __Pyx_PyStr_FromStringAndSize __Pyx_PyUnicode_FromStringAndSize
#endif
#define __Pyx_PyBytes_AsWritableString(s)     ((char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableSString(s)    ((signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsWritableUString(s)    ((unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsString(s)     ((const char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsSString(s)    ((const signed char*) PyBytes_AS_STRING(s))
#define __Pyx_PyBytes_AsUString(s)    ((const unsigned char*) PyBytes_AS_STRING(s))
#define __Pyx_PyObject_AsWritableString(s)    ((char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableSString(s)    ((signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsWritableUString(s)    ((unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsSString(s)    ((const signed char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_AsUString(s)    ((const unsigned char*) __Pyx_PyObject_AsString(s))
#define __Pyx_PyObject_FromCString(s)  __Pyx_PyObject_FromString((const char*)s)
#define __Pyx_PyBytes_FromCString(s)   __Pyx_PyBytes_FromString((const char*)s)
#define __Pyx_PyByteArray_FromCString(s)   __Pyx_PyByteArray_FromString((const char*)s)
#define __Pyx_PyStr_FromCString(s)     __Pyx_PyStr_FromString((const char*)s)
#define __Pyx_PyUnicode_FromCString(s) __Pyx_PyUnicode_FromString((const char*)s)
static CYTHON_INLINE size_t __Pyx_Py_UNICODE_strlen(const Py_UNICODE *u) {
    const Py_UNICODE *u_end = u;
    while (*u_end++) ;
    return (size_t)(u_end - u - 1);
}
#define __Pyx_PyUnicode_FromUnicode(u)       PyUnicode_FromUnicode(u, __Pyx_Py_UNICODE_strlen(u))
#define __Pyx_PyUnicode_FromUnicodeAndLength PyUnicode_FromUnicode
#define __Pyx_PyUnicode_AsUnicode            PyUnicode_AsUnicode
#define __Pyx_NewRef(obj) (Py_INCREF(obj), obj)
#define __Pyx_Owned_Py_None(b) __Pyx_NewRef(Py_None)
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b);
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject*);
static CYTHON_INLINE int __Pyx_PyObject_IsTrueAndDecref(PyObject*);
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x);
#define __Pyx_PySequence_Tuple(obj)\
    (likely(PyTuple_CheckExact(obj)) ? __Pyx_NewRef(obj) : PySequence_Tuple(obj))
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject*);
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t);
static CYTHON_INLINE Py_hash_t __Pyx_PyIndex_AsHash_t(PyObject*);
#if CYTHON_ASSUME_SAFE_MACROS
#define __pyx_PyFloat_AsDouble(x) (PyFloat_CheckExact(x) ? PyFloat_AS_DOUBLE(x) : PyFloat_AsDouble(x))
#else
#define __pyx_PyFloat_AsDouble(x) PyFloat_AsDouble(x)
#endif
#define __pyx_PyFloat_AsFloat(x) ((float) __pyx_PyFloat_AsDouble(x))
#if PY_MAJOR_VERSION >= 3
#define __Pyx_PyNumber_Int(x) (PyLong_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Long(x))
#else
#define __Pyx_PyNumber_Int(x) (PyInt_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Int(x))
#endif
#define __Pyx_PyNumber_Float(x) (PyFloat_CheckExact(x) ? __Pyx_NewRef(x) : PyNumber_Float(x))
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
static int __Pyx_sys_getdefaultencoding_not_ascii;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    PyObject* ascii_chars_u = NULL;
    PyObject* ascii_chars_b = NULL;
    const char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    if (strcmp(default_encoding_c, "ascii") == 0) {
        __Pyx_sys_getdefaultencoding_not_ascii = 0;
    } else {
        char ascii_chars[128];
        int c;
        for (c = 0; c < 128; c++) {
            ascii_chars[c] = c;
        }
        __Pyx_sys_getdefaultencoding_not_ascii = 1;
        ascii_chars_u = PyUnicode_DecodeASCII(ascii_chars, 128, NULL);
        if (!ascii_chars_u) goto bad;
        ascii_chars_b = PyUnicode_AsEncodedString(ascii_chars_u, default_encoding_c, NULL);
        if (!ascii_chars_b || !PyBytes_Check(ascii_chars_b) || memcmp(ascii_chars, PyBytes_AS_STRING(ascii_chars_b), 128) != 0) {
            PyErr_Format(
                PyExc_ValueError,
                "This module compiled with c_string_encoding=ascii, but default encoding '%.200s' is not a superset of ascii.",
                default_encoding_c);
            goto bad;
        }
        Py_DECREF(ascii_chars_u);
        Py_DECREF(ascii_chars_b);
    }
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    Py_XDECREF(ascii_chars_u);
    Py_XDECREF(ascii_chars_b);
    return -1;
}
#endif
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT && PY_MAJOR_VERSION >= 3
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_DecodeUTF8(c_str, size, NULL)
#else
#define __Pyx_PyUnicode_FromStringAndSize(c_str, size) PyUnicode_Decode(c_str, size, __PYX_DEFAULT_STRING_ENCODING, NULL)
#if __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
static char* __PYX_DEFAULT_STRING_ENCODING;
static int __Pyx_init_sys_getdefaultencoding_params(void) {
    PyObject* sys;
    PyObject* default_encoding = NULL;
    char* default_encoding_c;
    sys = PyImport_ImportModule("sys");
    if (!sys) goto bad;
    default_encoding = PyObject_CallMethod(sys, (char*) (const char*) "getdefaultencoding", NULL);
    Py_DECREF(sys);
    if (!default_encoding) goto bad;
    default_encoding_c = PyBytes_AsString(default_encoding);
    if (!default_encoding_c) goto bad;
    __PYX_DEFAULT_STRING_ENCODING = (char*) malloc(strlen(default_encoding_c) + 1);
    if (!__PYX_DEFAULT_STRING_ENCODING) goto bad;
    strcpy(__PYX_DEFAULT_STRING_ENCODING, default_encoding_c);
    Py_DECREF(default_encoding);
    return 0;
bad:
    Py_XDECREF(default_encoding);
    return -1;
}
#endif
#endif


/* Test for GCC > 2.95 */
#if defined(__GNUC__)     && (__GNUC__ > 2 || (__GNUC__ == 2 && (__GNUC_MINOR__ > 95)))
  #define likely(x)   __builtin_expect(!!(x), 1)
  #define unlikely(x) __builtin_expect(!!(x), 0)
#else /* !__GNUC__ or GCC < 2.95 */
  #define likely(x)   (x)
  #define unlikely(x) (x)
#endif /* __GNUC__ */
static CYTHON_INLINE void __Pyx_pretend_to_initialize(void* ptr) { (void)ptr; }

static PyObject *__pyx_m = NULL;
static PyObject *__pyx_d;
static PyObject *__pyx_b;
static PyObject *__pyx_cython_runtime = NULL;
static PyObject *__pyx_empty_tuple;
static PyObject *__pyx_empty_bytes;
static PyObject *__pyx_empty_unicode;
static int __pyx_lineno;
static int __pyx_clineno = 0;
static const char * __pyx_cfilenm= __FILE__;
static const char *__pyx_filename;


static const char *__pyx_f[] = {
  "_pydevd_frame_eval/pydevd_frame_evaluator.pyx",
  "stringsource",
  "_pydevd_bundle/pydevd_cython.pxd",
};

/*--- Type declarations ---*/
struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo;
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo;
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo;
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;

/* "_pydevd_bundle/pydevd_cython.pxd":1
 * cdef class PyDBAdditionalThreadInfo:             # <<<<<<<<<<<<<<
 *     cdef public int pydev_state
 *     cdef public object pydev_step_stop # Actually, it's a frame or None
 */
struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo {
  PyObject_HEAD
  int pydev_state;
  PyObject *pydev_step_stop;
  int pydev_original_step_cmd;
  int pydev_step_cmd;
  int pydev_notify_kill;
  PyObject *pydev_smart_step_stop;
  int pydev_django_resolve_frame;
  PyObject *pydev_call_from_jinja2;
  PyObject *pydev_call_inside_jinja2;
  int is_tracing;
  PyObject *conditional_breakpoint_exception;
  PyObject *pydev_message;
  int suspend_type;
  int pydev_next_line;
  PyObject *pydev_func_name;
  int suspended_at_unhandled;
  PyObject *trace_suspend_type;
  PyObject *top_level_thread_tracer_no_back_frames;
  PyObject *top_level_thread_tracer_unhandled;
  PyObject *thread_tracer;
  PyObject *step_in_initial_location;
  int pydev_smart_parent_offset;
  int pydev_smart_child_offset;
  PyObject *pydev_smart_step_into_variants;
  PyObject *target_id_to_smart_step_into_variant;
  int pydev_use_scoped_step_frame;
};


/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":24
 * 
 * 
 * cdef class ThreadInfo:             # <<<<<<<<<<<<<<
 * 
 *     cdef public PyDBAdditionalThreadInfo additional_info
 */
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo {
  PyObject_HEAD
  struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_vtab;
  struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *additional_info;
  int is_pydevd_thread;
  int inside_frame_eval;
  int fully_initialized;
  PyObject *thread_trace_func;
  int _can_create_dummy_thread;
  int force_stay_in_untraced_mode;
};


/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":125
 * 
 * 
 * cdef class FuncCodeInfo:             # <<<<<<<<<<<<<<
 * 
 *     cdef public str co_filename
 */
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo {
  PyObject_HEAD
  PyObject *co_filename;
  PyObject *co_name;
  PyObject *canonical_normalized_filename;
  int always_skip_code;
  int breakpoint_found;
  PyObject *new_code;
  int breakpoints_mtime;
};


/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":316
 * 
 * 
 * cdef class _CodeLineInfo:             # <<<<<<<<<<<<<<
 * 
 *     cdef public dict line_to_offset
 */
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo {
  PyObject_HEAD
  PyObject *line_to_offset;
  int first_line;
  int last_line;
};


/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":361
 * 
 * 
 * cdef class _CacheValue(object):             # <<<<<<<<<<<<<<
 * 
 *     cdef public object code_obj_py
 */
struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue {
  PyObject_HEAD
  struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_vtab;
  PyObject *code_obj_py;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *code_line_info;
  PyObject *breakpoints_hit_at_lines;
  PyObject *code_lines_as_set;
};



/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":24
 * 
 * 
 * cdef class ThreadInfo:             # <<<<<<<<<<<<<<
 * 
 *     cdef public PyDBAdditionalThreadInfo additional_info
 */

struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo {
  PyObject *(*initialize)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *, PyFrameObject *);
  PyObject *(*initialize_if_possible)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *);
};
static struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;


/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":361
 * 
 * 
 * cdef class _CacheValue(object):             # <<<<<<<<<<<<<<
 * 
 *     cdef public object code_obj_py
 */

struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue {
  PyObject *(*compute_force_stay_in_untraced_mode)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *, PyObject *, int __pyx_skip_dispatch);
};
static struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;

/* --- Runtime support code (head) --- */
/* Refnanny.proto */
#ifndef CYTHON_REFNANNY
  #define CYTHON_REFNANNY 0
#endif
#if CYTHON_REFNANNY
  typedef struct {
    void (*INCREF)(void*, PyObject*, int);
    void (*DECREF)(void*, PyObject*, int);
    void (*GOTREF)(void*, PyObject*, int);
    void (*GIVEREF)(void*, PyObject*, int);
    void* (*SetupContext)(const char*, int, const char*);
    void (*FinishContext)(void**);
  } __Pyx_RefNannyAPIStruct;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNanny = NULL;
  static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname);
  #define __Pyx_RefNannyDeclarations void *__pyx_refnanny = NULL;
#ifdef WITH_THREAD
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          if (acquire_gil) {\
              PyGILState_STATE __pyx_gilstate_save = PyGILState_Ensure();\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
              PyGILState_Release(__pyx_gilstate_save);\
          } else {\
              __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__);\
          }
#else
  #define __Pyx_RefNannySetupContext(name, acquire_gil)\
          __pyx_refnanny = __Pyx_RefNanny->SetupContext((name), __LINE__, __FILE__)
#endif
  #define __Pyx_RefNannyFinishContext()\
          __Pyx_RefNanny->FinishContext(&__pyx_refnanny)
  #define __Pyx_INCREF(r)  __Pyx_RefNanny->INCREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_DECREF(r)  __Pyx_RefNanny->DECREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GOTREF(r)  __Pyx_RefNanny->GOTREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_GIVEREF(r) __Pyx_RefNanny->GIVEREF(__pyx_refnanny, (PyObject *)(r), __LINE__)
  #define __Pyx_XINCREF(r)  do { if((r) != NULL) {__Pyx_INCREF(r); }} while(0)
  #define __Pyx_XDECREF(r)  do { if((r) != NULL) {__Pyx_DECREF(r); }} while(0)
  #define __Pyx_XGOTREF(r)  do { if((r) != NULL) {__Pyx_GOTREF(r); }} while(0)
  #define __Pyx_XGIVEREF(r) do { if((r) != NULL) {__Pyx_GIVEREF(r);}} while(0)
#else
  #define __Pyx_RefNannyDeclarations
  #define __Pyx_RefNannySetupContext(name, acquire_gil)
  #define __Pyx_RefNannyFinishContext()
  #define __Pyx_INCREF(r) Py_INCREF(r)
  #define __Pyx_DECREF(r) Py_DECREF(r)
  #define __Pyx_GOTREF(r)
  #define __Pyx_GIVEREF(r)
  #define __Pyx_XINCREF(r) Py_XINCREF(r)
  #define __Pyx_XDECREF(r) Py_XDECREF(r)
  #define __Pyx_XGOTREF(r)
  #define __Pyx_XGIVEREF(r)
#endif
#define __Pyx_XDECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_XDECREF(tmp);\
    } while (0)
#define __Pyx_DECREF_SET(r, v) do {\
        PyObject *tmp = (PyObject *) r;\
        r = v; __Pyx_DECREF(tmp);\
    } while (0)
#define __Pyx_CLEAR(r)    do { PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);} while(0)
#define __Pyx_XCLEAR(r)   do { if((r) != NULL) {PyObject* tmp = ((PyObject*)(r)); r = NULL; __Pyx_DECREF(tmp);}} while(0)

/* PyObjectGetAttrStr.proto */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name);
#else
#define __Pyx_PyObject_GetAttrStr(o,n) PyObject_GetAttr(o,n)
#endif

/* GetBuiltinName.proto */
static PyObject *__Pyx_GetBuiltinName(PyObject *name);

/* PyDictVersioning.proto */
#if CYTHON_USE_DICT_VERSIONS && CYTHON_USE_TYPE_SLOTS
#define __PYX_DICT_VERSION_INIT  ((PY_UINT64_T) -1)
#define __PYX_GET_DICT_VERSION(dict)  (((PyDictObject*)(dict))->ma_version_tag)
#define __PYX_UPDATE_DICT_CACHE(dict, value, cache_var, version_var)\
    (version_var) = __PYX_GET_DICT_VERSION(dict);\
    (cache_var) = (value);
#define __PYX_PY_DICT_LOOKUP_IF_MODIFIED(VAR, DICT, LOOKUP) {\
    static PY_UINT64_T __pyx_dict_version = 0;\
    static PyObject *__pyx_dict_cached_value = NULL;\
    if (likely(__PYX_GET_DICT_VERSION(DICT) == __pyx_dict_version)) {\
        (VAR) = __pyx_dict_cached_value;\
    } else {\
        (VAR) = __pyx_dict_cached_value = (LOOKUP);\
        __pyx_dict_version = __PYX_GET_DICT_VERSION(DICT);\
    }\
}
static CYTHON_INLINE PY_UINT64_T __Pyx_get_tp_dict_version(PyObject *obj);
static CYTHON_INLINE PY_UINT64_T __Pyx_get_object_dict_version(PyObject *obj);
static CYTHON_INLINE int __Pyx_object_dict_version_matches(PyObject* obj, PY_UINT64_T tp_dict_version, PY_UINT64_T obj_dict_version);
#else
#define __PYX_GET_DICT_VERSION(dict)  (0)
#define __PYX_UPDATE_DICT_CACHE(dict, value, cache_var, version_var)
#define __PYX_PY_DICT_LOOKUP_IF_MODIFIED(VAR, DICT, LOOKUP)  (VAR) = (LOOKUP);
#endif

/* GetModuleGlobalName.proto */
#if CYTHON_USE_DICT_VERSIONS
#define __Pyx_GetModuleGlobalName(var, name)  {\
    static PY_UINT64_T __pyx_dict_version = 0;\
    static PyObject *__pyx_dict_cached_value = NULL;\
    (var) = (likely(__pyx_dict_version == __PYX_GET_DICT_VERSION(__pyx_d))) ?\
        (likely(__pyx_dict_cached_value) ? __Pyx_NewRef(__pyx_dict_cached_value) : __Pyx_GetBuiltinName(name)) :\
        __Pyx__GetModuleGlobalName(name, &__pyx_dict_version, &__pyx_dict_cached_value);\
}
#define __Pyx_GetModuleGlobalNameUncached(var, name)  {\
    PY_UINT64_T __pyx_dict_version;\
    PyObject *__pyx_dict_cached_value;\
    (var) = __Pyx__GetModuleGlobalName(name, &__pyx_dict_version, &__pyx_dict_cached_value);\
}
static PyObject *__Pyx__GetModuleGlobalName(PyObject *name, PY_UINT64_T *dict_version, PyObject **dict_cached_value);
#else
#define __Pyx_GetModuleGlobalName(var, name)  (var) = __Pyx__GetModuleGlobalName(name)
#define __Pyx_GetModuleGlobalNameUncached(var, name)  (var) = __Pyx__GetModuleGlobalName(name)
static CYTHON_INLINE PyObject *__Pyx__GetModuleGlobalName(PyObject *name);
#endif

/* PyFunctionFastCall.proto */
#if CYTHON_FAST_PYCALL
#define __Pyx_PyFunction_FastCall(func, args, nargs)\
    __Pyx_PyFunction_FastCallDict((func), (args), (nargs), NULL)
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, Py_ssize_t nargs, PyObject *kwargs);
#else
#define __Pyx_PyFunction_FastCallDict(func, args, nargs, kwargs) _PyFunction_FastCallDict(func, args, nargs, kwargs)
#endif
#define __Pyx_BUILD_ASSERT_EXPR(cond)\
    (sizeof(char [1 - 2*!(cond)]) - 1)
#ifndef Py_MEMBER_SIZE
#define Py_MEMBER_SIZE(type, member) sizeof(((type *)0)->member)
#endif
#if CYTHON_FAST_PYCALL
  static size_t __pyx_pyframe_localsplus_offset = 0;
  #include "frameobject.h"
#if PY_VERSION_HEX >= 0x030b00a6
  #ifndef Py_BUILD_CORE
    #define Py_BUILD_CORE 1
  #endif
  #include "internal/pycore_frame.h"
#endif
  #define __Pxy_PyFrame_Initialize_Offsets()\
    ((void)__Pyx_BUILD_ASSERT_EXPR(sizeof(PyFrameObject) == offsetof(PyFrameObject, f_localsplus) + Py_MEMBER_SIZE(PyFrameObject, f_localsplus)),\
     (void)(__pyx_pyframe_localsplus_offset = ((size_t)PyFrame_Type.tp_basicsize) - Py_MEMBER_SIZE(PyFrameObject, f_localsplus)))
  #define __Pyx_PyFrame_GetLocalsplus(frame)\
    (assert(__pyx_pyframe_localsplus_offset), (PyObject **)(((char *)(frame)) + __pyx_pyframe_localsplus_offset))
#endif // CYTHON_FAST_PYCALL
#endif

/* PyObjectCall.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw);
#else
#define __Pyx_PyObject_Call(func, arg, kw) PyObject_Call(func, arg, kw)
#endif

/* PyObjectCallMethO.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg);
#endif

/* PyObjectCallNoArg.proto */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func);
#else
#define __Pyx_PyObject_CallNoArg(func) __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL)
#endif

/* PyCFunctionFastCall.proto */
#if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject *__Pyx_PyCFunction_FastCall(PyObject *func, PyObject **args, Py_ssize_t nargs);
#else
#define __Pyx_PyCFunction_FastCall(func, args, nargs)  (assert(0), NULL)
#endif

/* PyObjectCallOneArg.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg);

/* PyObjectCall2Args.proto */
static CYTHON_UNUSED PyObject* __Pyx_PyObject_Call2Args(PyObject* function, PyObject* arg1, PyObject* arg2);

/* PyIntBinop.proto */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, long intval, int inplace, int zerodivision_check);
#else
#define __Pyx_PyInt_AddObjC(op1, op2, intval, inplace, zerodivision_check)\
    (inplace ? PyNumber_InPlaceAdd(op1, op2) : PyNumber_Add(op1, op2))
#endif

/* SliceObject.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(
        PyObject* obj, Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** py_start, PyObject** py_stop, PyObject** py_slice,
        int has_cstart, int has_cstop, int wraparound);

/* IncludeStringH.proto */
#include <string.h>

/* BytesEquals.proto */
static CYTHON_INLINE int __Pyx_PyBytes_Equals(PyObject* s1, PyObject* s2, int equals);

/* UnicodeEquals.proto */
static CYTHON_INLINE int __Pyx_PyUnicode_Equals(PyObject* s1, PyObject* s2, int equals);

/* StrEquals.proto */
#if PY_MAJOR_VERSION >= 3
#define __Pyx_PyString_Equals __Pyx_PyUnicode_Equals
#else
#define __Pyx_PyString_Equals __Pyx_PyBytes_Equals
#endif

/* PyErrExceptionMatches.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyErr_ExceptionMatches(err) __Pyx_PyErr_ExceptionMatchesInState(__pyx_tstate, err)
static CYTHON_INLINE int __Pyx_PyErr_ExceptionMatchesInState(PyThreadState* tstate, PyObject* err);
#else
#define __Pyx_PyErr_ExceptionMatches(err)  PyErr_ExceptionMatches(err)
#endif

/* PyThreadStateGet.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyThreadState_declare  PyThreadState *__pyx_tstate;
#define __Pyx_PyThreadState_assign  __pyx_tstate = __Pyx_PyThreadState_Current;
#define __Pyx_PyErr_Occurred()  __pyx_tstate->curexc_type
#else
#define __Pyx_PyThreadState_declare
#define __Pyx_PyThreadState_assign
#define __Pyx_PyErr_Occurred()  PyErr_Occurred()
#endif

/* PyErrFetchRestore.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_PyErr_Clear() __Pyx_ErrRestore(NULL, NULL, NULL)
#define __Pyx_ErrRestoreWithState(type, value, tb)  __Pyx_ErrRestoreInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)    __Pyx_ErrFetchInState(PyThreadState_GET(), type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  __Pyx_ErrRestoreInState(__pyx_tstate, type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)    __Pyx_ErrFetchInState(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb);
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_PyErr_SetNone(exc) (Py_INCREF(exc), __Pyx_ErrRestore((exc), NULL, NULL))
#else
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#endif
#else
#define __Pyx_PyErr_Clear() PyErr_Clear()
#define __Pyx_PyErr_SetNone(exc) PyErr_SetNone(exc)
#define __Pyx_ErrRestoreWithState(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchWithState(type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestoreInState(tstate, type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetchInState(tstate, type, value, tb)  PyErr_Fetch(type, value, tb)
#define __Pyx_ErrRestore(type, value, tb)  PyErr_Restore(type, value, tb)
#define __Pyx_ErrFetch(type, value, tb)  PyErr_Fetch(type, value, tb)
#endif

/* GetAttr.proto */
static CYTHON_INLINE PyObject *__Pyx_GetAttr(PyObject *, PyObject *);

/* GetAttr3.proto */
static CYTHON_INLINE PyObject *__Pyx_GetAttr3(PyObject *, PyObject *, PyObject *);

/* RaiseException.proto */
static void __Pyx_Raise(PyObject *type, PyObject *value, PyObject *tb, PyObject *cause);

/* GetTopmostException.proto */
#if CYTHON_USE_EXC_INFO_STACK
static _PyErr_StackItem * __Pyx_PyErr_GetTopmostException(PyThreadState *tstate);
#endif

/* SaveResetException.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_ExceptionSave(type, value, tb)  __Pyx__ExceptionSave(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx__ExceptionSave(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#define __Pyx_ExceptionReset(type, value, tb)  __Pyx__ExceptionReset(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx__ExceptionReset(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb);
#else
#define __Pyx_ExceptionSave(type, value, tb)   PyErr_GetExcInfo(type, value, tb)
#define __Pyx_ExceptionReset(type, value, tb)  PyErr_SetExcInfo(type, value, tb)
#endif

/* GetException.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_GetException(type, value, tb)  __Pyx__GetException(__pyx_tstate, type, value, tb)
static int __Pyx__GetException(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#else
static int __Pyx_GetException(PyObject **type, PyObject **value, PyObject **tb);
#endif

/* PyObjectLookupSpecial.proto */
#if CYTHON_USE_PYTYPE_LOOKUP && CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_LookupSpecial(PyObject* obj, PyObject* attr_name) {
    PyObject *res;
    PyTypeObject *tp = Py_TYPE(obj);
#if PY_MAJOR_VERSION < 3
    if (unlikely(PyInstance_Check(obj)))
        return __Pyx_PyObject_GetAttrStr(obj, attr_name);
#endif
    res = _PyType_Lookup(tp, attr_name);
    if (likely(res)) {
        descrgetfunc f = Py_TYPE(res)->tp_descr_get;
        if (!f) {
            Py_INCREF(res);
        } else {
            res = f(res, obj, (PyObject *)tp);
        }
    } else {
        PyErr_SetObject(PyExc_AttributeError, attr_name);
    }
    return res;
}
#else
#define __Pyx_PyObject_LookupSpecial(o,n) __Pyx_PyObject_GetAttrStr(o,n)
#endif

/* PyObjectSetAttrStr.proto */
#if CYTHON_USE_TYPE_SLOTS
#define __Pyx_PyObject_DelAttrStr(o,n) __Pyx_PyObject_SetAttrStr(o, n, NULL)
static CYTHON_INLINE int __Pyx_PyObject_SetAttrStr(PyObject* obj, PyObject* attr_name, PyObject* value);
#else
#define __Pyx_PyObject_DelAttrStr(o,n)   PyObject_DelAttr(o,n)
#define __Pyx_PyObject_SetAttrStr(o,n,v) PyObject_SetAttr(o,n,v)
#endif

/* None.proto */
static CYTHON_INLINE void __Pyx_RaiseUnboundLocalError(const char *varname);

/* ExtTypeTest.proto */
static CYTHON_INLINE int __Pyx_TypeTest(PyObject *obj, PyTypeObject *type);

/* SwapException.proto */
#if CYTHON_FAST_THREAD_STATE
#define __Pyx_ExceptionSwap(type, value, tb)  __Pyx__ExceptionSwap(__pyx_tstate, type, value, tb)
static CYTHON_INLINE void __Pyx__ExceptionSwap(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb);
#else
static CYTHON_INLINE void __Pyx_ExceptionSwap(PyObject **type, PyObject **value, PyObject **tb);
#endif

/* RaiseArgTupleInvalid.proto */
static void __Pyx_RaiseArgtupleInvalid(const char* func_name, int exact,
    Py_ssize_t num_min, Py_ssize_t num_max, Py_ssize_t num_found);

/* KeywordStringCheck.proto */
static int __Pyx_CheckKeywordStrings(PyObject *kwdict, const char* function_name, int kw_allowed);

/* RaiseDoubleKeywords.proto */
static void __Pyx_RaiseDoubleKeywordsError(const char* func_name, PyObject* kw_name);

/* ParseKeywords.proto */
static int __Pyx_ParseOptionalKeywords(PyObject *kwds, PyObject **argnames[],\
    PyObject *kwds2, PyObject *values[], Py_ssize_t num_pos_args,\
    const char* function_name);

/* ArgTypeTest.proto */
#define __Pyx_ArgTypeTest(obj, type, none_allowed, name, exact)\
    ((likely((Py_TYPE(obj) == type) | (none_allowed && (obj == Py_None)))) ? 1 :\
        __Pyx__ArgTypeTest(obj, type, name, exact))
static int __Pyx__ArgTypeTest(PyObject *obj, PyTypeObject *type, const char *name, int exact);

/* DictGetItem.proto */
#if PY_MAJOR_VERSION >= 3 && !CYTHON_COMPILING_IN_PYPY
static PyObject *__Pyx_PyDict_GetItem(PyObject *d, PyObject* key);
#define __Pyx_PyObject_Dict_GetItem(obj, name)\
    (likely(PyDict_CheckExact(obj)) ?\
     __Pyx_PyDict_GetItem(obj, name) : PyObject_GetItem(obj, name))
#else
#define __Pyx_PyDict_GetItem(d, key) PyObject_GetItem(d, key)
#define __Pyx_PyObject_Dict_GetItem(obj, name)  PyObject_GetItem(obj, name)
#endif

/* GetItemInt.proto */
#define __Pyx_GetItemInt(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Fast(o, (Py_ssize_t)i, is_list, wraparound, boundscheck) :\
    (is_list ? (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL) :\
               __Pyx_GetItemInt_Generic(o, to_py_func(i))))
#define __Pyx_GetItemInt_List(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_List_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "list index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
#define __Pyx_GetItemInt_Tuple(o, i, type, is_signed, to_py_func, is_list, wraparound, boundscheck)\
    (__Pyx_fits_Py_ssize_t(i, type, is_signed) ?\
    __Pyx_GetItemInt_Tuple_Fast(o, (Py_ssize_t)i, wraparound, boundscheck) :\
    (PyErr_SetString(PyExc_IndexError, "tuple index out of range"), (PyObject*)NULL))
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              int wraparound, int boundscheck);
static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j);
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i,
                                                     int is_list, int wraparound, int boundscheck);

/* RaiseTooManyValuesToUnpack.proto */
static CYTHON_INLINE void __Pyx_RaiseTooManyValuesError(Py_ssize_t expected);

/* RaiseNeedMoreValuesToUnpack.proto */
static CYTHON_INLINE void __Pyx_RaiseNeedMoreValuesError(Py_ssize_t index);

/* IterFinish.proto */
static CYTHON_INLINE int __Pyx_IterFinish(void);

/* UnpackItemEndCheck.proto */
static int __Pyx_IternextUnpackEndCheck(PyObject *retval, Py_ssize_t expected);

/* PySequenceContains.proto */
static CYTHON_INLINE int __Pyx_PySequence_ContainsTF(PyObject* item, PyObject* seq, int eq) {
    int result = PySequence_Contains(seq, item);
    return unlikely(result < 0) ? result : (result == (eq == Py_EQ));
}

/* PyObjectGetMethod.proto */
static int __Pyx_PyObject_GetMethod(PyObject *obj, PyObject *name, PyObject **method);

/* PyObjectCallMethod0.proto */
static PyObject* __Pyx_PyObject_CallMethod0(PyObject* obj, PyObject* method_name);

/* RaiseNoneIterError.proto */
static CYTHON_INLINE void __Pyx_RaiseNoneNotIterableError(void);

/* UnpackTupleError.proto */
static void __Pyx_UnpackTupleError(PyObject *, Py_ssize_t index);

/* UnpackTuple2.proto */
#define __Pyx_unpack_tuple2(tuple, value1, value2, is_tuple, has_known_size, decref_tuple)\
    (likely(is_tuple || PyTuple_Check(tuple)) ?\
        (likely(has_known_size || PyTuple_GET_SIZE(tuple) == 2) ?\
            __Pyx_unpack_tuple2_exact(tuple, value1, value2, decref_tuple) :\
            (__Pyx_UnpackTupleError(tuple, 2), -1)) :\
        __Pyx_unpack_tuple2_generic(tuple, value1, value2, has_known_size, decref_tuple))
static CYTHON_INLINE int __Pyx_unpack_tuple2_exact(
    PyObject* tuple, PyObject** value1, PyObject** value2, int decref_tuple);
static int __Pyx_unpack_tuple2_generic(
    PyObject* tuple, PyObject** value1, PyObject** value2, int has_known_size, int decref_tuple);

/* dict_iter.proto */
static CYTHON_INLINE PyObject* __Pyx_dict_iterator(PyObject* dict, int is_dict, PyObject* method_name,
                                                   Py_ssize_t* p_orig_length, int* p_is_dict);
static CYTHON_INLINE int __Pyx_dict_iter_next(PyObject* dict_or_iter, Py_ssize_t orig_length, Py_ssize_t* ppos,
                                              PyObject** pkey, PyObject** pvalue, PyObject** pitem, int is_dict);

/* PyDictContains.proto */
static CYTHON_INLINE int __Pyx_PyDict_ContainsTF(PyObject* item, PyObject* dict, int eq) {
    int result = PyDict_Contains(dict, item);
    return unlikely(result < 0) ? result : (result == (eq == Py_EQ));
}

/* WriteUnraisableException.proto */
static void __Pyx_WriteUnraisable(const char *name, int clineno,
                                  int lineno, const char *filename,
                                  int full_traceback, int nogil);

/* Import.proto */
static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level);

/* ImportFrom.proto */
static PyObject* __Pyx_ImportFrom(PyObject* module, PyObject* name);

/* HasAttr.proto */
static CYTHON_INLINE int __Pyx_HasAttr(PyObject *, PyObject *);

/* PyObject_GenericGetAttrNoDict.proto */
#if CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP && PY_VERSION_HEX < 0x03070000
static CYTHON_INLINE PyObject* __Pyx_PyObject_GenericGetAttrNoDict(PyObject* obj, PyObject* attr_name);
#else
#define __Pyx_PyObject_GenericGetAttrNoDict PyObject_GenericGetAttr
#endif

/* PyObject_GenericGetAttr.proto */
#if CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP && PY_VERSION_HEX < 0x03070000
static PyObject* __Pyx_PyObject_GenericGetAttr(PyObject* obj, PyObject* attr_name);
#else
#define __Pyx_PyObject_GenericGetAttr PyObject_GenericGetAttr
#endif

/* SetVTable.proto */
static int __Pyx_SetVtable(PyObject *dict, void *vtable);

/* PyObjectGetAttrStrNoError.proto */
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStrNoError(PyObject* obj, PyObject* attr_name);

/* SetupReduce.proto */
static int __Pyx_setup_reduce(PyObject* type_obj);

/* TypeImport.proto */
#ifndef __PYX_HAVE_RT_ImportType_proto
#define __PYX_HAVE_RT_ImportType_proto
enum __Pyx_ImportType_CheckSize {
   __Pyx_ImportType_CheckSize_Error = 0,
   __Pyx_ImportType_CheckSize_Warn = 1,
   __Pyx_ImportType_CheckSize_Ignore = 2
};
static PyTypeObject *__Pyx_ImportType(PyObject* module, const char *module_name, const char *class_name, size_t size, enum __Pyx_ImportType_CheckSize check_size);
#endif

/* CLineInTraceback.proto */
#ifdef CYTHON_CLINE_IN_TRACEBACK
#define __Pyx_CLineForTraceback(tstate, c_line)  (((CYTHON_CLINE_IN_TRACEBACK)) ? c_line : 0)
#else
static int __Pyx_CLineForTraceback(PyThreadState *tstate, int c_line);
#endif

/* CodeObjectCache.proto */
typedef struct {
    PyCodeObject* code_object;
    int code_line;
} __Pyx_CodeObjectCacheEntry;
struct __Pyx_CodeObjectCache {
    int count;
    int max_count;
    __Pyx_CodeObjectCacheEntry* entries;
};
static struct __Pyx_CodeObjectCache __pyx_code_cache = {0,0,NULL};
static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line);
static PyCodeObject *__pyx_find_code_object(int code_line);
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object);

/* AddTraceback.proto */
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename);

/* GCCDiagnostics.proto */
#if defined(__GNUC__) && (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 6))
#define __Pyx_HAS_GCC_DIAGNOSTIC
#endif

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value);

/* CIntFromPy.proto */
static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *);

/* CIntFromPy.proto */
static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *);

/* CIntToPy.proto */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value);

/* FastTypeChecks.proto */
#if CYTHON_COMPILING_IN_CPYTHON
#define __Pyx_TypeCheck(obj, type) __Pyx_IsSubtype(Py_TYPE(obj), (PyTypeObject *)type)
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject *type);
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *type1, PyObject *type2);
#else
#define __Pyx_TypeCheck(obj, type) PyObject_TypeCheck(obj, (PyTypeObject *)type)
#define __Pyx_PyErr_GivenExceptionMatches(err, type) PyErr_GivenExceptionMatches(err, type)
#define __Pyx_PyErr_GivenExceptionMatches2(err, type1, type2) (PyErr_GivenExceptionMatches(err, type1) || PyErr_GivenExceptionMatches(err, type2))
#endif
#define __Pyx_PyException_Check(obj) __Pyx_TypeCheck(obj, PyExc_Exception)

/* CheckBinaryVersion.proto */
static int __Pyx_check_binary_version(void);

/* InitStrings.proto */
static int __Pyx_InitStrings(__Pyx_StringTabEntry *t);

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyFrameObject *__pyx_v_frame_obj); /* proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize_if_possible(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_compute_force_stay_in_untraced_mode(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_breakpoints, int __pyx_skip_dispatch); /* proto*/

/* Module declarations from 'cpython.mem' */

/* Module declarations from '_pydevd_bundle.pydevd_cython' */
static PyTypeObject *__pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo = 0;

/* Module declarations from '_pydevd_frame_eval.pydevd_frame_evaluator' */
static PyTypeObject *__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo = 0;
static PyTypeObject *__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo = 0;
static PyTypeObject *__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo = 0;
static PyTypeObject *__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue = 0;
static int __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index;
static int __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator_IS_PY_39_OWNARDS;
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_thread_info(PyFrameObject *); /*proto*/
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_func_code_info(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *, PyFrameObject *, PyCodeObject *); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_generate_code_with_breakpoints(PyObject *, PyObject *); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_38(PyFrameObject *, int); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_39(PyThreadState *, PyFrameObject *, int); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_ThreadInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *, PyObject *); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_FuncCodeInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *, PyObject *); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CodeLineInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *, PyObject *); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CacheValue__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *, PyObject *); /*proto*/
#define __Pyx_MODULE_NAME "_pydevd_frame_eval.pydevd_frame_evaluator"
extern int __pyx_module_is_main__pydevd_frame_eval__pydevd_frame_evaluator;
int __pyx_module_is_main__pydevd_frame_eval__pydevd_frame_evaluator = 0;

/* Implementation of '_pydevd_frame_eval.pydevd_frame_evaluator' */
static PyObject *__pyx_builtin_AttributeError;
static PyObject *__pyx_builtin_min;
static PyObject *__pyx_builtin_max;
static const char __pyx_k_[] = "/";
static const char __pyx_k__2[] = "\\";
static const char __pyx_k__3[] = ".";
static const char __pyx_k__5[] = "";
static const char __pyx_k_arg[] = "arg";
static const char __pyx_k_dis[] = "dis";
static const char __pyx_k_get[] = "get";
static const char __pyx_k_max[] = "max";
static const char __pyx_k_min[] = "min";
static const char __pyx_k_new[] = "__new__";
static const char __pyx_k_obj[] = "obj";
static const char __pyx_k_run[] = "run";
static const char __pyx_k_sys[] = "sys";
static const char __pyx_k_call[] = "__call__";
static const char __pyx_k_dict[] = "__dict__";
static const char __pyx_k_exec[] = "_exec";
static const char __pyx_k_exit[] = "__exit__";
static const char __pyx_k_line[] = "line";
static const char __pyx_k_main[] = "main";
static const char __pyx_k_name[] = "__name__";
static const char __pyx_k_test[] = "__test__";
static const char __pyx_k_cache[] = "_cache";
static const char __pyx_k_enter[] = "__enter__";
static const char __pyx_k_event[] = "event";
static const char __pyx_k_frame[] = "frame";
static const char __pyx_k_local[] = "local";
static const char __pyx_k_mtime[] = "mtime";
static const char __pyx_k_rfind[] = "rfind";
static const char __pyx_k_state[] = "state";
static const char __pyx_k_active[] = "_active";
static const char __pyx_k_call_2[] = "call";
static const char __pyx_k_f_back[] = "f_back";
static const char __pyx_k_import[] = "__import__";
static const char __pyx_k_main_2[] = "__main__";
static const char __pyx_k_offset[] = "offset";
static const char __pyx_k_pickle[] = "pickle";
static const char __pyx_k_plugin[] = "plugin";
static const char __pyx_k_pydevd[] = "pydevd";
static const char __pyx_k_reduce[] = "__reduce__";
static const char __pyx_k_thread[] = "thread";
static const char __pyx_k_update[] = "update";
static const char __pyx_k_f_trace[] = "f_trace";
static const char __pyx_k_SetTrace[] = "SetTrace";
static const char __pyx_k_can_skip[] = "can_skip";
static const char __pyx_k_code_obj[] = "code_obj";
static const char __pyx_k_getstate[] = "__getstate__";
static const char __pyx_k_pyx_type[] = "__pyx_type";
static const char __pyx_k_setstate[] = "__setstate__";
static const char __pyx_k_bootstrap[] = "__bootstrap";
static const char __pyx_k_decref_py[] = "decref_py";
static const char __pyx_k_get_ident[] = "_get_ident";
static const char __pyx_k_last_line[] = "last_line";
static const char __pyx_k_pyx_state[] = "__pyx_state";
static const char __pyx_k_reduce_ex[] = "__reduce_ex__";
static const char __pyx_k_threading[] = "threading";
static const char __pyx_k_CacheValue[] = "_CacheValue";
static const char __pyx_k_ThreadInfo[] = "ThreadInfo";
static const char __pyx_k_first_line[] = "first_line";
static const char __pyx_k_global_dbg[] = "global_dbg";
static const char __pyx_k_issuperset[] = "issuperset";
static const char __pyx_k_pyx_result[] = "__pyx_result";
static const char __pyx_k_pyx_vtable[] = "__pyx_vtable__";
static const char __pyx_k_DebugHelper[] = "DebugHelper";
static const char __pyx_k_PickleError[] = "PickleError";
static const char __pyx_k_bootstrap_2[] = "_bootstrap";
static const char __pyx_k_breakpoints[] = "breakpoints";
static const char __pyx_k_code_obj_py[] = "code_obj_py";
static const char __pyx_k_get_ident_2[] = "get_ident";
static const char __pyx_k_thread_info[] = "thread_info";
static const char __pyx_k_CodeLineInfo[] = "_CodeLineInfo";
static const char __pyx_k_FuncCodeInfo[] = "FuncCodeInfo";
static const char __pyx_k_intersection[] = "intersection";
static const char __pyx_k_pydev_monkey[] = "pydev_monkey";
static const char __pyx_k_pyx_checksum[] = "__pyx_checksum";
static const char __pyx_k_stringsource[] = "stringsource";
static const char __pyx_k_version_info[] = "version_info";
static const char __pyx_k_get_file_type[] = "get_file_type";
static const char __pyx_k_reduce_cython[] = "__reduce_cython__";
static const char __pyx_k_thread_active[] = "_thread_active";
static const char __pyx_k_AttributeError[] = "AttributeError";
static const char __pyx_k_code_line_info[] = "code_line_info";
static const char __pyx_k_current_thread[] = "current_thread";
static const char __pyx_k_findlinestarts[] = "findlinestarts";
static const char __pyx_k_line_to_offset[] = "line_to_offset";
static const char __pyx_k_pydevd_tracing[] = "pydevd_tracing";
static const char __pyx_k_set_trace_func[] = "set_trace_func";
static const char __pyx_k_trace_dispatch[] = "trace_dispatch";
static const char __pyx_k_additional_info[] = "additional_info";
static const char __pyx_k_bootstrap_inner[] = "__bootstrap_inner";
static const char __pyx_k_frame_eval_func[] = "frame_eval_func";
static const char __pyx_k_pyx_PickleError[] = "__pyx_PickleError";
static const char __pyx_k_setstate_cython[] = "__setstate_cython__";
static const char __pyx_k_stop_frame_eval[] = "stop_frame_eval";
static const char __pyx_k_bootstrap_inner_2[] = "_bootstrap_inner";
static const char __pyx_k_pydevd_file_utils[] = "pydevd_file_utils";
static const char __pyx_k_signature_factory[] = "signature_factory";
static const char __pyx_k_thread_local_info[] = "_thread_local_info";
static const char __pyx_k_cline_in_traceback[] = "cline_in_traceback";
static const char __pyx_k_get_code_line_info[] = "_get_code_line_info";
static const char __pyx_k_get_thread_info_py[] = "get_thread_info_py";
static const char __pyx_k_show_return_values[] = "show_return_values";
static const char __pyx_k_get_cache_file_type[] = "get_cache_file_type";
static const char __pyx_k_update_globals_dict[] = "update_globals_dict";
static const char __pyx_k_GlobalDebuggerHolder[] = "GlobalDebuggerHolder";
static const char __pyx_k_dummy_trace_dispatch[] = "dummy_trace_dispatch";
static const char __pyx_k_dummy_tracing_holder[] = "dummy_tracing_holder";
static const char __pyx_k_insert_pydevd_breaks[] = "insert_pydevd_breaks";
static const char __pyx_k_get_func_code_info_py[] = "get_func_code_info_py";
static const char __pyx_k_has_plugin_line_breaks[] = "has_plugin_line_breaks";
static const char __pyx_k_is_pydev_daemon_thread[] = "is_pydev_daemon_thread";
static const char __pyx_k_clear_thread_local_info[] = "clear_thread_local_info";
static const char __pyx_k_pyx_unpickle_ThreadInfo[] = "__pyx_unpickle_ThreadInfo";
static const char __pyx_k_breakpoints_hit_at_lines[] = "breakpoints_hit_at_lines";
static const char __pyx_k_pyx_unpickle__CacheValue[] = "__pyx_unpickle__CacheValue";
static const char __pyx_k_pyx_unpickle_FuncCodeInfo[] = "__pyx_unpickle_FuncCodeInfo";
static const char __pyx_k_break_on_caught_exceptions[] = "break_on_caught_exceptions";
static const char __pyx_k_pyx_unpickle__CodeLineInfo[] = "__pyx_unpickle__CodeLineInfo";
static const char __pyx_k_get_cached_code_obj_info_py[] = "get_cached_code_obj_info_py";
static const char __pyx_k_has_plugin_exception_breaks[] = "has_plugin_exception_breaks";
static const char __pyx_k_NORM_PATHS_AND_BASE_CONTAINER[] = "NORM_PATHS_AND_BASE_CONTAINER";
static const char __pyx_k_pydevd_bundle_pydevd_constants[] = "_pydevd_bundle.pydevd_constants";
static const char __pyx_k_pydevd_frame_eval_pydevd_frame[] = "_pydevd_frame_eval.pydevd_frame_tracing";
static const char __pyx_k_If_a_code_object_is_cached_that[] = "If a code object is cached, that same code object must be reused.";
static const char __pyx_k_get_abs_path_real_path_and_base[] = "get_abs_path_real_path_and_base_from_frame";
static const char __pyx_k_pydev_bundle__pydev_saved_modul[] = "_pydev_bundle._pydev_saved_modules";
static const char __pyx_k_pydevd_bundle_pydevd_additional[] = "_pydevd_bundle.pydevd_additional_thread_info";
static const char __pyx_k_pydevd_bundle_pydevd_trace_disp[] = "_pydevd_bundle.pydevd_trace_dispatch";
static const char __pyx_k_pydevd_frame_eval_pydevd_modify[] = "_pydevd_frame_eval.pydevd_modify_bytecode";
static const char __pyx_k_set_additional_thread_info_lock[] = "_set_additional_thread_info_lock";
static const char __pyx_k_Incompatible_checksums_0x_x_vs_0[] = "Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))";
static const char __pyx_k_break_on_user_uncaught_exception[] = "break_on_user_uncaught_exceptions";
static const char __pyx_k_compute_force_stay_in_untraced_m[] = "compute_force_stay_in_untraced_mode";
static const char __pyx_k_fix_top_level_trace_and_get_trac[] = "fix_top_level_trace_and_get_trace_func";
static const char __pyx_k_function_breakpoint_name_to_brea[] = "function_breakpoint_name_to_breakpoint";
static const char __pyx_k_generate_code_with_breakpoints_p[] = "generate_code_with_breakpoints_py";
static const char __pyx_k_pydevd_frame_eval_pydevd_frame_2[] = "_pydevd_frame_eval/pydevd_frame_evaluator.pyx";
static const char __pyx_k_pydevd_frame_eval_pydevd_frame_3[] = "_pydevd_frame_eval.pydevd_frame_evaluator";
static const char __pyx_k_Incompatible_checksums_0x_x_vs_0_2[] = "Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))";
static const char __pyx_k_Incompatible_checksums_0x_x_vs_0_3[] = "Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))";
static const char __pyx_k_Incompatible_checksums_0x_x_vs_0_4[] = "Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))";
static PyObject *__pyx_kp_s_;
static PyObject *__pyx_n_s_AttributeError;
static PyObject *__pyx_n_s_CacheValue;
static PyObject *__pyx_n_s_CodeLineInfo;
static PyObject *__pyx_n_s_DebugHelper;
static PyObject *__pyx_n_s_FuncCodeInfo;
static PyObject *__pyx_n_s_GlobalDebuggerHolder;
static PyObject *__pyx_kp_s_If_a_code_object_is_cached_that;
static PyObject *__pyx_kp_s_Incompatible_checksums_0x_x_vs_0;
static PyObject *__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_2;
static PyObject *__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_3;
static PyObject *__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_4;
static PyObject *__pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER;
static PyObject *__pyx_n_s_PickleError;
static PyObject *__pyx_n_s_SetTrace;
static PyObject *__pyx_n_s_ThreadInfo;
static PyObject *__pyx_kp_s__2;
static PyObject *__pyx_kp_s__3;
static PyObject *__pyx_kp_s__5;
static PyObject *__pyx_n_s_active;
static PyObject *__pyx_n_s_additional_info;
static PyObject *__pyx_n_s_arg;
static PyObject *__pyx_n_s_bootstrap;
static PyObject *__pyx_n_s_bootstrap_2;
static PyObject *__pyx_n_s_bootstrap_inner;
static PyObject *__pyx_n_s_bootstrap_inner_2;
static PyObject *__pyx_n_s_break_on_caught_exceptions;
static PyObject *__pyx_n_s_break_on_user_uncaught_exception;
static PyObject *__pyx_n_s_breakpoints;
static PyObject *__pyx_n_s_breakpoints_hit_at_lines;
static PyObject *__pyx_n_s_cache;
static PyObject *__pyx_n_s_call;
static PyObject *__pyx_n_s_call_2;
static PyObject *__pyx_n_s_can_skip;
static PyObject *__pyx_n_s_clear_thread_local_info;
static PyObject *__pyx_n_s_cline_in_traceback;
static PyObject *__pyx_n_s_code_line_info;
static PyObject *__pyx_n_s_code_obj;
static PyObject *__pyx_n_s_code_obj_py;
static PyObject *__pyx_n_s_compute_force_stay_in_untraced_m;
static PyObject *__pyx_n_s_current_thread;
static PyObject *__pyx_n_s_decref_py;
static PyObject *__pyx_n_s_dict;
static PyObject *__pyx_n_s_dis;
static PyObject *__pyx_n_s_dummy_trace_dispatch;
static PyObject *__pyx_n_s_dummy_tracing_holder;
static PyObject *__pyx_n_s_enter;
static PyObject *__pyx_n_s_event;
static PyObject *__pyx_n_s_exec;
static PyObject *__pyx_n_s_exit;
static PyObject *__pyx_n_s_f_back;
static PyObject *__pyx_n_s_f_trace;
static PyObject *__pyx_n_s_findlinestarts;
static PyObject *__pyx_n_s_first_line;
static PyObject *__pyx_n_s_fix_top_level_trace_and_get_trac;
static PyObject *__pyx_n_s_frame;
static PyObject *__pyx_n_s_frame_eval_func;
static PyObject *__pyx_n_s_function_breakpoint_name_to_brea;
static PyObject *__pyx_n_s_generate_code_with_breakpoints_p;
static PyObject *__pyx_n_s_get;
static PyObject *__pyx_n_s_get_abs_path_real_path_and_base;
static PyObject *__pyx_n_s_get_cache_file_type;
static PyObject *__pyx_n_s_get_cached_code_obj_info_py;
static PyObject *__pyx_n_s_get_code_line_info;
static PyObject *__pyx_n_s_get_file_type;
static PyObject *__pyx_n_s_get_func_code_info_py;
static PyObject *__pyx_n_s_get_ident;
static PyObject *__pyx_n_s_get_ident_2;
static PyObject *__pyx_n_s_get_thread_info_py;
static PyObject *__pyx_n_s_getstate;
static PyObject *__pyx_n_s_global_dbg;
static PyObject *__pyx_n_s_has_plugin_exception_breaks;
static PyObject *__pyx_n_s_has_plugin_line_breaks;
static PyObject *__pyx_n_s_import;
static PyObject *__pyx_n_s_insert_pydevd_breaks;
static PyObject *__pyx_n_s_intersection;
static PyObject *__pyx_n_s_is_pydev_daemon_thread;
static PyObject *__pyx_n_s_issuperset;
static PyObject *__pyx_n_s_last_line;
static PyObject *__pyx_n_s_line;
static PyObject *__pyx_n_s_line_to_offset;
static PyObject *__pyx_n_s_local;
static PyObject *__pyx_n_s_main;
static PyObject *__pyx_n_s_main_2;
static PyObject *__pyx_n_s_max;
static PyObject *__pyx_n_s_min;
static PyObject *__pyx_n_s_mtime;
static PyObject *__pyx_n_s_name;
static PyObject *__pyx_n_s_new;
static PyObject *__pyx_n_s_obj;
static PyObject *__pyx_n_s_offset;
static PyObject *__pyx_n_s_pickle;
static PyObject *__pyx_n_s_plugin;
static PyObject *__pyx_n_s_pydev_bundle__pydev_saved_modul;
static PyObject *__pyx_n_s_pydev_monkey;
static PyObject *__pyx_n_s_pydevd;
static PyObject *__pyx_n_s_pydevd_bundle_pydevd_additional;
static PyObject *__pyx_n_s_pydevd_bundle_pydevd_constants;
static PyObject *__pyx_n_s_pydevd_bundle_pydevd_trace_disp;
static PyObject *__pyx_n_s_pydevd_file_utils;
static PyObject *__pyx_n_s_pydevd_frame_eval_pydevd_frame;
static PyObject *__pyx_kp_s_pydevd_frame_eval_pydevd_frame_2;
static PyObject *__pyx_n_s_pydevd_frame_eval_pydevd_frame_3;
static PyObject *__pyx_n_s_pydevd_frame_eval_pydevd_modify;
static PyObject *__pyx_n_s_pydevd_tracing;
static PyObject *__pyx_n_s_pyx_PickleError;
static PyObject *__pyx_n_s_pyx_checksum;
static PyObject *__pyx_n_s_pyx_result;
static PyObject *__pyx_n_s_pyx_state;
static PyObject *__pyx_n_s_pyx_type;
static PyObject *__pyx_n_s_pyx_unpickle_FuncCodeInfo;
static PyObject *__pyx_n_s_pyx_unpickle_ThreadInfo;
static PyObject *__pyx_n_s_pyx_unpickle__CacheValue;
static PyObject *__pyx_n_s_pyx_unpickle__CodeLineInfo;
static PyObject *__pyx_n_s_pyx_vtable;
static PyObject *__pyx_n_s_reduce;
static PyObject *__pyx_n_s_reduce_cython;
static PyObject *__pyx_n_s_reduce_ex;
static PyObject *__pyx_n_s_rfind;
static PyObject *__pyx_n_s_run;
static PyObject *__pyx_n_s_set_additional_thread_info_lock;
static PyObject *__pyx_n_s_set_trace_func;
static PyObject *__pyx_n_s_setstate;
static PyObject *__pyx_n_s_setstate_cython;
static PyObject *__pyx_n_s_show_return_values;
static PyObject *__pyx_n_s_signature_factory;
static PyObject *__pyx_n_s_state;
static PyObject *__pyx_n_s_stop_frame_eval;
static PyObject *__pyx_kp_s_stringsource;
static PyObject *__pyx_n_s_sys;
static PyObject *__pyx_n_s_test;
static PyObject *__pyx_n_s_thread;
static PyObject *__pyx_n_s_thread_active;
static PyObject *__pyx_n_s_thread_info;
static PyObject *__pyx_n_s_thread_local_info;
static PyObject *__pyx_n_s_threading;
static PyObject *__pyx_n_s_trace_dispatch;
static PyObject *__pyx_n_s_update;
static PyObject *__pyx_n_s_update_globals_dict;
static PyObject *__pyx_n_s_version_info;
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_clear_thread_local_info(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo___reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_2__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_2__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_4__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_2dummy_trace_dispatch(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_frame, PyObject *__pyx_v_event, PyObject *__pyx_v_arg); /* proto */
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_4get_thread_info_py(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_6decref_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_obj); /* proto */
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_8get_func_code_info_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_thread_info, PyObject *__pyx_v_frame, PyObject *__pyx_v_code_obj); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_line_to_offset, int __pyx_v_first_line, int __pyx_v_last_line); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_2__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_4__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10_get_code_line_info(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12get_cached_code_obj_info_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_code_obj_py, struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_code_line_info, PyObject *__pyx_v_breakpoints_hit_at_lines); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_2compute_force_stay_in_untraced_mode(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_breakpoints); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value); /* proto */
static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_4__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_6__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_14generate_code_with_breakpoints_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py, PyObject *__pyx_v_breakpoints); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_16frame_eval_func(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_18stop_frame_eval(CYTHON_UNUSED PyObject *__pyx_self); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_20__pyx_unpickle_ThreadInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_22__pyx_unpickle_FuncCodeInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_24__pyx_unpickle__CodeLineInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_26__pyx_unpickle__CacheValue(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state); /* proto */
static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo(PyTypeObject *t, PyObject *a, PyObject *k); /*proto*/
static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo(PyTypeObject *t, PyObject *a, PyObject *k); /*proto*/
static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo(PyTypeObject *t, PyObject *a, PyObject *k); /*proto*/
static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue(PyTypeObject *t, PyObject *a, PyObject *k); /*proto*/
static PyObject *__pyx_int_0;
static PyObject *__pyx_int_1;
static PyObject *__pyx_int_2;
static PyObject *__pyx_int_3;
static PyObject *__pyx_int_9;
static PyObject *__pyx_int_2520179;
static PyObject *__pyx_int_11485321;
static PyObject *__pyx_int_64258489;
static PyObject *__pyx_int_66829570;
static PyObject *__pyx_int_72405718;
static PyObject *__pyx_int_95010005;
static PyObject *__pyx_int_156687530;
static PyObject *__pyx_int_180628038;
static PyObject *__pyx_int_188670045;
static PyObject *__pyx_int_193022138;
static PyObject *__pyx_int_240343912;
static PyObject *__pyx_int_249558979;
static PyObject *__pyx_tuple__4;
static PyObject *__pyx_tuple__6;
static PyObject *__pyx_tuple__7;
static PyObject *__pyx_tuple__8;
static PyObject *__pyx_tuple__9;
static PyObject *__pyx_slice__24;
static PyObject *__pyx_tuple__11;
static PyObject *__pyx_tuple__14;
static PyObject *__pyx_tuple__16;
static PyObject *__pyx_tuple__18;
static PyObject *__pyx_tuple__20;
static PyObject *__pyx_tuple__22;
static PyObject *__pyx_tuple__25;
static PyObject *__pyx_tuple__26;
static PyObject *__pyx_tuple__28;
static PyObject *__pyx_tuple__30;
static PyObject *__pyx_tuple__32;
static PyObject *__pyx_tuple__34;
static PyObject *__pyx_tuple__36;
static PyObject *__pyx_codeobj__10;
static PyObject *__pyx_codeobj__12;
static PyObject *__pyx_codeobj__13;
static PyObject *__pyx_codeobj__15;
static PyObject *__pyx_codeobj__17;
static PyObject *__pyx_codeobj__19;
static PyObject *__pyx_codeobj__21;
static PyObject *__pyx_codeobj__23;
static PyObject *__pyx_codeobj__27;
static PyObject *__pyx_codeobj__29;
static PyObject *__pyx_codeobj__31;
static PyObject *__pyx_codeobj__33;
static PyObject *__pyx_codeobj__35;
static PyObject *__pyx_codeobj__37;
/* Late includes */

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":19
 * _thread_active = threading._active
 * 
 * def clear_thread_local_info():             # <<<<<<<<<<<<<<
 *     global _thread_local_info
 *     _thread_local_info = threading.local()
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_1clear_thread_local_info(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_1clear_thread_local_info = {"clear_thread_local_info", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_1clear_thread_local_info, METH_NOARGS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_1clear_thread_local_info(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("clear_thread_local_info (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_clear_thread_local_info(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_clear_thread_local_info(CYTHON_UNUSED PyObject *__pyx_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("clear_thread_local_info", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":21
 * def clear_thread_local_info():
 *     global _thread_local_info
 *     _thread_local_info = threading.local()             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_threading); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 21, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_local); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 21, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  __pyx_t_1 = (__pyx_t_2) ? __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_t_2) : __Pyx_PyObject_CallNoArg(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 21, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_thread_local_info, __pyx_t_1) < 0) __PYX_ERR(0, 21, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":19
 * _thread_active = threading._active
 * 
 * def clear_thread_local_info():             # <<<<<<<<<<<<<<
 *     global _thread_local_info
 *     _thread_local_info = threading.local()
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.clear_thread_local_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":39
 *     cdef public bint force_stay_in_untraced_mode
 * 
 *     cdef initialize(self, PyFrameObject * frame_obj):             # <<<<<<<<<<<<<<
 *         # Places that create a ThreadInfo should verify that
 *         # a current Python frame is being executed!
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyFrameObject *__pyx_v_frame_obj) {
  PyObject *__pyx_v_basename = NULL;
  PyObject *__pyx_v_i = NULL;
  PyObject *__pyx_v_j = NULL;
  PyObject *__pyx_v_co_name = NULL;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyFrameObject *__pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  int __pyx_t_6;
  int __pyx_t_7;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("initialize", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":42
 *         # Places that create a ThreadInfo should verify that
 *         # a current Python frame is being executed!
 *         assert frame_obj != NULL             # <<<<<<<<<<<<<<
 * 
 *         self.additional_info = None
 */
  #ifndef CYTHON_WITHOUT_ASSERTIONS
  if (unlikely(!Py_OptimizeFlag)) {
    if (unlikely(!((__pyx_v_frame_obj != NULL) != 0))) {
      PyErr_SetNone(PyExc_AssertionError);
      __PYX_ERR(0, 42, __pyx_L1_error)
    }
  }
  #endif

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":44
 *         assert frame_obj != NULL
 * 
 *         self.additional_info = None             # <<<<<<<<<<<<<<
 *         self.is_pydevd_thread = False
 *         self.inside_frame_eval = 0
 */
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->additional_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->additional_info));
  __pyx_v_self->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)Py_None);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":45
 * 
 *         self.additional_info = None
 *         self.is_pydevd_thread = False             # <<<<<<<<<<<<<<
 *         self.inside_frame_eval = 0
 *         self.fully_initialized = False
 */
  __pyx_v_self->is_pydevd_thread = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":46
 *         self.additional_info = None
 *         self.is_pydevd_thread = False
 *         self.inside_frame_eval = 0             # <<<<<<<<<<<<<<
 *         self.fully_initialized = False
 *         self.thread_trace_func = None
 */
  __pyx_v_self->inside_frame_eval = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":47
 *         self.is_pydevd_thread = False
 *         self.inside_frame_eval = 0
 *         self.fully_initialized = False             # <<<<<<<<<<<<<<
 *         self.thread_trace_func = None
 * 
 */
  __pyx_v_self->fully_initialized = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":48
 *         self.inside_frame_eval = 0
 *         self.fully_initialized = False
 *         self.thread_trace_func = None             # <<<<<<<<<<<<<<
 * 
 *         # Get the root (if it's not a Thread initialized from the threading
 */
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->thread_trace_func);
  __Pyx_DECREF(__pyx_v_self->thread_trace_func);
  __pyx_v_self->thread_trace_func = Py_None;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":54
 *         # otherwise, we have to wait for the threading module itself to
 *         # create the Thread entry).
 *         while frame_obj.f_back != NULL:             # <<<<<<<<<<<<<<
 *             frame_obj = frame_obj.f_back
 * 
 */
  while (1) {
    __pyx_t_1 = ((__pyx_v_frame_obj->f_back != NULL) != 0);
    if (!__pyx_t_1) break;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":55
 *         # create the Thread entry).
 *         while frame_obj.f_back != NULL:
 *             frame_obj = frame_obj.f_back             # <<<<<<<<<<<<<<
 * 
 *         basename = <str> frame_obj.f_code.co_filename
 */
    __pyx_t_2 = __pyx_v_frame_obj->f_back;
    __pyx_v_frame_obj = __pyx_t_2;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":57
 *             frame_obj = frame_obj.f_back
 * 
 *         basename = <str> frame_obj.f_code.co_filename             # <<<<<<<<<<<<<<
 *         i = basename.rfind('/')
 *         j = basename.rfind('\\')
 */
  __pyx_t_3 = ((PyObject *)__pyx_v_frame_obj->f_code->co_filename);
  __Pyx_INCREF(__pyx_t_3);
  __pyx_v_basename = __pyx_t_3;
  __pyx_t_3 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":58
 * 
 *         basename = <str> frame_obj.f_code.co_filename
 *         i = basename.rfind('/')             # <<<<<<<<<<<<<<
 *         j = basename.rfind('\\')
 *         if j > i:
 */
  __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_basename, __pyx_n_s_rfind); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 58, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_4))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_4);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_4, function);
    }
  }
  __pyx_t_3 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_4, __pyx_t_5, __pyx_kp_s_) : __Pyx_PyObject_CallOneArg(__pyx_t_4, __pyx_kp_s_);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 58, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __pyx_v_i = __pyx_t_3;
  __pyx_t_3 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":59
 *         basename = <str> frame_obj.f_code.co_filename
 *         i = basename.rfind('/')
 *         j = basename.rfind('\\')             # <<<<<<<<<<<<<<
 *         if j > i:
 *             i = j
 */
  __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_basename, __pyx_n_s_rfind); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 59, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_4))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_4);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_4, function);
    }
  }
  __pyx_t_3 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_4, __pyx_t_5, __pyx_kp_s__2) : __Pyx_PyObject_CallOneArg(__pyx_t_4, __pyx_kp_s__2);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 59, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __pyx_v_j = __pyx_t_3;
  __pyx_t_3 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":60
 *         i = basename.rfind('/')
 *         j = basename.rfind('\\')
 *         if j > i:             # <<<<<<<<<<<<<<
 *             i = j
 *         if i >= 0:
 */
  __pyx_t_3 = PyObject_RichCompare(__pyx_v_j, __pyx_v_i, Py_GT); __Pyx_XGOTREF(__pyx_t_3); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 60, __pyx_L1_error)
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_3); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 60, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":61
 *         j = basename.rfind('\\')
 *         if j > i:
 *             i = j             # <<<<<<<<<<<<<<
 *         if i >= 0:
 *             basename = basename[i + 1:]
 */
    __Pyx_INCREF(__pyx_v_j);
    __Pyx_DECREF_SET(__pyx_v_i, __pyx_v_j);

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":60
 *         i = basename.rfind('/')
 *         j = basename.rfind('\\')
 *         if j > i:             # <<<<<<<<<<<<<<
 *             i = j
 *         if i >= 0:
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":62
 *         if j > i:
 *             i = j
 *         if i >= 0:             # <<<<<<<<<<<<<<
 *             basename = basename[i + 1:]
 *         # remove ext
 */
  __pyx_t_3 = PyObject_RichCompare(__pyx_v_i, __pyx_int_0, Py_GE); __Pyx_XGOTREF(__pyx_t_3); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 62, __pyx_L1_error)
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_3); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 62, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":63
 *             i = j
 *         if i >= 0:
 *             basename = basename[i + 1:]             # <<<<<<<<<<<<<<
 *         # remove ext
 *         i = basename.rfind('.')
 */
    __pyx_t_3 = __Pyx_PyInt_AddObjC(__pyx_v_i, __pyx_int_1, 1, 0, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 63, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_4 = __Pyx_PyObject_GetSlice(__pyx_v_basename, 0, 0, &__pyx_t_3, NULL, NULL, 0, 0, 1); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 63, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF_SET(__pyx_v_basename, __pyx_t_4);
    __pyx_t_4 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":62
 *         if j > i:
 *             i = j
 *         if i >= 0:             # <<<<<<<<<<<<<<
 *             basename = basename[i + 1:]
 *         # remove ext
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":65
 *             basename = basename[i + 1:]
 *         # remove ext
 *         i = basename.rfind('.')             # <<<<<<<<<<<<<<
 *         if i >= 0:
 *             basename = basename[:i]
 */
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_v_basename, __pyx_n_s_rfind); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 65, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  __pyx_t_4 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_5, __pyx_kp_s__3) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_kp_s__3);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 65, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_DECREF_SET(__pyx_v_i, __pyx_t_4);
  __pyx_t_4 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":66
 *         # remove ext
 *         i = basename.rfind('.')
 *         if i >= 0:             # <<<<<<<<<<<<<<
 *             basename = basename[:i]
 * 
 */
  __pyx_t_4 = PyObject_RichCompare(__pyx_v_i, __pyx_int_0, Py_GE); __Pyx_XGOTREF(__pyx_t_4); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 66, __pyx_L1_error)
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_4); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 66, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":67
 *         i = basename.rfind('.')
 *         if i >= 0:
 *             basename = basename[:i]             # <<<<<<<<<<<<<<
 * 
 *         co_name = <str> frame_obj.f_code.co_name
 */
    __pyx_t_4 = __Pyx_PyObject_GetSlice(__pyx_v_basename, 0, 0, NULL, &__pyx_v_i, NULL, 0, 0, 1); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 67, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF_SET(__pyx_v_basename, __pyx_t_4);
    __pyx_t_4 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":66
 *         # remove ext
 *         i = basename.rfind('.')
 *         if i >= 0:             # <<<<<<<<<<<<<<
 *             basename = basename[:i]
 * 
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":69
 *             basename = basename[:i]
 * 
 *         co_name = <str> frame_obj.f_code.co_name             # <<<<<<<<<<<<<<
 * 
 *         # In these cases we cannot create a dummy thread (an actual
 */
  __pyx_t_4 = ((PyObject *)__pyx_v_frame_obj->f_code->co_name);
  __Pyx_INCREF(__pyx_t_4);
  __pyx_v_co_name = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":73
 *         # In these cases we cannot create a dummy thread (an actual
 *         # thread will be created later or tracing will already be set).
 *         if basename == 'threading' and co_name in ('__bootstrap', '_bootstrap', '__bootstrap_inner', '_bootstrap_inner'):             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 */
  __pyx_t_6 = (__Pyx_PyString_Equals(__pyx_v_basename, __pyx_n_s_threading, Py_EQ)); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 73, __pyx_L1_error)
  if (__pyx_t_6) {
  } else {
    __pyx_t_1 = __pyx_t_6;
    goto __pyx_L9_bool_binop_done;
  }
  __Pyx_INCREF(__pyx_v_co_name);
  __pyx_t_4 = __pyx_v_co_name;
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_bootstrap, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 73, __pyx_L1_error)
  if (!__pyx_t_7) {
  } else {
    __pyx_t_6 = __pyx_t_7;
    goto __pyx_L11_bool_binop_done;
  }
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_bootstrap_2, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 73, __pyx_L1_error)
  if (!__pyx_t_7) {
  } else {
    __pyx_t_6 = __pyx_t_7;
    goto __pyx_L11_bool_binop_done;
  }
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_bootstrap_inner, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 73, __pyx_L1_error)
  if (!__pyx_t_7) {
  } else {
    __pyx_t_6 = __pyx_t_7;
    goto __pyx_L11_bool_binop_done;
  }
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_bootstrap_inner_2, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 73, __pyx_L1_error)
  __pyx_t_6 = __pyx_t_7;
  __pyx_L11_bool_binop_done:;
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __pyx_t_7 = (__pyx_t_6 != 0);
  __pyx_t_1 = __pyx_t_7;
  __pyx_L9_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":74
 *         # thread will be created later or tracing will already be set).
 *         if basename == 'threading' and co_name in ('__bootstrap', '_bootstrap', '__bootstrap_inner', '_bootstrap_inner'):
 *             self._can_create_dummy_thread = False             # <<<<<<<<<<<<<<
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 *             self._can_create_dummy_thread = False
 */
    __pyx_v_self->_can_create_dummy_thread = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":73
 *         # In these cases we cannot create a dummy thread (an actual
 *         # thread will be created later or tracing will already be set).
 *         if basename == 'threading' and co_name in ('__bootstrap', '_bootstrap', '__bootstrap_inner', '_bootstrap_inner'):             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 */
    goto __pyx_L8;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":75
 *         if basename == 'threading' and co_name in ('__bootstrap', '_bootstrap', '__bootstrap_inner', '_bootstrap_inner'):
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydev_monkey' and co_name == '__call__':             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 */
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_v_basename, __pyx_n_s_pydev_monkey, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 75, __pyx_L1_error)
  if (__pyx_t_7) {
  } else {
    __pyx_t_1 = __pyx_t_7;
    goto __pyx_L15_bool_binop_done;
  }
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_v_co_name, __pyx_n_s_call, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 75, __pyx_L1_error)
  __pyx_t_1 = __pyx_t_7;
  __pyx_L15_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":76
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 *             self._can_create_dummy_thread = False             # <<<<<<<<<<<<<<
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 *             self._can_create_dummy_thread = False
 */
    __pyx_v_self->_can_create_dummy_thread = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":75
 *         if basename == 'threading' and co_name in ('__bootstrap', '_bootstrap', '__bootstrap_inner', '_bootstrap_inner'):
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydev_monkey' and co_name == '__call__':             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 */
    goto __pyx_L8;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":77
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd_tracing':
 */
  __pyx_t_7 = (__Pyx_PyString_Equals(__pyx_v_basename, __pyx_n_s_pydevd, Py_EQ)); if (unlikely(__pyx_t_7 < 0)) __PYX_ERR(0, 77, __pyx_L1_error)
  if (__pyx_t_7) {
  } else {
    __pyx_t_1 = __pyx_t_7;
    goto __pyx_L17_bool_binop_done;
  }
  __Pyx_INCREF(__pyx_v_co_name);
  __pyx_t_4 = __pyx_v_co_name;
  __pyx_t_6 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_run, Py_EQ)); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 77, __pyx_L1_error)
  if (!__pyx_t_6) {
  } else {
    __pyx_t_7 = __pyx_t_6;
    goto __pyx_L19_bool_binop_done;
  }
  __pyx_t_6 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_main, Py_EQ)); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 77, __pyx_L1_error)
  if (!__pyx_t_6) {
  } else {
    __pyx_t_7 = __pyx_t_6;
    goto __pyx_L19_bool_binop_done;
  }
  __pyx_t_6 = (__Pyx_PyString_Equals(__pyx_t_4, __pyx_n_s_exec, Py_EQ)); if (unlikely(__pyx_t_6 < 0)) __PYX_ERR(0, 77, __pyx_L1_error)
  __pyx_t_7 = __pyx_t_6;
  __pyx_L19_bool_binop_done:;
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __pyx_t_6 = (__pyx_t_7 != 0);
  __pyx_t_1 = __pyx_t_6;
  __pyx_L17_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":78
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 *             self._can_create_dummy_thread = False             # <<<<<<<<<<<<<<
 *         elif basename == 'pydevd_tracing':
 *             self._can_create_dummy_thread = False
 */
    __pyx_v_self->_can_create_dummy_thread = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":77
 *         elif basename == 'pydev_monkey' and co_name == '__call__':
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd_tracing':
 */
    goto __pyx_L8;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":79
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd_tracing':             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         else:
 */
  __pyx_t_1 = (__Pyx_PyString_Equals(__pyx_v_basename, __pyx_n_s_pydevd_tracing, Py_EQ)); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 79, __pyx_L1_error)
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":80
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd_tracing':
 *             self._can_create_dummy_thread = False             # <<<<<<<<<<<<<<
 *         else:
 *             self._can_create_dummy_thread = True
 */
    __pyx_v_self->_can_create_dummy_thread = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":79
 *         elif basename == 'pydevd' and co_name in ('run', 'main', '_exec'):
 *             self._can_create_dummy_thread = False
 *         elif basename == 'pydevd_tracing':             # <<<<<<<<<<<<<<
 *             self._can_create_dummy_thread = False
 *         else:
 */
    goto __pyx_L8;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":82
 *             self._can_create_dummy_thread = False
 *         else:
 *             self._can_create_dummy_thread = True             # <<<<<<<<<<<<<<
 * 
 *         # print('Can create dummy thread for thread started in: %s %s' % (basename, co_name))
 */
  /*else*/ {
    __pyx_v_self->_can_create_dummy_thread = 1;
  }
  __pyx_L8:;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":39
 *     cdef public bint force_stay_in_untraced_mode
 * 
 *     cdef initialize(self, PyFrameObject * frame_obj):             # <<<<<<<<<<<<<<
 *         # Places that create a ThreadInfo should verify that
 *         # a current Python frame is being executed!
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.initialize", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_basename);
  __Pyx_XDECREF(__pyx_v_i);
  __Pyx_XDECREF(__pyx_v_j);
  __Pyx_XDECREF(__pyx_v_co_name);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":86
 *         # print('Can create dummy thread for thread started in: %s %s' % (basename, co_name))
 * 
 *     cdef initialize_if_possible(self):             # <<<<<<<<<<<<<<
 *         # Don't call threading.currentThread because if we're too early in the process
 *         # we may create a dummy thread.
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize_if_possible(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_v_thread_ident = NULL;
  PyObject *__pyx_v_t = NULL;
  PyObject *__pyx_v_additional_info = NULL;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  int __pyx_t_4;
  int __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  PyObject *__pyx_t_11 = NULL;
  PyObject *__pyx_t_12 = NULL;
  PyObject *__pyx_t_13 = NULL;
  PyObject *__pyx_t_14 = NULL;
  PyObject *__pyx_t_15 = NULL;
  PyObject *__pyx_t_16 = NULL;
  PyObject *__pyx_t_17 = NULL;
  int __pyx_t_18;
  int __pyx_t_19;
  char const *__pyx_t_20;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("initialize_if_possible", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":89
 *         # Don't call threading.currentThread because if we're too early in the process
 *         # we may create a dummy thread.
 *         self.inside_frame_eval += 1             # <<<<<<<<<<<<<<
 * 
 *         try:
 */
  __pyx_v_self->inside_frame_eval = (__pyx_v_self->inside_frame_eval + 1);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":91
 *         self.inside_frame_eval += 1
 * 
 *         try:             # <<<<<<<<<<<<<<
 *             thread_ident = _get_ident()
 *             t = _thread_active.get(thread_ident)
 */
  /*try:*/ {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":92
 * 
 *         try:
 *             thread_ident = _get_ident()             # <<<<<<<<<<<<<<
 *             t = _thread_active.get(thread_ident)
 *             if t is None:
 */
    __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_get_ident); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 92, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_2))) {
      __pyx_t_3 = PyMethod_GET_SELF(__pyx_t_2);
      if (likely(__pyx_t_3)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
        __Pyx_INCREF(__pyx_t_3);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_2, function);
      }
    }
    __pyx_t_1 = (__pyx_t_3) ? __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_t_3) : __Pyx_PyObject_CallNoArg(__pyx_t_2);
    __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 92, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_v_thread_ident = __pyx_t_1;
    __pyx_t_1 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":93
 *         try:
 *             thread_ident = _get_ident()
 *             t = _thread_active.get(thread_ident)             # <<<<<<<<<<<<<<
 *             if t is None:
 *                 if self._can_create_dummy_thread:
 */
    __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_thread_active); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 93, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_get); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 93, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_t_2 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
      __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
      if (likely(__pyx_t_2)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
        __Pyx_INCREF(__pyx_t_2);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_3, function);
      }
    }
    __pyx_t_1 = (__pyx_t_2) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_2, __pyx_v_thread_ident) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_v_thread_ident);
    __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 93, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_v_t = __pyx_t_1;
    __pyx_t_1 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":94
 *             thread_ident = _get_ident()
 *             t = _thread_active.get(thread_ident)
 *             if t is None:             # <<<<<<<<<<<<<<
 *                 if self._can_create_dummy_thread:
 *                     # Initialize the dummy thread and set the tracing (both are needed to
 */
    __pyx_t_4 = (__pyx_v_t == Py_None);
    __pyx_t_5 = (__pyx_t_4 != 0);
    if (__pyx_t_5) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":95
 *             t = _thread_active.get(thread_ident)
 *             if t is None:
 *                 if self._can_create_dummy_thread:             # <<<<<<<<<<<<<<
 *                     # Initialize the dummy thread and set the tracing (both are needed to
 *                     # actually stop on breakpoints).
 */
      __pyx_t_5 = (__pyx_v_self->_can_create_dummy_thread != 0);
      if (__pyx_t_5) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":98
 *                     # Initialize the dummy thread and set the tracing (both are needed to
 *                     # actually stop on breakpoints).
 *                     t = threading.current_thread()             # <<<<<<<<<<<<<<
 *                     SetTrace(dummy_trace_dispatch)
 *                 else:
 */
        __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_threading); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 98, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_3);
        __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_3, __pyx_n_s_current_thread); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 98, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
        __pyx_t_3 = NULL;
        if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_2))) {
          __pyx_t_3 = PyMethod_GET_SELF(__pyx_t_2);
          if (likely(__pyx_t_3)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
            __Pyx_INCREF(__pyx_t_3);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_2, function);
          }
        }
        __pyx_t_1 = (__pyx_t_3) ? __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_t_3) : __Pyx_PyObject_CallNoArg(__pyx_t_2);
        __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
        if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 98, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_1);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF_SET(__pyx_v_t, __pyx_t_1);
        __pyx_t_1 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":99
 *                     # actually stop on breakpoints).
 *                     t = threading.current_thread()
 *                     SetTrace(dummy_trace_dispatch)             # <<<<<<<<<<<<<<
 *                 else:
 *                     return  # Cannot initialize until thread becomes active.
 */
        __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_SetTrace); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 99, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_dummy_trace_dispatch); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 99, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_3);
        __pyx_t_6 = NULL;
        if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_2))) {
          __pyx_t_6 = PyMethod_GET_SELF(__pyx_t_2);
          if (likely(__pyx_t_6)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
            __Pyx_INCREF(__pyx_t_6);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_2, function);
          }
        }
        __pyx_t_1 = (__pyx_t_6) ? __Pyx_PyObject_Call2Args(__pyx_t_2, __pyx_t_6, __pyx_t_3) : __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_t_3);
        __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
        if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 99, __pyx_L4_error)
        __Pyx_GOTREF(__pyx_t_1);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":95
 *             t = _thread_active.get(thread_ident)
 *             if t is None:
 *                 if self._can_create_dummy_thread:             # <<<<<<<<<<<<<<
 *                     # Initialize the dummy thread and set the tracing (both are needed to
 *                     # actually stop on breakpoints).
 */
        goto __pyx_L7;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":101
 *                     SetTrace(dummy_trace_dispatch)
 *                 else:
 *                     return  # Cannot initialize until thread becomes active.             # <<<<<<<<<<<<<<
 * 
 *             if getattr(t, 'is_pydev_daemon_thread', False):
 */
      /*else*/ {
        __Pyx_XDECREF(__pyx_r);
        __pyx_r = Py_None; __Pyx_INCREF(Py_None);
        goto __pyx_L3_return;
      }
      __pyx_L7:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":94
 *             thread_ident = _get_ident()
 *             t = _thread_active.get(thread_ident)
 *             if t is None:             # <<<<<<<<<<<<<<
 *                 if self._can_create_dummy_thread:
 *                     # Initialize the dummy thread and set the tracing (both are needed to
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":103
 *                     return  # Cannot initialize until thread becomes active.
 * 
 *             if getattr(t, 'is_pydev_daemon_thread', False):             # <<<<<<<<<<<<<<
 *                 self.is_pydevd_thread = True
 *                 self.fully_initialized = True
 */
    __pyx_t_1 = __Pyx_GetAttr3(__pyx_v_t, __pyx_n_s_is_pydev_daemon_thread, Py_False); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 103, __pyx_L4_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_5 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely(__pyx_t_5 < 0)) __PYX_ERR(0, 103, __pyx_L4_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    if (__pyx_t_5) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":104
 * 
 *             if getattr(t, 'is_pydev_daemon_thread', False):
 *                 self.is_pydevd_thread = True             # <<<<<<<<<<<<<<
 *                 self.fully_initialized = True
 *             else:
 */
      __pyx_v_self->is_pydevd_thread = 1;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":105
 *             if getattr(t, 'is_pydev_daemon_thread', False):
 *                 self.is_pydevd_thread = True
 *                 self.fully_initialized = True             # <<<<<<<<<<<<<<
 *             else:
 *                 try:
 */
      __pyx_v_self->fully_initialized = 1;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":103
 *                     return  # Cannot initialize until thread becomes active.
 * 
 *             if getattr(t, 'is_pydev_daemon_thread', False):             # <<<<<<<<<<<<<<
 *                 self.is_pydevd_thread = True
 *                 self.fully_initialized = True
 */
      goto __pyx_L8;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":107
 *                 self.fully_initialized = True
 *             else:
 *                 try:             # <<<<<<<<<<<<<<
 *                     additional_info = t.additional_info
 *                     if additional_info is None:
 */
    /*else*/ {
      {
        __Pyx_PyThreadState_declare
        __Pyx_PyThreadState_assign
        __Pyx_ExceptionSave(&__pyx_t_7, &__pyx_t_8, &__pyx_t_9);
        __Pyx_XGOTREF(__pyx_t_7);
        __Pyx_XGOTREF(__pyx_t_8);
        __Pyx_XGOTREF(__pyx_t_9);
        /*try:*/ {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":108
 *             else:
 *                 try:
 *                     additional_info = t.additional_info             # <<<<<<<<<<<<<<
 *                     if additional_info is None:
 *                         raise AttributeError()
 */
          __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_v_t, __pyx_n_s_additional_info); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 108, __pyx_L9_error)
          __Pyx_GOTREF(__pyx_t_1);
          __pyx_v_additional_info = __pyx_t_1;
          __pyx_t_1 = 0;

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":109
 *                 try:
 *                     additional_info = t.additional_info
 *                     if additional_info is None:             # <<<<<<<<<<<<<<
 *                         raise AttributeError()
 *                 except:
 */
          __pyx_t_5 = (__pyx_v_additional_info == Py_None);
          __pyx_t_4 = (__pyx_t_5 != 0);
          if (unlikely(__pyx_t_4)) {

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":110
 *                     additional_info = t.additional_info
 *                     if additional_info is None:
 *                         raise AttributeError()             # <<<<<<<<<<<<<<
 *                 except:
 *                     with _set_additional_thread_info_lock:
 */
            __pyx_t_1 = __Pyx_PyObject_CallNoArg(__pyx_builtin_AttributeError); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 110, __pyx_L9_error)
            __Pyx_GOTREF(__pyx_t_1);
            __Pyx_Raise(__pyx_t_1, 0, 0, 0);
            __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
            __PYX_ERR(0, 110, __pyx_L9_error)

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":109
 *                 try:
 *                     additional_info = t.additional_info
 *                     if additional_info is None:             # <<<<<<<<<<<<<<
 *                         raise AttributeError()
 *                 except:
 */
          }

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":107
 *                 self.fully_initialized = True
 *             else:
 *                 try:             # <<<<<<<<<<<<<<
 *                     additional_info = t.additional_info
 *                     if additional_info is None:
 */
        }
        __Pyx_XDECREF(__pyx_t_7); __pyx_t_7 = 0;
        __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
        goto __pyx_L14_try_end;
        __pyx_L9_error:;
        __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
        __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
        __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":111
 *                     if additional_info is None:
 *                         raise AttributeError()
 *                 except:             # <<<<<<<<<<<<<<
 *                     with _set_additional_thread_info_lock:
 *                         # If it's not there, set it within a lock to avoid any racing
 */
        /*except:*/ {
          __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.initialize_if_possible", __pyx_clineno, __pyx_lineno, __pyx_filename);
          if (__Pyx_GetException(&__pyx_t_1, &__pyx_t_2, &__pyx_t_3) < 0) __PYX_ERR(0, 111, __pyx_L11_except_error)
          __Pyx_GOTREF(__pyx_t_1);
          __Pyx_GOTREF(__pyx_t_2);
          __Pyx_GOTREF(__pyx_t_3);

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":112
 *                         raise AttributeError()
 *                 except:
 *                     with _set_additional_thread_info_lock:             # <<<<<<<<<<<<<<
 *                         # If it's not there, set it within a lock to avoid any racing
 *                         # conditions.
 */
          /*with:*/ {
            __Pyx_GetModuleGlobalName(__pyx_t_6, __pyx_n_s_set_additional_thread_info_lock); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 112, __pyx_L11_except_error)
            __Pyx_GOTREF(__pyx_t_6);
            __pyx_t_10 = __Pyx_PyObject_LookupSpecial(__pyx_t_6, __pyx_n_s_exit); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 112, __pyx_L11_except_error)
            __Pyx_GOTREF(__pyx_t_10);
            __pyx_t_12 = __Pyx_PyObject_LookupSpecial(__pyx_t_6, __pyx_n_s_enter); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 112, __pyx_L18_error)
            __Pyx_GOTREF(__pyx_t_12);
            __pyx_t_13 = NULL;
            if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_12))) {
              __pyx_t_13 = PyMethod_GET_SELF(__pyx_t_12);
              if (likely(__pyx_t_13)) {
                PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_12);
                __Pyx_INCREF(__pyx_t_13);
                __Pyx_INCREF(function);
                __Pyx_DECREF_SET(__pyx_t_12, function);
              }
            }
            __pyx_t_11 = (__pyx_t_13) ? __Pyx_PyObject_CallOneArg(__pyx_t_12, __pyx_t_13) : __Pyx_PyObject_CallNoArg(__pyx_t_12);
            __Pyx_XDECREF(__pyx_t_13); __pyx_t_13 = 0;
            if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 112, __pyx_L18_error)
            __Pyx_GOTREF(__pyx_t_11);
            __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
            __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
            __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
            /*try:*/ {
              {
                __Pyx_PyThreadState_declare
                __Pyx_PyThreadState_assign
                __Pyx_ExceptionSave(&__pyx_t_14, &__pyx_t_15, &__pyx_t_16);
                __Pyx_XGOTREF(__pyx_t_14);
                __Pyx_XGOTREF(__pyx_t_15);
                __Pyx_XGOTREF(__pyx_t_16);
                /*try:*/ {

                  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":115
 *                         # If it's not there, set it within a lock to avoid any racing
 *                         # conditions.
 *                         additional_info = getattr(thread, 'additional_info', None)             # <<<<<<<<<<<<<<
 *                         if additional_info is None:
 *                             additional_info = PyDBAdditionalThreadInfo()
 */
                  __Pyx_GetModuleGlobalName(__pyx_t_6, __pyx_n_s_thread); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 115, __pyx_L24_error)
                  __Pyx_GOTREF(__pyx_t_6);
                  __pyx_t_11 = __Pyx_GetAttr3(__pyx_t_6, __pyx_n_s_additional_info, Py_None); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 115, __pyx_L24_error)
                  __Pyx_GOTREF(__pyx_t_11);
                  __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
                  __Pyx_XDECREF_SET(__pyx_v_additional_info, __pyx_t_11);
                  __pyx_t_11 = 0;

                  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":116
 *                         # conditions.
 *                         additional_info = getattr(thread, 'additional_info', None)
 *                         if additional_info is None:             # <<<<<<<<<<<<<<
 *                             additional_info = PyDBAdditionalThreadInfo()
 *                         t.additional_info = additional_info
 */
                  __pyx_t_4 = (__pyx_v_additional_info == Py_None);
                  __pyx_t_5 = (__pyx_t_4 != 0);
                  if (__pyx_t_5) {

                    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":117
 *                         additional_info = getattr(thread, 'additional_info', None)
 *                         if additional_info is None:
 *                             additional_info = PyDBAdditionalThreadInfo()             # <<<<<<<<<<<<<<
 *                         t.additional_info = additional_info
 *                 self.additional_info = additional_info
 */
                    __pyx_t_11 = __Pyx_PyObject_CallNoArg(((PyObject *)__pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo)); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 117, __pyx_L24_error)
                    __Pyx_GOTREF(__pyx_t_11);
                    __Pyx_DECREF_SET(__pyx_v_additional_info, __pyx_t_11);
                    __pyx_t_11 = 0;

                    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":116
 *                         # conditions.
 *                         additional_info = getattr(thread, 'additional_info', None)
 *                         if additional_info is None:             # <<<<<<<<<<<<<<
 *                             additional_info = PyDBAdditionalThreadInfo()
 *                         t.additional_info = additional_info
 */
                  }

                  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":118
 *                         if additional_info is None:
 *                             additional_info = PyDBAdditionalThreadInfo()
 *                         t.additional_info = additional_info             # <<<<<<<<<<<<<<
 *                 self.additional_info = additional_info
 *                 self.fully_initialized = True
 */
                  if (__Pyx_PyObject_SetAttrStr(__pyx_v_t, __pyx_n_s_additional_info, __pyx_v_additional_info) < 0) __PYX_ERR(0, 118, __pyx_L24_error)

                  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":112
 *                         raise AttributeError()
 *                 except:
 *                     with _set_additional_thread_info_lock:             # <<<<<<<<<<<<<<
 *                         # If it's not there, set it within a lock to avoid any racing
 *                         # conditions.
 */
                }
                __Pyx_XDECREF(__pyx_t_14); __pyx_t_14 = 0;
                __Pyx_XDECREF(__pyx_t_15); __pyx_t_15 = 0;
                __Pyx_XDECREF(__pyx_t_16); __pyx_t_16 = 0;
                goto __pyx_L31_try_end;
                __pyx_L24_error:;
                __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
                __Pyx_XDECREF(__pyx_t_12); __pyx_t_12 = 0;
                __Pyx_XDECREF(__pyx_t_13); __pyx_t_13 = 0;
                __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
                /*except:*/ {
                  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.initialize_if_possible", __pyx_clineno, __pyx_lineno, __pyx_filename);
                  if (__Pyx_GetException(&__pyx_t_11, &__pyx_t_6, &__pyx_t_12) < 0) __PYX_ERR(0, 112, __pyx_L26_except_error)
                  __Pyx_GOTREF(__pyx_t_11);
                  __Pyx_GOTREF(__pyx_t_6);
                  __Pyx_GOTREF(__pyx_t_12);
                  __pyx_t_13 = PyTuple_Pack(3, __pyx_t_11, __pyx_t_6, __pyx_t_12); if (unlikely(!__pyx_t_13)) __PYX_ERR(0, 112, __pyx_L26_except_error)
                  __Pyx_GOTREF(__pyx_t_13);
                  __pyx_t_17 = __Pyx_PyObject_Call(__pyx_t_10, __pyx_t_13, NULL);
                  __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
                  __Pyx_DECREF(__pyx_t_13); __pyx_t_13 = 0;
                  if (unlikely(!__pyx_t_17)) __PYX_ERR(0, 112, __pyx_L26_except_error)
                  __Pyx_GOTREF(__pyx_t_17);
                  __pyx_t_5 = __Pyx_PyObject_IsTrue(__pyx_t_17);
                  __Pyx_DECREF(__pyx_t_17); __pyx_t_17 = 0;
                  if (__pyx_t_5 < 0) __PYX_ERR(0, 112, __pyx_L26_except_error)
                  __pyx_t_4 = ((!(__pyx_t_5 != 0)) != 0);
                  if (__pyx_t_4) {
                    __Pyx_GIVEREF(__pyx_t_11);
                    __Pyx_GIVEREF(__pyx_t_6);
                    __Pyx_XGIVEREF(__pyx_t_12);
                    __Pyx_ErrRestoreWithState(__pyx_t_11, __pyx_t_6, __pyx_t_12);
                    __pyx_t_11 = 0; __pyx_t_6 = 0; __pyx_t_12 = 0; 
                    __PYX_ERR(0, 112, __pyx_L26_except_error)
                  }
                  __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
                  __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
                  __Pyx_XDECREF(__pyx_t_12); __pyx_t_12 = 0;
                  goto __pyx_L25_exception_handled;
                }
                __pyx_L26_except_error:;
                __Pyx_XGIVEREF(__pyx_t_14);
                __Pyx_XGIVEREF(__pyx_t_15);
                __Pyx_XGIVEREF(__pyx_t_16);
                __Pyx_ExceptionReset(__pyx_t_14, __pyx_t_15, __pyx_t_16);
                goto __pyx_L11_except_error;
                __pyx_L25_exception_handled:;
                __Pyx_XGIVEREF(__pyx_t_14);
                __Pyx_XGIVEREF(__pyx_t_15);
                __Pyx_XGIVEREF(__pyx_t_16);
                __Pyx_ExceptionReset(__pyx_t_14, __pyx_t_15, __pyx_t_16);
                __pyx_L31_try_end:;
              }
            }
            /*finally:*/ {
              /*normal exit:*/{
                if (__pyx_t_10) {
                  __pyx_t_16 = __Pyx_PyObject_Call(__pyx_t_10, __pyx_tuple__4, NULL);
                  __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
                  if (unlikely(!__pyx_t_16)) __PYX_ERR(0, 112, __pyx_L11_except_error)
                  __Pyx_GOTREF(__pyx_t_16);
                  __Pyx_DECREF(__pyx_t_16); __pyx_t_16 = 0;
                }
                goto __pyx_L23;
              }
              __pyx_L23:;
            }
            goto __pyx_L36;
            __pyx_L18_error:;
            __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
            goto __pyx_L11_except_error;
            __pyx_L36:;
          }
          __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
          __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
          __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
          goto __pyx_L10_exception_handled;
        }
        __pyx_L11_except_error:;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":107
 *                 self.fully_initialized = True
 *             else:
 *                 try:             # <<<<<<<<<<<<<<
 *                     additional_info = t.additional_info
 *                     if additional_info is None:
 */
        __Pyx_XGIVEREF(__pyx_t_7);
        __Pyx_XGIVEREF(__pyx_t_8);
        __Pyx_XGIVEREF(__pyx_t_9);
        __Pyx_ExceptionReset(__pyx_t_7, __pyx_t_8, __pyx_t_9);
        goto __pyx_L4_error;
        __pyx_L10_exception_handled:;
        __Pyx_XGIVEREF(__pyx_t_7);
        __Pyx_XGIVEREF(__pyx_t_8);
        __Pyx_XGIVEREF(__pyx_t_9);
        __Pyx_ExceptionReset(__pyx_t_7, __pyx_t_8, __pyx_t_9);
        __pyx_L14_try_end:;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":119
 *                             additional_info = PyDBAdditionalThreadInfo()
 *                         t.additional_info = additional_info
 *                 self.additional_info = additional_info             # <<<<<<<<<<<<<<
 *                 self.fully_initialized = True
 *         finally:
 */
      if (unlikely(!__pyx_v_additional_info)) { __Pyx_RaiseUnboundLocalError("additional_info"); __PYX_ERR(0, 119, __pyx_L4_error) }
      if (!(likely(((__pyx_v_additional_info) == Py_None) || likely(__Pyx_TypeTest(__pyx_v_additional_info, __pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo))))) __PYX_ERR(0, 119, __pyx_L4_error)
      __pyx_t_3 = __pyx_v_additional_info;
      __Pyx_INCREF(__pyx_t_3);
      __Pyx_GIVEREF(__pyx_t_3);
      __Pyx_GOTREF(__pyx_v_self->additional_info);
      __Pyx_DECREF(((PyObject *)__pyx_v_self->additional_info));
      __pyx_v_self->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)__pyx_t_3);
      __pyx_t_3 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":120
 *                         t.additional_info = additional_info
 *                 self.additional_info = additional_info
 *                 self.fully_initialized = True             # <<<<<<<<<<<<<<
 *         finally:
 *             self.inside_frame_eval -= 1
 */
      __pyx_v_self->fully_initialized = 1;
    }
    __pyx_L8:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":122
 *                 self.fully_initialized = True
 *         finally:
 *             self.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 * 
 * 
 */
  /*finally:*/ {
    /*normal exit:*/{
      __pyx_v_self->inside_frame_eval = (__pyx_v_self->inside_frame_eval - 1);
      goto __pyx_L5;
    }
    __pyx_L4_error:;
    /*exception exit:*/{
      __Pyx_PyThreadState_declare
      __Pyx_PyThreadState_assign
      __pyx_t_9 = 0; __pyx_t_8 = 0; __pyx_t_7 = 0; __pyx_t_10 = 0; __pyx_t_16 = 0; __pyx_t_15 = 0;
      __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
      __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_XDECREF(__pyx_t_12); __pyx_t_12 = 0;
      __Pyx_XDECREF(__pyx_t_13); __pyx_t_13 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
      __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
      if (PY_MAJOR_VERSION >= 3) __Pyx_ExceptionSwap(&__pyx_t_10, &__pyx_t_16, &__pyx_t_15);
      if ((PY_MAJOR_VERSION < 3) || unlikely(__Pyx_GetException(&__pyx_t_9, &__pyx_t_8, &__pyx_t_7) < 0)) __Pyx_ErrFetch(&__pyx_t_9, &__pyx_t_8, &__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_9);
      __Pyx_XGOTREF(__pyx_t_8);
      __Pyx_XGOTREF(__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_10);
      __Pyx_XGOTREF(__pyx_t_16);
      __Pyx_XGOTREF(__pyx_t_15);
      __pyx_t_18 = __pyx_lineno; __pyx_t_19 = __pyx_clineno; __pyx_t_20 = __pyx_filename;
      {
        __pyx_v_self->inside_frame_eval = (__pyx_v_self->inside_frame_eval - 1);
      }
      if (PY_MAJOR_VERSION >= 3) {
        __Pyx_XGIVEREF(__pyx_t_10);
        __Pyx_XGIVEREF(__pyx_t_16);
        __Pyx_XGIVEREF(__pyx_t_15);
        __Pyx_ExceptionReset(__pyx_t_10, __pyx_t_16, __pyx_t_15);
      }
      __Pyx_XGIVEREF(__pyx_t_9);
      __Pyx_XGIVEREF(__pyx_t_8);
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_ErrRestore(__pyx_t_9, __pyx_t_8, __pyx_t_7);
      __pyx_t_9 = 0; __pyx_t_8 = 0; __pyx_t_7 = 0; __pyx_t_10 = 0; __pyx_t_16 = 0; __pyx_t_15 = 0;
      __pyx_lineno = __pyx_t_18; __pyx_clineno = __pyx_t_19; __pyx_filename = __pyx_t_20;
      goto __pyx_L1_error;
    }
    __pyx_L3_return: {
      __pyx_t_15 = __pyx_r;
      __pyx_r = 0;
      __pyx_v_self->inside_frame_eval = (__pyx_v_self->inside_frame_eval - 1);
      __pyx_r = __pyx_t_15;
      __pyx_t_15 = 0;
      goto __pyx_L0;
    }
    __pyx_L5:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":86
 *         # print('Can create dummy thread for thread started in: %s %s' % (basename, co_name))
 * 
 *     cdef initialize_if_possible(self):             # <<<<<<<<<<<<<<
 *         # Don't call threading.currentThread because if we're too early in the process
 *         # we may create a dummy thread.
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_11);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_XDECREF(__pyx_t_13);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.initialize_if_possible", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_thread_ident);
  __Pyx_XDECREF(__pyx_v_t);
  __Pyx_XDECREF(__pyx_v_additional_info);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":26
 * cdef class ThreadInfo:
 * 
 *     cdef public PyDBAdditionalThreadInfo additional_info             # <<<<<<<<<<<<<<
 *     cdef public bint is_pydevd_thread
 *     cdef public int inside_frame_eval
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(((PyObject *)__pyx_v_self->additional_info));
  __pyx_r = ((PyObject *)__pyx_v_self->additional_info);
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(((__pyx_v_value) == Py_None) || likely(__Pyx_TypeTest(__pyx_v_value, __pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo))))) __PYX_ERR(0, 26, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->additional_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->additional_info));
  __pyx_v_self->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.additional_info.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->additional_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->additional_info));
  __pyx_v_self->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":27
 * 
 *     cdef public PyDBAdditionalThreadInfo additional_info
 *     cdef public bint is_pydevd_thread             # <<<<<<<<<<<<<<
 *     cdef public int inside_frame_eval
 *     cdef public bint fully_initialized
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->is_pydevd_thread); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 27, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.is_pydevd_thread.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 27, __pyx_L1_error)
  __pyx_v_self->is_pydevd_thread = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.is_pydevd_thread.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":28
 *     cdef public PyDBAdditionalThreadInfo additional_info
 *     cdef public bint is_pydevd_thread
 *     cdef public int inside_frame_eval             # <<<<<<<<<<<<<<
 *     cdef public bint fully_initialized
 *     cdef public object thread_trace_func
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_self->inside_frame_eval); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 28, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.inside_frame_eval.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyInt_As_int(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 28, __pyx_L1_error)
  __pyx_v_self->inside_frame_eval = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.inside_frame_eval.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":29
 *     cdef public bint is_pydevd_thread
 *     cdef public int inside_frame_eval
 *     cdef public bint fully_initialized             # <<<<<<<<<<<<<<
 *     cdef public object thread_trace_func
 *     cdef bint _can_create_dummy_thread
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->fully_initialized); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 29, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.fully_initialized.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 29, __pyx_L1_error)
  __pyx_v_self->fully_initialized = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.fully_initialized.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":30
 *     cdef public int inside_frame_eval
 *     cdef public bint fully_initialized
 *     cdef public object thread_trace_func             # <<<<<<<<<<<<<<
 *     cdef bint _can_create_dummy_thread
 * 
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->thread_trace_func);
  __pyx_r = __pyx_v_self->thread_trace_func;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__", 0);
  __Pyx_INCREF(__pyx_v_value);
  __Pyx_GIVEREF(__pyx_v_value);
  __Pyx_GOTREF(__pyx_v_self->thread_trace_func);
  __Pyx_DECREF(__pyx_v_self->thread_trace_func);
  __pyx_v_self->thread_trace_func = __pyx_v_value;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->thread_trace_func);
  __Pyx_DECREF(__pyx_v_self->thread_trace_func);
  __pyx_v_self->thread_trace_func = Py_None;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":37
 *     # If True the debugger should not go into trace mode even if the new
 *     # code for a function is None and there are breakpoints.
 *     cdef public bint force_stay_in_untraced_mode             # <<<<<<<<<<<<<<
 * 
 *     cdef initialize(self, PyFrameObject * frame_obj):
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->force_stay_in_untraced_mode); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 37, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.force_stay_in_untraced_mode.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 37, __pyx_L1_error)
  __pyx_v_self->force_stay_in_untraced_mode = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.force_stay_in_untraced_mode.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_1__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_1__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__reduce_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo___reduce_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo___reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self) {
  PyObject *__pyx_v_state = 0;
  PyObject *__pyx_v__dict = 0;
  int __pyx_v_use_setstate;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_t_7;
  int __pyx_t_8;
  int __pyx_t_9;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__reduce_cython__", 0);

  /* "(tree fragment)":5
 *     cdef object _dict
 *     cdef bint use_setstate
 *     state = (self._can_create_dummy_thread, self.additional_info, self.force_stay_in_untraced_mode, self.fully_initialized, self.inside_frame_eval, self.is_pydevd_thread, self.thread_trace_func)             # <<<<<<<<<<<<<<
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 */
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->_can_create_dummy_thread); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyBool_FromLong(__pyx_v_self->force_stay_in_untraced_mode); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyBool_FromLong(__pyx_v_self->fully_initialized); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_4 = __Pyx_PyInt_From_int(__pyx_v_self->inside_frame_eval); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_t_5 = __Pyx_PyBool_FromLong(__pyx_v_self->is_pydevd_thread); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_5);
  __pyx_t_6 = PyTuple_New(7); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_6);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_6, 0, __pyx_t_1);
  __Pyx_INCREF(((PyObject *)__pyx_v_self->additional_info));
  __Pyx_GIVEREF(((PyObject *)__pyx_v_self->additional_info));
  PyTuple_SET_ITEM(__pyx_t_6, 1, ((PyObject *)__pyx_v_self->additional_info));
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_6, 2, __pyx_t_2);
  __Pyx_GIVEREF(__pyx_t_3);
  PyTuple_SET_ITEM(__pyx_t_6, 3, __pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_4);
  PyTuple_SET_ITEM(__pyx_t_6, 4, __pyx_t_4);
  __Pyx_GIVEREF(__pyx_t_5);
  PyTuple_SET_ITEM(__pyx_t_6, 5, __pyx_t_5);
  __Pyx_INCREF(__pyx_v_self->thread_trace_func);
  __Pyx_GIVEREF(__pyx_v_self->thread_trace_func);
  PyTuple_SET_ITEM(__pyx_t_6, 6, __pyx_v_self->thread_trace_func);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_t_3 = 0;
  __pyx_t_4 = 0;
  __pyx_t_5 = 0;
  __pyx_v_state = ((PyObject*)__pyx_t_6);
  __pyx_t_6 = 0;

  /* "(tree fragment)":6
 *     cdef bint use_setstate
 *     state = (self._can_create_dummy_thread, self.additional_info, self.force_stay_in_untraced_mode, self.fully_initialized, self.inside_frame_eval, self.is_pydevd_thread, self.thread_trace_func)
 *     _dict = getattr(self, '__dict__', None)             # <<<<<<<<<<<<<<
 *     if _dict is not None:
 *         state += (_dict,)
 */
  __pyx_t_6 = __Pyx_GetAttr3(((PyObject *)__pyx_v_self), __pyx_n_s_dict, Py_None); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_6);
  __pyx_v__dict = __pyx_t_6;
  __pyx_t_6 = 0;

  /* "(tree fragment)":7
 *     state = (self._can_create_dummy_thread, self.additional_info, self.force_stay_in_untraced_mode, self.fully_initialized, self.inside_frame_eval, self.is_pydevd_thread, self.thread_trace_func)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
  __pyx_t_7 = (__pyx_v__dict != Py_None);
  __pyx_t_8 = (__pyx_t_7 != 0);
  if (__pyx_t_8) {

    /* "(tree fragment)":8
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 *         state += (_dict,)             # <<<<<<<<<<<<<<
 *         use_setstate = True
 *     else:
 */
    __pyx_t_6 = PyTuple_New(1); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __Pyx_INCREF(__pyx_v__dict);
    __Pyx_GIVEREF(__pyx_v__dict);
    PyTuple_SET_ITEM(__pyx_t_6, 0, __pyx_v__dict);
    __pyx_t_5 = PyNumber_InPlaceAdd(__pyx_v_state, __pyx_t_6); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF_SET(__pyx_v_state, ((PyObject*)__pyx_t_5));
    __pyx_t_5 = 0;

    /* "(tree fragment)":9
 *     if _dict is not None:
 *         state += (_dict,)
 *         use_setstate = True             # <<<<<<<<<<<<<<
 *     else:
 *         use_setstate = self.additional_info is not None or self.thread_trace_func is not None
 */
    __pyx_v_use_setstate = 1;

    /* "(tree fragment)":7
 *     state = (self._can_create_dummy_thread, self.additional_info, self.force_stay_in_untraced_mode, self.fully_initialized, self.inside_frame_eval, self.is_pydevd_thread, self.thread_trace_func)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
    goto __pyx_L3;
  }

  /* "(tree fragment)":11
 *         use_setstate = True
 *     else:
 *         use_setstate = self.additional_info is not None or self.thread_trace_func is not None             # <<<<<<<<<<<<<<
 *     if use_setstate:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, None), state
 */
  /*else*/ {
    __pyx_t_7 = (((PyObject *)__pyx_v_self->additional_info) != Py_None);
    __pyx_t_9 = (__pyx_t_7 != 0);
    if (!__pyx_t_9) {
    } else {
      __pyx_t_8 = __pyx_t_9;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_9 = (__pyx_v_self->thread_trace_func != Py_None);
    __pyx_t_7 = (__pyx_t_9 != 0);
    __pyx_t_8 = __pyx_t_7;
    __pyx_L4_bool_binop_done:;
    __pyx_v_use_setstate = __pyx_t_8;
  }
  __pyx_L3:;

  /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.additional_info is not None or self.thread_trace_func is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, None), state
 *     else:
 */
  __pyx_t_8 = (__pyx_v_use_setstate != 0);
  if (__pyx_t_8) {

    /* "(tree fragment)":13
 *         use_setstate = self.additional_info is not None or self.thread_trace_func is not None
 *     if use_setstate:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, None), state             # <<<<<<<<<<<<<<
 *     else:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, state)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_5, __pyx_n_s_pyx_unpickle_ThreadInfo); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __pyx_t_6 = PyTuple_New(3); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_6, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_11485321);
    __Pyx_GIVEREF(__pyx_int_11485321);
    PyTuple_SET_ITEM(__pyx_t_6, 1, __pyx_int_11485321);
    __Pyx_INCREF(Py_None);
    __Pyx_GIVEREF(Py_None);
    PyTuple_SET_ITEM(__pyx_t_6, 2, Py_None);
    __pyx_t_4 = PyTuple_New(3); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_GIVEREF(__pyx_t_5);
    PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_t_5);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_t_6);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_4, 2, __pyx_v_state);
    __pyx_t_5 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_4;
    __pyx_t_4 = 0;
    goto __pyx_L0;

    /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.additional_info is not None or self.thread_trace_func is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, None), state
 *     else:
 */
  }

  /* "(tree fragment)":15
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, None), state
 *     else:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, state)             # <<<<<<<<<<<<<<
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle_ThreadInfo__set_state(self, __pyx_state)
 */
  /*else*/ {
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_4, __pyx_n_s_pyx_unpickle_ThreadInfo); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_6 = PyTuple_New(3); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_6, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_11485321);
    __Pyx_GIVEREF(__pyx_int_11485321);
    PyTuple_SET_ITEM(__pyx_t_6, 1, __pyx_int_11485321);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_6, 2, __pyx_v_state);
    __pyx_t_5 = PyTuple_New(2); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_GIVEREF(__pyx_t_4);
    PyTuple_SET_ITEM(__pyx_t_5, 0, __pyx_t_4);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_5, 1, __pyx_t_6);
    __pyx_t_4 = 0;
    __pyx_t_6 = 0;
    __pyx_r = __pyx_t_5;
    __pyx_t_5 = 0;
    goto __pyx_L0;
  }

  /* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.__reduce_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_state);
  __Pyx_XDECREF(__pyx_v__dict);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle_ThreadInfo__set_state(self, __pyx_state)
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_3__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_3__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__setstate_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_2__setstate_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_self), ((PyObject *)__pyx_v___pyx_state));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_2__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__setstate_cython__", 0);

  /* "(tree fragment)":17
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, state)
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle_ThreadInfo__set_state(self, __pyx_state)             # <<<<<<<<<<<<<<
 */
  if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 17, __pyx_L1_error)
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_ThreadInfo__set_state(__pyx_v_self, ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle_ThreadInfo, (type(self), 0x0af4089, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle_ThreadInfo__set_state(self, __pyx_state)
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo.__setstate_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":139
 *     cdef public int breakpoints_mtime
 * 
 *     def __init__(self):             # <<<<<<<<<<<<<<
 *         self.co_filename = ''
 *         self.canonical_normalized_filename = ''
 */

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__init__ (wrapper)", 0);
  if (unlikely(PyTuple_GET_SIZE(__pyx_args) > 0)) {
    __Pyx_RaiseArgtupleInvalid("__init__", 1, 0, 0, PyTuple_GET_SIZE(__pyx_args)); return -1;}
  if (unlikely(__pyx_kwds) && unlikely(PyDict_Size(__pyx_kwds) > 0) && unlikely(!__Pyx_CheckKeywordStrings(__pyx_kwds, "__init__", 0))) return -1;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo___init__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__init__", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":140
 * 
 *     def __init__(self):
 *         self.co_filename = ''             # <<<<<<<<<<<<<<
 *         self.canonical_normalized_filename = ''
 *         self.always_skip_code = False
 */
  __Pyx_INCREF(__pyx_kp_s__5);
  __Pyx_GIVEREF(__pyx_kp_s__5);
  __Pyx_GOTREF(__pyx_v_self->co_filename);
  __Pyx_DECREF(__pyx_v_self->co_filename);
  __pyx_v_self->co_filename = __pyx_kp_s__5;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":141
 *     def __init__(self):
 *         self.co_filename = ''
 *         self.canonical_normalized_filename = ''             # <<<<<<<<<<<<<<
 *         self.always_skip_code = False
 * 
 */
  __Pyx_INCREF(__pyx_kp_s__5);
  __Pyx_GIVEREF(__pyx_kp_s__5);
  __Pyx_GOTREF(__pyx_v_self->canonical_normalized_filename);
  __Pyx_DECREF(__pyx_v_self->canonical_normalized_filename);
  __pyx_v_self->canonical_normalized_filename = __pyx_kp_s__5;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":142
 *         self.co_filename = ''
 *         self.canonical_normalized_filename = ''
 *         self.always_skip_code = False             # <<<<<<<<<<<<<<
 * 
 *         # If breakpoints are found but new_code is None,
 */
  __pyx_v_self->always_skip_code = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":147
 *         # this means we weren't able to actually add the code
 *         # where needed, so, fallback to tracing.
 *         self.breakpoint_found = False             # <<<<<<<<<<<<<<
 *         self.new_code = None
 *         self.breakpoints_mtime = -1
 */
  __pyx_v_self->breakpoint_found = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":148
 *         # where needed, so, fallback to tracing.
 *         self.breakpoint_found = False
 *         self.new_code = None             # <<<<<<<<<<<<<<
 *         self.breakpoints_mtime = -1
 * 
 */
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->new_code);
  __Pyx_DECREF(__pyx_v_self->new_code);
  __pyx_v_self->new_code = Py_None;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":149
 *         self.breakpoint_found = False
 *         self.new_code = None
 *         self.breakpoints_mtime = -1             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_v_self->breakpoints_mtime = -1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":139
 *     cdef public int breakpoints_mtime
 * 
 *     def __init__(self):             # <<<<<<<<<<<<<<
 *         self.co_filename = ''
 *         self.canonical_normalized_filename = ''
 */

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":127
 * cdef class FuncCodeInfo:
 * 
 *     cdef public str co_filename             # <<<<<<<<<<<<<<
 *     cdef public str co_name
 *     cdef public str canonical_normalized_filename
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->co_filename);
  __pyx_r = __pyx_v_self->co_filename;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PyString_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 127, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->co_filename);
  __Pyx_DECREF(__pyx_v_self->co_filename);
  __pyx_v_self->co_filename = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.co_filename.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->co_filename);
  __Pyx_DECREF(__pyx_v_self->co_filename);
  __pyx_v_self->co_filename = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":128
 * 
 *     cdef public str co_filename
 *     cdef public str co_name             # <<<<<<<<<<<<<<
 *     cdef public str canonical_normalized_filename
 *     cdef bint always_skip_code
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->co_name);
  __pyx_r = __pyx_v_self->co_name;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PyString_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 128, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->co_name);
  __Pyx_DECREF(__pyx_v_self->co_name);
  __pyx_v_self->co_name = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.co_name.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->co_name);
  __Pyx_DECREF(__pyx_v_self->co_name);
  __pyx_v_self->co_name = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":129
 *     cdef public str co_filename
 *     cdef public str co_name
 *     cdef public str canonical_normalized_filename             # <<<<<<<<<<<<<<
 *     cdef bint always_skip_code
 *     cdef public bint breakpoint_found
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->canonical_normalized_filename);
  __pyx_r = __pyx_v_self->canonical_normalized_filename;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PyString_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 129, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->canonical_normalized_filename);
  __Pyx_DECREF(__pyx_v_self->canonical_normalized_filename);
  __pyx_v_self->canonical_normalized_filename = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.canonical_normalized_filename.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->canonical_normalized_filename);
  __Pyx_DECREF(__pyx_v_self->canonical_normalized_filename);
  __pyx_v_self->canonical_normalized_filename = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":131
 *     cdef public str canonical_normalized_filename
 *     cdef bint always_skip_code
 *     cdef public bint breakpoint_found             # <<<<<<<<<<<<<<
 *     cdef public object new_code
 * 
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->breakpoint_found); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 131, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.breakpoint_found.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 131, __pyx_L1_error)
  __pyx_v_self->breakpoint_found = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.breakpoint_found.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":132
 *     cdef bint always_skip_code
 *     cdef public bint breakpoint_found
 *     cdef public object new_code             # <<<<<<<<<<<<<<
 * 
 *     # When breakpoints_mtime != PyDb.mtime the validity of breakpoints have
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->new_code);
  __pyx_r = __pyx_v_self->new_code;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__", 0);
  __Pyx_INCREF(__pyx_v_value);
  __Pyx_GIVEREF(__pyx_v_value);
  __Pyx_GOTREF(__pyx_v_self->new_code);
  __Pyx_DECREF(__pyx_v_self->new_code);
  __pyx_v_self->new_code = __pyx_v_value;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->new_code);
  __Pyx_DECREF(__pyx_v_self->new_code);
  __pyx_v_self->new_code = Py_None;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":137
 *     # to be re-evaluated (if invalid a new FuncCodeInfo must be created and
 *     # tracing can't be disabled for the related frames).
 *     cdef public int breakpoints_mtime             # <<<<<<<<<<<<<<
 * 
 *     def __init__(self):
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_self->breakpoints_mtime); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 137, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.breakpoints_mtime.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyInt_As_int(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 137, __pyx_L1_error)
  __pyx_v_self->breakpoints_mtime = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.breakpoints_mtime.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_3__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_3__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__reduce_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_2__reduce_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_2__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self) {
  PyObject *__pyx_v_state = 0;
  PyObject *__pyx_v__dict = 0;
  int __pyx_v_use_setstate;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  int __pyx_t_6;
  int __pyx_t_7;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__reduce_cython__", 0);

  /* "(tree fragment)":5
 *     cdef object _dict
 *     cdef bint use_setstate
 *     state = (self.always_skip_code, self.breakpoint_found, self.breakpoints_mtime, self.canonical_normalized_filename, self.co_filename, self.co_name, self.new_code)             # <<<<<<<<<<<<<<
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 */
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_self->always_skip_code); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyBool_FromLong(__pyx_v_self->breakpoint_found); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_self->breakpoints_mtime); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_4 = PyTuple_New(7); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_t_2);
  __Pyx_GIVEREF(__pyx_t_3);
  PyTuple_SET_ITEM(__pyx_t_4, 2, __pyx_t_3);
  __Pyx_INCREF(__pyx_v_self->canonical_normalized_filename);
  __Pyx_GIVEREF(__pyx_v_self->canonical_normalized_filename);
  PyTuple_SET_ITEM(__pyx_t_4, 3, __pyx_v_self->canonical_normalized_filename);
  __Pyx_INCREF(__pyx_v_self->co_filename);
  __Pyx_GIVEREF(__pyx_v_self->co_filename);
  PyTuple_SET_ITEM(__pyx_t_4, 4, __pyx_v_self->co_filename);
  __Pyx_INCREF(__pyx_v_self->co_name);
  __Pyx_GIVEREF(__pyx_v_self->co_name);
  PyTuple_SET_ITEM(__pyx_t_4, 5, __pyx_v_self->co_name);
  __Pyx_INCREF(__pyx_v_self->new_code);
  __Pyx_GIVEREF(__pyx_v_self->new_code);
  PyTuple_SET_ITEM(__pyx_t_4, 6, __pyx_v_self->new_code);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_t_3 = 0;
  __pyx_v_state = ((PyObject*)__pyx_t_4);
  __pyx_t_4 = 0;

  /* "(tree fragment)":6
 *     cdef bint use_setstate
 *     state = (self.always_skip_code, self.breakpoint_found, self.breakpoints_mtime, self.canonical_normalized_filename, self.co_filename, self.co_name, self.new_code)
 *     _dict = getattr(self, '__dict__', None)             # <<<<<<<<<<<<<<
 *     if _dict is not None:
 *         state += (_dict,)
 */
  __pyx_t_4 = __Pyx_GetAttr3(((PyObject *)__pyx_v_self), __pyx_n_s_dict, Py_None); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_v__dict = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "(tree fragment)":7
 *     state = (self.always_skip_code, self.breakpoint_found, self.breakpoints_mtime, self.canonical_normalized_filename, self.co_filename, self.co_name, self.new_code)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
  __pyx_t_5 = (__pyx_v__dict != Py_None);
  __pyx_t_6 = (__pyx_t_5 != 0);
  if (__pyx_t_6) {

    /* "(tree fragment)":8
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 *         state += (_dict,)             # <<<<<<<<<<<<<<
 *         use_setstate = True
 *     else:
 */
    __pyx_t_4 = PyTuple_New(1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_INCREF(__pyx_v__dict);
    __Pyx_GIVEREF(__pyx_v__dict);
    PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_v__dict);
    __pyx_t_3 = PyNumber_InPlaceAdd(__pyx_v_state, __pyx_t_4); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __Pyx_DECREF_SET(__pyx_v_state, ((PyObject*)__pyx_t_3));
    __pyx_t_3 = 0;

    /* "(tree fragment)":9
 *     if _dict is not None:
 *         state += (_dict,)
 *         use_setstate = True             # <<<<<<<<<<<<<<
 *     else:
 *         use_setstate = self.canonical_normalized_filename is not None or self.co_filename is not None or self.co_name is not None or self.new_code is not None
 */
    __pyx_v_use_setstate = 1;

    /* "(tree fragment)":7
 *     state = (self.always_skip_code, self.breakpoint_found, self.breakpoints_mtime, self.canonical_normalized_filename, self.co_filename, self.co_name, self.new_code)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
    goto __pyx_L3;
  }

  /* "(tree fragment)":11
 *         use_setstate = True
 *     else:
 *         use_setstate = self.canonical_normalized_filename is not None or self.co_filename is not None or self.co_name is not None or self.new_code is not None             # <<<<<<<<<<<<<<
 *     if use_setstate:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, None), state
 */
  /*else*/ {
    __pyx_t_5 = (__pyx_v_self->canonical_normalized_filename != ((PyObject*)Py_None));
    __pyx_t_7 = (__pyx_t_5 != 0);
    if (!__pyx_t_7) {
    } else {
      __pyx_t_6 = __pyx_t_7;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_7 = (__pyx_v_self->co_filename != ((PyObject*)Py_None));
    __pyx_t_5 = (__pyx_t_7 != 0);
    if (!__pyx_t_5) {
    } else {
      __pyx_t_6 = __pyx_t_5;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_5 = (__pyx_v_self->co_name != ((PyObject*)Py_None));
    __pyx_t_7 = (__pyx_t_5 != 0);
    if (!__pyx_t_7) {
    } else {
      __pyx_t_6 = __pyx_t_7;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_7 = (__pyx_v_self->new_code != Py_None);
    __pyx_t_5 = (__pyx_t_7 != 0);
    __pyx_t_6 = __pyx_t_5;
    __pyx_L4_bool_binop_done:;
    __pyx_v_use_setstate = __pyx_t_6;
  }
  __pyx_L3:;

  /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.canonical_normalized_filename is not None or self.co_filename is not None or self.co_name is not None or self.new_code is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, None), state
 *     else:
 */
  __pyx_t_6 = (__pyx_v_use_setstate != 0);
  if (__pyx_t_6) {

    /* "(tree fragment)":13
 *         use_setstate = self.canonical_normalized_filename is not None or self.co_filename is not None or self.co_name is not None or self.new_code is not None
 *     if use_setstate:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, None), state             # <<<<<<<<<<<<<<
 *     else:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, state)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_pyx_unpickle_FuncCodeInfo); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_4 = PyTuple_New(3); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_4, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_188670045);
    __Pyx_GIVEREF(__pyx_int_188670045);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_int_188670045);
    __Pyx_INCREF(Py_None);
    __Pyx_GIVEREF(Py_None);
    PyTuple_SET_ITEM(__pyx_t_4, 2, Py_None);
    __pyx_t_2 = PyTuple_New(3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_3);
    PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_t_3);
    __Pyx_GIVEREF(__pyx_t_4);
    PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_4);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_2, 2, __pyx_v_state);
    __pyx_t_3 = 0;
    __pyx_t_4 = 0;
    __pyx_r = __pyx_t_2;
    __pyx_t_2 = 0;
    goto __pyx_L0;

    /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.canonical_normalized_filename is not None or self.co_filename is not None or self.co_name is not None or self.new_code is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, None), state
 *     else:
 */
  }

  /* "(tree fragment)":15
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, None), state
 *     else:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, state)             # <<<<<<<<<<<<<<
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle_FuncCodeInfo__set_state(self, __pyx_state)
 */
  /*else*/ {
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_pyx_unpickle_FuncCodeInfo); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = PyTuple_New(3); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_4, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_188670045);
    __Pyx_GIVEREF(__pyx_int_188670045);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_int_188670045);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_4, 2, __pyx_v_state);
    __pyx_t_3 = PyTuple_New(2); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_GIVEREF(__pyx_t_2);
    PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_4);
    PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_t_4);
    __pyx_t_2 = 0;
    __pyx_t_4 = 0;
    __pyx_r = __pyx_t_3;
    __pyx_t_3 = 0;
    goto __pyx_L0;
  }

  /* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.__reduce_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_state);
  __Pyx_XDECREF(__pyx_v__dict);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle_FuncCodeInfo__set_state(self, __pyx_state)
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_5__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_5__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__setstate_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_4__setstate_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v_self), ((PyObject *)__pyx_v___pyx_state));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_4__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__setstate_cython__", 0);

  /* "(tree fragment)":17
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, state)
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle_FuncCodeInfo__set_state(self, __pyx_state)             # <<<<<<<<<<<<<<
 */
  if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 17, __pyx_L1_error)
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_FuncCodeInfo__set_state(__pyx_v_self, ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle_FuncCodeInfo, (type(self), 0xb3ee05d, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle_FuncCodeInfo__set_state(self, __pyx_state)
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo.__setstate_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":152
 * 
 * 
 * def dummy_trace_dispatch(frame, str event, arg):             # <<<<<<<<<<<<<<
 *     if event == 'call':
 *         if frame.f_trace is not None:
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_3dummy_trace_dispatch(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_3dummy_trace_dispatch = {"dummy_trace_dispatch", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_3dummy_trace_dispatch, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_3dummy_trace_dispatch(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_frame = 0;
  PyObject *__pyx_v_event = 0;
  PyObject *__pyx_v_arg = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("dummy_trace_dispatch (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_frame,&__pyx_n_s_event,&__pyx_n_s_arg,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_frame)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_event)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("dummy_trace_dispatch", 1, 3, 3, 1); __PYX_ERR(0, 152, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_arg)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("dummy_trace_dispatch", 1, 3, 3, 2); __PYX_ERR(0, 152, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "dummy_trace_dispatch") < 0)) __PYX_ERR(0, 152, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v_frame = values[0];
    __pyx_v_event = ((PyObject*)values[1]);
    __pyx_v_arg = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("dummy_trace_dispatch", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 152, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.dummy_trace_dispatch", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  if (unlikely(!__Pyx_ArgTypeTest(((PyObject *)__pyx_v_event), (&PyString_Type), 1, "event", 1))) __PYX_ERR(0, 152, __pyx_L1_error)
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_2dummy_trace_dispatch(__pyx_self, __pyx_v_frame, __pyx_v_event, __pyx_v_arg);

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_2dummy_trace_dispatch(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_frame, PyObject *__pyx_v_event, PyObject *__pyx_v_arg) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  int __pyx_t_6;
  PyObject *__pyx_t_7 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("dummy_trace_dispatch", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":153
 * 
 * def dummy_trace_dispatch(frame, str event, arg):
 *     if event == 'call':             # <<<<<<<<<<<<<<
 *         if frame.f_trace is not None:
 *             return frame.f_trace(frame, event, arg)
 */
  __pyx_t_1 = (__Pyx_PyString_Equals(__pyx_v_event, __pyx_n_s_call_2, Py_EQ)); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 153, __pyx_L1_error)
  __pyx_t_2 = (__pyx_t_1 != 0);
  if (__pyx_t_2) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":154
 * def dummy_trace_dispatch(frame, str event, arg):
 *     if event == 'call':
 *         if frame.f_trace is not None:             # <<<<<<<<<<<<<<
 *             return frame.f_trace(frame, event, arg)
 *     return None
 */
    __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 154, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_2 = (__pyx_t_3 != Py_None);
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_t_1 = (__pyx_t_2 != 0);
    if (__pyx_t_1) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":155
 *     if event == 'call':
 *         if frame.f_trace is not None:
 *             return frame.f_trace(frame, event, arg)             # <<<<<<<<<<<<<<
 *     return None
 * 
 */
      __Pyx_XDECREF(__pyx_r);
      __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 155, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_4);
      __pyx_t_5 = NULL;
      __pyx_t_6 = 0;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_4))) {
        __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_4);
        if (likely(__pyx_t_5)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
          __Pyx_INCREF(__pyx_t_5);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_4, function);
          __pyx_t_6 = 1;
        }
      }
      #if CYTHON_FAST_PYCALL
      if (PyFunction_Check(__pyx_t_4)) {
        PyObject *__pyx_temp[4] = {__pyx_t_5, __pyx_v_frame, __pyx_v_event, __pyx_v_arg};
        __pyx_t_3 = __Pyx_PyFunction_FastCall(__pyx_t_4, __pyx_temp+1-__pyx_t_6, 3+__pyx_t_6); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 155, __pyx_L1_error)
        __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
        __Pyx_GOTREF(__pyx_t_3);
      } else
      #endif
      #if CYTHON_FAST_PYCCALL
      if (__Pyx_PyFastCFunction_Check(__pyx_t_4)) {
        PyObject *__pyx_temp[4] = {__pyx_t_5, __pyx_v_frame, __pyx_v_event, __pyx_v_arg};
        __pyx_t_3 = __Pyx_PyCFunction_FastCall(__pyx_t_4, __pyx_temp+1-__pyx_t_6, 3+__pyx_t_6); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 155, __pyx_L1_error)
        __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
        __Pyx_GOTREF(__pyx_t_3);
      } else
      #endif
      {
        __pyx_t_7 = PyTuple_New(3+__pyx_t_6); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 155, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_7);
        if (__pyx_t_5) {
          __Pyx_GIVEREF(__pyx_t_5); PyTuple_SET_ITEM(__pyx_t_7, 0, __pyx_t_5); __pyx_t_5 = NULL;
        }
        __Pyx_INCREF(__pyx_v_frame);
        __Pyx_GIVEREF(__pyx_v_frame);
        PyTuple_SET_ITEM(__pyx_t_7, 0+__pyx_t_6, __pyx_v_frame);
        __Pyx_INCREF(__pyx_v_event);
        __Pyx_GIVEREF(__pyx_v_event);
        PyTuple_SET_ITEM(__pyx_t_7, 1+__pyx_t_6, __pyx_v_event);
        __Pyx_INCREF(__pyx_v_arg);
        __Pyx_GIVEREF(__pyx_v_arg);
        PyTuple_SET_ITEM(__pyx_t_7, 2+__pyx_t_6, __pyx_v_arg);
        __pyx_t_3 = __Pyx_PyObject_Call(__pyx_t_4, __pyx_t_7, NULL); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 155, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_3);
        __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      }
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      __pyx_r = __pyx_t_3;
      __pyx_t_3 = 0;
      goto __pyx_L0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":154
 * def dummy_trace_dispatch(frame, str event, arg):
 *     if event == 'call':
 *         if frame.f_trace is not None:             # <<<<<<<<<<<<<<
 *             return frame.f_trace(frame, event, arg)
 *     return None
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":153
 * 
 * def dummy_trace_dispatch(frame, str event, arg):
 *     if event == 'call':             # <<<<<<<<<<<<<<
 *         if frame.f_trace is not None:
 *             return frame.f_trace(frame, event, arg)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":156
 *         if frame.f_trace is not None:
 *             return frame.f_trace(frame, event, arg)
 *     return None             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":152
 * 
 * 
 * def dummy_trace_dispatch(frame, str event, arg):             # <<<<<<<<<<<<<<
 *     if event == 'call':
 *         if frame.f_trace is not None:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.dummy_trace_dispatch", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":159
 * 
 * 
 * def get_thread_info_py() -> ThreadInfo:             # <<<<<<<<<<<<<<
 *     return get_thread_info(PyEval_GetFrame())
 * 
 */

/* Python wrapper */
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_5get_thread_info_py(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_5get_thread_info_py = {"get_thread_info_py", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_5get_thread_info_py, METH_NOARGS, 0};
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_5get_thread_info_py(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("get_thread_info_py (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_4get_thread_info_py(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_4get_thread_info_py(CYTHON_UNUSED PyObject *__pyx_self) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_thread_info_py", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":160
 * 
 * def get_thread_info_py() -> ThreadInfo:
 *     return get_thread_info(PyEval_GetFrame())             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(((PyObject *)__pyx_r));
  __pyx_t_1 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_thread_info(PyEval_GetFrame())); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 160, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_1);
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":159
 * 
 * 
 * def get_thread_info_py() -> ThreadInfo:             # <<<<<<<<<<<<<<
 *     return get_thread_info(PyEval_GetFrame())
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_thread_info_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF((PyObject *)__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":163
 * 
 * 
 * cdef ThreadInfo get_thread_info(PyFrameObject * frame_obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Provides thread-related info.
 */

static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_thread_info(PyFrameObject *__pyx_v_frame_obj) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_thread_info = 0;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_t_7;
  PyObject *__pyx_t_8 = NULL;
  int __pyx_t_9;
  int __pyx_t_10;
  char const *__pyx_t_11;
  PyObject *__pyx_t_12 = NULL;
  PyObject *__pyx_t_13 = NULL;
  PyObject *__pyx_t_14 = NULL;
  PyObject *__pyx_t_15 = NULL;
  PyObject *__pyx_t_16 = NULL;
  PyObject *__pyx_t_17 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_thread_info", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":170
 *     '''
 *     cdef ThreadInfo thread_info
 *     try:             # <<<<<<<<<<<<<<
 *         # Note: changing to a `dict[thread.ident] = thread_info` had almost no
 *         # effect in the performance.
 */
  {
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ExceptionSave(&__pyx_t_1, &__pyx_t_2, &__pyx_t_3);
    __Pyx_XGOTREF(__pyx_t_1);
    __Pyx_XGOTREF(__pyx_t_2);
    __Pyx_XGOTREF(__pyx_t_3);
    /*try:*/ {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":173
 *         # Note: changing to a `dict[thread.ident] = thread_info` had almost no
 *         # effect in the performance.
 *         thread_info = _thread_local_info.thread_info             # <<<<<<<<<<<<<<
 *     except:
 *         if frame_obj == NULL:
 */
      __Pyx_GetModuleGlobalName(__pyx_t_4, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 173, __pyx_L3_error)
      __Pyx_GOTREF(__pyx_t_4);
      __pyx_t_5 = __Pyx_PyObject_GetAttrStr(__pyx_t_4, __pyx_n_s_thread_info); if (unlikely(!__pyx_t_5)) __PYX_ERR(0, 173, __pyx_L3_error)
      __Pyx_GOTREF(__pyx_t_5);
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      if (!(likely(((__pyx_t_5) == Py_None) || likely(__Pyx_TypeTest(__pyx_t_5, __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo))))) __PYX_ERR(0, 173, __pyx_L3_error)
      __pyx_v_thread_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_5);
      __pyx_t_5 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":170
 *     '''
 *     cdef ThreadInfo thread_info
 *     try:             # <<<<<<<<<<<<<<
 *         # Note: changing to a `dict[thread.ident] = thread_info` had almost no
 *         # effect in the performance.
 */
    }
    __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
    __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
    goto __pyx_L8_try_end;
    __pyx_L3_error:;
    __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
    __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":174
 *         # effect in the performance.
 *         thread_info = _thread_local_info.thread_info
 *     except:             # <<<<<<<<<<<<<<
 *         if frame_obj == NULL:
 *             return None
 */
    /*except:*/ {
      __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_thread_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
      if (__Pyx_GetException(&__pyx_t_5, &__pyx_t_4, &__pyx_t_6) < 0) __PYX_ERR(0, 174, __pyx_L5_except_error)
      __Pyx_GOTREF(__pyx_t_5);
      __Pyx_GOTREF(__pyx_t_4);
      __Pyx_GOTREF(__pyx_t_6);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":175
 *         thread_info = _thread_local_info.thread_info
 *     except:
 *         if frame_obj == NULL:             # <<<<<<<<<<<<<<
 *             return None
 *         thread_info = ThreadInfo()
 */
      __pyx_t_7 = ((__pyx_v_frame_obj == NULL) != 0);
      if (__pyx_t_7) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":176
 *     except:
 *         if frame_obj == NULL:
 *             return None             # <<<<<<<<<<<<<<
 *         thread_info = ThreadInfo()
 *         thread_info.initialize(frame_obj)
 */
        __Pyx_XDECREF(((PyObject *)__pyx_r));
        __pyx_r = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)Py_None); __Pyx_INCREF(Py_None);
        __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
        __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
        __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
        goto __pyx_L6_except_return;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":175
 *         thread_info = _thread_local_info.thread_info
 *     except:
 *         if frame_obj == NULL:             # <<<<<<<<<<<<<<
 *             return None
 *         thread_info = ThreadInfo()
 */
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":177
 *         if frame_obj == NULL:
 *             return None
 *         thread_info = ThreadInfo()             # <<<<<<<<<<<<<<
 *         thread_info.initialize(frame_obj)
 *         thread_info.inside_frame_eval += 1
 */
      __pyx_t_8 = __Pyx_PyObject_CallNoArg(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo)); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 177, __pyx_L5_except_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_XDECREF_SET(__pyx_v_thread_info, ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_8));
      __pyx_t_8 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":178
 *             return None
 *         thread_info = ThreadInfo()
 *         thread_info.initialize(frame_obj)             # <<<<<<<<<<<<<<
 *         thread_info.inside_frame_eval += 1
 *         try:
 */
      __pyx_t_8 = ((struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_thread_info->__pyx_vtab)->initialize(__pyx_v_thread_info, __pyx_v_frame_obj); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 178, __pyx_L5_except_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":179
 *         thread_info = ThreadInfo()
 *         thread_info.initialize(frame_obj)
 *         thread_info.inside_frame_eval += 1             # <<<<<<<<<<<<<<
 *         try:
 *             _thread_local_info.thread_info = thread_info
 */
      __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval + 1);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":180
 *         thread_info.initialize(frame_obj)
 *         thread_info.inside_frame_eval += 1
 *         try:             # <<<<<<<<<<<<<<
 *             _thread_local_info.thread_info = thread_info
 * 
 */
      /*try:*/ {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":181
 *         thread_info.inside_frame_eval += 1
 *         try:
 *             _thread_local_info.thread_info = thread_info             # <<<<<<<<<<<<<<
 * 
 *             # Note: _code_extra_index is not actually thread-related,
 */
        __Pyx_GetModuleGlobalName(__pyx_t_8, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 181, __pyx_L15_error)
        __Pyx_GOTREF(__pyx_t_8);
        if (__Pyx_PyObject_SetAttrStr(__pyx_t_8, __pyx_n_s_thread_info, ((PyObject *)__pyx_v_thread_info)) < 0) __PYX_ERR(0, 181, __pyx_L15_error)
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":186
 *             # but this is a good point to initialize it.
 *             global _code_extra_index
 *             if _code_extra_index == -1:             # <<<<<<<<<<<<<<
 *                 _code_extra_index = <int> _PyEval_RequestCodeExtraIndex(release_co_extra)
 * 
 */
        __pyx_t_7 = ((__pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index == -1L) != 0);
        if (__pyx_t_7) {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":187
 *             global _code_extra_index
 *             if _code_extra_index == -1:
 *                 _code_extra_index = <int> _PyEval_RequestCodeExtraIndex(release_co_extra)             # <<<<<<<<<<<<<<
 * 
 *             thread_info.initialize_if_possible()
 */
          __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index = ((int)_PyEval_RequestCodeExtraIndex(release_co_extra));

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":186
 *             # but this is a good point to initialize it.
 *             global _code_extra_index
 *             if _code_extra_index == -1:             # <<<<<<<<<<<<<<
 *                 _code_extra_index = <int> _PyEval_RequestCodeExtraIndex(release_co_extra)
 * 
 */
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":189
 *                 _code_extra_index = <int> _PyEval_RequestCodeExtraIndex(release_co_extra)
 * 
 *             thread_info.initialize_if_possible()             # <<<<<<<<<<<<<<
 *         finally:
 *             thread_info.inside_frame_eval -= 1
 */
        __pyx_t_8 = ((struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_thread_info->__pyx_vtab)->initialize_if_possible(__pyx_v_thread_info); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 189, __pyx_L15_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":191
 *             thread_info.initialize_if_possible()
 *         finally:
 *             thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 * 
 *     return thread_info
 */
      /*finally:*/ {
        /*normal exit:*/{
          __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);
          goto __pyx_L16;
        }
        __pyx_L15_error:;
        /*exception exit:*/{
          __Pyx_PyThreadState_declare
          __Pyx_PyThreadState_assign
          __pyx_t_12 = 0; __pyx_t_13 = 0; __pyx_t_14 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
          __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
          if (PY_MAJOR_VERSION >= 3) __Pyx_ExceptionSwap(&__pyx_t_15, &__pyx_t_16, &__pyx_t_17);
          if ((PY_MAJOR_VERSION < 3) || unlikely(__Pyx_GetException(&__pyx_t_12, &__pyx_t_13, &__pyx_t_14) < 0)) __Pyx_ErrFetch(&__pyx_t_12, &__pyx_t_13, &__pyx_t_14);
          __Pyx_XGOTREF(__pyx_t_12);
          __Pyx_XGOTREF(__pyx_t_13);
          __Pyx_XGOTREF(__pyx_t_14);
          __Pyx_XGOTREF(__pyx_t_15);
          __Pyx_XGOTREF(__pyx_t_16);
          __Pyx_XGOTREF(__pyx_t_17);
          __pyx_t_9 = __pyx_lineno; __pyx_t_10 = __pyx_clineno; __pyx_t_11 = __pyx_filename;
          {
            __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);
          }
          if (PY_MAJOR_VERSION >= 3) {
            __Pyx_XGIVEREF(__pyx_t_15);
            __Pyx_XGIVEREF(__pyx_t_16);
            __Pyx_XGIVEREF(__pyx_t_17);
            __Pyx_ExceptionReset(__pyx_t_15, __pyx_t_16, __pyx_t_17);
          }
          __Pyx_XGIVEREF(__pyx_t_12);
          __Pyx_XGIVEREF(__pyx_t_13);
          __Pyx_XGIVEREF(__pyx_t_14);
          __Pyx_ErrRestore(__pyx_t_12, __pyx_t_13, __pyx_t_14);
          __pyx_t_12 = 0; __pyx_t_13 = 0; __pyx_t_14 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
          __pyx_lineno = __pyx_t_9; __pyx_clineno = __pyx_t_10; __pyx_filename = __pyx_t_11;
          goto __pyx_L5_except_error;
        }
        __pyx_L16:;
      }
      __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
      goto __pyx_L4_exception_handled;
    }
    __pyx_L5_except_error:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":170
 *     '''
 *     cdef ThreadInfo thread_info
 *     try:             # <<<<<<<<<<<<<<
 *         # Note: changing to a `dict[thread.ident] = thread_info` had almost no
 *         # effect in the performance.
 */
    __Pyx_XGIVEREF(__pyx_t_1);
    __Pyx_XGIVEREF(__pyx_t_2);
    __Pyx_XGIVEREF(__pyx_t_3);
    __Pyx_ExceptionReset(__pyx_t_1, __pyx_t_2, __pyx_t_3);
    goto __pyx_L1_error;
    __pyx_L6_except_return:;
    __Pyx_XGIVEREF(__pyx_t_1);
    __Pyx_XGIVEREF(__pyx_t_2);
    __Pyx_XGIVEREF(__pyx_t_3);
    __Pyx_ExceptionReset(__pyx_t_1, __pyx_t_2, __pyx_t_3);
    goto __pyx_L0;
    __pyx_L4_exception_handled:;
    __Pyx_XGIVEREF(__pyx_t_1);
    __Pyx_XGIVEREF(__pyx_t_2);
    __Pyx_XGIVEREF(__pyx_t_3);
    __Pyx_ExceptionReset(__pyx_t_1, __pyx_t_2, __pyx_t_3);
    __pyx_L8_try_end:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":193
 *             thread_info.inside_frame_eval -= 1
 * 
 *     return thread_info             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(((PyObject *)__pyx_r));
  __Pyx_INCREF(((PyObject *)__pyx_v_thread_info));
  __pyx_r = __pyx_v_thread_info;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":163
 * 
 * 
 * cdef ThreadInfo get_thread_info(PyFrameObject * frame_obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Provides thread-related info.
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_thread_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF((PyObject *)__pyx_v_thread_info);
  __Pyx_XGIVEREF((PyObject *)__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":196
 * 
 * 
 * def decref_py(obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_7decref_py(PyObject *__pyx_self, PyObject *__pyx_v_obj); /*proto*/
static char __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_6decref_py[] = "\n    Helper to be called from Python.\n    ";
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_7decref_py = {"decref_py", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_7decref_py, METH_O, __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_6decref_py};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_7decref_py(PyObject *__pyx_self, PyObject *__pyx_v_obj) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("decref_py (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_6decref_py(__pyx_self, ((PyObject *)__pyx_v_obj));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_6decref_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_obj) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("decref_py", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":200
 *     Helper to be called from Python.
 *     '''
 *     Py_DECREF(obj)             # <<<<<<<<<<<<<<
 * 
 * 
 */
  Py_DECREF(__pyx_v_obj);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":196
 * 
 * 
 * def decref_py(obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":203
 * 
 * 
 * def get_func_code_info_py(thread_info, frame, code_obj) -> FuncCodeInfo:             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */

/* Python wrapper */
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_9get_func_code_info_py(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_8get_func_code_info_py[] = "\n    Helper to be called from Python.\n    ";
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_9get_func_code_info_py = {"get_func_code_info_py", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_9get_func_code_info_py, METH_VARARGS|METH_KEYWORDS, __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_8get_func_code_info_py};
static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_9get_func_code_info_py(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_thread_info = 0;
  PyObject *__pyx_v_frame = 0;
  PyObject *__pyx_v_code_obj = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("get_func_code_info_py (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_thread_info,&__pyx_n_s_frame,&__pyx_n_s_code_obj,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_thread_info)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_frame)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_func_code_info_py", 1, 3, 3, 1); __PYX_ERR(0, 203, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_code_obj)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("get_func_code_info_py", 1, 3, 3, 2); __PYX_ERR(0, 203, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "get_func_code_info_py") < 0)) __PYX_ERR(0, 203, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v_thread_info = values[0];
    __pyx_v_frame = values[1];
    __pyx_v_code_obj = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("get_func_code_info_py", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 203, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_func_code_info_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_8get_func_code_info_py(__pyx_self, __pyx_v_thread_info, __pyx_v_frame, __pyx_v_code_obj);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_8get_func_code_info_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_thread_info, PyObject *__pyx_v_frame, PyObject *__pyx_v_code_obj) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_func_code_info_py", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":207
 *     Helper to be called from Python.
 *     '''
 *     return get_func_code_info(<ThreadInfo> thread_info, <PyFrameObject *> frame, <PyCodeObject *> code_obj)             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(((PyObject *)__pyx_r));
  __pyx_t_1 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_func_code_info(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_thread_info), ((PyFrameObject *)__pyx_v_frame), ((PyCodeObject *)__pyx_v_code_obj))); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 207, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_t_1);
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":203
 * 
 * 
 * def get_func_code_info_py(thread_info, frame, code_obj) -> FuncCodeInfo:             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_func_code_info_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF((PyObject *)__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":212
 * cdef int _code_extra_index = -1
 * 
 * cdef FuncCodeInfo get_func_code_info(ThreadInfo thread_info, PyFrameObject * frame_obj, PyCodeObject * code_obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Provides code-object related info.
 */

static struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_func_code_info(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_thread_info, PyFrameObject *__pyx_v_frame_obj, PyCodeObject *__pyx_v_code_obj) {
  PyObject *__pyx_v_main_debugger = 0;
  PyObject *__pyx_v_extra;
  PyObject *__pyx_v_extra_obj;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_func_code_info_obj = NULL;
  PyObject *__pyx_v_co_filename = 0;
  PyObject *__pyx_v_co_name = 0;
  PyObject *__pyx_v_cache_file_type = 0;
  PyObject *__pyx_v_cache_file_type_key = 0;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_func_code_info = NULL;
  PyObject *__pyx_v_abs_path_real_path_and_base = NULL;
  PyObject *__pyx_v_file_type = NULL;
  PyObject *__pyx_v_breakpoints = 0;
  PyObject *__pyx_v_function_breakpoint = 0;
  PyObject *__pyx_v_code_obj_py = 0;
  PyObject *__pyx_v_cached_code_obj_info = 0;
  PyObject *__pyx_v_breakpoint_found = NULL;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  PyObject *__pyx_t_11 = NULL;
  PyObject *__pyx_t_12 = NULL;
  int __pyx_t_13;
  PyObject *(*__pyx_t_14)(PyObject *);
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_func_code_info", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":228
 *     #     print('get_func_code_info', f_code.co_name, f_code.co_filename)
 * 
 *     cdef object main_debugger = GlobalDebuggerHolder.global_dbg             # <<<<<<<<<<<<<<
 *     thread_info.force_stay_in_untraced_mode = False  # This is an output value of the function.
 * 
 */
  __Pyx_GetModuleGlobalName(__pyx_t_1, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 228, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_global_dbg); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 228, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v_main_debugger = __pyx_t_2;
  __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":229
 * 
 *     cdef object main_debugger = GlobalDebuggerHolder.global_dbg
 *     thread_info.force_stay_in_untraced_mode = False  # This is an output value of the function.             # <<<<<<<<<<<<<<
 * 
 *     cdef PyObject * extra
 */
  __pyx_v_thread_info->force_stay_in_untraced_mode = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":232
 * 
 *     cdef PyObject * extra
 *     _PyCode_GetExtra(<PyObject *> code_obj, _code_extra_index, & extra)             # <<<<<<<<<<<<<<
 *     if extra is not NULL:
 *         extra_obj = <PyObject *> extra
 */
  (void)(_PyCode_GetExtra(((PyObject *)__pyx_v_code_obj), __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index, (&__pyx_v_extra)));

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":233
 *     cdef PyObject * extra
 *     _PyCode_GetExtra(<PyObject *> code_obj, _code_extra_index, & extra)
 *     if extra is not NULL:             # <<<<<<<<<<<<<<
 *         extra_obj = <PyObject *> extra
 *         if extra_obj is not NULL:
 */
  __pyx_t_3 = ((__pyx_v_extra != NULL) != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":234
 *     _PyCode_GetExtra(<PyObject *> code_obj, _code_extra_index, & extra)
 *     if extra is not NULL:
 *         extra_obj = <PyObject *> extra             # <<<<<<<<<<<<<<
 *         if extra_obj is not NULL:
 *             func_code_info_obj = <FuncCodeInfo> extra_obj
 */
    __pyx_v_extra_obj = ((PyObject *)__pyx_v_extra);

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":235
 *     if extra is not NULL:
 *         extra_obj = <PyObject *> extra
 *         if extra_obj is not NULL:             # <<<<<<<<<<<<<<
 *             func_code_info_obj = <FuncCodeInfo> extra_obj
 *             if func_code_info_obj.breakpoints_mtime == main_debugger.mtime:
 */
    __pyx_t_3 = ((__pyx_v_extra_obj != NULL) != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":236
 *         extra_obj = <PyObject *> extra
 *         if extra_obj is not NULL:
 *             func_code_info_obj = <FuncCodeInfo> extra_obj             # <<<<<<<<<<<<<<
 *             if func_code_info_obj.breakpoints_mtime == main_debugger.mtime:
 *                 # if DEBUG:
 */
      __pyx_t_2 = ((PyObject *)__pyx_v_extra_obj);
      __Pyx_INCREF(__pyx_t_2);
      __pyx_v_func_code_info_obj = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_t_2);
      __pyx_t_2 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":237
 *         if extra_obj is not NULL:
 *             func_code_info_obj = <FuncCodeInfo> extra_obj
 *             if func_code_info_obj.breakpoints_mtime == main_debugger.mtime:             # <<<<<<<<<<<<<<
 *                 # if DEBUG:
 *                 #     print('get_func_code_info: matched mtime', f_code.co_name, f_code.co_filename)
 */
      __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_func_code_info_obj->breakpoints_mtime); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 237, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_mtime); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 237, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __pyx_t_4 = PyObject_RichCompare(__pyx_t_2, __pyx_t_1, Py_EQ); __Pyx_XGOTREF(__pyx_t_4); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 237, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_4); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 237, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":241
 *                 #     print('get_func_code_info: matched mtime', f_code.co_name, f_code.co_filename)
 * 
 *                 return func_code_info_obj             # <<<<<<<<<<<<<<
 * 
 *     cdef str co_filename = <str> code_obj.co_filename
 */
        __Pyx_XDECREF(((PyObject *)__pyx_r));
        __Pyx_INCREF(((PyObject *)__pyx_v_func_code_info_obj));
        __pyx_r = __pyx_v_func_code_info_obj;
        goto __pyx_L0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":237
 *         if extra_obj is not NULL:
 *             func_code_info_obj = <FuncCodeInfo> extra_obj
 *             if func_code_info_obj.breakpoints_mtime == main_debugger.mtime:             # <<<<<<<<<<<<<<
 *                 # if DEBUG:
 *                 #     print('get_func_code_info: matched mtime', f_code.co_name, f_code.co_filename)
 */
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":235
 *     if extra is not NULL:
 *         extra_obj = <PyObject *> extra
 *         if extra_obj is not NULL:             # <<<<<<<<<<<<<<
 *             func_code_info_obj = <FuncCodeInfo> extra_obj
 *             if func_code_info_obj.breakpoints_mtime == main_debugger.mtime:
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":233
 *     cdef PyObject * extra
 *     _PyCode_GetExtra(<PyObject *> code_obj, _code_extra_index, & extra)
 *     if extra is not NULL:             # <<<<<<<<<<<<<<
 *         extra_obj = <PyObject *> extra
 *         if extra_obj is not NULL:
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":243
 *                 return func_code_info_obj
 * 
 *     cdef str co_filename = <str> code_obj.co_filename             # <<<<<<<<<<<<<<
 *     cdef str co_name = <str> code_obj.co_name
 *     cdef dict cache_file_type
 */
  __pyx_t_4 = ((PyObject *)__pyx_v_code_obj->co_filename);
  __Pyx_INCREF(__pyx_t_4);
  __pyx_v_co_filename = ((PyObject*)__pyx_t_4);
  __pyx_t_4 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":244
 * 
 *     cdef str co_filename = <str> code_obj.co_filename
 *     cdef str co_name = <str> code_obj.co_name             # <<<<<<<<<<<<<<
 *     cdef dict cache_file_type
 *     cdef tuple cache_file_type_key
 */
  __pyx_t_4 = ((PyObject *)__pyx_v_code_obj->co_name);
  __Pyx_INCREF(__pyx_t_4);
  __pyx_v_co_name = ((PyObject*)__pyx_t_4);
  __pyx_t_4 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":248
 *     cdef tuple cache_file_type_key
 * 
 *     func_code_info = FuncCodeInfo()             # <<<<<<<<<<<<<<
 *     func_code_info.breakpoints_mtime = main_debugger.mtime
 * 
 */
  __pyx_t_4 = __Pyx_PyObject_CallNoArg(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo)); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 248, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_v_func_code_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_t_4);
  __pyx_t_4 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":249
 * 
 *     func_code_info = FuncCodeInfo()
 *     func_code_info.breakpoints_mtime = main_debugger.mtime             # <<<<<<<<<<<<<<
 * 
 *     func_code_info.co_filename = co_filename
 */
  __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_mtime); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 249, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __pyx_t_5 = __Pyx_PyInt_As_int(__pyx_t_4); if (unlikely((__pyx_t_5 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 249, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __pyx_v_func_code_info->breakpoints_mtime = __pyx_t_5;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":251
 *     func_code_info.breakpoints_mtime = main_debugger.mtime
 * 
 *     func_code_info.co_filename = co_filename             # <<<<<<<<<<<<<<
 *     func_code_info.co_name = co_name
 * 
 */
  __Pyx_INCREF(__pyx_v_co_filename);
  __Pyx_GIVEREF(__pyx_v_co_filename);
  __Pyx_GOTREF(__pyx_v_func_code_info->co_filename);
  __Pyx_DECREF(__pyx_v_func_code_info->co_filename);
  __pyx_v_func_code_info->co_filename = __pyx_v_co_filename;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":252
 * 
 *     func_code_info.co_filename = co_filename
 *     func_code_info.co_name = co_name             # <<<<<<<<<<<<<<
 * 
 *     if not func_code_info.always_skip_code:
 */
  __Pyx_INCREF(__pyx_v_co_name);
  __Pyx_GIVEREF(__pyx_v_co_name);
  __Pyx_GOTREF(__pyx_v_func_code_info->co_name);
  __Pyx_DECREF(__pyx_v_func_code_info->co_name);
  __pyx_v_func_code_info->co_name = __pyx_v_co_name;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":254
 *     func_code_info.co_name = co_name
 * 
 *     if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 *         try:
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 */
  __pyx_t_3 = ((!(__pyx_v_func_code_info->always_skip_code != 0)) != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":255
 * 
 *     if not func_code_info.always_skip_code:
 *         try:             # <<<<<<<<<<<<<<
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 *         except:
 */
    {
      __Pyx_PyThreadState_declare
      __Pyx_PyThreadState_assign
      __Pyx_ExceptionSave(&__pyx_t_6, &__pyx_t_7, &__pyx_t_8);
      __Pyx_XGOTREF(__pyx_t_6);
      __Pyx_XGOTREF(__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_8);
      /*try:*/ {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":256
 *     if not func_code_info.always_skip_code:
 *         try:
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]             # <<<<<<<<<<<<<<
 *         except:
 *             abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(<object>frame_obj)
 */
        __Pyx_GetModuleGlobalName(__pyx_t_4, __pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 256, __pyx_L7_error)
        __Pyx_GOTREF(__pyx_t_4);
        __pyx_t_1 = __Pyx_PyObject_Dict_GetItem(__pyx_t_4, __pyx_v_co_filename); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 256, __pyx_L7_error)
        __Pyx_GOTREF(__pyx_t_1);
        __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
        __pyx_v_abs_path_real_path_and_base = __pyx_t_1;
        __pyx_t_1 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":255
 * 
 *     if not func_code_info.always_skip_code:
 *         try:             # <<<<<<<<<<<<<<
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 *         except:
 */
      }
      __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
      __Pyx_XDECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      goto __pyx_L12_try_end;
      __pyx_L7_error:;
      __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":257
 *         try:
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 *         except:             # <<<<<<<<<<<<<<
 *             abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(<object>frame_obj)
 * 
 */
      /*except:*/ {
        __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_func_code_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
        if (__Pyx_GetException(&__pyx_t_1, &__pyx_t_4, &__pyx_t_2) < 0) __PYX_ERR(0, 257, __pyx_L9_except_error)
        __Pyx_GOTREF(__pyx_t_1);
        __Pyx_GOTREF(__pyx_t_4);
        __Pyx_GOTREF(__pyx_t_2);

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":258
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 *         except:
 *             abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(<object>frame_obj)             # <<<<<<<<<<<<<<
 * 
 *         func_code_info.canonical_normalized_filename = abs_path_real_path_and_base[1]
 */
        __Pyx_GetModuleGlobalName(__pyx_t_10, __pyx_n_s_get_abs_path_real_path_and_base); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 258, __pyx_L9_except_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = NULL;
        if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_10))) {
          __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
          if (likely(__pyx_t_11)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
            __Pyx_INCREF(__pyx_t_11);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_10, function);
          }
        }
        __pyx_t_9 = (__pyx_t_11) ? __Pyx_PyObject_Call2Args(__pyx_t_10, __pyx_t_11, ((PyObject *)__pyx_v_frame_obj)) : __Pyx_PyObject_CallOneArg(__pyx_t_10, ((PyObject *)__pyx_v_frame_obj));
        __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
        if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 258, __pyx_L9_except_error)
        __Pyx_GOTREF(__pyx_t_9);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_abs_path_real_path_and_base, __pyx_t_9);
        __pyx_t_9 = 0;
        __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
        __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
        __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
        goto __pyx_L8_exception_handled;
      }
      __pyx_L9_except_error:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":255
 * 
 *     if not func_code_info.always_skip_code:
 *         try:             # <<<<<<<<<<<<<<
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 *         except:
 */
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_8);
      __Pyx_ExceptionReset(__pyx_t_6, __pyx_t_7, __pyx_t_8);
      goto __pyx_L1_error;
      __pyx_L8_exception_handled:;
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_8);
      __Pyx_ExceptionReset(__pyx_t_6, __pyx_t_7, __pyx_t_8);
      __pyx_L12_try_end:;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":260
 *             abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(<object>frame_obj)
 * 
 *         func_code_info.canonical_normalized_filename = abs_path_real_path_and_base[1]             # <<<<<<<<<<<<<<
 * 
 *         cache_file_type = main_debugger.get_cache_file_type()
 */
    __pyx_t_2 = __Pyx_GetItemInt(__pyx_v_abs_path_real_path_and_base, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 260, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    if (!(likely(PyString_CheckExact(__pyx_t_2))||((__pyx_t_2) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_t_2)->tp_name), 0))) __PYX_ERR(0, 260, __pyx_L1_error)
    __Pyx_GIVEREF(__pyx_t_2);
    __Pyx_GOTREF(__pyx_v_func_code_info->canonical_normalized_filename);
    __Pyx_DECREF(__pyx_v_func_code_info->canonical_normalized_filename);
    __pyx_v_func_code_info->canonical_normalized_filename = ((PyObject*)__pyx_t_2);
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":262
 *         func_code_info.canonical_normalized_filename = abs_path_real_path_and_base[1]
 * 
 *         cache_file_type = main_debugger.get_cache_file_type()             # <<<<<<<<<<<<<<
 *         # Note: this cache key must be the same from PyDB.get_file_type() -- see it for comments
 *         # on the cache.
 */
    __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_get_cache_file_type); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 262, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_1 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_4))) {
      __pyx_t_1 = PyMethod_GET_SELF(__pyx_t_4);
      if (likely(__pyx_t_1)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
        __Pyx_INCREF(__pyx_t_1);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_4, function);
      }
    }
    __pyx_t_2 = (__pyx_t_1) ? __Pyx_PyObject_CallOneArg(__pyx_t_4, __pyx_t_1) : __Pyx_PyObject_CallNoArg(__pyx_t_4);
    __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
    if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 262, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    if (!(likely(PyDict_CheckExact(__pyx_t_2))||((__pyx_t_2) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "dict", Py_TYPE(__pyx_t_2)->tp_name), 0))) __PYX_ERR(0, 262, __pyx_L1_error)
    __pyx_v_cache_file_type = ((PyObject*)__pyx_t_2);
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":265
 *         # Note: this cache key must be the same from PyDB.get_file_type() -- see it for comments
 *         # on the cache.
 *         cache_file_type_key = (frame_obj.f_code.co_firstlineno, abs_path_real_path_and_base[0], <object>frame_obj.f_code)             # <<<<<<<<<<<<<<
 *         try:
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 */
    __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_frame_obj->f_code->co_firstlineno); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 265, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_GetItemInt(__pyx_v_abs_path_real_path_and_base, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 265, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_1 = PyTuple_New(3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 265, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_GIVEREF(__pyx_t_2);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_4);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_t_4);
    __Pyx_INCREF(((PyObject *)__pyx_v_frame_obj->f_code));
    __Pyx_GIVEREF(((PyObject *)__pyx_v_frame_obj->f_code));
    PyTuple_SET_ITEM(__pyx_t_1, 2, ((PyObject *)__pyx_v_frame_obj->f_code));
    __pyx_t_2 = 0;
    __pyx_t_4 = 0;
    __pyx_v_cache_file_type_key = ((PyObject*)__pyx_t_1);
    __pyx_t_1 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":266
 *         # on the cache.
 *         cache_file_type_key = (frame_obj.f_code.co_firstlineno, abs_path_real_path_and_base[0], <object>frame_obj.f_code)
 *         try:             # <<<<<<<<<<<<<<
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 *         except:
 */
    {
      __Pyx_PyThreadState_declare
      __Pyx_PyThreadState_assign
      __Pyx_ExceptionSave(&__pyx_t_8, &__pyx_t_7, &__pyx_t_6);
      __Pyx_XGOTREF(__pyx_t_8);
      __Pyx_XGOTREF(__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_6);
      /*try:*/ {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":267
 *         cache_file_type_key = (frame_obj.f_code.co_firstlineno, abs_path_real_path_and_base[0], <object>frame_obj.f_code)
 *         try:
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster             # <<<<<<<<<<<<<<
 *         except:
 *             file_type = main_debugger.get_file_type(<object>frame_obj, abs_path_real_path_and_base)  # we don't want to debug anything related to pydevd
 */
        if (unlikely(__pyx_v_cache_file_type == Py_None)) {
          PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
          __PYX_ERR(0, 267, __pyx_L15_error)
        }
        __pyx_t_1 = __Pyx_PyDict_GetItem(__pyx_v_cache_file_type, __pyx_v_cache_file_type_key); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 267, __pyx_L15_error)
        __Pyx_GOTREF(__pyx_t_1);
        __pyx_v_file_type = __pyx_t_1;
        __pyx_t_1 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":266
 *         # on the cache.
 *         cache_file_type_key = (frame_obj.f_code.co_firstlineno, abs_path_real_path_and_base[0], <object>frame_obj.f_code)
 *         try:             # <<<<<<<<<<<<<<
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 *         except:
 */
      }
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_XDECREF(__pyx_t_7); __pyx_t_7 = 0;
      __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
      goto __pyx_L20_try_end;
      __pyx_L15_error:;
      __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
      __Pyx_XDECREF(__pyx_t_10); __pyx_t_10 = 0;
      __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":268
 *         try:
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 *         except:             # <<<<<<<<<<<<<<
 *             file_type = main_debugger.get_file_type(<object>frame_obj, abs_path_real_path_and_base)  # we don't want to debug anything related to pydevd
 * 
 */
      /*except:*/ {
        __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_func_code_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
        if (__Pyx_GetException(&__pyx_t_1, &__pyx_t_4, &__pyx_t_2) < 0) __PYX_ERR(0, 268, __pyx_L17_except_error)
        __Pyx_GOTREF(__pyx_t_1);
        __Pyx_GOTREF(__pyx_t_4);
        __Pyx_GOTREF(__pyx_t_2);

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":269
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 *         except:
 *             file_type = main_debugger.get_file_type(<object>frame_obj, abs_path_real_path_and_base)  # we don't want to debug anything related to pydevd             # <<<<<<<<<<<<<<
 * 
 *         if file_type is not None:
 */
        __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_get_file_type); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 269, __pyx_L17_except_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_11 = NULL;
        __pyx_t_5 = 0;
        if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_10))) {
          __pyx_t_11 = PyMethod_GET_SELF(__pyx_t_10);
          if (likely(__pyx_t_11)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_10);
            __Pyx_INCREF(__pyx_t_11);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_10, function);
            __pyx_t_5 = 1;
          }
        }
        #if CYTHON_FAST_PYCALL
        if (PyFunction_Check(__pyx_t_10)) {
          PyObject *__pyx_temp[3] = {__pyx_t_11, ((PyObject *)__pyx_v_frame_obj), __pyx_v_abs_path_real_path_and_base};
          __pyx_t_9 = __Pyx_PyFunction_FastCall(__pyx_t_10, __pyx_temp+1-__pyx_t_5, 2+__pyx_t_5); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 269, __pyx_L17_except_error)
          __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
          __Pyx_GOTREF(__pyx_t_9);
        } else
        #endif
        #if CYTHON_FAST_PYCCALL
        if (__Pyx_PyFastCFunction_Check(__pyx_t_10)) {
          PyObject *__pyx_temp[3] = {__pyx_t_11, ((PyObject *)__pyx_v_frame_obj), __pyx_v_abs_path_real_path_and_base};
          __pyx_t_9 = __Pyx_PyCFunction_FastCall(__pyx_t_10, __pyx_temp+1-__pyx_t_5, 2+__pyx_t_5); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 269, __pyx_L17_except_error)
          __Pyx_XDECREF(__pyx_t_11); __pyx_t_11 = 0;
          __Pyx_GOTREF(__pyx_t_9);
        } else
        #endif
        {
          __pyx_t_12 = PyTuple_New(2+__pyx_t_5); if (unlikely(!__pyx_t_12)) __PYX_ERR(0, 269, __pyx_L17_except_error)
          __Pyx_GOTREF(__pyx_t_12);
          if (__pyx_t_11) {
            __Pyx_GIVEREF(__pyx_t_11); PyTuple_SET_ITEM(__pyx_t_12, 0, __pyx_t_11); __pyx_t_11 = NULL;
          }
          __Pyx_INCREF(((PyObject *)__pyx_v_frame_obj));
          __Pyx_GIVEREF(((PyObject *)__pyx_v_frame_obj));
          PyTuple_SET_ITEM(__pyx_t_12, 0+__pyx_t_5, ((PyObject *)__pyx_v_frame_obj));
          __Pyx_INCREF(__pyx_v_abs_path_real_path_and_base);
          __Pyx_GIVEREF(__pyx_v_abs_path_real_path_and_base);
          PyTuple_SET_ITEM(__pyx_t_12, 1+__pyx_t_5, __pyx_v_abs_path_real_path_and_base);
          __pyx_t_9 = __Pyx_PyObject_Call(__pyx_t_10, __pyx_t_12, NULL); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 269, __pyx_L17_except_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_DECREF(__pyx_t_12); __pyx_t_12 = 0;
        }
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __Pyx_XDECREF_SET(__pyx_v_file_type, __pyx_t_9);
        __pyx_t_9 = 0;
        __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
        __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
        __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
        goto __pyx_L16_exception_handled;
      }
      __pyx_L17_except_error:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":266
 *         # on the cache.
 *         cache_file_type_key = (frame_obj.f_code.co_firstlineno, abs_path_real_path_and_base[0], <object>frame_obj.f_code)
 *         try:             # <<<<<<<<<<<<<<
 *             file_type = cache_file_type[cache_file_type_key]  # Make it faster
 *         except:
 */
      __Pyx_XGIVEREF(__pyx_t_8);
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_ExceptionReset(__pyx_t_8, __pyx_t_7, __pyx_t_6);
      goto __pyx_L1_error;
      __pyx_L16_exception_handled:;
      __Pyx_XGIVEREF(__pyx_t_8);
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_ExceptionReset(__pyx_t_8, __pyx_t_7, __pyx_t_6);
      __pyx_L20_try_end:;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":271
 *             file_type = main_debugger.get_file_type(<object>frame_obj, abs_path_real_path_and_base)  # we don't want to debug anything related to pydevd
 * 
 *         if file_type is not None:             # <<<<<<<<<<<<<<
 *             func_code_info.always_skip_code = True
 * 
 */
    __pyx_t_3 = (__pyx_v_file_type != Py_None);
    __pyx_t_13 = (__pyx_t_3 != 0);
    if (__pyx_t_13) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":272
 * 
 *         if file_type is not None:
 *             func_code_info.always_skip_code = True             # <<<<<<<<<<<<<<
 * 
 *     if not func_code_info.always_skip_code:
 */
      __pyx_v_func_code_info->always_skip_code = 1;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":271
 *             file_type = main_debugger.get_file_type(<object>frame_obj, abs_path_real_path_and_base)  # we don't want to debug anything related to pydevd
 * 
 *         if file_type is not None:             # <<<<<<<<<<<<<<
 *             func_code_info.always_skip_code = True
 * 
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":254
 *     func_code_info.co_name = co_name
 * 
 *     if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 *         try:
 *             abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[co_filename]
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":274
 *             func_code_info.always_skip_code = True
 * 
 *     if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 *         if main_debugger is not None:
 * 
 */
  __pyx_t_13 = ((!(__pyx_v_func_code_info->always_skip_code != 0)) != 0);
  if (__pyx_t_13) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":275
 * 
 *     if not func_code_info.always_skip_code:
 *         if main_debugger is not None:             # <<<<<<<<<<<<<<
 * 
 *             breakpoints: dict = main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename)
 */
    __pyx_t_13 = (__pyx_v_main_debugger != Py_None);
    __pyx_t_3 = (__pyx_t_13 != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":277
 *         if main_debugger is not None:
 * 
 *             breakpoints: dict = main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename)             # <<<<<<<<<<<<<<
 *             function_breakpoint: object = main_debugger.function_breakpoint_name_to_breakpoint.get(func_code_info.co_name)
 *             # print('\n---')
 */
      __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_breakpoints); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 277, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_4);
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_4, __pyx_n_s_get); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 277, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      __pyx_t_4 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
        __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_1);
        if (likely(__pyx_t_4)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
          __Pyx_INCREF(__pyx_t_4);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_1, function);
        }
      }
      __pyx_t_2 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_4, __pyx_v_func_code_info->canonical_normalized_filename) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v_func_code_info->canonical_normalized_filename);
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 277, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      if (!(likely(PyDict_CheckExact(__pyx_t_2))||((__pyx_t_2) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "dict", Py_TYPE(__pyx_t_2)->tp_name), 0))) __PYX_ERR(0, 277, __pyx_L1_error)
      __pyx_v_breakpoints = ((PyObject*)__pyx_t_2);
      __pyx_t_2 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":278
 * 
 *             breakpoints: dict = main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename)
 *             function_breakpoint: object = main_debugger.function_breakpoint_name_to_breakpoint.get(func_code_info.co_name)             # <<<<<<<<<<<<<<
 *             # print('\n---')
 *             # print(main_debugger.breakpoints)
 */
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_function_breakpoint_name_to_brea); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 278, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_get); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 278, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_4);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_1 = NULL;
      if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_4))) {
        __pyx_t_1 = PyMethod_GET_SELF(__pyx_t_4);
        if (likely(__pyx_t_1)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
          __Pyx_INCREF(__pyx_t_1);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_4, function);
        }
      }
      __pyx_t_2 = (__pyx_t_1) ? __Pyx_PyObject_Call2Args(__pyx_t_4, __pyx_t_1, __pyx_v_func_code_info->co_name) : __Pyx_PyObject_CallOneArg(__pyx_t_4, __pyx_v_func_code_info->co_name);
      __Pyx_XDECREF(__pyx_t_1); __pyx_t_1 = 0;
      if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 278, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      __pyx_v_function_breakpoint = __pyx_t_2;
      __pyx_t_2 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":283
 *             # print(func_code_info.canonical_normalized_filename)
 *             # print(main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename))
 *             code_obj_py: object = <object> code_obj             # <<<<<<<<<<<<<<
 *             cached_code_obj_info: object = _cache.get(code_obj_py)
 *             if cached_code_obj_info:
 */
      __pyx_t_2 = ((PyObject *)__pyx_v_code_obj);
      __Pyx_INCREF(__pyx_t_2);
      __pyx_v_code_obj_py = __pyx_t_2;
      __pyx_t_2 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":284
 *             # print(main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename))
 *             code_obj_py: object = <object> code_obj
 *             cached_code_obj_info: object = _cache.get(code_obj_py)             # <<<<<<<<<<<<<<
 *             if cached_code_obj_info:
 *                 # The cache is for new code objects, so, in this case it's already
 */
      __Pyx_GetModuleGlobalName(__pyx_t_4, __pyx_n_s_cache); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 284, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_4);
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_4, __pyx_n_s_get); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 284, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      __pyx_t_4 = NULL;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
        __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_1);
        if (likely(__pyx_t_4)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
          __Pyx_INCREF(__pyx_t_4);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_1, function);
        }
      }
      __pyx_t_2 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_4, __pyx_v_code_obj_py) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v_code_obj_py);
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 284, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_v_cached_code_obj_info = __pyx_t_2;
      __pyx_t_2 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":285
 *             code_obj_py: object = <object> code_obj
 *             cached_code_obj_info: object = _cache.get(code_obj_py)
 *             if cached_code_obj_info:             # <<<<<<<<<<<<<<
 *                 # The cache is for new code objects, so, in this case it's already
 *                 # using the new code and we can't change it as this is a generator!
 */
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_cached_code_obj_info); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 285, __pyx_L1_error)
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":291
 *                 # we may not want to go into tracing mode (as would usually happen
 *                 # when the new_code is None).
 *                 func_code_info.new_code = None             # <<<<<<<<<<<<<<
 *                 breakpoint_found, thread_info.force_stay_in_untraced_mode = \
 *                     cached_code_obj_info.compute_force_stay_in_untraced_mode(breakpoints)
 */
        __Pyx_INCREF(Py_None);
        __Pyx_GIVEREF(Py_None);
        __Pyx_GOTREF(__pyx_v_func_code_info->new_code);
        __Pyx_DECREF(__pyx_v_func_code_info->new_code);
        __pyx_v_func_code_info->new_code = Py_None;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":293
 *                 func_code_info.new_code = None
 *                 breakpoint_found, thread_info.force_stay_in_untraced_mode = \
 *                     cached_code_obj_info.compute_force_stay_in_untraced_mode(breakpoints)             # <<<<<<<<<<<<<<
 *                 func_code_info.breakpoint_found = breakpoint_found
 * 
 */
        __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_v_cached_code_obj_info, __pyx_n_s_compute_force_stay_in_untraced_m); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 293, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        __pyx_t_4 = NULL;
        if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
          __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_1);
          if (likely(__pyx_t_4)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
            __Pyx_INCREF(__pyx_t_4);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_1, function);
          }
        }
        __pyx_t_2 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_4, __pyx_v_breakpoints) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v_breakpoints);
        __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
        if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 293, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
        if ((likely(PyTuple_CheckExact(__pyx_t_2))) || (PyList_CheckExact(__pyx_t_2))) {
          PyObject* sequence = __pyx_t_2;
          Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
          if (unlikely(size != 2)) {
            if (size > 2) __Pyx_RaiseTooManyValuesError(2);
            else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
            __PYX_ERR(0, 292, __pyx_L1_error)
          }
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          if (likely(PyTuple_CheckExact(sequence))) {
            __pyx_t_1 = PyTuple_GET_ITEM(sequence, 0); 
            __pyx_t_4 = PyTuple_GET_ITEM(sequence, 1); 
          } else {
            __pyx_t_1 = PyList_GET_ITEM(sequence, 0); 
            __pyx_t_4 = PyList_GET_ITEM(sequence, 1); 
          }
          __Pyx_INCREF(__pyx_t_1);
          __Pyx_INCREF(__pyx_t_4);
          #else
          __pyx_t_1 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 292, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          __pyx_t_4 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 292, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_4);
          #endif
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        } else {
          Py_ssize_t index = -1;
          __pyx_t_9 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 292, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
          __pyx_t_14 = Py_TYPE(__pyx_t_9)->tp_iternext;
          index = 0; __pyx_t_1 = __pyx_t_14(__pyx_t_9); if (unlikely(!__pyx_t_1)) goto __pyx_L27_unpacking_failed;
          __Pyx_GOTREF(__pyx_t_1);
          index = 1; __pyx_t_4 = __pyx_t_14(__pyx_t_9); if (unlikely(!__pyx_t_4)) goto __pyx_L27_unpacking_failed;
          __Pyx_GOTREF(__pyx_t_4);
          if (__Pyx_IternextUnpackEndCheck(__pyx_t_14(__pyx_t_9), 2) < 0) __PYX_ERR(0, 292, __pyx_L1_error)
          __pyx_t_14 = NULL;
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          goto __pyx_L28_unpacking_done;
          __pyx_L27_unpacking_failed:;
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __pyx_t_14 = NULL;
          if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
          __PYX_ERR(0, 292, __pyx_L1_error)
          __pyx_L28_unpacking_done:;
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":292
 *                 # when the new_code is None).
 *                 func_code_info.new_code = None
 *                 breakpoint_found, thread_info.force_stay_in_untraced_mode = \             # <<<<<<<<<<<<<<
 *                     cached_code_obj_info.compute_force_stay_in_untraced_mode(breakpoints)
 *                 func_code_info.breakpoint_found = breakpoint_found
 */
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_4); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 292, __pyx_L1_error)
        __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
        __pyx_v_breakpoint_found = __pyx_t_1;
        __pyx_t_1 = 0;
        __pyx_v_thread_info->force_stay_in_untraced_mode = __pyx_t_3;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":294
 *                 breakpoint_found, thread_info.force_stay_in_untraced_mode = \
 *                     cached_code_obj_info.compute_force_stay_in_untraced_mode(breakpoints)
 *                 func_code_info.breakpoint_found = breakpoint_found             # <<<<<<<<<<<<<<
 * 
 *             elif function_breakpoint:
 */
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_breakpoint_found); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 294, __pyx_L1_error)
        __pyx_v_func_code_info->breakpoint_found = __pyx_t_3;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":285
 *             code_obj_py: object = <object> code_obj
 *             cached_code_obj_info: object = _cache.get(code_obj_py)
 *             if cached_code_obj_info:             # <<<<<<<<<<<<<<
 *                 # The cache is for new code objects, so, in this case it's already
 *                 # using the new code and we can't change it as this is a generator!
 */
        goto __pyx_L26;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":296
 *                 func_code_info.breakpoint_found = breakpoint_found
 * 
 *             elif function_breakpoint:             # <<<<<<<<<<<<<<
 *                 # Go directly into tracing mode
 *                 func_code_info.breakpoint_found = True
 */
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_function_breakpoint); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 296, __pyx_L1_error)
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":298
 *             elif function_breakpoint:
 *                 # Go directly into tracing mode
 *                 func_code_info.breakpoint_found = True             # <<<<<<<<<<<<<<
 *                 func_code_info.new_code = None
 * 
 */
        __pyx_v_func_code_info->breakpoint_found = 1;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":299
 *                 # Go directly into tracing mode
 *                 func_code_info.breakpoint_found = True
 *                 func_code_info.new_code = None             # <<<<<<<<<<<<<<
 * 
 *             elif breakpoints:
 */
        __Pyx_INCREF(Py_None);
        __Pyx_GIVEREF(Py_None);
        __Pyx_GOTREF(__pyx_v_func_code_info->new_code);
        __Pyx_DECREF(__pyx_v_func_code_info->new_code);
        __pyx_v_func_code_info->new_code = Py_None;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":296
 *                 func_code_info.breakpoint_found = breakpoint_found
 * 
 *             elif function_breakpoint:             # <<<<<<<<<<<<<<
 *                 # Go directly into tracing mode
 *                 func_code_info.breakpoint_found = True
 */
        goto __pyx_L26;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":301
 *                 func_code_info.new_code = None
 * 
 *             elif breakpoints:             # <<<<<<<<<<<<<<
 *                 # if DEBUG:
 *                 #    print('found breakpoints', code_obj_py.co_name, breakpoints)
 */
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_breakpoints); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 301, __pyx_L1_error)
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":307
 *                 # Note: new_code can be None if unable to generate.
 *                 # It should automatically put the new code object in the cache.
 *                 breakpoint_found, func_code_info.new_code = generate_code_with_breakpoints(code_obj_py, breakpoints)             # <<<<<<<<<<<<<<
 *                 func_code_info.breakpoint_found = breakpoint_found
 * 
 */
        __pyx_t_2 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_generate_code_with_breakpoints(__pyx_v_code_obj_py, __pyx_v_breakpoints); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 307, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        if ((likely(PyTuple_CheckExact(__pyx_t_2))) || (PyList_CheckExact(__pyx_t_2))) {
          PyObject* sequence = __pyx_t_2;
          Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
          if (unlikely(size != 2)) {
            if (size > 2) __Pyx_RaiseTooManyValuesError(2);
            else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
            __PYX_ERR(0, 307, __pyx_L1_error)
          }
          #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
          if (likely(PyTuple_CheckExact(sequence))) {
            __pyx_t_4 = PyTuple_GET_ITEM(sequence, 0); 
            __pyx_t_1 = PyTuple_GET_ITEM(sequence, 1); 
          } else {
            __pyx_t_4 = PyList_GET_ITEM(sequence, 0); 
            __pyx_t_1 = PyList_GET_ITEM(sequence, 1); 
          }
          __Pyx_INCREF(__pyx_t_4);
          __Pyx_INCREF(__pyx_t_1);
          #else
          __pyx_t_4 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 307, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_4);
          __pyx_t_1 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 307, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_1);
          #endif
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        } else {
          Py_ssize_t index = -1;
          __pyx_t_9 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 307, __pyx_L1_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
          __pyx_t_14 = Py_TYPE(__pyx_t_9)->tp_iternext;
          index = 0; __pyx_t_4 = __pyx_t_14(__pyx_t_9); if (unlikely(!__pyx_t_4)) goto __pyx_L29_unpacking_failed;
          __Pyx_GOTREF(__pyx_t_4);
          index = 1; __pyx_t_1 = __pyx_t_14(__pyx_t_9); if (unlikely(!__pyx_t_1)) goto __pyx_L29_unpacking_failed;
          __Pyx_GOTREF(__pyx_t_1);
          if (__Pyx_IternextUnpackEndCheck(__pyx_t_14(__pyx_t_9), 2) < 0) __PYX_ERR(0, 307, __pyx_L1_error)
          __pyx_t_14 = NULL;
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          goto __pyx_L30_unpacking_done;
          __pyx_L29_unpacking_failed:;
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __pyx_t_14 = NULL;
          if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
          __PYX_ERR(0, 307, __pyx_L1_error)
          __pyx_L30_unpacking_done:;
        }
        __pyx_v_breakpoint_found = __pyx_t_4;
        __pyx_t_4 = 0;
        __Pyx_GIVEREF(__pyx_t_1);
        __Pyx_GOTREF(__pyx_v_func_code_info->new_code);
        __Pyx_DECREF(__pyx_v_func_code_info->new_code);
        __pyx_v_func_code_info->new_code = __pyx_t_1;
        __pyx_t_1 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":308
 *                 # It should automatically put the new code object in the cache.
 *                 breakpoint_found, func_code_info.new_code = generate_code_with_breakpoints(code_obj_py, breakpoints)
 *                 func_code_info.breakpoint_found = breakpoint_found             # <<<<<<<<<<<<<<
 * 
 *     Py_INCREF(func_code_info)
 */
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_breakpoint_found); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 308, __pyx_L1_error)
        __pyx_v_func_code_info->breakpoint_found = __pyx_t_3;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":301
 *                 func_code_info.new_code = None
 * 
 *             elif breakpoints:             # <<<<<<<<<<<<<<
 *                 # if DEBUG:
 *                 #    print('found breakpoints', code_obj_py.co_name, breakpoints)
 */
      }
      __pyx_L26:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":275
 * 
 *     if not func_code_info.always_skip_code:
 *         if main_debugger is not None:             # <<<<<<<<<<<<<<
 * 
 *             breakpoints: dict = main_debugger.breakpoints.get(func_code_info.canonical_normalized_filename)
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":274
 *             func_code_info.always_skip_code = True
 * 
 *     if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 *         if main_debugger is not None:
 * 
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":310
 *                 func_code_info.breakpoint_found = breakpoint_found
 * 
 *     Py_INCREF(func_code_info)             # <<<<<<<<<<<<<<
 *     _PyCode_SetExtra(<PyObject *> code_obj, _code_extra_index, <PyObject *> func_code_info)
 * 
 */
  Py_INCREF(((PyObject *)__pyx_v_func_code_info));

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":311
 * 
 *     Py_INCREF(func_code_info)
 *     _PyCode_SetExtra(<PyObject *> code_obj, _code_extra_index, <PyObject *> func_code_info)             # <<<<<<<<<<<<<<
 * 
 *     return func_code_info
 */
  (void)(_PyCode_SetExtra(((PyObject *)__pyx_v_code_obj), __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index, ((PyObject *)__pyx_v_func_code_info)));

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":313
 *     _PyCode_SetExtra(<PyObject *> code_obj, _code_extra_index, <PyObject *> func_code_info)
 * 
 *     return func_code_info             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(((PyObject *)__pyx_r));
  __Pyx_INCREF(((PyObject *)__pyx_v_func_code_info));
  __pyx_r = __pyx_v_func_code_info;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":212
 * cdef int _code_extra_index = -1
 * 
 * cdef FuncCodeInfo get_func_code_info(ThreadInfo thread_info, PyFrameObject * frame_obj, PyCodeObject * code_obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Provides code-object related info.
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_XDECREF(__pyx_t_11);
  __Pyx_XDECREF(__pyx_t_12);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_func_code_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_main_debugger);
  __Pyx_XDECREF((PyObject *)__pyx_v_func_code_info_obj);
  __Pyx_XDECREF(__pyx_v_co_filename);
  __Pyx_XDECREF(__pyx_v_co_name);
  __Pyx_XDECREF(__pyx_v_cache_file_type);
  __Pyx_XDECREF(__pyx_v_cache_file_type_key);
  __Pyx_XDECREF((PyObject *)__pyx_v_func_code_info);
  __Pyx_XDECREF(__pyx_v_abs_path_real_path_and_base);
  __Pyx_XDECREF(__pyx_v_file_type);
  __Pyx_XDECREF(__pyx_v_breakpoints);
  __Pyx_XDECREF(__pyx_v_function_breakpoint);
  __Pyx_XDECREF(__pyx_v_code_obj_py);
  __Pyx_XDECREF(__pyx_v_cached_code_obj_info);
  __Pyx_XDECREF(__pyx_v_breakpoint_found);
  __Pyx_XGIVEREF((PyObject *)__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":322
 *     cdef public int last_line
 * 
 *     def __init__(self, dict line_to_offset,  int first_line,  int last_line):             # <<<<<<<<<<<<<<
 *         self.line_to_offset = line_to_offset
 *         self.first_line = first_line
 */

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_line_to_offset = 0;
  int __pyx_v_first_line;
  int __pyx_v_last_line;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__init__ (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_line_to_offset,&__pyx_n_s_first_line,&__pyx_n_s_last_line,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_line_to_offset)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_first_line)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, 1); __PYX_ERR(0, 322, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_last_line)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, 2); __PYX_ERR(0, 322, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__init__") < 0)) __PYX_ERR(0, 322, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v_line_to_offset = ((PyObject*)values[0]);
    __pyx_v_first_line = __Pyx_PyInt_As_int(values[1]); if (unlikely((__pyx_v_first_line == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 322, __pyx_L3_error)
    __pyx_v_last_line = __Pyx_PyInt_As_int(values[2]); if (unlikely((__pyx_v_last_line == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 322, __pyx_L3_error)
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 322, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.__init__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return -1;
  __pyx_L4_argument_unpacking_done:;
  if (unlikely(!__Pyx_ArgTypeTest(((PyObject *)__pyx_v_line_to_offset), (&PyDict_Type), 1, "line_to_offset", 1))) __PYX_ERR(0, 322, __pyx_L1_error)
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo___init__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self), __pyx_v_line_to_offset, __pyx_v_first_line, __pyx_v_last_line);

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_line_to_offset, int __pyx_v_first_line, int __pyx_v_last_line) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__init__", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":323
 * 
 *     def __init__(self, dict line_to_offset,  int first_line,  int last_line):
 *         self.line_to_offset = line_to_offset             # <<<<<<<<<<<<<<
 *         self.first_line = first_line
 *         self.last_line = last_line
 */
  __Pyx_INCREF(__pyx_v_line_to_offset);
  __Pyx_GIVEREF(__pyx_v_line_to_offset);
  __Pyx_GOTREF(__pyx_v_self->line_to_offset);
  __Pyx_DECREF(__pyx_v_self->line_to_offset);
  __pyx_v_self->line_to_offset = __pyx_v_line_to_offset;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":324
 *     def __init__(self, dict line_to_offset,  int first_line,  int last_line):
 *         self.line_to_offset = line_to_offset
 *         self.first_line = first_line             # <<<<<<<<<<<<<<
 *         self.last_line = last_line
 * 
 */
  __pyx_v_self->first_line = __pyx_v_first_line;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":325
 *         self.line_to_offset = line_to_offset
 *         self.first_line = first_line
 *         self.last_line = last_line             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __pyx_v_self->last_line = __pyx_v_last_line;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":322
 *     cdef public int last_line
 * 
 *     def __init__(self, dict line_to_offset,  int first_line,  int last_line):             # <<<<<<<<<<<<<<
 *         self.line_to_offset = line_to_offset
 *         self.first_line = first_line
 */

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":318
 * cdef class _CodeLineInfo:
 * 
 *     cdef public dict line_to_offset             # <<<<<<<<<<<<<<
 *     cdef public int first_line
 *     cdef public int last_line
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->line_to_offset);
  __pyx_r = __pyx_v_self->line_to_offset;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PyDict_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "dict", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 318, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->line_to_offset);
  __Pyx_DECREF(__pyx_v_self->line_to_offset);
  __pyx_v_self->line_to_offset = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.line_to_offset.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->line_to_offset);
  __Pyx_DECREF(__pyx_v_self->line_to_offset);
  __pyx_v_self->line_to_offset = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":319
 * 
 *     cdef public dict line_to_offset
 *     cdef public int first_line             # <<<<<<<<<<<<<<
 *     cdef public int last_line
 * 
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_self->first_line); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 319, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.first_line.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyInt_As_int(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 319, __pyx_L1_error)
  __pyx_v_self->first_line = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.first_line.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":320
 *     cdef public dict line_to_offset
 *     cdef public int first_line
 *     cdef public int last_line             # <<<<<<<<<<<<<<
 * 
 *     def __init__(self, dict line_to_offset,  int first_line,  int last_line):
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_self->last_line); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 320, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.last_line.__get__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  __pyx_t_1 = __Pyx_PyInt_As_int(__pyx_v_value); if (unlikely((__pyx_t_1 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 320, __pyx_L1_error)
  __pyx_v_self->last_line = __pyx_t_1;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.last_line.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_3__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_3__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__reduce_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_2__reduce_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_2__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self) {
  PyObject *__pyx_v_state = 0;
  PyObject *__pyx_v__dict = 0;
  int __pyx_v_use_setstate;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  int __pyx_t_4;
  int __pyx_t_5;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__reduce_cython__", 0);

  /* "(tree fragment)":5
 *     cdef object _dict
 *     cdef bint use_setstate
 *     state = (self.first_line, self.last_line, self.line_to_offset)             # <<<<<<<<<<<<<<
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 */
  __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_self->first_line); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyInt_From_int(__pyx_v_self->last_line); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = PyTuple_New(3); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_t_2);
  __Pyx_INCREF(__pyx_v_self->line_to_offset);
  __Pyx_GIVEREF(__pyx_v_self->line_to_offset);
  PyTuple_SET_ITEM(__pyx_t_3, 2, __pyx_v_self->line_to_offset);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_v_state = ((PyObject*)__pyx_t_3);
  __pyx_t_3 = 0;

  /* "(tree fragment)":6
 *     cdef bint use_setstate
 *     state = (self.first_line, self.last_line, self.line_to_offset)
 *     _dict = getattr(self, '__dict__', None)             # <<<<<<<<<<<<<<
 *     if _dict is not None:
 *         state += (_dict,)
 */
  __pyx_t_3 = __Pyx_GetAttr3(((PyObject *)__pyx_v_self), __pyx_n_s_dict, Py_None); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_v__dict = __pyx_t_3;
  __pyx_t_3 = 0;

  /* "(tree fragment)":7
 *     state = (self.first_line, self.last_line, self.line_to_offset)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
  __pyx_t_4 = (__pyx_v__dict != Py_None);
  __pyx_t_5 = (__pyx_t_4 != 0);
  if (__pyx_t_5) {

    /* "(tree fragment)":8
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 *         state += (_dict,)             # <<<<<<<<<<<<<<
 *         use_setstate = True
 *     else:
 */
    __pyx_t_3 = PyTuple_New(1); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_INCREF(__pyx_v__dict);
    __Pyx_GIVEREF(__pyx_v__dict);
    PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_v__dict);
    __pyx_t_2 = PyNumber_InPlaceAdd(__pyx_v_state, __pyx_t_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __Pyx_DECREF_SET(__pyx_v_state, ((PyObject*)__pyx_t_2));
    __pyx_t_2 = 0;

    /* "(tree fragment)":9
 *     if _dict is not None:
 *         state += (_dict,)
 *         use_setstate = True             # <<<<<<<<<<<<<<
 *     else:
 *         use_setstate = self.line_to_offset is not None
 */
    __pyx_v_use_setstate = 1;

    /* "(tree fragment)":7
 *     state = (self.first_line, self.last_line, self.line_to_offset)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
    goto __pyx_L3;
  }

  /* "(tree fragment)":11
 *         use_setstate = True
 *     else:
 *         use_setstate = self.line_to_offset is not None             # <<<<<<<<<<<<<<
 *     if use_setstate:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, None), state
 */
  /*else*/ {
    __pyx_t_5 = (__pyx_v_self->line_to_offset != ((PyObject*)Py_None));
    __pyx_v_use_setstate = __pyx_t_5;
  }
  __pyx_L3:;

  /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.line_to_offset is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, None), state
 *     else:
 */
  __pyx_t_5 = (__pyx_v_use_setstate != 0);
  if (__pyx_t_5) {

    /* "(tree fragment)":13
 *         use_setstate = self.line_to_offset is not None
 *     if use_setstate:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, None), state             # <<<<<<<<<<<<<<
 *     else:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, state)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_pyx_unpickle__CodeLineInfo); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = PyTuple_New(3); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_3, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_66829570);
    __Pyx_GIVEREF(__pyx_int_66829570);
    PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_int_66829570);
    __Pyx_INCREF(Py_None);
    __Pyx_GIVEREF(Py_None);
    PyTuple_SET_ITEM(__pyx_t_3, 2, Py_None);
    __pyx_t_1 = PyTuple_New(3); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_GIVEREF(__pyx_t_2);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_3);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_t_3);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_1, 2, __pyx_v_state);
    __pyx_t_2 = 0;
    __pyx_t_3 = 0;
    __pyx_r = __pyx_t_1;
    __pyx_t_1 = 0;
    goto __pyx_L0;

    /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.line_to_offset is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, None), state
 *     else:
 */
  }

  /* "(tree fragment)":15
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, None), state
 *     else:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, state)             # <<<<<<<<<<<<<<
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle__CodeLineInfo__set_state(self, __pyx_state)
 */
  /*else*/ {
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_1, __pyx_n_s_pyx_unpickle__CodeLineInfo); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_3 = PyTuple_New(3); if (unlikely(!__pyx_t_3)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_3, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_66829570);
    __Pyx_GIVEREF(__pyx_int_66829570);
    PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_int_66829570);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_3, 2, __pyx_v_state);
    __pyx_t_2 = PyTuple_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_GIVEREF(__pyx_t_1);
    PyTuple_SET_ITEM(__pyx_t_2, 0, __pyx_t_1);
    __Pyx_GIVEREF(__pyx_t_3);
    PyTuple_SET_ITEM(__pyx_t_2, 1, __pyx_t_3);
    __pyx_t_1 = 0;
    __pyx_t_3 = 0;
    __pyx_r = __pyx_t_2;
    __pyx_t_2 = 0;
    goto __pyx_L0;
  }

  /* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.__reduce_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_state);
  __Pyx_XDECREF(__pyx_v__dict);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle__CodeLineInfo__set_state(self, __pyx_state)
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_5__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_5__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__setstate_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_4__setstate_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v_self), ((PyObject *)__pyx_v___pyx_state));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_4__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__setstate_cython__", 0);

  /* "(tree fragment)":17
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, state)
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle__CodeLineInfo__set_state(self, __pyx_state)             # <<<<<<<<<<<<<<
 */
  if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 17, __pyx_L1_error)
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CodeLineInfo__set_state(__pyx_v_self, ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle__CodeLineInfo, (type(self), 0x3fbbd02, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle__CodeLineInfo__set_state(self, __pyx_state)
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo.__setstate_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":329
 * 
 * # Note: this method has a version in pure-python too.
 * def _get_code_line_info(code_obj):             # <<<<<<<<<<<<<<
 *     line_to_offset: dict = {}
 *     first_line: int = None
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_get_code_line_info(PyObject *__pyx_self, PyObject *__pyx_v_code_obj); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_get_code_line_info = {"_get_code_line_info", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_get_code_line_info, METH_O, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_get_code_line_info(PyObject *__pyx_self, PyObject *__pyx_v_code_obj) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("_get_code_line_info (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10_get_code_line_info(__pyx_self, ((PyObject *)__pyx_v_code_obj));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_10_get_code_line_info(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj) {
  PyObject *__pyx_v_line_to_offset = 0;
  PyObject *__pyx_v_first_line = 0;
  PyObject *__pyx_v_last_line = 0;
  int __pyx_v_offset;
  int __pyx_v_line;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  Py_ssize_t __pyx_t_4;
  PyObject *(*__pyx_t_5)(PyObject *);
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *(*__pyx_t_8)(PyObject *);
  int __pyx_t_9;
  int __pyx_t_10;
  int __pyx_t_11;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("_get_code_line_info", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":330
 * # Note: this method has a version in pure-python too.
 * def _get_code_line_info(code_obj):
 *     line_to_offset: dict = {}             # <<<<<<<<<<<<<<
 *     first_line: int = None
 *     last_line: int = None
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 330, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_line_to_offset = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":331
 * def _get_code_line_info(code_obj):
 *     line_to_offset: dict = {}
 *     first_line: int = None             # <<<<<<<<<<<<<<
 *     last_line: int = None
 * 
 */
  __Pyx_INCREF(Py_None);
  __pyx_v_first_line = Py_None;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":332
 *     line_to_offset: dict = {}
 *     first_line: int = None
 *     last_line: int = None             # <<<<<<<<<<<<<<
 * 
 *     cdef int offset
 */
  __Pyx_INCREF(Py_None);
  __pyx_v_last_line = Py_None;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":337
 *     cdef int line
 * 
 *     for offset, line in dis.findlinestarts(code_obj):             # <<<<<<<<<<<<<<
 *         line_to_offset[line] = offset
 * 
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_dis); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 337, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_findlinestarts); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 337, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  __pyx_t_1 = (__pyx_t_2) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_2, __pyx_v_code_obj) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_v_code_obj);
  __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 337, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (likely(PyList_CheckExact(__pyx_t_1)) || PyTuple_CheckExact(__pyx_t_1)) {
    __pyx_t_3 = __pyx_t_1; __Pyx_INCREF(__pyx_t_3); __pyx_t_4 = 0;
    __pyx_t_5 = NULL;
  } else {
    __pyx_t_4 = -1; __pyx_t_3 = PyObject_GetIter(__pyx_t_1); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 337, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_5 = Py_TYPE(__pyx_t_3)->tp_iternext; if (unlikely(!__pyx_t_5)) __PYX_ERR(0, 337, __pyx_L1_error)
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  for (;;) {
    if (likely(!__pyx_t_5)) {
      if (likely(PyList_CheckExact(__pyx_t_3))) {
        if (__pyx_t_4 >= PyList_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyList_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_1); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 337, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 337, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      } else {
        if (__pyx_t_4 >= PyTuple_GET_SIZE(__pyx_t_3)) break;
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        __pyx_t_1 = PyTuple_GET_ITEM(__pyx_t_3, __pyx_t_4); __Pyx_INCREF(__pyx_t_1); __pyx_t_4++; if (unlikely(0 < 0)) __PYX_ERR(0, 337, __pyx_L1_error)
        #else
        __pyx_t_1 = PySequence_ITEM(__pyx_t_3, __pyx_t_4); __pyx_t_4++; if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 337, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_1);
        #endif
      }
    } else {
      __pyx_t_1 = __pyx_t_5(__pyx_t_3);
      if (unlikely(!__pyx_t_1)) {
        PyObject* exc_type = PyErr_Occurred();
        if (exc_type) {
          if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) PyErr_Clear();
          else __PYX_ERR(0, 337, __pyx_L1_error)
        }
        break;
      }
      __Pyx_GOTREF(__pyx_t_1);
    }
    if ((likely(PyTuple_CheckExact(__pyx_t_1))) || (PyList_CheckExact(__pyx_t_1))) {
      PyObject* sequence = __pyx_t_1;
      Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
      if (unlikely(size != 2)) {
        if (size > 2) __Pyx_RaiseTooManyValuesError(2);
        else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
        __PYX_ERR(0, 337, __pyx_L1_error)
      }
      #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
      if (likely(PyTuple_CheckExact(sequence))) {
        __pyx_t_2 = PyTuple_GET_ITEM(sequence, 0); 
        __pyx_t_6 = PyTuple_GET_ITEM(sequence, 1); 
      } else {
        __pyx_t_2 = PyList_GET_ITEM(sequence, 0); 
        __pyx_t_6 = PyList_GET_ITEM(sequence, 1); 
      }
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(__pyx_t_6);
      #else
      __pyx_t_2 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 337, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_6 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 337, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_6);
      #endif
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    } else {
      Py_ssize_t index = -1;
      __pyx_t_7 = PyObject_GetIter(__pyx_t_1); if (unlikely(!__pyx_t_7)) __PYX_ERR(0, 337, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_7);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_8 = Py_TYPE(__pyx_t_7)->tp_iternext;
      index = 0; __pyx_t_2 = __pyx_t_8(__pyx_t_7); if (unlikely(!__pyx_t_2)) goto __pyx_L5_unpacking_failed;
      __Pyx_GOTREF(__pyx_t_2);
      index = 1; __pyx_t_6 = __pyx_t_8(__pyx_t_7); if (unlikely(!__pyx_t_6)) goto __pyx_L5_unpacking_failed;
      __Pyx_GOTREF(__pyx_t_6);
      if (__Pyx_IternextUnpackEndCheck(__pyx_t_8(__pyx_t_7), 2) < 0) __PYX_ERR(0, 337, __pyx_L1_error)
      __pyx_t_8 = NULL;
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      goto __pyx_L6_unpacking_done;
      __pyx_L5_unpacking_failed:;
      __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
      __pyx_t_8 = NULL;
      if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
      __PYX_ERR(0, 337, __pyx_L1_error)
      __pyx_L6_unpacking_done:;
    }
    __pyx_t_9 = __Pyx_PyInt_As_int(__pyx_t_2); if (unlikely((__pyx_t_9 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 337, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_t_10 = __Pyx_PyInt_As_int(__pyx_t_6); if (unlikely((__pyx_t_10 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 337, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
    __pyx_v_offset = __pyx_t_9;
    __pyx_v_line = __pyx_t_10;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":338
 * 
 *     for offset, line in dis.findlinestarts(code_obj):
 *         line_to_offset[line] = offset             # <<<<<<<<<<<<<<
 * 
 *     if line_to_offset:
 */
    __pyx_t_1 = __Pyx_PyInt_From_int(__pyx_v_offset); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 338, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_6 = __Pyx_PyInt_From_int(__pyx_v_line); if (unlikely(!__pyx_t_6)) __PYX_ERR(0, 338, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    if (unlikely(PyDict_SetItem(__pyx_v_line_to_offset, __pyx_t_6, __pyx_t_1) < 0)) __PYX_ERR(0, 338, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":337
 *     cdef int line
 * 
 *     for offset, line in dis.findlinestarts(code_obj):             # <<<<<<<<<<<<<<
 *         line_to_offset[line] = offset
 * 
 */
  }
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":340
 *         line_to_offset[line] = offset
 * 
 *     if line_to_offset:             # <<<<<<<<<<<<<<
 *         first_line = min(line_to_offset)
 *         last_line = max(line_to_offset)
 */
  __pyx_t_11 = __Pyx_PyObject_IsTrue(__pyx_v_line_to_offset); if (unlikely(__pyx_t_11 < 0)) __PYX_ERR(0, 340, __pyx_L1_error)
  if (__pyx_t_11) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":341
 * 
 *     if line_to_offset:
 *         first_line = min(line_to_offset)             # <<<<<<<<<<<<<<
 *         last_line = max(line_to_offset)
 *     return _CodeLineInfo(line_to_offset, first_line, last_line)
 */
    __pyx_t_3 = __Pyx_PyObject_CallOneArg(__pyx_builtin_min, __pyx_v_line_to_offset); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 341, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF_SET(__pyx_v_first_line, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":342
 *     if line_to_offset:
 *         first_line = min(line_to_offset)
 *         last_line = max(line_to_offset)             # <<<<<<<<<<<<<<
 *     return _CodeLineInfo(line_to_offset, first_line, last_line)
 * 
 */
    __pyx_t_3 = __Pyx_PyObject_CallOneArg(__pyx_builtin_max, __pyx_v_line_to_offset); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 342, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __Pyx_DECREF_SET(__pyx_v_last_line, __pyx_t_3);
    __pyx_t_3 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":340
 *         line_to_offset[line] = offset
 * 
 *     if line_to_offset:             # <<<<<<<<<<<<<<
 *         first_line = min(line_to_offset)
 *         last_line = max(line_to_offset)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":343
 *         first_line = min(line_to_offset)
 *         last_line = max(line_to_offset)
 *     return _CodeLineInfo(line_to_offset, first_line, last_line)             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_3 = PyTuple_New(3); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 343, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_INCREF(__pyx_v_line_to_offset);
  __Pyx_GIVEREF(__pyx_v_line_to_offset);
  PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_v_line_to_offset);
  __Pyx_INCREF(__pyx_v_first_line);
  __Pyx_GIVEREF(__pyx_v_first_line);
  PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_v_first_line);
  __Pyx_INCREF(__pyx_v_last_line);
  __Pyx_GIVEREF(__pyx_v_last_line);
  PyTuple_SET_ITEM(__pyx_t_3, 2, __pyx_v_last_line);
  __pyx_t_1 = __Pyx_PyObject_Call(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo), __pyx_t_3, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 343, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":329
 * 
 * # Note: this method has a version in pure-python too.
 * def _get_code_line_info(code_obj):             # <<<<<<<<<<<<<<
 *     line_to_offset: dict = {}
 *     first_line: int = None
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._get_code_line_info", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_line_to_offset);
  __Pyx_XDECREF(__pyx_v_first_line);
  __Pyx_XDECREF(__pyx_v_last_line);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":353
 * _cache: dict = {}
 * 
 * def get_cached_code_obj_info_py(code_obj_py):             # <<<<<<<<<<<<<<
 *     '''
 *     :return _CacheValue:
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13get_cached_code_obj_info_py(PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py); /*proto*/
static char __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_12get_cached_code_obj_info_py[] = "\n    :return _CacheValue:\n    :note: on cython use _cache.get(code_obj_py) directly.\n    ";
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_13get_cached_code_obj_info_py = {"get_cached_code_obj_info_py", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13get_cached_code_obj_info_py, METH_O, __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_12get_cached_code_obj_info_py};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13get_cached_code_obj_info_py(PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("get_cached_code_obj_info_py (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12get_cached_code_obj_info_py(__pyx_self, ((PyObject *)__pyx_v_code_obj_py));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_12get_cached_code_obj_info_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_cached_code_obj_info_py", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":358
 *     :note: on cython use _cache.get(code_obj_py) directly.
 *     '''
 *     return _cache.get(code_obj_py)             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_cache); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 358, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_get); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 358, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_2)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_2);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  __pyx_t_1 = (__pyx_t_2) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_2, __pyx_v_code_obj_py) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_v_code_obj_py);
  __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 358, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":353
 * _cache: dict = {}
 * 
 * def get_cached_code_obj_info_py(code_obj_py):             # <<<<<<<<<<<<<<
 *     '''
 *     :return _CacheValue:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_cached_code_obj_info_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":368
 *     cdef public set code_lines_as_set
 * 
 *     def __init__(self, object code_obj_py, _CodeLineInfo code_line_info, set breakpoints_hit_at_lines):             # <<<<<<<<<<<<<<
 *         '''
 *         :param code_obj_py:
 */

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static char __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__[] = "\n        :param code_obj_py:\n        :param _CodeLineInfo code_line_info:\n        :param set[int] breakpoints_hit_at_lines:\n        ";
#if CYTHON_UPDATE_DESCRIPTOR_DOC
struct wrapperbase __pyx_wrapperbase_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__;
#endif
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_1__init__(PyObject *__pyx_v_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_code_obj_py = 0;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_code_line_info = 0;
  PyObject *__pyx_v_breakpoints_hit_at_lines = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__init__ (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_code_obj_py,&__pyx_n_s_code_line_info,&__pyx_n_s_breakpoints_hit_at_lines,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_code_obj_py)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_code_line_info)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, 1); __PYX_ERR(0, 368, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_breakpoints_hit_at_lines)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, 2); __PYX_ERR(0, 368, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__init__") < 0)) __PYX_ERR(0, 368, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v_code_obj_py = values[0];
    __pyx_v_code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)values[1]);
    __pyx_v_breakpoints_hit_at_lines = ((PyObject*)values[2]);
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__init__", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 368, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.__init__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return -1;
  __pyx_L4_argument_unpacking_done:;
  if (unlikely(!__Pyx_ArgTypeTest(((PyObject *)__pyx_v_code_line_info), __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, 1, "code_line_info", 0))) __PYX_ERR(0, 368, __pyx_L1_error)
  if (unlikely(!__Pyx_ArgTypeTest(((PyObject *)__pyx_v_breakpoints_hit_at_lines), (&PySet_Type), 1, "breakpoints_hit_at_lines", 1))) __PYX_ERR(0, 368, __pyx_L1_error)
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), __pyx_v_code_obj_py, __pyx_v_code_line_info, __pyx_v_breakpoints_hit_at_lines);

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_code_obj_py, struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v_code_line_info, PyObject *__pyx_v_breakpoints_hit_at_lines) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__init__", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":374
 *         :param set[int] breakpoints_hit_at_lines:
 *         '''
 *         self.code_obj_py = code_obj_py             # <<<<<<<<<<<<<<
 *         self.code_line_info = code_line_info
 *         self.breakpoints_hit_at_lines = breakpoints_hit_at_lines
 */
  __Pyx_INCREF(__pyx_v_code_obj_py);
  __Pyx_GIVEREF(__pyx_v_code_obj_py);
  __Pyx_GOTREF(__pyx_v_self->code_obj_py);
  __Pyx_DECREF(__pyx_v_self->code_obj_py);
  __pyx_v_self->code_obj_py = __pyx_v_code_obj_py;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":375
 *         '''
 *         self.code_obj_py = code_obj_py
 *         self.code_line_info = code_line_info             # <<<<<<<<<<<<<<
 *         self.breakpoints_hit_at_lines = breakpoints_hit_at_lines
 *         self.code_lines_as_set = set(code_line_info.line_to_offset)
 */
  __Pyx_INCREF(((PyObject *)__pyx_v_code_line_info));
  __Pyx_GIVEREF(((PyObject *)__pyx_v_code_line_info));
  __Pyx_GOTREF(__pyx_v_self->code_line_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->code_line_info));
  __pyx_v_self->code_line_info = __pyx_v_code_line_info;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":376
 *         self.code_obj_py = code_obj_py
 *         self.code_line_info = code_line_info
 *         self.breakpoints_hit_at_lines = breakpoints_hit_at_lines             # <<<<<<<<<<<<<<
 *         self.code_lines_as_set = set(code_line_info.line_to_offset)
 * 
 */
  __Pyx_INCREF(__pyx_v_breakpoints_hit_at_lines);
  __Pyx_GIVEREF(__pyx_v_breakpoints_hit_at_lines);
  __Pyx_GOTREF(__pyx_v_self->breakpoints_hit_at_lines);
  __Pyx_DECREF(__pyx_v_self->breakpoints_hit_at_lines);
  __pyx_v_self->breakpoints_hit_at_lines = __pyx_v_breakpoints_hit_at_lines;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":377
 *         self.code_line_info = code_line_info
 *         self.breakpoints_hit_at_lines = breakpoints_hit_at_lines
 *         self.code_lines_as_set = set(code_line_info.line_to_offset)             # <<<<<<<<<<<<<<
 * 
 *     cpdef compute_force_stay_in_untraced_mode(self, breakpoints):
 */
  __pyx_t_1 = PySet_New(__pyx_v_code_line_info->line_to_offset); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 377, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->code_lines_as_set);
  __Pyx_DECREF(__pyx_v_self->code_lines_as_set);
  __pyx_v_self->code_lines_as_set = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":368
 *     cdef public set code_lines_as_set
 * 
 *     def __init__(self, object code_obj_py, _CodeLineInfo code_line_info, set breakpoints_hit_at_lines):             # <<<<<<<<<<<<<<
 *         '''
 *         :param code_obj_py:
 */

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.__init__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":379
 *         self.code_lines_as_set = set(code_line_info.line_to_offset)
 * 
 *     cpdef compute_force_stay_in_untraced_mode(self, breakpoints):             # <<<<<<<<<<<<<<
 *         '''
 *         :param breakpoints:
 */

static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_3compute_force_stay_in_untraced_mode(PyObject *__pyx_v_self, PyObject *__pyx_v_breakpoints); /*proto*/
static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_compute_force_stay_in_untraced_mode(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_breakpoints, int __pyx_skip_dispatch) {
  int __pyx_v_force_stay_in_untraced_mode;
  int __pyx_v_breakpoint_found;
  PyObject *__pyx_v_target_breakpoints = 0;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("compute_force_stay_in_untraced_mode", 0);
  /* Check if called by wrapper */
  if (unlikely(__pyx_skip_dispatch)) ;
  /* Check if overridden in Python */
  else if (unlikely((Py_TYPE(((PyObject *)__pyx_v_self))->tp_dictoffset != 0) || (Py_TYPE(((PyObject *)__pyx_v_self))->tp_flags & (Py_TPFLAGS_IS_ABSTRACT | Py_TPFLAGS_HEAPTYPE)))) {
    #if CYTHON_USE_DICT_VERSIONS && CYTHON_USE_PYTYPE_LOOKUP && CYTHON_USE_TYPE_SLOTS
    static PY_UINT64_T __pyx_tp_dict_version = __PYX_DICT_VERSION_INIT, __pyx_obj_dict_version = __PYX_DICT_VERSION_INIT;
    if (unlikely(!__Pyx_object_dict_version_matches(((PyObject *)__pyx_v_self), __pyx_tp_dict_version, __pyx_obj_dict_version))) {
      PY_UINT64_T __pyx_type_dict_guard = __Pyx_get_tp_dict_version(((PyObject *)__pyx_v_self));
      #endif
      __pyx_t_1 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_v_self), __pyx_n_s_compute_force_stay_in_untraced_m); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 379, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      if (!PyCFunction_Check(__pyx_t_1) || (PyCFunction_GET_FUNCTION(__pyx_t_1) != (PyCFunction)(void*)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_3compute_force_stay_in_untraced_mode)) {
        __Pyx_XDECREF(__pyx_r);
        __Pyx_INCREF(__pyx_t_1);
        __pyx_t_3 = __pyx_t_1; __pyx_t_4 = NULL;
        if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
          __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_3);
          if (likely(__pyx_t_4)) {
            PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
            __Pyx_INCREF(__pyx_t_4);
            __Pyx_INCREF(function);
            __Pyx_DECREF_SET(__pyx_t_3, function);
          }
        }
        __pyx_t_2 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_4, __pyx_v_breakpoints) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_v_breakpoints);
        __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
        if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 379, __pyx_L1_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
        __pyx_r = __pyx_t_2;
        __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
        goto __pyx_L0;
      }
      #if CYTHON_USE_DICT_VERSIONS && CYTHON_USE_PYTYPE_LOOKUP && CYTHON_USE_TYPE_SLOTS
      __pyx_tp_dict_version = __Pyx_get_tp_dict_version(((PyObject *)__pyx_v_self));
      __pyx_obj_dict_version = __Pyx_get_object_dict_version(((PyObject *)__pyx_v_self));
      if (unlikely(__pyx_type_dict_guard != __pyx_tp_dict_version)) {
        __pyx_tp_dict_version = __pyx_obj_dict_version = __PYX_DICT_VERSION_INIT;
      }
      #endif
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      #if CYTHON_USE_DICT_VERSIONS && CYTHON_USE_PYTYPE_LOOKUP && CYTHON_USE_TYPE_SLOTS
    }
    #endif
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":389
 *         cdef set target_breakpoints
 * 
 *         force_stay_in_untraced_mode = False             # <<<<<<<<<<<<<<
 * 
 *         target_breakpoints = self.code_lines_as_set.intersection(breakpoints)
 */
  __pyx_v_force_stay_in_untraced_mode = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":391
 *         force_stay_in_untraced_mode = False
 * 
 *         target_breakpoints = self.code_lines_as_set.intersection(breakpoints)             # <<<<<<<<<<<<<<
 *         breakpoint_found = bool(target_breakpoints)
 * 
 */
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_self->code_lines_as_set, __pyx_n_s_intersection); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 391, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_2))) {
    __pyx_t_3 = PyMethod_GET_SELF(__pyx_t_2);
    if (likely(__pyx_t_3)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
      __Pyx_INCREF(__pyx_t_3);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_2, function);
    }
  }
  __pyx_t_1 = (__pyx_t_3) ? __Pyx_PyObject_Call2Args(__pyx_t_2, __pyx_t_3, __pyx_v_breakpoints) : __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_v_breakpoints);
  __Pyx_XDECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 391, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (!(likely(PySet_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "set", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(0, 391, __pyx_L1_error)
  __pyx_v_target_breakpoints = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":392
 * 
 *         target_breakpoints = self.code_lines_as_set.intersection(breakpoints)
 *         breakpoint_found = bool(target_breakpoints)             # <<<<<<<<<<<<<<
 * 
 *         if not breakpoint_found:
 */
  __pyx_t_5 = (__pyx_v_target_breakpoints != Py_None)&&(PySet_GET_SIZE(__pyx_v_target_breakpoints) != 0);
  __pyx_v_breakpoint_found = (!(!__pyx_t_5));

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":394
 *         breakpoint_found = bool(target_breakpoints)
 * 
 *         if not breakpoint_found:             # <<<<<<<<<<<<<<
 *             force_stay_in_untraced_mode = True
 *         else:
 */
  __pyx_t_5 = ((!(__pyx_v_breakpoint_found != 0)) != 0);
  if (__pyx_t_5) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":395
 * 
 *         if not breakpoint_found:
 *             force_stay_in_untraced_mode = True             # <<<<<<<<<<<<<<
 *         else:
 *             force_stay_in_untraced_mode = self.breakpoints_hit_at_lines.issuperset(set(breakpoints))
 */
    __pyx_v_force_stay_in_untraced_mode = 1;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":394
 *         breakpoint_found = bool(target_breakpoints)
 * 
 *         if not breakpoint_found:             # <<<<<<<<<<<<<<
 *             force_stay_in_untraced_mode = True
 *         else:
 */
    goto __pyx_L3;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":397
 *             force_stay_in_untraced_mode = True
 *         else:
 *             force_stay_in_untraced_mode = self.breakpoints_hit_at_lines.issuperset(set(breakpoints))             # <<<<<<<<<<<<<<
 * 
 *         return breakpoint_found, force_stay_in_untraced_mode
 */
  /*else*/ {
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_self->breakpoints_hit_at_lines, __pyx_n_s_issuperset); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 397, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_3 = PySet_New(__pyx_v_breakpoints); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 397, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_4 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_2))) {
      __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_2);
      if (likely(__pyx_t_4)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_2);
        __Pyx_INCREF(__pyx_t_4);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_2, function);
      }
    }
    __pyx_t_1 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_2, __pyx_t_4, __pyx_t_3) : __Pyx_PyObject_CallOneArg(__pyx_t_2, __pyx_t_3);
    __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 397, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_t_5 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_5 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 397, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_v_force_stay_in_untraced_mode = __pyx_t_5;
  }
  __pyx_L3:;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":399
 *             force_stay_in_untraced_mode = self.breakpoints_hit_at_lines.issuperset(set(breakpoints))
 * 
 *         return breakpoint_found, force_stay_in_untraced_mode             # <<<<<<<<<<<<<<
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __Pyx_PyBool_FromLong(__pyx_v_breakpoint_found); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 399, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyBool_FromLong(__pyx_v_force_stay_in_untraced_mode); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 399, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = PyTuple_New(2); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 399, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_GIVEREF(__pyx_t_1);
  PyTuple_SET_ITEM(__pyx_t_3, 0, __pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_2);
  PyTuple_SET_ITEM(__pyx_t_3, 1, __pyx_t_2);
  __pyx_t_1 = 0;
  __pyx_t_2 = 0;
  __pyx_r = __pyx_t_3;
  __pyx_t_3 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":379
 *         self.code_lines_as_set = set(code_line_info.line_to_offset)
 * 
 *     cpdef compute_force_stay_in_untraced_mode(self, breakpoints):             # <<<<<<<<<<<<<<
 *         '''
 *         :param breakpoints:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.compute_force_stay_in_untraced_mode", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_target_breakpoints);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_3compute_force_stay_in_untraced_mode(PyObject *__pyx_v_self, PyObject *__pyx_v_breakpoints); /*proto*/
static char __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_2compute_force_stay_in_untraced_mode[] = "\n        :param breakpoints:\n            set(breakpoint_lines) or dict(breakpoint_line->breakpoint info)\n        :return tuple(breakpoint_found, force_stay_in_untraced_mode)\n        ";
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_3compute_force_stay_in_untraced_mode(PyObject *__pyx_v_self, PyObject *__pyx_v_breakpoints) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("compute_force_stay_in_untraced_mode (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_2compute_force_stay_in_untraced_mode(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v_breakpoints));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_2compute_force_stay_in_untraced_mode(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_breakpoints) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("compute_force_stay_in_untraced_mode", 0);
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_compute_force_stay_in_untraced_mode(__pyx_v_self, __pyx_v_breakpoints, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 379, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.compute_force_stay_in_untraced_mode", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":363
 * cdef class _CacheValue(object):
 * 
 *     cdef public object code_obj_py             # <<<<<<<<<<<<<<
 *     cdef public _CodeLineInfo code_line_info
 *     cdef public set breakpoints_hit_at_lines
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->code_obj_py);
  __pyx_r = __pyx_v_self->code_obj_py;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__", 0);
  __Pyx_INCREF(__pyx_v_value);
  __Pyx_GIVEREF(__pyx_v_value);
  __Pyx_GOTREF(__pyx_v_self->code_obj_py);
  __Pyx_DECREF(__pyx_v_self->code_obj_py);
  __pyx_v_self->code_obj_py = __pyx_v_value;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->code_obj_py);
  __Pyx_DECREF(__pyx_v_self->code_obj_py);
  __pyx_v_self->code_obj_py = Py_None;

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":364
 * 
 *     cdef public object code_obj_py
 *     cdef public _CodeLineInfo code_line_info             # <<<<<<<<<<<<<<
 *     cdef public set breakpoints_hit_at_lines
 *     cdef public set code_lines_as_set
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(((PyObject *)__pyx_v_self->code_line_info));
  __pyx_r = ((PyObject *)__pyx_v_self->code_line_info);
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(((__pyx_v_value) == Py_None) || likely(__Pyx_TypeTest(__pyx_v_value, __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo))))) __PYX_ERR(0, 364, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->code_line_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->code_line_info));
  __pyx_v_self->code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.code_line_info.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->code_line_info);
  __Pyx_DECREF(((PyObject *)__pyx_v_self->code_line_info));
  __pyx_v_self->code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":365
 *     cdef public object code_obj_py
 *     cdef public _CodeLineInfo code_line_info
 *     cdef public set breakpoints_hit_at_lines             # <<<<<<<<<<<<<<
 *     cdef public set code_lines_as_set
 * 
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->breakpoints_hit_at_lines);
  __pyx_r = __pyx_v_self->breakpoints_hit_at_lines;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PySet_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "set", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 365, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->breakpoints_hit_at_lines);
  __Pyx_DECREF(__pyx_v_self->breakpoints_hit_at_lines);
  __pyx_v_self->breakpoints_hit_at_lines = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.breakpoints_hit_at_lines.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->breakpoints_hit_at_lines);
  __Pyx_DECREF(__pyx_v_self->breakpoints_hit_at_lines);
  __pyx_v_self->breakpoints_hit_at_lines = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":366
 *     cdef public _CodeLineInfo code_line_info
 *     cdef public set breakpoints_hit_at_lines
 *     cdef public set code_lines_as_set             # <<<<<<<<<<<<<<
 * 
 *     def __init__(self, object code_obj_py, _CodeLineInfo code_line_info, set breakpoints_hit_at_lines):
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_1__get__(PyObject *__pyx_v_self); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_1__get__(PyObject *__pyx_v_self) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set___get__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set___get__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__get__", 0);
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v_self->code_lines_as_set);
  __pyx_r = __pyx_v_self->code_lines_as_set;
  goto __pyx_L0;

  /* function exit code */
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_3__set__(PyObject *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__set__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_2__set__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v_value));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_2__set__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v_value) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__set__", 0);
  if (!(likely(PySet_CheckExact(__pyx_v_value))||((__pyx_v_value) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "set", Py_TYPE(__pyx_v_value)->tp_name), 0))) __PYX_ERR(0, 366, __pyx_L1_error)
  __pyx_t_1 = __pyx_v_value;
  __Pyx_INCREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v_self->code_lines_as_set);
  __Pyx_DECREF(__pyx_v_self->code_lines_as_set);
  __pyx_v_self->code_lines_as_set = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* function exit code */
  __pyx_r = 0;
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.code_lines_as_set.__set__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = -1;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* Python wrapper */
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_5__del__(PyObject *__pyx_v_self); /*proto*/
static int __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_5__del__(PyObject *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_4__del__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static int __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_4__del__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  int __pyx_r;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__del__", 0);
  __Pyx_INCREF(Py_None);
  __Pyx_GIVEREF(Py_None);
  __Pyx_GOTREF(__pyx_v_self->code_lines_as_set);
  __Pyx_DECREF(__pyx_v_self->code_lines_as_set);
  __pyx_v_self->code_lines_as_set = ((PyObject*)Py_None);

  /* function exit code */
  __pyx_r = 0;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_5__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_5__reduce_cython__(PyObject *__pyx_v_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__reduce_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_4__reduce_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_4__reduce_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self) {
  PyObject *__pyx_v_state = 0;
  PyObject *__pyx_v__dict = 0;
  int __pyx_v_use_setstate;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  int __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__reduce_cython__", 0);

  /* "(tree fragment)":5
 *     cdef object _dict
 *     cdef bint use_setstate
 *     state = (self.breakpoints_hit_at_lines, self.code_line_info, self.code_lines_as_set, self.code_obj_py)             # <<<<<<<<<<<<<<
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 */
  __pyx_t_1 = PyTuple_New(4); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_INCREF(__pyx_v_self->breakpoints_hit_at_lines);
  __Pyx_GIVEREF(__pyx_v_self->breakpoints_hit_at_lines);
  PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_v_self->breakpoints_hit_at_lines);
  __Pyx_INCREF(((PyObject *)__pyx_v_self->code_line_info));
  __Pyx_GIVEREF(((PyObject *)__pyx_v_self->code_line_info));
  PyTuple_SET_ITEM(__pyx_t_1, 1, ((PyObject *)__pyx_v_self->code_line_info));
  __Pyx_INCREF(__pyx_v_self->code_lines_as_set);
  __Pyx_GIVEREF(__pyx_v_self->code_lines_as_set);
  PyTuple_SET_ITEM(__pyx_t_1, 2, __pyx_v_self->code_lines_as_set);
  __Pyx_INCREF(__pyx_v_self->code_obj_py);
  __Pyx_GIVEREF(__pyx_v_self->code_obj_py);
  PyTuple_SET_ITEM(__pyx_t_1, 3, __pyx_v_self->code_obj_py);
  __pyx_v_state = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "(tree fragment)":6
 *     cdef bint use_setstate
 *     state = (self.breakpoints_hit_at_lines, self.code_line_info, self.code_lines_as_set, self.code_obj_py)
 *     _dict = getattr(self, '__dict__', None)             # <<<<<<<<<<<<<<
 *     if _dict is not None:
 *         state += (_dict,)
 */
  __pyx_t_1 = __Pyx_GetAttr3(((PyObject *)__pyx_v_self), __pyx_n_s_dict, Py_None); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v__dict = __pyx_t_1;
  __pyx_t_1 = 0;

  /* "(tree fragment)":7
 *     state = (self.breakpoints_hit_at_lines, self.code_line_info, self.code_lines_as_set, self.code_obj_py)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
  __pyx_t_2 = (__pyx_v__dict != Py_None);
  __pyx_t_3 = (__pyx_t_2 != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":8
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:
 *         state += (_dict,)             # <<<<<<<<<<<<<<
 *         use_setstate = True
 *     else:
 */
    __pyx_t_1 = PyTuple_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_v__dict);
    __Pyx_GIVEREF(__pyx_v__dict);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_v__dict);
    __pyx_t_4 = PyNumber_InPlaceAdd(__pyx_v_state, __pyx_t_1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 8, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF_SET(__pyx_v_state, ((PyObject*)__pyx_t_4));
    __pyx_t_4 = 0;

    /* "(tree fragment)":9
 *     if _dict is not None:
 *         state += (_dict,)
 *         use_setstate = True             # <<<<<<<<<<<<<<
 *     else:
 *         use_setstate = self.breakpoints_hit_at_lines is not None or self.code_line_info is not None or self.code_lines_as_set is not None or self.code_obj_py is not None
 */
    __pyx_v_use_setstate = 1;

    /* "(tree fragment)":7
 *     state = (self.breakpoints_hit_at_lines, self.code_line_info, self.code_lines_as_set, self.code_obj_py)
 *     _dict = getattr(self, '__dict__', None)
 *     if _dict is not None:             # <<<<<<<<<<<<<<
 *         state += (_dict,)
 *         use_setstate = True
 */
    goto __pyx_L3;
  }

  /* "(tree fragment)":11
 *         use_setstate = True
 *     else:
 *         use_setstate = self.breakpoints_hit_at_lines is not None or self.code_line_info is not None or self.code_lines_as_set is not None or self.code_obj_py is not None             # <<<<<<<<<<<<<<
 *     if use_setstate:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, None), state
 */
  /*else*/ {
    __pyx_t_2 = (__pyx_v_self->breakpoints_hit_at_lines != ((PyObject*)Py_None));
    __pyx_t_5 = (__pyx_t_2 != 0);
    if (!__pyx_t_5) {
    } else {
      __pyx_t_3 = __pyx_t_5;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_5 = (((PyObject *)__pyx_v_self->code_line_info) != Py_None);
    __pyx_t_2 = (__pyx_t_5 != 0);
    if (!__pyx_t_2) {
    } else {
      __pyx_t_3 = __pyx_t_2;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_2 = (__pyx_v_self->code_lines_as_set != ((PyObject*)Py_None));
    __pyx_t_5 = (__pyx_t_2 != 0);
    if (!__pyx_t_5) {
    } else {
      __pyx_t_3 = __pyx_t_5;
      goto __pyx_L4_bool_binop_done;
    }
    __pyx_t_5 = (__pyx_v_self->code_obj_py != Py_None);
    __pyx_t_2 = (__pyx_t_5 != 0);
    __pyx_t_3 = __pyx_t_2;
    __pyx_L4_bool_binop_done:;
    __pyx_v_use_setstate = __pyx_t_3;
  }
  __pyx_L3:;

  /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.breakpoints_hit_at_lines is not None or self.code_line_info is not None or self.code_lines_as_set is not None or self.code_obj_py is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, None), state
 *     else:
 */
  __pyx_t_3 = (__pyx_v_use_setstate != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":13
 *         use_setstate = self.breakpoints_hit_at_lines is not None or self.code_line_info is not None or self.code_lines_as_set is not None or self.code_obj_py is not None
 *     if use_setstate:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, None), state             # <<<<<<<<<<<<<<
 *     else:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, state)
 */
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_4, __pyx_n_s_pyx_unpickle__CacheValue); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __pyx_t_1 = PyTuple_New(3); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_1, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_64258489);
    __Pyx_GIVEREF(__pyx_int_64258489);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_int_64258489);
    __Pyx_INCREF(Py_None);
    __Pyx_GIVEREF(Py_None);
    PyTuple_SET_ITEM(__pyx_t_1, 2, Py_None);
    __pyx_t_6 = PyTuple_New(3); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 13, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __Pyx_GIVEREF(__pyx_t_4);
    PyTuple_SET_ITEM(__pyx_t_6, 0, __pyx_t_4);
    __Pyx_GIVEREF(__pyx_t_1);
    PyTuple_SET_ITEM(__pyx_t_6, 1, __pyx_t_1);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_6, 2, __pyx_v_state);
    __pyx_t_4 = 0;
    __pyx_t_1 = 0;
    __pyx_r = __pyx_t_6;
    __pyx_t_6 = 0;
    goto __pyx_L0;

    /* "(tree fragment)":12
 *     else:
 *         use_setstate = self.breakpoints_hit_at_lines is not None or self.code_line_info is not None or self.code_lines_as_set is not None or self.code_obj_py is not None
 *     if use_setstate:             # <<<<<<<<<<<<<<
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, None), state
 *     else:
 */
  }

  /* "(tree fragment)":15
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, None), state
 *     else:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, state)             # <<<<<<<<<<<<<<
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle__CacheValue__set_state(self, __pyx_state)
 */
  /*else*/ {
    __Pyx_XDECREF(__pyx_r);
    __Pyx_GetModuleGlobalName(__pyx_t_6, __pyx_n_s_pyx_unpickle__CacheValue); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_1 = PyTuple_New(3); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_GIVEREF(((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    PyTuple_SET_ITEM(__pyx_t_1, 0, ((PyObject *)Py_TYPE(((PyObject *)__pyx_v_self))));
    __Pyx_INCREF(__pyx_int_64258489);
    __Pyx_GIVEREF(__pyx_int_64258489);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_int_64258489);
    __Pyx_INCREF(__pyx_v_state);
    __Pyx_GIVEREF(__pyx_v_state);
    PyTuple_SET_ITEM(__pyx_t_1, 2, __pyx_v_state);
    __pyx_t_4 = PyTuple_New(2); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 15, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_GIVEREF(__pyx_t_6);
    PyTuple_SET_ITEM(__pyx_t_4, 0, __pyx_t_6);
    __Pyx_GIVEREF(__pyx_t_1);
    PyTuple_SET_ITEM(__pyx_t_4, 1, __pyx_t_1);
    __pyx_t_6 = 0;
    __pyx_t_1 = 0;
    __pyx_r = __pyx_t_4;
    __pyx_t_4 = 0;
    goto __pyx_L0;
  }

  /* "(tree fragment)":1
 * def __reduce_cython__(self):             # <<<<<<<<<<<<<<
 *     cdef tuple state
 *     cdef object _dict
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.__reduce_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v_state);
  __Pyx_XDECREF(__pyx_v__dict);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle__CacheValue__set_state(self, __pyx_state)
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_7__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state); /*proto*/
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_7__setstate_cython__(PyObject *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__setstate_cython__ (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_6__setstate_cython__(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v_self), ((PyObject *)__pyx_v___pyx_state));

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_6__setstate_cython__(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_self, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__setstate_cython__", 0);

  /* "(tree fragment)":17
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, state)
 * def __setstate_cython__(self, __pyx_state):
 *     __pyx_unpickle__CacheValue__set_state(self, __pyx_state)             # <<<<<<<<<<<<<<
 */
  if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 17, __pyx_L1_error)
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CacheValue__set_state(__pyx_v_self, ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "(tree fragment)":16
 *     else:
 *         return __pyx_unpickle__CacheValue, (type(self), 0x3d481b9, state)
 * def __setstate_cython__(self, __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_unpickle__CacheValue__set_state(self, __pyx_state)
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue.__setstate_cython__", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":401
 *         return breakpoint_found, force_stay_in_untraced_mode
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     return generate_code_with_breakpoints(code_obj_py, breakpoints)
 * 
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_15generate_code_with_breakpoints_py(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_15generate_code_with_breakpoints_py = {"generate_code_with_breakpoints_py", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_15generate_code_with_breakpoints_py, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_15generate_code_with_breakpoints_py(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v_code_obj_py = 0;
  PyObject *__pyx_v_breakpoints = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("generate_code_with_breakpoints_py (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_code_obj_py,&__pyx_n_s_breakpoints,0};
    PyObject* values[2] = {0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_code_obj_py)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_breakpoints)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("generate_code_with_breakpoints_py", 1, 2, 2, 1); __PYX_ERR(0, 401, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "generate_code_with_breakpoints_py") < 0)) __PYX_ERR(0, 401, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 2) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
    }
    __pyx_v_code_obj_py = values[0];
    __pyx_v_breakpoints = ((PyObject*)values[1]);
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("generate_code_with_breakpoints_py", 1, 2, 2, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(0, 401, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.generate_code_with_breakpoints_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  if (unlikely(!__Pyx_ArgTypeTest(((PyObject *)__pyx_v_breakpoints), (&PyDict_Type), 1, "breakpoints", 1))) __PYX_ERR(0, 401, __pyx_L1_error)
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_14generate_code_with_breakpoints_py(__pyx_self, __pyx_v_code_obj_py, __pyx_v_breakpoints);

  /* function exit code */
  goto __pyx_L0;
  __pyx_L1_error:;
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_14generate_code_with_breakpoints_py(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v_code_obj_py, PyObject *__pyx_v_breakpoints) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("generate_code_with_breakpoints_py", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":402
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):
 *     return generate_code_with_breakpoints(code_obj_py, breakpoints)             # <<<<<<<<<<<<<<
 * 
 * # DEBUG = True
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_1 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_generate_code_with_breakpoints(__pyx_v_code_obj_py, __pyx_v_breakpoints); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 402, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":401
 *         return breakpoint_found, force_stay_in_untraced_mode
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     return generate_code_with_breakpoints(code_obj_py, breakpoints)
 * 
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.generate_code_with_breakpoints_py", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":407
 * # debug_helper = DebugHelper()
 * 
 * cdef generate_code_with_breakpoints(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     '''
 *     :param breakpoints:
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_generate_code_with_breakpoints(PyObject *__pyx_v_code_obj_py, PyObject *__pyx_v_breakpoints) {
  int __pyx_v_success;
  int __pyx_v_breakpoint_line;
  int __pyx_v_breakpoint_found;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v_cache_value = 0;
  PyObject *__pyx_v_breakpoints_hit_at_lines = 0;
  PyObject *__pyx_v_line_to_offset = 0;
  PyObject *__pyx_v_code_line_info = NULL;
  PyObject *__pyx_v_new_code = NULL;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  Py_ssize_t __pyx_t_5;
  Py_ssize_t __pyx_t_6;
  int __pyx_t_7;
  int __pyx_t_8;
  int __pyx_t_9;
  int __pyx_t_10;
  PyObject *__pyx_t_11 = NULL;
  PyObject *(*__pyx_t_12)(PyObject *);
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("generate_code_with_breakpoints", 0);
  __Pyx_INCREF(__pyx_v_code_obj_py);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":424
 *     cdef dict line_to_offset
 * 
 *     assert code_obj_py not in _cache, 'If a code object is cached, that same code object must be reused.'             # <<<<<<<<<<<<<<
 * 
 * #     if DEBUG:
 */
  #ifndef CYTHON_WITHOUT_ASSERTIONS
  if (unlikely(!Py_OptimizeFlag)) {
    __Pyx_GetModuleGlobalName(__pyx_t_1, __pyx_n_s_cache); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 424, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_2 = (__Pyx_PySequence_ContainsTF(__pyx_v_code_obj_py, __pyx_t_1, Py_NE)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(0, 424, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    if (unlikely(!(__pyx_t_2 != 0))) {
      PyErr_SetObject(PyExc_AssertionError, __pyx_kp_s_If_a_code_object_is_cached_that);
      __PYX_ERR(0, 424, __pyx_L1_error)
    }
  }
  #endif

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":429
 * #         initial_code_obj_py = code_obj_py
 * 
 *     code_line_info = _get_code_line_info(code_obj_py)             # <<<<<<<<<<<<<<
 * 
 *     success = True
 */
  __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_get_code_line_info); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 429, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_4 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
    __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_3);
    if (likely(__pyx_t_4)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_4);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_3, function);
    }
  }
  __pyx_t_1 = (__pyx_t_4) ? __Pyx_PyObject_Call2Args(__pyx_t_3, __pyx_t_4, __pyx_v_code_obj_py) : __Pyx_PyObject_CallOneArg(__pyx_t_3, __pyx_v_code_obj_py);
  __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
  if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 429, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __pyx_v_code_line_info = __pyx_t_1;
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":431
 *     code_line_info = _get_code_line_info(code_obj_py)
 * 
 *     success = True             # <<<<<<<<<<<<<<
 * 
 *     breakpoints_hit_at_lines = set()
 */
  __pyx_v_success = 1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":433
 *     success = True
 * 
 *     breakpoints_hit_at_lines = set()             # <<<<<<<<<<<<<<
 *     line_to_offset = code_line_info.line_to_offset
 * 
 */
  __pyx_t_1 = PySet_New(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 433, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_v_breakpoints_hit_at_lines = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":434
 * 
 *     breakpoints_hit_at_lines = set()
 *     line_to_offset = code_line_info.line_to_offset             # <<<<<<<<<<<<<<
 * 
 *     for breakpoint_line in breakpoints:
 */
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_v_code_line_info, __pyx_n_s_line_to_offset); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 434, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PyDict_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "dict", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(0, 434, __pyx_L1_error)
  __pyx_v_line_to_offset = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":436
 *     line_to_offset = code_line_info.line_to_offset
 * 
 *     for breakpoint_line in breakpoints:             # <<<<<<<<<<<<<<
 *         if breakpoint_line in line_to_offset:
 *             breakpoints_hit_at_lines.add(breakpoint_line)
 */
  __pyx_t_5 = 0;
  if (unlikely(__pyx_v_breakpoints == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not iterable");
    __PYX_ERR(0, 436, __pyx_L1_error)
  }
  __pyx_t_3 = __Pyx_dict_iterator(__pyx_v_breakpoints, 1, ((PyObject *)NULL), (&__pyx_t_6), (&__pyx_t_7)); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 436, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_1);
  __pyx_t_1 = __pyx_t_3;
  __pyx_t_3 = 0;
  while (1) {
    __pyx_t_8 = __Pyx_dict_iter_next(__pyx_t_1, __pyx_t_6, &__pyx_t_5, &__pyx_t_3, NULL, NULL, __pyx_t_7);
    if (unlikely(__pyx_t_8 == 0)) break;
    if (unlikely(__pyx_t_8 == -1)) __PYX_ERR(0, 436, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    __pyx_t_8 = __Pyx_PyInt_As_int(__pyx_t_3); if (unlikely((__pyx_t_8 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 436, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_v_breakpoint_line = __pyx_t_8;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":437
 * 
 *     for breakpoint_line in breakpoints:
 *         if breakpoint_line in line_to_offset:             # <<<<<<<<<<<<<<
 *             breakpoints_hit_at_lines.add(breakpoint_line)
 * 
 */
    __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_breakpoint_line); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 437, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);
    if (unlikely(__pyx_v_line_to_offset == Py_None)) {
      PyErr_SetString(PyExc_TypeError, "'NoneType' object is not iterable");
      __PYX_ERR(0, 437, __pyx_L1_error)
    }
    __pyx_t_2 = (__Pyx_PyDict_ContainsTF(__pyx_t_3, __pyx_v_line_to_offset, Py_EQ)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(0, 437, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_t_9 = (__pyx_t_2 != 0);
    if (__pyx_t_9) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":438
 *     for breakpoint_line in breakpoints:
 *         if breakpoint_line in line_to_offset:
 *             breakpoints_hit_at_lines.add(breakpoint_line)             # <<<<<<<<<<<<<<
 * 
 *     if breakpoints_hit_at_lines:
 */
      __pyx_t_3 = __Pyx_PyInt_From_int(__pyx_v_breakpoint_line); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 438, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_10 = PySet_Add(__pyx_v_breakpoints_hit_at_lines, __pyx_t_3); if (unlikely(__pyx_t_10 == ((int)-1))) __PYX_ERR(0, 438, __pyx_L1_error)
      __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":437
 * 
 *     for breakpoint_line in breakpoints:
 *         if breakpoint_line in line_to_offset:             # <<<<<<<<<<<<<<
 *             breakpoints_hit_at_lines.add(breakpoint_line)
 * 
 */
    }
  }
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":440
 *             breakpoints_hit_at_lines.add(breakpoint_line)
 * 
 *     if breakpoints_hit_at_lines:             # <<<<<<<<<<<<<<
 *         success, new_code = insert_pydevd_breaks(
 *             code_obj_py,
 */
  __pyx_t_9 = (PySet_GET_SIZE(__pyx_v_breakpoints_hit_at_lines) != 0);
  if (__pyx_t_9) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":441
 * 
 *     if breakpoints_hit_at_lines:
 *         success, new_code = insert_pydevd_breaks(             # <<<<<<<<<<<<<<
 *             code_obj_py,
 *             breakpoints_hit_at_lines,
 */
    __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_insert_pydevd_breaks); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 441, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_3);

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":444
 *             code_obj_py,
 *             breakpoints_hit_at_lines,
 *             code_line_info             # <<<<<<<<<<<<<<
 *         )
 * 
 */
    __pyx_t_4 = NULL;
    __pyx_t_7 = 0;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_3))) {
      __pyx_t_4 = PyMethod_GET_SELF(__pyx_t_3);
      if (likely(__pyx_t_4)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_3);
        __Pyx_INCREF(__pyx_t_4);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_3, function);
        __pyx_t_7 = 1;
      }
    }
    #if CYTHON_FAST_PYCALL
    if (PyFunction_Check(__pyx_t_3)) {
      PyObject *__pyx_temp[4] = {__pyx_t_4, __pyx_v_code_obj_py, __pyx_v_breakpoints_hit_at_lines, __pyx_v_code_line_info};
      __pyx_t_1 = __Pyx_PyFunction_FastCall(__pyx_t_3, __pyx_temp+1-__pyx_t_7, 3+__pyx_t_7); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      __Pyx_GOTREF(__pyx_t_1);
    } else
    #endif
    #if CYTHON_FAST_PYCCALL
    if (__Pyx_PyFastCFunction_Check(__pyx_t_3)) {
      PyObject *__pyx_temp[4] = {__pyx_t_4, __pyx_v_code_obj_py, __pyx_v_breakpoints_hit_at_lines, __pyx_v_code_line_info};
      __pyx_t_1 = __Pyx_PyCFunction_FastCall(__pyx_t_3, __pyx_temp+1-__pyx_t_7, 3+__pyx_t_7); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_XDECREF(__pyx_t_4); __pyx_t_4 = 0;
      __Pyx_GOTREF(__pyx_t_1);
    } else
    #endif
    {
      __pyx_t_11 = PyTuple_New(3+__pyx_t_7); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      if (__pyx_t_4) {
        __Pyx_GIVEREF(__pyx_t_4); PyTuple_SET_ITEM(__pyx_t_11, 0, __pyx_t_4); __pyx_t_4 = NULL;
      }
      __Pyx_INCREF(__pyx_v_code_obj_py);
      __Pyx_GIVEREF(__pyx_v_code_obj_py);
      PyTuple_SET_ITEM(__pyx_t_11, 0+__pyx_t_7, __pyx_v_code_obj_py);
      __Pyx_INCREF(__pyx_v_breakpoints_hit_at_lines);
      __Pyx_GIVEREF(__pyx_v_breakpoints_hit_at_lines);
      PyTuple_SET_ITEM(__pyx_t_11, 1+__pyx_t_7, __pyx_v_breakpoints_hit_at_lines);
      __Pyx_INCREF(__pyx_v_code_line_info);
      __Pyx_GIVEREF(__pyx_v_code_line_info);
      PyTuple_SET_ITEM(__pyx_t_11, 2+__pyx_t_7, __pyx_v_code_line_info);
      __pyx_t_1 = __Pyx_PyObject_Call(__pyx_t_3, __pyx_t_11, NULL); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_1);
      __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;
    }
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    if ((likely(PyTuple_CheckExact(__pyx_t_1))) || (PyList_CheckExact(__pyx_t_1))) {
      PyObject* sequence = __pyx_t_1;
      Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
      if (unlikely(size != 2)) {
        if (size > 2) __Pyx_RaiseTooManyValuesError(2);
        else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
        __PYX_ERR(0, 441, __pyx_L1_error)
      }
      #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
      if (likely(PyTuple_CheckExact(sequence))) {
        __pyx_t_3 = PyTuple_GET_ITEM(sequence, 0); 
        __pyx_t_11 = PyTuple_GET_ITEM(sequence, 1); 
      } else {
        __pyx_t_3 = PyList_GET_ITEM(sequence, 0); 
        __pyx_t_11 = PyList_GET_ITEM(sequence, 1); 
      }
      __Pyx_INCREF(__pyx_t_3);
      __Pyx_INCREF(__pyx_t_11);
      #else
      __pyx_t_3 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_3);
      __pyx_t_11 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_11);
      #endif
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    } else {
      Py_ssize_t index = -1;
      __pyx_t_4 = PyObject_GetIter(__pyx_t_1); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 441, __pyx_L1_error)
      __Pyx_GOTREF(__pyx_t_4);
      __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
      __pyx_t_12 = Py_TYPE(__pyx_t_4)->tp_iternext;
      index = 0; __pyx_t_3 = __pyx_t_12(__pyx_t_4); if (unlikely(!__pyx_t_3)) goto __pyx_L7_unpacking_failed;
      __Pyx_GOTREF(__pyx_t_3);
      index = 1; __pyx_t_11 = __pyx_t_12(__pyx_t_4); if (unlikely(!__pyx_t_11)) goto __pyx_L7_unpacking_failed;
      __Pyx_GOTREF(__pyx_t_11);
      if (__Pyx_IternextUnpackEndCheck(__pyx_t_12(__pyx_t_4), 2) < 0) __PYX_ERR(0, 441, __pyx_L1_error)
      __pyx_t_12 = NULL;
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      goto __pyx_L8_unpacking_done;
      __pyx_L7_unpacking_failed:;
      __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
      __pyx_t_12 = NULL;
      if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
      __PYX_ERR(0, 441, __pyx_L1_error)
      __pyx_L8_unpacking_done:;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":441
 * 
 *     if breakpoints_hit_at_lines:
 *         success, new_code = insert_pydevd_breaks(             # <<<<<<<<<<<<<<
 *             code_obj_py,
 *             breakpoints_hit_at_lines,
 */
    __pyx_t_9 = __Pyx_PyObject_IsTrue(__pyx_t_3); if (unlikely((__pyx_t_9 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 441, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
    __pyx_v_success = __pyx_t_9;
    __pyx_v_new_code = __pyx_t_11;
    __pyx_t_11 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":447
 *         )
 * 
 *         if not success:             # <<<<<<<<<<<<<<
 *             code_obj_py = None
 *         else:
 */
    __pyx_t_9 = ((!(__pyx_v_success != 0)) != 0);
    if (__pyx_t_9) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":448
 * 
 *         if not success:
 *             code_obj_py = None             # <<<<<<<<<<<<<<
 *         else:
 *             code_obj_py = new_code
 */
      __Pyx_INCREF(Py_None);
      __Pyx_DECREF_SET(__pyx_v_code_obj_py, Py_None);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":447
 *         )
 * 
 *         if not success:             # <<<<<<<<<<<<<<
 *             code_obj_py = None
 *         else:
 */
      goto __pyx_L9;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":450
 *             code_obj_py = None
 *         else:
 *             code_obj_py = new_code             # <<<<<<<<<<<<<<
 * 
 *     breakpoint_found = bool(breakpoints_hit_at_lines)
 */
    /*else*/ {
      __Pyx_INCREF(__pyx_v_new_code);
      __Pyx_DECREF_SET(__pyx_v_code_obj_py, __pyx_v_new_code);
    }
    __pyx_L9:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":440
 *             breakpoints_hit_at_lines.add(breakpoint_line)
 * 
 *     if breakpoints_hit_at_lines:             # <<<<<<<<<<<<<<
 *         success, new_code = insert_pydevd_breaks(
 *             code_obj_py,
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":452
 *             code_obj_py = new_code
 * 
 *     breakpoint_found = bool(breakpoints_hit_at_lines)             # <<<<<<<<<<<<<<
 *     if breakpoint_found and success:
 * #         if DEBUG:
 */
  __pyx_t_9 = (PySet_GET_SIZE(__pyx_v_breakpoints_hit_at_lines) != 0);
  __pyx_v_breakpoint_found = (!(!__pyx_t_9));

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":453
 * 
 *     breakpoint_found = bool(breakpoints_hit_at_lines)
 *     if breakpoint_found and success:             # <<<<<<<<<<<<<<
 * #         if DEBUG:
 * #             op_number = debug_helper.write_dis(
 */
  __pyx_t_2 = (__pyx_v_breakpoint_found != 0);
  if (__pyx_t_2) {
  } else {
    __pyx_t_9 = __pyx_t_2;
    goto __pyx_L11_bool_binop_done;
  }
  __pyx_t_2 = (__pyx_v_success != 0);
  __pyx_t_9 = __pyx_t_2;
  __pyx_L11_bool_binop_done:;
  if (__pyx_t_9) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":466
 * #             )
 * 
 *         cache_value = _CacheValue(code_obj_py, code_line_info, breakpoints_hit_at_lines)             # <<<<<<<<<<<<<<
 *         _cache[code_obj_py] = cache_value
 * 
 */
    __pyx_t_1 = PyTuple_New(3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 466, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_v_code_obj_py);
    __Pyx_GIVEREF(__pyx_v_code_obj_py);
    PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_v_code_obj_py);
    __Pyx_INCREF(__pyx_v_code_line_info);
    __Pyx_GIVEREF(__pyx_v_code_line_info);
    PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_v_code_line_info);
    __Pyx_INCREF(__pyx_v_breakpoints_hit_at_lines);
    __Pyx_GIVEREF(__pyx_v_breakpoints_hit_at_lines);
    PyTuple_SET_ITEM(__pyx_t_1, 2, __pyx_v_breakpoints_hit_at_lines);
    __pyx_t_11 = __Pyx_PyObject_Call(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue), __pyx_t_1, NULL); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 466, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_11);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_v_cache_value = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_t_11);
    __pyx_t_11 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":467
 * 
 *         cache_value = _CacheValue(code_obj_py, code_line_info, breakpoints_hit_at_lines)
 *         _cache[code_obj_py] = cache_value             # <<<<<<<<<<<<<<
 * 
 *     return breakpoint_found, code_obj_py
 */
    __Pyx_GetModuleGlobalName(__pyx_t_11, __pyx_n_s_cache); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 467, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_11);
    if (unlikely(PyObject_SetItem(__pyx_t_11, __pyx_v_code_obj_py, ((PyObject *)__pyx_v_cache_value)) < 0)) __PYX_ERR(0, 467, __pyx_L1_error)
    __Pyx_DECREF(__pyx_t_11); __pyx_t_11 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":453
 * 
 *     breakpoint_found = bool(breakpoints_hit_at_lines)
 *     if breakpoint_found and success:             # <<<<<<<<<<<<<<
 * #         if DEBUG:
 * #             op_number = debug_helper.write_dis(
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":469
 *         _cache[code_obj_py] = cache_value
 * 
 *     return breakpoint_found, code_obj_py             # <<<<<<<<<<<<<<
 * 
 * import sys
 */
  __Pyx_XDECREF(__pyx_r);
  __pyx_t_11 = __Pyx_PyBool_FromLong(__pyx_v_breakpoint_found); if (unlikely(!__pyx_t_11)) __PYX_ERR(0, 469, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_11);
  __pyx_t_1 = PyTuple_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 469, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_11);
  PyTuple_SET_ITEM(__pyx_t_1, 0, __pyx_t_11);
  __Pyx_INCREF(__pyx_v_code_obj_py);
  __Pyx_GIVEREF(__pyx_v_code_obj_py);
  PyTuple_SET_ITEM(__pyx_t_1, 1, __pyx_v_code_obj_py);
  __pyx_t_11 = 0;
  __pyx_r = __pyx_t_1;
  __pyx_t_1 = 0;
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":407
 * # debug_helper = DebugHelper()
 * 
 * cdef generate_code_with_breakpoints(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     '''
 *     :param breakpoints:
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_11);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.generate_code_with_breakpoints", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF((PyObject *)__pyx_v_cache_value);
  __Pyx_XDECREF(__pyx_v_breakpoints_hit_at_lines);
  __Pyx_XDECREF(__pyx_v_line_to_offset);
  __Pyx_XDECREF(__pyx_v_code_line_info);
  __Pyx_XDECREF(__pyx_v_new_code);
  __Pyx_XDECREF(__pyx_v_code_obj_py);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":475
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)
 * 
 * def frame_eval_func():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_17frame_eval_func(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_17frame_eval_func = {"frame_eval_func", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_17frame_eval_func, METH_NOARGS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_17frame_eval_func(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("frame_eval_func (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_16frame_eval_func(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_16frame_eval_func(CYTHON_UNUSED PyObject *__pyx_self) {
  PyThreadState *__pyx_v_state;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  PyObject *__pyx_t_3 = NULL;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("frame_eval_func", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":476
 * 
 * def frame_eval_func():
 *     cdef PyThreadState *state = PyThreadState_Get()             # <<<<<<<<<<<<<<
 *     if IS_PY_39_OWNARDS:
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_39
 */
  __pyx_v_state = PyThreadState_Get();

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":477
 * def frame_eval_func():
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:             # <<<<<<<<<<<<<<
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_39
 *     else:
 */
  __pyx_t_1 = (__pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator_IS_PY_39_OWNARDS != 0);
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":478
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_39             # <<<<<<<<<<<<<<
 *     else:
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_38
 */
    __pyx_v_state->interp->eval_frame = ((_PyFrameEvalFunction *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_39);

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":477
 * def frame_eval_func():
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:             # <<<<<<<<<<<<<<
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_39
 *     else:
 */
    goto __pyx_L3;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":480
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_39
 *     else:
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_38             # <<<<<<<<<<<<<<
 *     dummy_tracing_holder.set_trace_func(dummy_trace_dispatch)
 * 
 */
  /*else*/ {
    __pyx_v_state->interp->eval_frame = ((_PyFrameEvalFunction *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_38);
  }
  __pyx_L3:;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":481
 *     else:
 *         state.interp.eval_frame = <_PyFrameEvalFunction *> get_bytecode_while_frame_eval_38
 *     dummy_tracing_holder.set_trace_func(dummy_trace_dispatch)             # <<<<<<<<<<<<<<
 * 
 * 
 */
  __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_dummy_tracing_holder); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 481, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_4 = __Pyx_PyObject_GetAttrStr(__pyx_t_3, __pyx_n_s_set_trace_func); if (unlikely(!__pyx_t_4)) __PYX_ERR(0, 481, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  __Pyx_GetModuleGlobalName(__pyx_t_3, __pyx_n_s_dummy_trace_dispatch); if (unlikely(!__pyx_t_3)) __PYX_ERR(0, 481, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_3);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_4))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_4);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_4);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_4, function);
    }
  }
  __pyx_t_2 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_4, __pyx_t_5, __pyx_t_3) : __Pyx_PyObject_CallOneArg(__pyx_t_4, __pyx_t_3);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  __Pyx_DECREF(__pyx_t_3); __pyx_t_3 = 0;
  if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 481, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":475
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)
 * 
 * def frame_eval_func():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_3);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.frame_eval_func", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":484
 * 
 * 
 * def stop_frame_eval():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_19stop_frame_eval(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_19stop_frame_eval = {"stop_frame_eval", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_19stop_frame_eval, METH_NOARGS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_19stop_frame_eval(PyObject *__pyx_self, CYTHON_UNUSED PyObject *unused) {
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("stop_frame_eval (wrapper)", 0);
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_18stop_frame_eval(__pyx_self);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_18stop_frame_eval(CYTHON_UNUSED PyObject *__pyx_self) {
  PyThreadState *__pyx_v_state;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("stop_frame_eval", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":485
 * 
 * def stop_frame_eval():
 *     cdef PyThreadState *state = PyThreadState_Get()             # <<<<<<<<<<<<<<
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault
 * 
 */
  __pyx_v_state = PyThreadState_Get();

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":486
 * def stop_frame_eval():
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault             # <<<<<<<<<<<<<<
 * 
 * # During the build we'll generate 2 versions of the code below so that we're compatible with
 */
  __pyx_v_state->interp->eval_frame = _PyEval_EvalFrameDefault;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":484
 * 
 * 
 * def stop_frame_eval():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":494
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * cdef PyObject * get_bytecode_while_frame_eval_38(PyFrameObject * frame_obj, int exc):             # <<<<<<<<<<<<<<
 *     '''
 *     This function makes the actual evaluation and changes the bytecode to a version
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_38(PyFrameObject *__pyx_v_frame_obj, int __pyx_v_exc) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_thread_info = 0;
  CYTHON_UNUSED int __pyx_v_STATE_SUSPEND;
  int __pyx_v_CMD_STEP_INTO;
  int __pyx_v_CMD_STEP_OVER;
  int __pyx_v_CMD_STEP_OVER_MY_CODE;
  int __pyx_v_CMD_STEP_INTO_MY_CODE;
  int __pyx_v_CMD_STEP_INTO_COROUTINE;
  int __pyx_v_CMD_SMART_STEP_INTO;
  int __pyx_v_can_skip;
  struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *__pyx_v_additional_info = 0;
  PyObject *__pyx_v_main_debugger = 0;
  PyObject *__pyx_v_frame = NULL;
  PyObject *__pyx_v_trace_func = NULL;
  PyObject *__pyx_v_apply_to_global = NULL;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_func_code_info = 0;
  PyObject *__pyx_v_old = NULL;
  PyObject *__pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  int __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  int __pyx_t_11;
  PyObject *(*__pyx_t_12)(PyObject *);
  int __pyx_t_13;
  char const *__pyx_t_14;
  PyObject *__pyx_t_15 = NULL;
  PyObject *__pyx_t_16 = NULL;
  PyObject *__pyx_t_17 = NULL;
  PyObject *__pyx_t_18;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_bytecode_while_frame_eval_38", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":499
 *     where programmatic breakpoints are added.
 *     '''
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:             # <<<<<<<<<<<<<<
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 499, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = (__pyx_t_2 == Py_None);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_4 = (__pyx_t_3 != 0);
  if (!__pyx_t_4) {
  } else {
    __pyx_t_1 = __pyx_t_4;
    goto __pyx_L4_bool_binop_done;
  }
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 499, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_4 = (__pyx_t_2 == Py_None);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_3 = (__pyx_t_4 != 0);
  if (!__pyx_t_3) {
  } else {
    __pyx_t_1 = __pyx_t_3;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_3 = (__pyx_v_exc != 0);
  __pyx_t_1 = __pyx_t_3;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":501
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # co_filename: str = <str>frame_obj.f_code.co_filename
 */
    __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":499
 *     where programmatic breakpoints are added.
 *     '''
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:             # <<<<<<<<<<<<<<
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":508
 * 
 *     cdef ThreadInfo thread_info
 *     cdef int STATE_SUSPEND = 2             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108
 */
  __pyx_v_STATE_SUSPEND = 2;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":509
 *     cdef ThreadInfo thread_info
 *     cdef int STATE_SUSPEND = 2
 *     cdef int CMD_STEP_INTO = 107             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 */
  __pyx_v_CMD_STEP_INTO = 0x6B;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":510
 *     cdef int STATE_SUSPEND = 2
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 */
  __pyx_v_CMD_STEP_OVER = 0x6C;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":511
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 */
  __pyx_v_CMD_STEP_OVER_MY_CODE = 0x9F;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":512
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128
 */
  __pyx_v_CMD_STEP_INTO_MY_CODE = 0x90;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":513
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206             # <<<<<<<<<<<<<<
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 */
  __pyx_v_CMD_STEP_INTO_COROUTINE = 0xCE;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":514
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128             # <<<<<<<<<<<<<<
 *     cdef bint can_skip = True
 *     try:
 */
  __pyx_v_CMD_SMART_STEP_INTO = 0x80;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":515
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True             # <<<<<<<<<<<<<<
 *     try:
 *         thread_info = _thread_local_info.thread_info
 */
  __pyx_v_can_skip = 1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":516
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
  {
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ExceptionSave(&__pyx_t_5, &__pyx_t_6, &__pyx_t_7);
    __Pyx_XGOTREF(__pyx_t_5);
    __Pyx_XGOTREF(__pyx_t_6);
    __Pyx_XGOTREF(__pyx_t_7);
    /*try:*/ {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":517
 *     cdef bint can_skip = True
 *     try:
 *         thread_info = _thread_local_info.thread_info             # <<<<<<<<<<<<<<
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 */
      __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 517, __pyx_L7_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_8 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_thread_info); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 517, __pyx_L7_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (!(likely(((__pyx_t_8) == Py_None) || likely(__Pyx_TypeTest(__pyx_t_8, __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo))))) __PYX_ERR(0, 517, __pyx_L7_error)
      __pyx_v_thread_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_8);
      __pyx_t_8 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":516
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
    }
    __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_XDECREF(__pyx_t_7); __pyx_t_7 = 0;
    goto __pyx_L12_try_end;
    __pyx_L7_error:;
    __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
    __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":518
 *     try:
 *         thread_info = _thread_local_info.thread_info
 *     except:             # <<<<<<<<<<<<<<
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:
 */
    /*except:*/ {
      __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_bytecode_while_frame_eval_38", __pyx_clineno, __pyx_lineno, __pyx_filename);
      if (__Pyx_GetException(&__pyx_t_8, &__pyx_t_2, &__pyx_t_9) < 0) __PYX_ERR(0, 518, __pyx_L9_except_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_GOTREF(__pyx_t_9);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":519
 *         thread_info = _thread_local_info.thread_info
 *     except:
 *         thread_info = get_thread_info(frame_obj)             # <<<<<<<<<<<<<<
 *         if thread_info is None:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
      __pyx_t_10 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_thread_info(__pyx_v_frame_obj)); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 519, __pyx_L9_except_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_XDECREF_SET(__pyx_v_thread_info, ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_10));
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":520
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
      __pyx_t_1 = (((PyObject *)__pyx_v_thread_info) == Py_None);
      __pyx_t_3 = (__pyx_t_1 != 0);
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":521
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     if thread_info.inside_frame_eval:
 */
        __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        goto __pyx_L10_except_return;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":520
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
      }
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
      goto __pyx_L8_exception_handled;
    }
    __pyx_L9_except_error:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":516
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    goto __pyx_L1_error;
    __pyx_L10_except_return:;
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    goto __pyx_L0;
    __pyx_L8_exception_handled:;
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    __pyx_L12_try_end:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":523
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 *     if thread_info.inside_frame_eval:             # <<<<<<<<<<<<<<
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
  __pyx_t_3 = (__pyx_v_thread_info->inside_frame_eval != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":524
 * 
 *     if thread_info.inside_frame_eval:
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     if not thread_info.fully_initialized:
 */
    __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":523
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 *     if thread_info.inside_frame_eval:             # <<<<<<<<<<<<<<
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":526
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 *     if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 */
  __pyx_t_3 = ((!(__pyx_v_thread_info->fully_initialized != 0)) != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":527
 * 
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()             # <<<<<<<<<<<<<<
 *         if not thread_info.fully_initialized:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
    __pyx_t_9 = ((struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_thread_info->__pyx_vtab)->initialize_if_possible(__pyx_v_thread_info); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 527, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_9);
    __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":528
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
    __pyx_t_3 = ((!(__pyx_v_thread_info->fully_initialized != 0)) != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":529
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # Can only get additional_info when fully initialized.
 */
      __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
      goto __pyx_L0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":528
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":526
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 * 
 *     if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":532
 * 
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info             # <<<<<<<<<<<<<<
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 */
  __pyx_t_9 = ((PyObject *)__pyx_v_thread_info->additional_info);
  __Pyx_INCREF(__pyx_t_9);
  __pyx_v_additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)__pyx_t_9);
  __pyx_t_9 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":533
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:             # <<<<<<<<<<<<<<
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
  __pyx_t_1 = (__pyx_v_thread_info->is_pydevd_thread != 0);
  if (!__pyx_t_1) {
  } else {
    __pyx_t_3 = __pyx_t_1;
    goto __pyx_L20_bool_binop_done;
  }
  __pyx_t_1 = (__pyx_v_additional_info->is_tracing != 0);
  __pyx_t_3 = __pyx_t_1;
  __pyx_L20_bool_binop_done:;
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":535
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # frame = <object> frame_obj
 */
    __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":533
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:             # <<<<<<<<<<<<<<
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":542
 *     #     print('get_bytecode_while_frame_eval', frame.f_lineno, frame.f_code.co_name, frame.f_code.co_filename)
 * 
 *     thread_info.inside_frame_eval += 1             # <<<<<<<<<<<<<<
 *     additional_info.is_tracing = True
 *     try:
 */
  __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval + 1);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":543
 * 
 *     thread_info.inside_frame_eval += 1
 *     additional_info.is_tracing = True             # <<<<<<<<<<<<<<
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 */
  __pyx_v_additional_info->is_tracing = 1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":544
 *     thread_info.inside_frame_eval += 1
 *     additional_info.is_tracing = True
 *     try:             # <<<<<<<<<<<<<<
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:
 */
  /*try:*/ {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":545
 *     additional_info.is_tracing = True
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg             # <<<<<<<<<<<<<<
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
    __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 545, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_9);
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_global_dbg); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 545, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
    __pyx_v_main_debugger = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":546
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 *         frame = <object> frame_obj
 */
    __pyx_t_3 = (__pyx_v_main_debugger == Py_None);
    __pyx_t_1 = (__pyx_t_3 != 0);
    if (__pyx_t_1) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":547
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 *         frame = <object> frame_obj
 * 
 */
      __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
      goto __pyx_L22_return;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":546
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 *         frame = <object> frame_obj
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":548
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_38(frame_obj, exc)
 *         frame = <object> frame_obj             # <<<<<<<<<<<<<<
 * 
 *         if thread_info.thread_trace_func is None:
 */
    __pyx_t_2 = ((PyObject *)__pyx_v_frame_obj);
    __Pyx_INCREF(__pyx_t_2);
    __pyx_v_frame = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":550
 *         frame = <object> frame_obj
 * 
 *         if thread_info.thread_trace_func is None:             # <<<<<<<<<<<<<<
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 */
    __pyx_t_1 = (__pyx_v_thread_info->thread_trace_func == Py_None);
    __pyx_t_3 = (__pyx_t_1 != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":551
 * 
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)             # <<<<<<<<<<<<<<
 *             if apply_to_global:
 *                 thread_info.thread_trace_func = trace_func
 */
      __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_fix_top_level_trace_and_get_trac); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 551, __pyx_L23_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_8 = NULL;
      __pyx_t_11 = 0;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_8)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_8);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
          __pyx_t_11 = 1;
        }
      }
      #if CYTHON_FAST_PYCALL
      if (PyFunction_Check(__pyx_t_9)) {
        PyObject *__pyx_temp[3] = {__pyx_t_8, __pyx_v_main_debugger, __pyx_v_frame};
        __pyx_t_2 = __Pyx_PyFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_GOTREF(__pyx_t_2);
      } else
      #endif
      #if CYTHON_FAST_PYCCALL
      if (__Pyx_PyFastCFunction_Check(__pyx_t_9)) {
        PyObject *__pyx_temp[3] = {__pyx_t_8, __pyx_v_main_debugger, __pyx_v_frame};
        __pyx_t_2 = __Pyx_PyCFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_GOTREF(__pyx_t_2);
      } else
      #endif
      {
        __pyx_t_10 = PyTuple_New(2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        if (__pyx_t_8) {
          __Pyx_GIVEREF(__pyx_t_8); PyTuple_SET_ITEM(__pyx_t_10, 0, __pyx_t_8); __pyx_t_8 = NULL;
        }
        __Pyx_INCREF(__pyx_v_main_debugger);
        __Pyx_GIVEREF(__pyx_v_main_debugger);
        PyTuple_SET_ITEM(__pyx_t_10, 0+__pyx_t_11, __pyx_v_main_debugger);
        __Pyx_INCREF(__pyx_v_frame);
        __Pyx_GIVEREF(__pyx_v_frame);
        PyTuple_SET_ITEM(__pyx_t_10, 1+__pyx_t_11, __pyx_v_frame);
        __pyx_t_2 = __Pyx_PyObject_Call(__pyx_t_9, __pyx_t_10, NULL); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      }
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      if ((likely(PyTuple_CheckExact(__pyx_t_2))) || (PyList_CheckExact(__pyx_t_2))) {
        PyObject* sequence = __pyx_t_2;
        Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
        if (unlikely(size != 2)) {
          if (size > 2) __Pyx_RaiseTooManyValuesError(2);
          else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
          __PYX_ERR(0, 551, __pyx_L23_error)
        }
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        if (likely(PyTuple_CheckExact(sequence))) {
          __pyx_t_9 = PyTuple_GET_ITEM(sequence, 0); 
          __pyx_t_10 = PyTuple_GET_ITEM(sequence, 1); 
        } else {
          __pyx_t_9 = PyList_GET_ITEM(sequence, 0); 
          __pyx_t_10 = PyList_GET_ITEM(sequence, 1); 
        }
        __Pyx_INCREF(__pyx_t_9);
        __Pyx_INCREF(__pyx_t_10);
        #else
        __pyx_t_9 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        #endif
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      } else {
        Py_ssize_t index = -1;
        __pyx_t_8 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 551, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __pyx_t_12 = Py_TYPE(__pyx_t_8)->tp_iternext;
        index = 0; __pyx_t_9 = __pyx_t_12(__pyx_t_8); if (unlikely(!__pyx_t_9)) goto __pyx_L27_unpacking_failed;
        __Pyx_GOTREF(__pyx_t_9);
        index = 1; __pyx_t_10 = __pyx_t_12(__pyx_t_8); if (unlikely(!__pyx_t_10)) goto __pyx_L27_unpacking_failed;
        __Pyx_GOTREF(__pyx_t_10);
        if (__Pyx_IternextUnpackEndCheck(__pyx_t_12(__pyx_t_8), 2) < 0) __PYX_ERR(0, 551, __pyx_L23_error)
        __pyx_t_12 = NULL;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        goto __pyx_L28_unpacking_done;
        __pyx_L27_unpacking_failed:;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __pyx_t_12 = NULL;
        if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
        __PYX_ERR(0, 551, __pyx_L23_error)
        __pyx_L28_unpacking_done:;
      }
      __pyx_v_trace_func = __pyx_t_9;
      __pyx_t_9 = 0;
      __pyx_v_apply_to_global = __pyx_t_10;
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":552
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:             # <<<<<<<<<<<<<<
 *                 thread_info.thread_trace_func = trace_func
 * 
 */
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_apply_to_global); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 552, __pyx_L23_error)
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":553
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 *                 thread_info.thread_trace_func = trace_func             # <<<<<<<<<<<<<<
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 */
        __Pyx_INCREF(__pyx_v_trace_func);
        __Pyx_GIVEREF(__pyx_v_trace_func);
        __Pyx_GOTREF(__pyx_v_thread_info->thread_trace_func);
        __Pyx_DECREF(__pyx_v_thread_info->thread_trace_func);
        __pyx_v_thread_info->thread_trace_func = __pyx_v_trace_func;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":552
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:             # <<<<<<<<<<<<<<
 *                 thread_info.thread_trace_func = trace_func
 * 
 */
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":550
 *         frame = <object> frame_obj
 * 
 *         if thread_info.thread_trace_func is None:             # <<<<<<<<<<<<<<
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":555
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
    __pyx_t_11 = __pyx_v_additional_info->pydev_step_cmd;
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO_MY_CODE) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO_COROUTINE) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_SMART_STEP_INTO) != 0);
    __pyx_t_1 = __pyx_t_4;
    __pyx_L33_bool_binop_done:;
    __pyx_t_4 = (__pyx_t_1 != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":556
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 *                 main_debugger.break_on_caught_exceptions or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_break_on_caught_exceptions); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 556, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 556, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":557
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \             # <<<<<<<<<<<<<<
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_break_on_user_uncaught_exception); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 557, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 557, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":558
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \             # <<<<<<<<<<<<<<
 *                 main_debugger.signature_factory or \
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_exception_breaks); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 558, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 558, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":559
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \             # <<<<<<<<<<<<<<
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:
 * 
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_signature_factory); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 559, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 559, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":560
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:             # <<<<<<<<<<<<<<
 * 
 *             # if DEBUG:
 */
    __pyx_t_11 = __pyx_v_additional_info->pydev_step_cmd;
    __pyx_t_1 = ((__pyx_t_11 == __pyx_v_CMD_STEP_OVER) != 0);
    if (!__pyx_t_1) {
    } else {
      __pyx_t_4 = __pyx_t_1;
      goto __pyx_L42_bool_binop_done;
    }
    __pyx_t_1 = ((__pyx_t_11 == __pyx_v_CMD_STEP_OVER_MY_CODE) != 0);
    __pyx_t_4 = __pyx_t_1;
    __pyx_L42_bool_binop_done:;
    __pyx_t_1 = (__pyx_t_4 != 0);
    if (__pyx_t_1) {
    } else {
      __pyx_t_3 = __pyx_t_1;
      goto __pyx_L31_bool_binop_done;
    }
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_show_return_values); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 560, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 560, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_1) {
    } else {
      __pyx_t_3 = __pyx_t_1;
      goto __pyx_L31_bool_binop_done;
    }
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_frame, __pyx_n_s_f_back); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 560, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = (__pyx_t_2 == __pyx_v_additional_info->pydev_step_stop);
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_t_4 = (__pyx_t_1 != 0);
    __pyx_t_3 = __pyx_t_4;
    __pyx_L31_bool_binop_done:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":555
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":564
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 */
      __pyx_t_3 = (__pyx_v_thread_info->thread_trace_func != Py_None);
      __pyx_t_4 = (__pyx_t_3 != 0);
      if (__pyx_t_4) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":565
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:
 *                 frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *             else:
 *                 frame.f_trace = <object> main_debugger.trace_dispatch
 */
        __pyx_t_2 = __pyx_v_thread_info->thread_trace_func;
        __Pyx_INCREF(__pyx_t_2);
        if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_2) < 0) __PYX_ERR(0, 565, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":564
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 */
        goto __pyx_L45;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":567
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 *                 frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 *         else:
 *             func_code_info: FuncCodeInfo = get_func_code_info(thread_info, frame_obj, frame_obj.f_code)
 */
      /*else*/ {
        __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 567, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_10 = __pyx_t_2;
        __Pyx_INCREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 567, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      }
      __pyx_L45:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":555
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
      goto __pyx_L30;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":569
 *                 frame.f_trace = <object> main_debugger.trace_dispatch
 *         else:
 *             func_code_info: FuncCodeInfo = get_func_code_info(thread_info, frame_obj, frame_obj.f_code)             # <<<<<<<<<<<<<<
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 */
    /*else*/ {
      __pyx_t_10 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_func_code_info(__pyx_v_thread_info, __pyx_v_frame_obj, __pyx_v_frame_obj->f_code)); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 569, __pyx_L23_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_v_func_code_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_t_10);
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":572
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 *             if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 */
      __pyx_t_4 = ((!(__pyx_v_func_code_info->always_skip_code != 0)) != 0);
      if (__pyx_t_4) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":574
 *             if not func_code_info.always_skip_code:
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:             # <<<<<<<<<<<<<<
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 */
        __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_line_breaks); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 574, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 574, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        if (!__pyx_t_3) {
        } else {
          __pyx_t_4 = __pyx_t_3;
          goto __pyx_L48_bool_binop_done;
        }
        __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_exception_breaks); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 574, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 574, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_4 = __pyx_t_3;
        __pyx_L48_bool_binop_done:;
        if (__pyx_t_4) {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":575
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)             # <<<<<<<<<<<<<<
 * 
 *                     if not can_skip:
 */
          __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_plugin); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 575, __pyx_L23_error)
          __Pyx_GOTREF(__pyx_t_2);
          __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_can_skip); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 575, __pyx_L23_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
          __pyx_t_2 = NULL;
          __pyx_t_11 = 0;
          if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
            __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_9);
            if (likely(__pyx_t_2)) {
              PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
              __Pyx_INCREF(__pyx_t_2);
              __Pyx_INCREF(function);
              __Pyx_DECREF_SET(__pyx_t_9, function);
              __pyx_t_11 = 1;
            }
          }
          #if CYTHON_FAST_PYCALL
          if (PyFunction_Check(__pyx_t_9)) {
            PyObject *__pyx_temp[3] = {__pyx_t_2, __pyx_v_main_debugger, ((PyObject *)__pyx_v_frame_obj)};
            __pyx_t_10 = __Pyx_PyFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 575, __pyx_L23_error)
            __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
            __Pyx_GOTREF(__pyx_t_10);
          } else
          #endif
          #if CYTHON_FAST_PYCCALL
          if (__Pyx_PyFastCFunction_Check(__pyx_t_9)) {
            PyObject *__pyx_temp[3] = {__pyx_t_2, __pyx_v_main_debugger, ((PyObject *)__pyx_v_frame_obj)};
            __pyx_t_10 = __Pyx_PyCFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 575, __pyx_L23_error)
            __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
            __Pyx_GOTREF(__pyx_t_10);
          } else
          #endif
          {
            __pyx_t_8 = PyTuple_New(2+__pyx_t_11); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 575, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_8);
            if (__pyx_t_2) {
              __Pyx_GIVEREF(__pyx_t_2); PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_t_2); __pyx_t_2 = NULL;
            }
            __Pyx_INCREF(__pyx_v_main_debugger);
            __Pyx_GIVEREF(__pyx_v_main_debugger);
            PyTuple_SET_ITEM(__pyx_t_8, 0+__pyx_t_11, __pyx_v_main_debugger);
            __Pyx_INCREF(((PyObject *)__pyx_v_frame_obj));
            __Pyx_GIVEREF(((PyObject *)__pyx_v_frame_obj));
            PyTuple_SET_ITEM(__pyx_t_8, 1+__pyx_t_11, ((PyObject *)__pyx_v_frame_obj));
            __pyx_t_10 = __Pyx_PyObject_Call(__pyx_t_9, __pyx_t_8, NULL); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 575, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_10);
            __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
          }
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely((__pyx_t_4 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 575, __pyx_L23_error)
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
          __pyx_v_can_skip = __pyx_t_4;

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":577
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 *                     if not can_skip:             # <<<<<<<<<<<<<<
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 */
          __pyx_t_4 = ((!(__pyx_v_can_skip != 0)) != 0);
          if (__pyx_t_4) {

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":580
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 */
            __pyx_t_4 = (__pyx_v_thread_info->thread_trace_func != Py_None);
            __pyx_t_3 = (__pyx_t_4 != 0);
            if (__pyx_t_3) {

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":581
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:
 *                             frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *                         else:
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 */
              __pyx_t_10 = __pyx_v_thread_info->thread_trace_func;
              __Pyx_INCREF(__pyx_t_10);
              if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 581, __pyx_L23_error)
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":580
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 */
              goto __pyx_L51;
            }

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":583
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 *                             frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 * 
 *                 if can_skip and func_code_info.breakpoint_found:
 */
            /*else*/ {
              __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 583, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_10);
              __pyx_t_9 = __pyx_t_10;
              __Pyx_INCREF(__pyx_t_9);
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
              if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_9) < 0) __PYX_ERR(0, 583, __pyx_L23_error)
              __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
            }
            __pyx_L51:;

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":577
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 *                     if not can_skip:             # <<<<<<<<<<<<<<
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 */
          }

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":574
 *             if not func_code_info.always_skip_code:
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:             # <<<<<<<<<<<<<<
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 */
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":585
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 * 
 *                 if can_skip and func_code_info.breakpoint_found:             # <<<<<<<<<<<<<<
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 */
        __pyx_t_4 = (__pyx_v_can_skip != 0);
        if (__pyx_t_4) {
        } else {
          __pyx_t_3 = __pyx_t_4;
          goto __pyx_L53_bool_binop_done;
        }
        __pyx_t_4 = (__pyx_v_func_code_info->breakpoint_found != 0);
        __pyx_t_3 = __pyx_t_4;
        __pyx_L53_bool_binop_done:;
        if (__pyx_t_3) {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":588
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 *                     if not thread_info.force_stay_in_untraced_mode:             # <<<<<<<<<<<<<<
 *                         # If breakpoints are found but new_code is None,
 *                         # this means we weren't able to actually add the code
 */
          __pyx_t_3 = ((!(__pyx_v_thread_info->force_stay_in_untraced_mode != 0)) != 0);
          if (__pyx_t_3) {

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":592
 *                         # this means we weren't able to actually add the code
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:             # <<<<<<<<<<<<<<
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func
 */
            __pyx_t_3 = (__pyx_v_func_code_info->new_code == Py_None);
            __pyx_t_4 = (__pyx_t_3 != 0);
            if (__pyx_t_4) {

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":593
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 */
              __pyx_t_4 = (__pyx_v_thread_info->thread_trace_func != Py_None);
              __pyx_t_3 = (__pyx_t_4 != 0);
              if (__pyx_t_3) {

                /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":594
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *                             else:
 *                                 frame.f_trace = <object> main_debugger.trace_dispatch
 */
                __pyx_t_9 = __pyx_v_thread_info->thread_trace_func;
                __Pyx_INCREF(__pyx_t_9);
                if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_9) < 0) __PYX_ERR(0, 594, __pyx_L23_error)
                __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;

                /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":593
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 */
                goto __pyx_L57;
              }

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":596
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 *                                 frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 *                         else:
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 */
              /*else*/ {
                __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 596, __pyx_L23_error)
                __Pyx_GOTREF(__pyx_t_9);
                __pyx_t_10 = __pyx_t_9;
                __Pyx_INCREF(__pyx_t_10);
                __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
                if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 596, __pyx_L23_error)
                __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
              }
              __pyx_L57:;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":592
 *                         # this means we weren't able to actually add the code
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:             # <<<<<<<<<<<<<<
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func
 */
              goto __pyx_L56;
            }

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":599
 *                         else:
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 *                             update_globals_dict(<object> frame_obj.f_globals)             # <<<<<<<<<<<<<<
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code
 */
            /*else*/ {
              __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_update_globals_dict); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 599, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_9);
              __pyx_t_8 = NULL;
              if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
                __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
                if (likely(__pyx_t_8)) {
                  PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
                  __Pyx_INCREF(__pyx_t_8);
                  __Pyx_INCREF(function);
                  __Pyx_DECREF_SET(__pyx_t_9, function);
                }
              }
              __pyx_t_10 = (__pyx_t_8) ? __Pyx_PyObject_Call2Args(__pyx_t_9, __pyx_t_8, ((PyObject *)__pyx_v_frame_obj->f_globals)) : __Pyx_PyObject_CallOneArg(__pyx_t_9, ((PyObject *)__pyx_v_frame_obj->f_globals));
              __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
              if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 599, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_10);
              __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":600
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 *                             update_globals_dict(<object> frame_obj.f_globals)
 *                             Py_INCREF(func_code_info.new_code)             # <<<<<<<<<<<<<<
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 */
              __pyx_t_10 = __pyx_v_func_code_info->new_code;
              __Pyx_INCREF(__pyx_t_10);
              Py_INCREF(__pyx_t_10);
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":601
 *                             update_globals_dict(<object> frame_obj.f_globals)
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code             # <<<<<<<<<<<<<<
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 *                             Py_DECREF(old)
 */
              __pyx_t_10 = ((PyObject *)__pyx_v_frame_obj->f_code);
              __Pyx_INCREF(__pyx_t_10);
              __pyx_v_old = __pyx_t_10;
              __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":602
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code             # <<<<<<<<<<<<<<
 *                             Py_DECREF(old)
 *                     else:
 */
              __pyx_v_frame_obj->f_code = ((PyCodeObject *)__pyx_v_func_code_info->new_code);

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":603
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 *                             Py_DECREF(old)             # <<<<<<<<<<<<<<
 *                     else:
 *                         # When we're forcing to stay in traced mode we need to
 */
              Py_DECREF(__pyx_v_old);
            }
            __pyx_L56:;

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":588
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 *                     if not thread_info.force_stay_in_untraced_mode:             # <<<<<<<<<<<<<<
 *                         # If breakpoints are found but new_code is None,
 *                         # this means we weren't able to actually add the code
 */
            goto __pyx_L55;
          }

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":608
 *                         # update the globals dict (because this means that we're reusing
 *                         # a previous code which had breakpoints added in a new frame).
 *                         update_globals_dict(<object> frame_obj.f_globals)             # <<<<<<<<<<<<<<
 * 
 *     finally:
 */
          /*else*/ {
            __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_update_globals_dict); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 608, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_9);
            __pyx_t_8 = NULL;
            if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
              __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
              if (likely(__pyx_t_8)) {
                PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
                __Pyx_INCREF(__pyx_t_8);
                __Pyx_INCREF(function);
                __Pyx_DECREF_SET(__pyx_t_9, function);
              }
            }
            __pyx_t_10 = (__pyx_t_8) ? __Pyx_PyObject_Call2Args(__pyx_t_9, __pyx_t_8, ((PyObject *)__pyx_v_frame_obj->f_globals)) : __Pyx_PyObject_CallOneArg(__pyx_t_9, ((PyObject *)__pyx_v_frame_obj->f_globals));
            __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
            if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 608, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_10);
            __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
            __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
          }
          __pyx_L55:;

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":585
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 * 
 *                 if can_skip and func_code_info.breakpoint_found:             # <<<<<<<<<<<<<<
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 */
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":572
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 *             if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 */
      }
    }
    __pyx_L30:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":611
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
  /*finally:*/ {
    /*normal exit:*/{
      __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":612
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
      __pyx_v_additional_info->is_tracing = 0;
      goto __pyx_L24;
    }
    __pyx_L23_error:;
    /*exception exit:*/{
      __Pyx_PyThreadState_declare
      __Pyx_PyThreadState_assign
      __pyx_t_7 = 0; __pyx_t_6 = 0; __pyx_t_5 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
      __Pyx_XDECREF(__pyx_t_10); __pyx_t_10 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
      if (PY_MAJOR_VERSION >= 3) __Pyx_ExceptionSwap(&__pyx_t_15, &__pyx_t_16, &__pyx_t_17);
      if ((PY_MAJOR_VERSION < 3) || unlikely(__Pyx_GetException(&__pyx_t_7, &__pyx_t_6, &__pyx_t_5) < 0)) __Pyx_ErrFetch(&__pyx_t_7, &__pyx_t_6, &__pyx_t_5);
      __Pyx_XGOTREF(__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_6);
      __Pyx_XGOTREF(__pyx_t_5);
      __Pyx_XGOTREF(__pyx_t_15);
      __Pyx_XGOTREF(__pyx_t_16);
      __Pyx_XGOTREF(__pyx_t_17);
      __pyx_t_11 = __pyx_lineno; __pyx_t_13 = __pyx_clineno; __pyx_t_14 = __pyx_filename;
      {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":611
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
        __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":612
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
        __pyx_v_additional_info->is_tracing = 0;
      }
      if (PY_MAJOR_VERSION >= 3) {
        __Pyx_XGIVEREF(__pyx_t_15);
        __Pyx_XGIVEREF(__pyx_t_16);
        __Pyx_XGIVEREF(__pyx_t_17);
        __Pyx_ExceptionReset(__pyx_t_15, __pyx_t_16, __pyx_t_17);
      }
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_XGIVEREF(__pyx_t_5);
      __Pyx_ErrRestore(__pyx_t_7, __pyx_t_6, __pyx_t_5);
      __pyx_t_7 = 0; __pyx_t_6 = 0; __pyx_t_5 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
      __pyx_lineno = __pyx_t_11; __pyx_clineno = __pyx_t_13; __pyx_filename = __pyx_t_14;
      goto __pyx_L1_error;
    }
    __pyx_L22_return: {
      __pyx_t_18 = __pyx_r;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":611
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
      __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":612
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_38(frame_obj, exc)
 */
      __pyx_v_additional_info->is_tracing = 0;
      __pyx_r = __pyx_t_18;
      goto __pyx_L0;
    }
    __pyx_L24:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":614
 *         additional_info.is_tracing = False
 * 
 *     return CALL_EvalFrameDefault_38(frame_obj, exc)             # <<<<<<<<<<<<<<
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 */
  __pyx_r = CALL_EvalFrameDefault_38(__pyx_v_frame_obj, __pyx_v_exc);
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":494
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * cdef PyObject * get_bytecode_while_frame_eval_38(PyFrameObject * frame_obj, int exc):             # <<<<<<<<<<<<<<
 *     '''
 *     This function makes the actual evaluation and changes the bytecode to a version
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_WriteUnraisable("_pydevd_frame_eval.pydevd_frame_evaluator.get_bytecode_while_frame_eval_38", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF((PyObject *)__pyx_v_thread_info);
  __Pyx_XDECREF((PyObject *)__pyx_v_additional_info);
  __Pyx_XDECREF(__pyx_v_main_debugger);
  __Pyx_XDECREF(__pyx_v_frame);
  __Pyx_XDECREF(__pyx_v_trace_func);
  __Pyx_XDECREF(__pyx_v_apply_to_global);
  __Pyx_XDECREF((PyObject *)__pyx_v_func_code_info);
  __Pyx_XDECREF(__pyx_v_old);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":623
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * cdef PyObject * get_bytecode_while_frame_eval_39(PyThreadState* tstate, PyFrameObject * frame_obj, int exc):             # <<<<<<<<<<<<<<
 *     '''
 *     This function makes the actual evaluation and changes the bytecode to a version
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_bytecode_while_frame_eval_39(PyThreadState *__pyx_v_tstate, PyFrameObject *__pyx_v_frame_obj, int __pyx_v_exc) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v_thread_info = 0;
  CYTHON_UNUSED int __pyx_v_STATE_SUSPEND;
  int __pyx_v_CMD_STEP_INTO;
  int __pyx_v_CMD_STEP_OVER;
  int __pyx_v_CMD_STEP_OVER_MY_CODE;
  int __pyx_v_CMD_STEP_INTO_MY_CODE;
  int __pyx_v_CMD_STEP_INTO_COROUTINE;
  int __pyx_v_CMD_SMART_STEP_INTO;
  int __pyx_v_can_skip;
  struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *__pyx_v_additional_info = 0;
  PyObject *__pyx_v_main_debugger = 0;
  PyObject *__pyx_v_frame = NULL;
  PyObject *__pyx_v_trace_func = NULL;
  PyObject *__pyx_v_apply_to_global = NULL;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v_func_code_info = 0;
  PyObject *__pyx_v_old = NULL;
  PyObject *__pyx_r;
  __Pyx_RefNannyDeclarations
  int __pyx_t_1;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  int __pyx_t_4;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  PyObject *__pyx_t_10 = NULL;
  int __pyx_t_11;
  PyObject *(*__pyx_t_12)(PyObject *);
  int __pyx_t_13;
  char const *__pyx_t_14;
  PyObject *__pyx_t_15 = NULL;
  PyObject *__pyx_t_16 = NULL;
  PyObject *__pyx_t_17 = NULL;
  PyObject *__pyx_t_18;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("get_bytecode_while_frame_eval_39", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":628
 *     where programmatic breakpoints are added.
 *     '''
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:             # <<<<<<<<<<<<<<
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 628, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_3 = (__pyx_t_2 == Py_None);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_4 = (__pyx_t_3 != 0);
  if (!__pyx_t_4) {
  } else {
    __pyx_t_1 = __pyx_t_4;
    goto __pyx_L4_bool_binop_done;
  }
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 628, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_4 = (__pyx_t_2 == Py_None);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_3 = (__pyx_t_4 != 0);
  if (!__pyx_t_3) {
  } else {
    __pyx_t_1 = __pyx_t_3;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_3 = (__pyx_v_exc != 0);
  __pyx_t_1 = __pyx_t_3;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_1) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":630
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # co_filename: str = <str>frame_obj.f_code.co_filename
 */
    __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":628
 *     where programmatic breakpoints are added.
 *     '''
 *     if GlobalDebuggerHolder is None or _thread_local_info is None or exc:             # <<<<<<<<<<<<<<
 *         # Sometimes during process shutdown these global variables become None
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":637
 * 
 *     cdef ThreadInfo thread_info
 *     cdef int STATE_SUSPEND = 2             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108
 */
  __pyx_v_STATE_SUSPEND = 2;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":638
 *     cdef ThreadInfo thread_info
 *     cdef int STATE_SUSPEND = 2
 *     cdef int CMD_STEP_INTO = 107             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 */
  __pyx_v_CMD_STEP_INTO = 0x6B;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":639
 *     cdef int STATE_SUSPEND = 2
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 */
  __pyx_v_CMD_STEP_OVER = 0x6C;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":640
 *     cdef int CMD_STEP_INTO = 107
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 */
  __pyx_v_CMD_STEP_OVER_MY_CODE = 0x9F;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":641
 *     cdef int CMD_STEP_OVER = 108
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144             # <<<<<<<<<<<<<<
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128
 */
  __pyx_v_CMD_STEP_INTO_MY_CODE = 0x90;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":642
 *     cdef int CMD_STEP_OVER_MY_CODE = 159
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206             # <<<<<<<<<<<<<<
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 */
  __pyx_v_CMD_STEP_INTO_COROUTINE = 0xCE;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":643
 *     cdef int CMD_STEP_INTO_MY_CODE = 144
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128             # <<<<<<<<<<<<<<
 *     cdef bint can_skip = True
 *     try:
 */
  __pyx_v_CMD_SMART_STEP_INTO = 0x80;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":644
 *     cdef int CMD_STEP_INTO_COROUTINE = 206
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True             # <<<<<<<<<<<<<<
 *     try:
 *         thread_info = _thread_local_info.thread_info
 */
  __pyx_v_can_skip = 1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":645
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
  {
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ExceptionSave(&__pyx_t_5, &__pyx_t_6, &__pyx_t_7);
    __Pyx_XGOTREF(__pyx_t_5);
    __Pyx_XGOTREF(__pyx_t_6);
    __Pyx_XGOTREF(__pyx_t_7);
    /*try:*/ {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":646
 *     cdef bint can_skip = True
 *     try:
 *         thread_info = _thread_local_info.thread_info             # <<<<<<<<<<<<<<
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 */
      __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_thread_local_info); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 646, __pyx_L7_error)
      __Pyx_GOTREF(__pyx_t_2);
      __pyx_t_8 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_thread_info); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 646, __pyx_L7_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      if (!(likely(((__pyx_t_8) == Py_None) || likely(__Pyx_TypeTest(__pyx_t_8, __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo))))) __PYX_ERR(0, 646, __pyx_L7_error)
      __pyx_v_thread_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_8);
      __pyx_t_8 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":645
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
    }
    __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_XDECREF(__pyx_t_7); __pyx_t_7 = 0;
    goto __pyx_L12_try_end;
    __pyx_L7_error:;
    __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
    __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":647
 *     try:
 *         thread_info = _thread_local_info.thread_info
 *     except:             # <<<<<<<<<<<<<<
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:
 */
    /*except:*/ {
      __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.get_bytecode_while_frame_eval_39", __pyx_clineno, __pyx_lineno, __pyx_filename);
      if (__Pyx_GetException(&__pyx_t_8, &__pyx_t_2, &__pyx_t_9) < 0) __PYX_ERR(0, 647, __pyx_L9_except_error)
      __Pyx_GOTREF(__pyx_t_8);
      __Pyx_GOTREF(__pyx_t_2);
      __Pyx_GOTREF(__pyx_t_9);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":648
 *         thread_info = _thread_local_info.thread_info
 *     except:
 *         thread_info = get_thread_info(frame_obj)             # <<<<<<<<<<<<<<
 *         if thread_info is None:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
      __pyx_t_10 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_thread_info(__pyx_v_frame_obj)); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 648, __pyx_L9_except_error)
      __Pyx_GOTREF(__pyx_t_10);
      __Pyx_XDECREF_SET(__pyx_v_thread_info, ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_t_10));
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":649
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
      __pyx_t_1 = (((PyObject *)__pyx_v_thread_info) == Py_None);
      __pyx_t_3 = (__pyx_t_1 != 0);
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":650
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     if thread_info.inside_frame_eval:
 */
        __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
        goto __pyx_L10_except_return;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":649
 *     except:
 *         thread_info = get_thread_info(frame_obj)
 *         if thread_info is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
      }
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
      goto __pyx_L8_exception_handled;
    }
    __pyx_L9_except_error:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":645
 *     cdef int CMD_SMART_STEP_INTO = 128
 *     cdef bint can_skip = True
 *     try:             # <<<<<<<<<<<<<<
 *         thread_info = _thread_local_info.thread_info
 *     except:
 */
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    goto __pyx_L1_error;
    __pyx_L10_except_return:;
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    goto __pyx_L0;
    __pyx_L8_exception_handled:;
    __Pyx_XGIVEREF(__pyx_t_5);
    __Pyx_XGIVEREF(__pyx_t_6);
    __Pyx_XGIVEREF(__pyx_t_7);
    __Pyx_ExceptionReset(__pyx_t_5, __pyx_t_6, __pyx_t_7);
    __pyx_L12_try_end:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":652
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 *     if thread_info.inside_frame_eval:             # <<<<<<<<<<<<<<
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
  __pyx_t_3 = (__pyx_v_thread_info->inside_frame_eval != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":653
 * 
 *     if thread_info.inside_frame_eval:
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     if not thread_info.fully_initialized:
 */
    __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":652
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 *     if thread_info.inside_frame_eval:             # <<<<<<<<<<<<<<
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":655
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 *     if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 */
  __pyx_t_3 = ((!(__pyx_v_thread_info->fully_initialized != 0)) != 0);
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":656
 * 
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()             # <<<<<<<<<<<<<<
 *         if not thread_info.fully_initialized:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
    __pyx_t_9 = ((struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v_thread_info->__pyx_vtab)->initialize_if_possible(__pyx_v_thread_info); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 656, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_9);
    __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":657
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
    __pyx_t_3 = ((!(__pyx_v_thread_info->fully_initialized != 0)) != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":658
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # Can only get additional_info when fully initialized.
 */
      __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
      goto __pyx_L0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":657
 *     if not thread_info.fully_initialized:
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":655
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 * 
 *     if not thread_info.fully_initialized:             # <<<<<<<<<<<<<<
 *         thread_info.initialize_if_possible()
 *         if not thread_info.fully_initialized:
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":661
 * 
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info             # <<<<<<<<<<<<<<
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 */
  __pyx_t_9 = ((PyObject *)__pyx_v_thread_info->additional_info);
  __Pyx_INCREF(__pyx_t_9);
  __pyx_v_additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)__pyx_t_9);
  __pyx_t_9 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":662
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:             # <<<<<<<<<<<<<<
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
  __pyx_t_1 = (__pyx_v_thread_info->is_pydevd_thread != 0);
  if (!__pyx_t_1) {
  } else {
    __pyx_t_3 = __pyx_t_1;
    goto __pyx_L20_bool_binop_done;
  }
  __pyx_t_1 = (__pyx_v_additional_info->is_tracing != 0);
  __pyx_t_3 = __pyx_t_1;
  __pyx_L20_bool_binop_done:;
  if (__pyx_t_3) {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":664
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * 
 *     # frame = <object> frame_obj
 */
    __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
    goto __pyx_L0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":662
 *     # Can only get additional_info when fully initialized.
 *     cdef PyDBAdditionalThreadInfo additional_info = thread_info.additional_info
 *     if thread_info.is_pydevd_thread or additional_info.is_tracing:             # <<<<<<<<<<<<<<
 *         # Make sure that we don't trace pydevd threads or inside our own calls.
 *         return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":671
 *     #     print('get_bytecode_while_frame_eval', frame.f_lineno, frame.f_code.co_name, frame.f_code.co_filename)
 * 
 *     thread_info.inside_frame_eval += 1             # <<<<<<<<<<<<<<
 *     additional_info.is_tracing = True
 *     try:
 */
  __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval + 1);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":672
 * 
 *     thread_info.inside_frame_eval += 1
 *     additional_info.is_tracing = True             # <<<<<<<<<<<<<<
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 */
  __pyx_v_additional_info->is_tracing = 1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":673
 *     thread_info.inside_frame_eval += 1
 *     additional_info.is_tracing = True
 *     try:             # <<<<<<<<<<<<<<
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:
 */
  /*try:*/ {

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":674
 *     additional_info.is_tracing = True
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg             # <<<<<<<<<<<<<<
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
    __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 674, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_9);
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_9, __pyx_n_s_global_dbg); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 674, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
    __pyx_v_main_debugger = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":675
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 *         frame = <object> frame_obj
 */
    __pyx_t_3 = (__pyx_v_main_debugger == Py_None);
    __pyx_t_1 = (__pyx_t_3 != 0);
    if (__pyx_t_1) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":676
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 *         frame = <object> frame_obj
 * 
 */
      __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
      goto __pyx_L22_return;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":675
 *     try:
 *         main_debugger: object = GlobalDebuggerHolder.global_dbg
 *         if main_debugger is None:             # <<<<<<<<<<<<<<
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 *         frame = <object> frame_obj
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":677
 *         if main_debugger is None:
 *             return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 *         frame = <object> frame_obj             # <<<<<<<<<<<<<<
 * 
 *         if thread_info.thread_trace_func is None:
 */
    __pyx_t_2 = ((PyObject *)__pyx_v_frame_obj);
    __Pyx_INCREF(__pyx_t_2);
    __pyx_v_frame = __pyx_t_2;
    __pyx_t_2 = 0;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":679
 *         frame = <object> frame_obj
 * 
 *         if thread_info.thread_trace_func is None:             # <<<<<<<<<<<<<<
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 */
    __pyx_t_1 = (__pyx_v_thread_info->thread_trace_func == Py_None);
    __pyx_t_3 = (__pyx_t_1 != 0);
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":680
 * 
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)             # <<<<<<<<<<<<<<
 *             if apply_to_global:
 *                 thread_info.thread_trace_func = trace_func
 */
      __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_fix_top_level_trace_and_get_trac); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 680, __pyx_L23_error)
      __Pyx_GOTREF(__pyx_t_9);
      __pyx_t_8 = NULL;
      __pyx_t_11 = 0;
      if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
        __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
        if (likely(__pyx_t_8)) {
          PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
          __Pyx_INCREF(__pyx_t_8);
          __Pyx_INCREF(function);
          __Pyx_DECREF_SET(__pyx_t_9, function);
          __pyx_t_11 = 1;
        }
      }
      #if CYTHON_FAST_PYCALL
      if (PyFunction_Check(__pyx_t_9)) {
        PyObject *__pyx_temp[3] = {__pyx_t_8, __pyx_v_main_debugger, __pyx_v_frame};
        __pyx_t_2 = __Pyx_PyFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_GOTREF(__pyx_t_2);
      } else
      #endif
      #if CYTHON_FAST_PYCCALL
      if (__Pyx_PyFastCFunction_Check(__pyx_t_9)) {
        PyObject *__pyx_temp[3] = {__pyx_t_8, __pyx_v_main_debugger, __pyx_v_frame};
        __pyx_t_2 = __Pyx_PyCFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
        __Pyx_GOTREF(__pyx_t_2);
      } else
      #endif
      {
        __pyx_t_10 = PyTuple_New(2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        if (__pyx_t_8) {
          __Pyx_GIVEREF(__pyx_t_8); PyTuple_SET_ITEM(__pyx_t_10, 0, __pyx_t_8); __pyx_t_8 = NULL;
        }
        __Pyx_INCREF(__pyx_v_main_debugger);
        __Pyx_GIVEREF(__pyx_v_main_debugger);
        PyTuple_SET_ITEM(__pyx_t_10, 0+__pyx_t_11, __pyx_v_main_debugger);
        __Pyx_INCREF(__pyx_v_frame);
        __Pyx_GIVEREF(__pyx_v_frame);
        PyTuple_SET_ITEM(__pyx_t_10, 1+__pyx_t_11, __pyx_v_frame);
        __pyx_t_2 = __Pyx_PyObject_Call(__pyx_t_9, __pyx_t_10, NULL); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_2);
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      }
      __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
      if ((likely(PyTuple_CheckExact(__pyx_t_2))) || (PyList_CheckExact(__pyx_t_2))) {
        PyObject* sequence = __pyx_t_2;
        Py_ssize_t size = __Pyx_PySequence_SIZE(sequence);
        if (unlikely(size != 2)) {
          if (size > 2) __Pyx_RaiseTooManyValuesError(2);
          else if (size >= 0) __Pyx_RaiseNeedMoreValuesError(size);
          __PYX_ERR(0, 680, __pyx_L23_error)
        }
        #if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
        if (likely(PyTuple_CheckExact(sequence))) {
          __pyx_t_9 = PyTuple_GET_ITEM(sequence, 0); 
          __pyx_t_10 = PyTuple_GET_ITEM(sequence, 1); 
        } else {
          __pyx_t_9 = PyList_GET_ITEM(sequence, 0); 
          __pyx_t_10 = PyList_GET_ITEM(sequence, 1); 
        }
        __Pyx_INCREF(__pyx_t_9);
        __Pyx_INCREF(__pyx_t_10);
        #else
        __pyx_t_9 = PySequence_ITEM(sequence, 0); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_9);
        __pyx_t_10 = PySequence_ITEM(sequence, 1); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        #endif
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
      } else {
        Py_ssize_t index = -1;
        __pyx_t_8 = PyObject_GetIter(__pyx_t_2); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 680, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_8);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        __pyx_t_12 = Py_TYPE(__pyx_t_8)->tp_iternext;
        index = 0; __pyx_t_9 = __pyx_t_12(__pyx_t_8); if (unlikely(!__pyx_t_9)) goto __pyx_L27_unpacking_failed;
        __Pyx_GOTREF(__pyx_t_9);
        index = 1; __pyx_t_10 = __pyx_t_12(__pyx_t_8); if (unlikely(!__pyx_t_10)) goto __pyx_L27_unpacking_failed;
        __Pyx_GOTREF(__pyx_t_10);
        if (__Pyx_IternextUnpackEndCheck(__pyx_t_12(__pyx_t_8), 2) < 0) __PYX_ERR(0, 680, __pyx_L23_error)
        __pyx_t_12 = NULL;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        goto __pyx_L28_unpacking_done;
        __pyx_L27_unpacking_failed:;
        __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
        __pyx_t_12 = NULL;
        if (__Pyx_IterFinish() == 0) __Pyx_RaiseNeedMoreValuesError(index);
        __PYX_ERR(0, 680, __pyx_L23_error)
        __pyx_L28_unpacking_done:;
      }
      __pyx_v_trace_func = __pyx_t_9;
      __pyx_t_9 = 0;
      __pyx_v_apply_to_global = __pyx_t_10;
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":681
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:             # <<<<<<<<<<<<<<
 *                 thread_info.thread_trace_func = trace_func
 * 
 */
      __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_v_apply_to_global); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 681, __pyx_L23_error)
      if (__pyx_t_3) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":682
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 *                 thread_info.thread_trace_func = trace_func             # <<<<<<<<<<<<<<
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 */
        __Pyx_INCREF(__pyx_v_trace_func);
        __Pyx_GIVEREF(__pyx_v_trace_func);
        __Pyx_GOTREF(__pyx_v_thread_info->thread_trace_func);
        __Pyx_DECREF(__pyx_v_thread_info->thread_trace_func);
        __pyx_v_thread_info->thread_trace_func = __pyx_v_trace_func;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":681
 *         if thread_info.thread_trace_func is None:
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:             # <<<<<<<<<<<<<<
 *                 thread_info.thread_trace_func = trace_func
 * 
 */
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":679
 *         frame = <object> frame_obj
 * 
 *         if thread_info.thread_trace_func is None:             # <<<<<<<<<<<<<<
 *             trace_func, apply_to_global = fix_top_level_trace_and_get_trace_func(main_debugger, frame)
 *             if apply_to_global:
 */
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":684
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
    __pyx_t_11 = __pyx_v_additional_info->pydev_step_cmd;
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO_MY_CODE) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_STEP_INTO_COROUTINE) != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_1 = __pyx_t_4;
      goto __pyx_L33_bool_binop_done;
    }
    __pyx_t_4 = ((__pyx_t_11 == __pyx_v_CMD_SMART_STEP_INTO) != 0);
    __pyx_t_1 = __pyx_t_4;
    __pyx_L33_bool_binop_done:;
    __pyx_t_4 = (__pyx_t_1 != 0);
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":685
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 *                 main_debugger.break_on_caught_exceptions or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_break_on_caught_exceptions); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 685, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 685, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":686
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \             # <<<<<<<<<<<<<<
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_break_on_user_uncaught_exception); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 686, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 686, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":687
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \             # <<<<<<<<<<<<<<
 *                 main_debugger.signature_factory or \
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_exception_breaks); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 687, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 687, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":688
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \             # <<<<<<<<<<<<<<
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:
 * 
 */
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_signature_factory); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 688, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_4 < 0)) __PYX_ERR(0, 688, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (!__pyx_t_4) {
    } else {
      __pyx_t_3 = __pyx_t_4;
      goto __pyx_L31_bool_binop_done;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":689
 *                 main_debugger.has_plugin_exception_breaks or \
 *                 main_debugger.signature_factory or \
 *                 additional_info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE) and main_debugger.show_return_values and frame.f_back is additional_info.pydev_step_stop:             # <<<<<<<<<<<<<<
 * 
 *             # if DEBUG:
 */
    __pyx_t_11 = __pyx_v_additional_info->pydev_step_cmd;
    __pyx_t_1 = ((__pyx_t_11 == __pyx_v_CMD_STEP_OVER) != 0);
    if (!__pyx_t_1) {
    } else {
      __pyx_t_4 = __pyx_t_1;
      goto __pyx_L42_bool_binop_done;
    }
    __pyx_t_1 = ((__pyx_t_11 == __pyx_v_CMD_STEP_OVER_MY_CODE) != 0);
    __pyx_t_4 = __pyx_t_1;
    __pyx_L42_bool_binop_done:;
    __pyx_t_1 = (__pyx_t_4 != 0);
    if (__pyx_t_1) {
    } else {
      __pyx_t_3 = __pyx_t_1;
      goto __pyx_L31_bool_binop_done;
    }
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_show_return_values); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 689, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely(__pyx_t_1 < 0)) __PYX_ERR(0, 689, __pyx_L23_error)
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    if (__pyx_t_1) {
    } else {
      __pyx_t_3 = __pyx_t_1;
      goto __pyx_L31_bool_binop_done;
    }
    __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_frame, __pyx_n_s_f_back); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 689, __pyx_L23_error)
    __Pyx_GOTREF(__pyx_t_2);
    __pyx_t_1 = (__pyx_t_2 == __pyx_v_additional_info->pydev_step_stop);
    __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
    __pyx_t_4 = (__pyx_t_1 != 0);
    __pyx_t_3 = __pyx_t_4;
    __pyx_L31_bool_binop_done:;

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":684
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
    if (__pyx_t_3) {

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":693
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 */
      __pyx_t_3 = (__pyx_v_thread_info->thread_trace_func != Py_None);
      __pyx_t_4 = (__pyx_t_3 != 0);
      if (__pyx_t_4) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":694
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:
 *                 frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *             else:
 *                 frame.f_trace = <object> main_debugger.trace_dispatch
 */
        __pyx_t_2 = __pyx_v_thread_info->thread_trace_func;
        __Pyx_INCREF(__pyx_t_2);
        if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_2) < 0) __PYX_ERR(0, 694, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":693
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval enabled trace')
 *             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 */
        goto __pyx_L45;
      }

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":696
 *                 frame.f_trace = thread_info.thread_trace_func
 *             else:
 *                 frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 *         else:
 *             func_code_info: FuncCodeInfo = get_func_code_info(thread_info, frame_obj, frame_obj.f_code)
 */
      /*else*/ {
        __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 696, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_2);
        __pyx_t_10 = __pyx_t_2;
        __Pyx_INCREF(__pyx_t_10);
        __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
        if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 696, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
      }
      __pyx_L45:;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":684
 *                 thread_info.thread_trace_func = trace_func
 * 
 *         if additional_info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE, CMD_STEP_INTO_COROUTINE, CMD_SMART_STEP_INTO) or \             # <<<<<<<<<<<<<<
 *                 main_debugger.break_on_caught_exceptions or \
 *                 main_debugger.break_on_user_uncaught_exceptions or \
 */
      goto __pyx_L30;
    }

    /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":698
 *                 frame.f_trace = <object> main_debugger.trace_dispatch
 *         else:
 *             func_code_info: FuncCodeInfo = get_func_code_info(thread_info, frame_obj, frame_obj.f_code)             # <<<<<<<<<<<<<<
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 */
    /*else*/ {
      __pyx_t_10 = ((PyObject *)__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_get_func_code_info(__pyx_v_thread_info, __pyx_v_frame_obj, __pyx_v_frame_obj->f_code)); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 698, __pyx_L23_error)
      __Pyx_GOTREF(__pyx_t_10);
      __pyx_v_func_code_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_t_10);
      __pyx_t_10 = 0;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":701
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 *             if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 */
      __pyx_t_4 = ((!(__pyx_v_func_code_info->always_skip_code != 0)) != 0);
      if (__pyx_t_4) {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":703
 *             if not func_code_info.always_skip_code:
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:             # <<<<<<<<<<<<<<
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 */
        __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_line_breaks); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 703, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 703, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        if (!__pyx_t_3) {
        } else {
          __pyx_t_4 = __pyx_t_3;
          goto __pyx_L48_bool_binop_done;
        }
        __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_has_plugin_exception_breaks); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 703, __pyx_L23_error)
        __Pyx_GOTREF(__pyx_t_10);
        __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely(__pyx_t_3 < 0)) __PYX_ERR(0, 703, __pyx_L23_error)
        __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
        __pyx_t_4 = __pyx_t_3;
        __pyx_L48_bool_binop_done:;
        if (__pyx_t_4) {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":704
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)             # <<<<<<<<<<<<<<
 * 
 *                     if not can_skip:
 */
          __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_plugin); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 704, __pyx_L23_error)
          __Pyx_GOTREF(__pyx_t_2);
          __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_can_skip); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 704, __pyx_L23_error)
          __Pyx_GOTREF(__pyx_t_9);
          __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
          __pyx_t_2 = NULL;
          __pyx_t_11 = 0;
          if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_9))) {
            __pyx_t_2 = PyMethod_GET_SELF(__pyx_t_9);
            if (likely(__pyx_t_2)) {
              PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
              __Pyx_INCREF(__pyx_t_2);
              __Pyx_INCREF(function);
              __Pyx_DECREF_SET(__pyx_t_9, function);
              __pyx_t_11 = 1;
            }
          }
          #if CYTHON_FAST_PYCALL
          if (PyFunction_Check(__pyx_t_9)) {
            PyObject *__pyx_temp[3] = {__pyx_t_2, __pyx_v_main_debugger, ((PyObject *)__pyx_v_frame_obj)};
            __pyx_t_10 = __Pyx_PyFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 704, __pyx_L23_error)
            __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
            __Pyx_GOTREF(__pyx_t_10);
          } else
          #endif
          #if CYTHON_FAST_PYCCALL
          if (__Pyx_PyFastCFunction_Check(__pyx_t_9)) {
            PyObject *__pyx_temp[3] = {__pyx_t_2, __pyx_v_main_debugger, ((PyObject *)__pyx_v_frame_obj)};
            __pyx_t_10 = __Pyx_PyCFunction_FastCall(__pyx_t_9, __pyx_temp+1-__pyx_t_11, 2+__pyx_t_11); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 704, __pyx_L23_error)
            __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
            __Pyx_GOTREF(__pyx_t_10);
          } else
          #endif
          {
            __pyx_t_8 = PyTuple_New(2+__pyx_t_11); if (unlikely(!__pyx_t_8)) __PYX_ERR(0, 704, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_8);
            if (__pyx_t_2) {
              __Pyx_GIVEREF(__pyx_t_2); PyTuple_SET_ITEM(__pyx_t_8, 0, __pyx_t_2); __pyx_t_2 = NULL;
            }
            __Pyx_INCREF(__pyx_v_main_debugger);
            __Pyx_GIVEREF(__pyx_v_main_debugger);
            PyTuple_SET_ITEM(__pyx_t_8, 0+__pyx_t_11, __pyx_v_main_debugger);
            __Pyx_INCREF(((PyObject *)__pyx_v_frame_obj));
            __Pyx_GIVEREF(((PyObject *)__pyx_v_frame_obj));
            PyTuple_SET_ITEM(__pyx_t_8, 1+__pyx_t_11, ((PyObject *)__pyx_v_frame_obj));
            __pyx_t_10 = __Pyx_PyObject_Call(__pyx_t_9, __pyx_t_8, NULL); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 704, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_10);
            __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
          }
          __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
          __pyx_t_4 = __Pyx_PyObject_IsTrue(__pyx_t_10); if (unlikely((__pyx_t_4 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 704, __pyx_L23_error)
          __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
          __pyx_v_can_skip = __pyx_t_4;

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":706
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 *                     if not can_skip:             # <<<<<<<<<<<<<<
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 */
          __pyx_t_4 = ((!(__pyx_v_can_skip != 0)) != 0);
          if (__pyx_t_4) {

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":709
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 */
            __pyx_t_4 = (__pyx_v_thread_info->thread_trace_func != Py_None);
            __pyx_t_3 = (__pyx_t_4 != 0);
            if (__pyx_t_3) {

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":710
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:
 *                             frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *                         else:
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 */
              __pyx_t_10 = __pyx_v_thread_info->thread_trace_func;
              __Pyx_INCREF(__pyx_t_10);
              if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 710, __pyx_L23_error)
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":709
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 *                         if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 */
              goto __pyx_L51;
            }

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":712
 *                             frame.f_trace = thread_info.thread_trace_func
 *                         else:
 *                             frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 * 
 *                 if can_skip and func_code_info.breakpoint_found:
 */
            /*else*/ {
              __pyx_t_10 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 712, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_10);
              __pyx_t_9 = __pyx_t_10;
              __Pyx_INCREF(__pyx_t_9);
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
              if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_9) < 0) __PYX_ERR(0, 712, __pyx_L23_error)
              __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
            }
            __pyx_L51:;

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":706
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 *                     if not can_skip:             # <<<<<<<<<<<<<<
 *                         # if DEBUG:
 *                         #     print('get_bytecode_while_frame_eval not can_skip')
 */
          }

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":703
 *             if not func_code_info.always_skip_code:
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:             # <<<<<<<<<<<<<<
 *                     can_skip = main_debugger.plugin.can_skip(main_debugger, <object> frame_obj)
 * 
 */
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":714
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 * 
 *                 if can_skip and func_code_info.breakpoint_found:             # <<<<<<<<<<<<<<
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 */
        __pyx_t_4 = (__pyx_v_can_skip != 0);
        if (__pyx_t_4) {
        } else {
          __pyx_t_3 = __pyx_t_4;
          goto __pyx_L53_bool_binop_done;
        }
        __pyx_t_4 = (__pyx_v_func_code_info->breakpoint_found != 0);
        __pyx_t_3 = __pyx_t_4;
        __pyx_L53_bool_binop_done:;
        if (__pyx_t_3) {

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":717
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 *                     if not thread_info.force_stay_in_untraced_mode:             # <<<<<<<<<<<<<<
 *                         # If breakpoints are found but new_code is None,
 *                         # this means we weren't able to actually add the code
 */
          __pyx_t_3 = ((!(__pyx_v_thread_info->force_stay_in_untraced_mode != 0)) != 0);
          if (__pyx_t_3) {

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":721
 *                         # this means we weren't able to actually add the code
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:             # <<<<<<<<<<<<<<
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func
 */
            __pyx_t_3 = (__pyx_v_func_code_info->new_code == Py_None);
            __pyx_t_4 = (__pyx_t_3 != 0);
            if (__pyx_t_4) {

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":722
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 */
              __pyx_t_4 = (__pyx_v_thread_info->thread_trace_func != Py_None);
              __pyx_t_3 = (__pyx_t_4 != 0);
              if (__pyx_t_3) {

                /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":723
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func             # <<<<<<<<<<<<<<
 *                             else:
 *                                 frame.f_trace = <object> main_debugger.trace_dispatch
 */
                __pyx_t_9 = __pyx_v_thread_info->thread_trace_func;
                __Pyx_INCREF(__pyx_t_9);
                if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_9) < 0) __PYX_ERR(0, 723, __pyx_L23_error)
                __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;

                /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":722
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:
 *                             if thread_info.thread_trace_func is not None:             # <<<<<<<<<<<<<<
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 */
                goto __pyx_L57;
              }

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":725
 *                                 frame.f_trace = thread_info.thread_trace_func
 *                             else:
 *                                 frame.f_trace = <object> main_debugger.trace_dispatch             # <<<<<<<<<<<<<<
 *                         else:
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 */
              /*else*/ {
                __pyx_t_9 = __Pyx_PyObject_GetAttrStr(__pyx_v_main_debugger, __pyx_n_s_trace_dispatch); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 725, __pyx_L23_error)
                __Pyx_GOTREF(__pyx_t_9);
                __pyx_t_10 = __pyx_t_9;
                __Pyx_INCREF(__pyx_t_10);
                __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
                if (__Pyx_PyObject_SetAttrStr(__pyx_v_frame, __pyx_n_s_f_trace, __pyx_t_10) < 0) __PYX_ERR(0, 725, __pyx_L23_error)
                __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
              }
              __pyx_L57:;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":721
 *                         # this means we weren't able to actually add the code
 *                         # where needed, so, fallback to tracing.
 *                         if func_code_info.new_code is None:             # <<<<<<<<<<<<<<
 *                             if thread_info.thread_trace_func is not None:
 *                                 frame.f_trace = thread_info.thread_trace_func
 */
              goto __pyx_L56;
            }

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":728
 *                         else:
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 *                             update_globals_dict(<object> frame_obj.f_globals)             # <<<<<<<<<<<<<<
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code
 */
            /*else*/ {
              __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_update_globals_dict); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 728, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_9);
              __pyx_t_8 = NULL;
              if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
                __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
                if (likely(__pyx_t_8)) {
                  PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
                  __Pyx_INCREF(__pyx_t_8);
                  __Pyx_INCREF(function);
                  __Pyx_DECREF_SET(__pyx_t_9, function);
                }
              }
              __pyx_t_10 = (__pyx_t_8) ? __Pyx_PyObject_Call2Args(__pyx_t_9, __pyx_t_8, ((PyObject *)__pyx_v_frame_obj->f_globals)) : __Pyx_PyObject_CallOneArg(__pyx_t_9, ((PyObject *)__pyx_v_frame_obj->f_globals));
              __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
              if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 728, __pyx_L23_error)
              __Pyx_GOTREF(__pyx_t_10);
              __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":729
 *                             # print('Using frame eval break for', <object> frame_obj.f_code.co_name)
 *                             update_globals_dict(<object> frame_obj.f_globals)
 *                             Py_INCREF(func_code_info.new_code)             # <<<<<<<<<<<<<<
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 */
              __pyx_t_10 = __pyx_v_func_code_info->new_code;
              __Pyx_INCREF(__pyx_t_10);
              Py_INCREF(__pyx_t_10);
              __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":730
 *                             update_globals_dict(<object> frame_obj.f_globals)
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code             # <<<<<<<<<<<<<<
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 *                             Py_DECREF(old)
 */
              __pyx_t_10 = ((PyObject *)__pyx_v_frame_obj->f_code);
              __Pyx_INCREF(__pyx_t_10);
              __pyx_v_old = __pyx_t_10;
              __pyx_t_10 = 0;

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":731
 *                             Py_INCREF(func_code_info.new_code)
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code             # <<<<<<<<<<<<<<
 *                             Py_DECREF(old)
 *                     else:
 */
              __pyx_v_frame_obj->f_code = ((PyCodeObject *)__pyx_v_func_code_info->new_code);

              /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":732
 *                             old = <object> frame_obj.f_code
 *                             frame_obj.f_code = <PyCodeObject *> func_code_info.new_code
 *                             Py_DECREF(old)             # <<<<<<<<<<<<<<
 *                     else:
 *                         # When we're forcing to stay in traced mode we need to
 */
              Py_DECREF(__pyx_v_old);
            }
            __pyx_L56:;

            /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":717
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 *                     if not thread_info.force_stay_in_untraced_mode:             # <<<<<<<<<<<<<<
 *                         # If breakpoints are found but new_code is None,
 *                         # this means we weren't able to actually add the code
 */
            goto __pyx_L55;
          }

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":737
 *                         # update the globals dict (because this means that we're reusing
 *                         # a previous code which had breakpoints added in a new frame).
 *                         update_globals_dict(<object> frame_obj.f_globals)             # <<<<<<<<<<<<<<
 * 
 *     finally:
 */
          /*else*/ {
            __Pyx_GetModuleGlobalName(__pyx_t_9, __pyx_n_s_update_globals_dict); if (unlikely(!__pyx_t_9)) __PYX_ERR(0, 737, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_9);
            __pyx_t_8 = NULL;
            if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_9))) {
              __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_9);
              if (likely(__pyx_t_8)) {
                PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_9);
                __Pyx_INCREF(__pyx_t_8);
                __Pyx_INCREF(function);
                __Pyx_DECREF_SET(__pyx_t_9, function);
              }
            }
            __pyx_t_10 = (__pyx_t_8) ? __Pyx_PyObject_Call2Args(__pyx_t_9, __pyx_t_8, ((PyObject *)__pyx_v_frame_obj->f_globals)) : __Pyx_PyObject_CallOneArg(__pyx_t_9, ((PyObject *)__pyx_v_frame_obj->f_globals));
            __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
            if (unlikely(!__pyx_t_10)) __PYX_ERR(0, 737, __pyx_L23_error)
            __Pyx_GOTREF(__pyx_t_10);
            __Pyx_DECREF(__pyx_t_9); __pyx_t_9 = 0;
            __Pyx_DECREF(__pyx_t_10); __pyx_t_10 = 0;
          }
          __pyx_L55:;

          /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":714
 *                             frame.f_trace = <object> main_debugger.trace_dispatch
 * 
 *                 if can_skip and func_code_info.breakpoint_found:             # <<<<<<<<<<<<<<
 *                     # if DEBUG:
 *                     #     print('get_bytecode_while_frame_eval new_code', func_code_info.new_code)
 */
        }

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":701
 *             # if DEBUG:
 *             #     print('get_bytecode_while_frame_eval always skip', func_code_info.always_skip_code)
 *             if not func_code_info.always_skip_code:             # <<<<<<<<<<<<<<
 * 
 *                 if main_debugger.has_plugin_line_breaks or main_debugger.has_plugin_exception_breaks:
 */
      }
    }
    __pyx_L30:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":740
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
  /*finally:*/ {
    /*normal exit:*/{
      __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":741
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
      __pyx_v_additional_info->is_tracing = 0;
      goto __pyx_L24;
    }
    __pyx_L23_error:;
    /*exception exit:*/{
      __Pyx_PyThreadState_declare
      __Pyx_PyThreadState_assign
      __pyx_t_7 = 0; __pyx_t_6 = 0; __pyx_t_5 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
      __Pyx_XDECREF(__pyx_t_10); __pyx_t_10 = 0;
      __Pyx_XDECREF(__pyx_t_2); __pyx_t_2 = 0;
      __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
      __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
      if (PY_MAJOR_VERSION >= 3) __Pyx_ExceptionSwap(&__pyx_t_15, &__pyx_t_16, &__pyx_t_17);
      if ((PY_MAJOR_VERSION < 3) || unlikely(__Pyx_GetException(&__pyx_t_7, &__pyx_t_6, &__pyx_t_5) < 0)) __Pyx_ErrFetch(&__pyx_t_7, &__pyx_t_6, &__pyx_t_5);
      __Pyx_XGOTREF(__pyx_t_7);
      __Pyx_XGOTREF(__pyx_t_6);
      __Pyx_XGOTREF(__pyx_t_5);
      __Pyx_XGOTREF(__pyx_t_15);
      __Pyx_XGOTREF(__pyx_t_16);
      __Pyx_XGOTREF(__pyx_t_17);
      __pyx_t_11 = __pyx_lineno; __pyx_t_13 = __pyx_clineno; __pyx_t_14 = __pyx_filename;
      {

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":740
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
        __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

        /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":741
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
        __pyx_v_additional_info->is_tracing = 0;
      }
      if (PY_MAJOR_VERSION >= 3) {
        __Pyx_XGIVEREF(__pyx_t_15);
        __Pyx_XGIVEREF(__pyx_t_16);
        __Pyx_XGIVEREF(__pyx_t_17);
        __Pyx_ExceptionReset(__pyx_t_15, __pyx_t_16, __pyx_t_17);
      }
      __Pyx_XGIVEREF(__pyx_t_7);
      __Pyx_XGIVEREF(__pyx_t_6);
      __Pyx_XGIVEREF(__pyx_t_5);
      __Pyx_ErrRestore(__pyx_t_7, __pyx_t_6, __pyx_t_5);
      __pyx_t_7 = 0; __pyx_t_6 = 0; __pyx_t_5 = 0; __pyx_t_15 = 0; __pyx_t_16 = 0; __pyx_t_17 = 0;
      __pyx_lineno = __pyx_t_11; __pyx_clineno = __pyx_t_13; __pyx_filename = __pyx_t_14;
      goto __pyx_L1_error;
    }
    __pyx_L22_return: {
      __pyx_t_18 = __pyx_r;

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":740
 * 
 *     finally:
 *         thread_info.inside_frame_eval -= 1             # <<<<<<<<<<<<<<
 *         additional_info.is_tracing = False
 * 
 */
      __pyx_v_thread_info->inside_frame_eval = (__pyx_v_thread_info->inside_frame_eval - 1);

      /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":741
 *     finally:
 *         thread_info.inside_frame_eval -= 1
 *         additional_info.is_tracing = False             # <<<<<<<<<<<<<<
 * 
 *     return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)
 */
      __pyx_v_additional_info->is_tracing = 0;
      __pyx_r = __pyx_t_18;
      goto __pyx_L0;
    }
    __pyx_L24:;
  }

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":743
 *         additional_info.is_tracing = False
 * 
 *     return CALL_EvalFrameDefault_39(tstate, frame_obj, exc)             # <<<<<<<<<<<<<<
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 */
  __pyx_r = CALL_EvalFrameDefault_39(__pyx_v_tstate, __pyx_v_frame_obj, __pyx_v_exc);
  goto __pyx_L0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":623
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * ### WARNING: GENERATED CODE, DO NOT EDIT!
 * cdef PyObject * get_bytecode_while_frame_eval_39(PyThreadState* tstate, PyFrameObject * frame_obj, int exc):             # <<<<<<<<<<<<<<
 *     '''
 *     This function makes the actual evaluation and changes the bytecode to a version
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_2);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_XDECREF(__pyx_t_10);
  __Pyx_WriteUnraisable("_pydevd_frame_eval.pydevd_frame_evaluator.get_bytecode_while_frame_eval_39", __pyx_clineno, __pyx_lineno, __pyx_filename, 1, 0);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XDECREF((PyObject *)__pyx_v_thread_info);
  __Pyx_XDECREF((PyObject *)__pyx_v_additional_info);
  __Pyx_XDECREF(__pyx_v_main_debugger);
  __Pyx_XDECREF(__pyx_v_frame);
  __Pyx_XDECREF(__pyx_v_trace_func);
  __Pyx_XDECREF(__pyx_v_apply_to_global);
  __Pyx_XDECREF((PyObject *)__pyx_v_func_code_info);
  __Pyx_XDECREF(__pyx_v_old);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __pyx_unpickle_ThreadInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_21__pyx_unpickle_ThreadInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_21__pyx_unpickle_ThreadInfo = {"__pyx_unpickle_ThreadInfo", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_21__pyx_unpickle_ThreadInfo, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_21__pyx_unpickle_ThreadInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v___pyx_type = 0;
  long __pyx_v___pyx_checksum;
  PyObject *__pyx_v___pyx_state = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__pyx_unpickle_ThreadInfo (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_pyx_type,&__pyx_n_s_pyx_checksum,&__pyx_n_s_pyx_state,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_type)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_checksum)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_ThreadInfo", 1, 3, 3, 1); __PYX_ERR(1, 1, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_state)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_ThreadInfo", 1, 3, 3, 2); __PYX_ERR(1, 1, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__pyx_unpickle_ThreadInfo") < 0)) __PYX_ERR(1, 1, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v___pyx_type = values[0];
    __pyx_v___pyx_checksum = __Pyx_PyInt_As_long(values[1]); if (unlikely((__pyx_v___pyx_checksum == (long)-1) && PyErr_Occurred())) __PYX_ERR(1, 1, __pyx_L3_error)
    __pyx_v___pyx_state = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_ThreadInfo", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(1, 1, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_ThreadInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_20__pyx_unpickle_ThreadInfo(__pyx_self, __pyx_v___pyx_type, __pyx_v___pyx_checksum, __pyx_v___pyx_state);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_20__pyx_unpickle_ThreadInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_v___pyx_PickleError = 0;
  PyObject *__pyx_v___pyx_result = 0;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle_ThreadInfo", 0);

  /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x0af4089, 0xe535b68, 0xb8148ba):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 */
  __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = (__Pyx_PySequence_ContainsTF(__pyx_t_1, __pyx_tuple__6, Py_NE)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_3 = (__pyx_t_2 != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":5
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x0af4089, 0xe535b68, 0xb8148ba):
 *         from pickle import PickleError as __pyx_PickleError             # <<<<<<<<<<<<<<
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)
 */
    __pyx_t_1 = PyList_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_n_s_PickleError);
    __Pyx_GIVEREF(__pyx_n_s_PickleError);
    PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_PickleError);
    __pyx_t_4 = __Pyx_Import(__pyx_n_s_pickle, __pyx_t_1, -1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_4, __pyx_n_s_PickleError); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_t_1);
    __pyx_v___pyx_PickleError = __pyx_t_1;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":6
 *     if __pyx_checksum not in (0x0af4089, 0xe535b68, 0xb8148ba):
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)             # <<<<<<<<<<<<<<
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 */
    __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_5 = __Pyx_PyString_Format(__pyx_kp_s_Incompatible_checksums_0x_x_vs_0, __pyx_t_1); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_v___pyx_PickleError);
    __pyx_t_1 = __pyx_v___pyx_PickleError; __pyx_t_6 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
      __pyx_t_6 = PyMethod_GET_SELF(__pyx_t_1);
      if (likely(__pyx_t_6)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
        __Pyx_INCREF(__pyx_t_6);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_1, function);
      }
    }
    __pyx_t_4 = (__pyx_t_6) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_6, __pyx_t_5) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_t_5);
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
    if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_Raise(__pyx_t_4, 0, 0, 0);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __PYX_ERR(1, 6, __pyx_L1_error)

    /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x0af4089, 0xe535b68, 0xb8148ba):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 */
  }

  /* "(tree fragment)":7
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)             # <<<<<<<<<<<<<<
 *     if __pyx_state is not None:
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 */
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo), __pyx_n_s_new); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_1);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_1, function);
    }
  }
  __pyx_t_4 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_5, __pyx_v___pyx_type) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v___pyx_type);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  __pyx_t_3 = (__pyx_v___pyx_state != Py_None);
  __pyx_t_2 = (__pyx_t_3 != 0);
  if (__pyx_t_2) {

    /* "(tree fragment)":9
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)             # <<<<<<<<<<<<<<
 *     return __pyx_result
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):
 */
    if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 9, __pyx_L1_error)
    __pyx_t_4 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_ThreadInfo__set_state(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)__pyx_v___pyx_result), ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 9, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 *     __pyx_result = ThreadInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  }

  /* "(tree fragment)":10
 *     if __pyx_state is not None:
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result             # <<<<<<<<<<<<<<
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v___pyx_result);
  __pyx_r = __pyx_v___pyx_result;
  goto __pyx_L0;

  /* "(tree fragment)":1
 * def __pyx_unpickle_ThreadInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_ThreadInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v___pyx_PickleError);
  __Pyx_XDECREF(__pyx_v___pyx_result);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":11
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_ThreadInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *__pyx_v___pyx_result, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  Py_ssize_t __pyx_t_4;
  int __pyx_t_5;
  int __pyx_t_6;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle_ThreadInfo__set_state", 0);

  /* "(tree fragment)":12
 *     return __pyx_result
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]             # <<<<<<<<<<<<<<
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->_can_create_dummy_thread = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(((__pyx_t_1) == Py_None) || likely(__Pyx_TypeTest(__pyx_t_1, __pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo))))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->additional_info);
  __Pyx_DECREF(((PyObject *)__pyx_v___pyx_result->additional_info));
  __pyx_v___pyx_result->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->force_stay_in_untraced_mode = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 3, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->fully_initialized = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 4, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_3 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->inside_frame_eval = __pyx_t_3;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 5, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->is_pydevd_thread = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 6, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->thread_trace_func);
  __Pyx_DECREF(__pyx_v___pyx_result->thread_trace_func);
  __pyx_v___pyx_result->thread_trace_func = __pyx_t_1;
  __pyx_t_1 = 0;

  /* "(tree fragment)":13
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "object of type 'NoneType' has no len()");
    __PYX_ERR(1, 13, __pyx_L1_error)
  }
  __pyx_t_4 = PyTuple_GET_SIZE(__pyx_v___pyx_state); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_5 = ((__pyx_t_4 > 7) != 0);
  if (__pyx_t_5) {
  } else {
    __pyx_t_2 = __pyx_t_5;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_5 = __Pyx_HasAttr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(__pyx_t_5 == ((int)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_6 = (__pyx_t_5 != 0);
  __pyx_t_2 = __pyx_t_6;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_2) {

    /* "(tree fragment)":14
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[7])             # <<<<<<<<<<<<<<
 */
    __pyx_t_7 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_8 = __Pyx_PyObject_GetAttrStr(__pyx_t_7, __pyx_n_s_update); if (unlikely(!__pyx_t_8)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(__pyx_v___pyx_state == Py_None)) {
      PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
      __PYX_ERR(1, 14, __pyx_L1_error)
    }
    __pyx_t_7 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 7, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_9 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_8))) {
      __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_8);
      if (likely(__pyx_t_9)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_8);
        __Pyx_INCREF(__pyx_t_9);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_8, function);
      }
    }
    __pyx_t_1 = (__pyx_t_9) ? __Pyx_PyObject_Call2Args(__pyx_t_8, __pyx_t_9, __pyx_t_7) : __Pyx_PyObject_CallOneArg(__pyx_t_8, __pyx_t_7);
    __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "(tree fragment)":13
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  }

  /* "(tree fragment)":11
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_ThreadInfo__set_state", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __pyx_unpickle_FuncCodeInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_23__pyx_unpickle_FuncCodeInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_23__pyx_unpickle_FuncCodeInfo = {"__pyx_unpickle_FuncCodeInfo", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_23__pyx_unpickle_FuncCodeInfo, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_23__pyx_unpickle_FuncCodeInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v___pyx_type = 0;
  long __pyx_v___pyx_checksum;
  PyObject *__pyx_v___pyx_state = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__pyx_unpickle_FuncCodeInfo (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_pyx_type,&__pyx_n_s_pyx_checksum,&__pyx_n_s_pyx_state,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_type)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_checksum)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_FuncCodeInfo", 1, 3, 3, 1); __PYX_ERR(1, 1, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_state)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_FuncCodeInfo", 1, 3, 3, 2); __PYX_ERR(1, 1, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__pyx_unpickle_FuncCodeInfo") < 0)) __PYX_ERR(1, 1, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v___pyx_type = values[0];
    __pyx_v___pyx_checksum = __Pyx_PyInt_As_long(values[1]); if (unlikely((__pyx_v___pyx_checksum == (long)-1) && PyErr_Occurred())) __PYX_ERR(1, 1, __pyx_L3_error)
    __pyx_v___pyx_state = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__pyx_unpickle_FuncCodeInfo", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(1, 1, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_FuncCodeInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_22__pyx_unpickle_FuncCodeInfo(__pyx_self, __pyx_v___pyx_type, __pyx_v___pyx_checksum, __pyx_v___pyx_state);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_22__pyx_unpickle_FuncCodeInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_v___pyx_PickleError = 0;
  PyObject *__pyx_v___pyx_result = 0;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle_FuncCodeInfo", 0);

  /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0xb3ee05d, 0x450d2d6, 0x956dcaa):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 */
  __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = (__Pyx_PySequence_ContainsTF(__pyx_t_1, __pyx_tuple__7, Py_NE)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_3 = (__pyx_t_2 != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":5
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0xb3ee05d, 0x450d2d6, 0x956dcaa):
 *         from pickle import PickleError as __pyx_PickleError             # <<<<<<<<<<<<<<
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)
 */
    __pyx_t_1 = PyList_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_n_s_PickleError);
    __Pyx_GIVEREF(__pyx_n_s_PickleError);
    PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_PickleError);
    __pyx_t_4 = __Pyx_Import(__pyx_n_s_pickle, __pyx_t_1, -1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_4, __pyx_n_s_PickleError); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_t_1);
    __pyx_v___pyx_PickleError = __pyx_t_1;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":6
 *     if __pyx_checksum not in (0xb3ee05d, 0x450d2d6, 0x956dcaa):
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)             # <<<<<<<<<<<<<<
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 */
    __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_5 = __Pyx_PyString_Format(__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_2, __pyx_t_1); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_v___pyx_PickleError);
    __pyx_t_1 = __pyx_v___pyx_PickleError; __pyx_t_6 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
      __pyx_t_6 = PyMethod_GET_SELF(__pyx_t_1);
      if (likely(__pyx_t_6)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
        __Pyx_INCREF(__pyx_t_6);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_1, function);
      }
    }
    __pyx_t_4 = (__pyx_t_6) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_6, __pyx_t_5) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_t_5);
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
    if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_Raise(__pyx_t_4, 0, 0, 0);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __PYX_ERR(1, 6, __pyx_L1_error)

    /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0xb3ee05d, 0x450d2d6, 0x956dcaa):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 */
  }

  /* "(tree fragment)":7
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)             # <<<<<<<<<<<<<<
 *     if __pyx_state is not None:
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 */
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo), __pyx_n_s_new); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_1);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_1, function);
    }
  }
  __pyx_t_4 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_5, __pyx_v___pyx_type) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v___pyx_type);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  __pyx_t_3 = (__pyx_v___pyx_state != Py_None);
  __pyx_t_2 = (__pyx_t_3 != 0);
  if (__pyx_t_2) {

    /* "(tree fragment)":9
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)             # <<<<<<<<<<<<<<
 *     return __pyx_result
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):
 */
    if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 9, __pyx_L1_error)
    __pyx_t_4 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_FuncCodeInfo__set_state(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)__pyx_v___pyx_result), ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 9, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0xb3ee05d, 0x450d2d6, 0x956dcaa) = (always_skip_code, breakpoint_found, breakpoints_mtime, canonical_normalized_filename, co_filename, co_name, new_code))" % __pyx_checksum)
 *     __pyx_result = FuncCodeInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  }

  /* "(tree fragment)":10
 *     if __pyx_state is not None:
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 *     return __pyx_result             # <<<<<<<<<<<<<<
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v___pyx_result);
  __pyx_r = __pyx_v___pyx_result;
  goto __pyx_L0;

  /* "(tree fragment)":1
 * def __pyx_unpickle_FuncCodeInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_FuncCodeInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v___pyx_PickleError);
  __Pyx_XDECREF(__pyx_v___pyx_result);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":11
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle_FuncCodeInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *__pyx_v___pyx_result, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  Py_ssize_t __pyx_t_4;
  int __pyx_t_5;
  int __pyx_t_6;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle_FuncCodeInfo__set_state", 0);

  /* "(tree fragment)":12
 *     return __pyx_result
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]             # <<<<<<<<<<<<<<
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->always_skip_code = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_IsTrue(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->breakpoint_found = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_3 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->breakpoints_mtime = __pyx_t_3;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 3, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PyString_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->canonical_normalized_filename);
  __Pyx_DECREF(__pyx_v___pyx_result->canonical_normalized_filename);
  __pyx_v___pyx_result->canonical_normalized_filename = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 4, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PyString_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->co_filename);
  __Pyx_DECREF(__pyx_v___pyx_result->co_filename);
  __pyx_v___pyx_result->co_filename = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 5, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PyString_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "str", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->co_name);
  __Pyx_DECREF(__pyx_v___pyx_result->co_name);
  __pyx_v___pyx_result->co_name = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 6, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->new_code);
  __Pyx_DECREF(__pyx_v___pyx_result->new_code);
  __pyx_v___pyx_result->new_code = __pyx_t_1;
  __pyx_t_1 = 0;

  /* "(tree fragment)":13
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "object of type 'NoneType' has no len()");
    __PYX_ERR(1, 13, __pyx_L1_error)
  }
  __pyx_t_4 = PyTuple_GET_SIZE(__pyx_v___pyx_state); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_5 = ((__pyx_t_4 > 7) != 0);
  if (__pyx_t_5) {
  } else {
    __pyx_t_2 = __pyx_t_5;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_5 = __Pyx_HasAttr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(__pyx_t_5 == ((int)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_6 = (__pyx_t_5 != 0);
  __pyx_t_2 = __pyx_t_6;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_2) {

    /* "(tree fragment)":14
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[7])             # <<<<<<<<<<<<<<
 */
    __pyx_t_7 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_8 = __Pyx_PyObject_GetAttrStr(__pyx_t_7, __pyx_n_s_update); if (unlikely(!__pyx_t_8)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(__pyx_v___pyx_state == Py_None)) {
      PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
      __PYX_ERR(1, 14, __pyx_L1_error)
    }
    __pyx_t_7 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 7, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_9 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_8))) {
      __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_8);
      if (likely(__pyx_t_9)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_8);
        __Pyx_INCREF(__pyx_t_9);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_8, function);
      }
    }
    __pyx_t_1 = (__pyx_t_9) ? __Pyx_PyObject_Call2Args(__pyx_t_8, __pyx_t_9, __pyx_t_7) : __Pyx_PyObject_CallOneArg(__pyx_t_8, __pyx_t_7);
    __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "(tree fragment)":13
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[7])
 */
  }

  /* "(tree fragment)":11
 *         __pyx_unpickle_FuncCodeInfo__set_state(<FuncCodeInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle_FuncCodeInfo__set_state(FuncCodeInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.always_skip_code = __pyx_state[0]; __pyx_result.breakpoint_found = __pyx_state[1]; __pyx_result.breakpoints_mtime = __pyx_state[2]; __pyx_result.canonical_normalized_filename = __pyx_state[3]; __pyx_result.co_filename = __pyx_state[4]; __pyx_result.co_name = __pyx_state[5]; __pyx_result.new_code = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle_FuncCodeInfo__set_state", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __pyx_unpickle__CodeLineInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_25__pyx_unpickle__CodeLineInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_25__pyx_unpickle__CodeLineInfo = {"__pyx_unpickle__CodeLineInfo", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_25__pyx_unpickle__CodeLineInfo, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_25__pyx_unpickle__CodeLineInfo(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v___pyx_type = 0;
  long __pyx_v___pyx_checksum;
  PyObject *__pyx_v___pyx_state = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__pyx_unpickle__CodeLineInfo (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_pyx_type,&__pyx_n_s_pyx_checksum,&__pyx_n_s_pyx_state,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_type)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_checksum)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CodeLineInfo", 1, 3, 3, 1); __PYX_ERR(1, 1, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_state)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CodeLineInfo", 1, 3, 3, 2); __PYX_ERR(1, 1, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__pyx_unpickle__CodeLineInfo") < 0)) __PYX_ERR(1, 1, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v___pyx_type = values[0];
    __pyx_v___pyx_checksum = __Pyx_PyInt_As_long(values[1]); if (unlikely((__pyx_v___pyx_checksum == (long)-1) && PyErr_Occurred())) __PYX_ERR(1, 1, __pyx_L3_error)
    __pyx_v___pyx_state = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CodeLineInfo", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(1, 1, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CodeLineInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_24__pyx_unpickle__CodeLineInfo(__pyx_self, __pyx_v___pyx_type, __pyx_v___pyx_checksum, __pyx_v___pyx_state);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_24__pyx_unpickle__CodeLineInfo(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_v___pyx_PickleError = 0;
  PyObject *__pyx_v___pyx_result = 0;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle__CodeLineInfo", 0);

  /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3fbbd02, 0x5a9bcd5, 0x0267473):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 */
  __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = (__Pyx_PySequence_ContainsTF(__pyx_t_1, __pyx_tuple__8, Py_NE)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_3 = (__pyx_t_2 != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":5
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3fbbd02, 0x5a9bcd5, 0x0267473):
 *         from pickle import PickleError as __pyx_PickleError             # <<<<<<<<<<<<<<
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)
 */
    __pyx_t_1 = PyList_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_n_s_PickleError);
    __Pyx_GIVEREF(__pyx_n_s_PickleError);
    PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_PickleError);
    __pyx_t_4 = __Pyx_Import(__pyx_n_s_pickle, __pyx_t_1, -1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_4, __pyx_n_s_PickleError); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_t_1);
    __pyx_v___pyx_PickleError = __pyx_t_1;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":6
 *     if __pyx_checksum not in (0x3fbbd02, 0x5a9bcd5, 0x0267473):
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)             # <<<<<<<<<<<<<<
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 */
    __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_5 = __Pyx_PyString_Format(__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_3, __pyx_t_1); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_v___pyx_PickleError);
    __pyx_t_1 = __pyx_v___pyx_PickleError; __pyx_t_6 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
      __pyx_t_6 = PyMethod_GET_SELF(__pyx_t_1);
      if (likely(__pyx_t_6)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
        __Pyx_INCREF(__pyx_t_6);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_1, function);
      }
    }
    __pyx_t_4 = (__pyx_t_6) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_6, __pyx_t_5) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_t_5);
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
    if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_Raise(__pyx_t_4, 0, 0, 0);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __PYX_ERR(1, 6, __pyx_L1_error)

    /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3fbbd02, 0x5a9bcd5, 0x0267473):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 */
  }

  /* "(tree fragment)":7
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)             # <<<<<<<<<<<<<<
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 */
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo), __pyx_n_s_new); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_1);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_1, function);
    }
  }
  __pyx_t_4 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_5, __pyx_v___pyx_type) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v___pyx_type);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  __pyx_t_3 = (__pyx_v___pyx_state != Py_None);
  __pyx_t_2 = (__pyx_t_3 != 0);
  if (__pyx_t_2) {

    /* "(tree fragment)":9
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)             # <<<<<<<<<<<<<<
 *     return __pyx_result
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):
 */
    if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 9, __pyx_L1_error)
    __pyx_t_4 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CodeLineInfo__set_state(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_v___pyx_result), ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 9, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3fbbd02, 0x5a9bcd5, 0x0267473) = (first_line, last_line, line_to_offset))" % __pyx_checksum)
 *     __pyx_result = _CodeLineInfo.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  }

  /* "(tree fragment)":10
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result             # <<<<<<<<<<<<<<
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v___pyx_result);
  __pyx_r = __pyx_v___pyx_result;
  goto __pyx_L0;

  /* "(tree fragment)":1
 * def __pyx_unpickle__CodeLineInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CodeLineInfo", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v___pyx_PickleError);
  __Pyx_XDECREF(__pyx_v___pyx_result);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":11
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CodeLineInfo__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *__pyx_v___pyx_result, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  Py_ssize_t __pyx_t_4;
  int __pyx_t_5;
  int __pyx_t_6;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  PyObject *__pyx_t_9 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle__CodeLineInfo__set_state", 0);

  /* "(tree fragment)":12
 *     return __pyx_result
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]             # <<<<<<<<<<<<<<
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[3])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->first_line = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyInt_As_int(__pyx_t_1); if (unlikely((__pyx_t_2 == (int)-1) && PyErr_Occurred())) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result->last_line = __pyx_t_2;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PyDict_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "dict", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->line_to_offset);
  __Pyx_DECREF(__pyx_v___pyx_result->line_to_offset);
  __pyx_v___pyx_result->line_to_offset = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;

  /* "(tree fragment)":13
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[3])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "object of type 'NoneType' has no len()");
    __PYX_ERR(1, 13, __pyx_L1_error)
  }
  __pyx_t_4 = PyTuple_GET_SIZE(__pyx_v___pyx_state); if (unlikely(__pyx_t_4 == ((Py_ssize_t)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_5 = ((__pyx_t_4 > 3) != 0);
  if (__pyx_t_5) {
  } else {
    __pyx_t_3 = __pyx_t_5;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_5 = __Pyx_HasAttr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(__pyx_t_5 == ((int)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_6 = (__pyx_t_5 != 0);
  __pyx_t_3 = __pyx_t_6;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_3) {

    /* "(tree fragment)":14
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[3])             # <<<<<<<<<<<<<<
 */
    __pyx_t_7 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_8 = __Pyx_PyObject_GetAttrStr(__pyx_t_7, __pyx_n_s_update); if (unlikely(!__pyx_t_8)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_8);
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(__pyx_v___pyx_state == Py_None)) {
      PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
      __PYX_ERR(1, 14, __pyx_L1_error)
    }
    __pyx_t_7 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 3, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __pyx_t_9 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_8))) {
      __pyx_t_9 = PyMethod_GET_SELF(__pyx_t_8);
      if (likely(__pyx_t_9)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_8);
        __Pyx_INCREF(__pyx_t_9);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_8, function);
      }
    }
    __pyx_t_1 = (__pyx_t_9) ? __Pyx_PyObject_Call2Args(__pyx_t_8, __pyx_t_9, __pyx_t_7) : __Pyx_PyObject_CallOneArg(__pyx_t_8, __pyx_t_7);
    __Pyx_XDECREF(__pyx_t_9); __pyx_t_9 = 0;
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_8); __pyx_t_8 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "(tree fragment)":13
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[3])
 */
  }

  /* "(tree fragment)":11
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_XDECREF(__pyx_t_9);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CodeLineInfo__set_state", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":1
 * def __pyx_unpickle__CacheValue(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

/* Python wrapper */
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_27__pyx_unpickle__CacheValue(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds); /*proto*/
static PyMethodDef __pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_27__pyx_unpickle__CacheValue = {"__pyx_unpickle__CacheValue", (PyCFunction)(void*)(PyCFunctionWithKeywords)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_27__pyx_unpickle__CacheValue, METH_VARARGS|METH_KEYWORDS, 0};
static PyObject *__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_27__pyx_unpickle__CacheValue(PyObject *__pyx_self, PyObject *__pyx_args, PyObject *__pyx_kwds) {
  PyObject *__pyx_v___pyx_type = 0;
  long __pyx_v___pyx_checksum;
  PyObject *__pyx_v___pyx_state = 0;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  PyObject *__pyx_r = 0;
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__pyx_unpickle__CacheValue (wrapper)", 0);
  {
    static PyObject **__pyx_pyargnames[] = {&__pyx_n_s_pyx_type,&__pyx_n_s_pyx_checksum,&__pyx_n_s_pyx_state,0};
    PyObject* values[3] = {0,0,0};
    if (unlikely(__pyx_kwds)) {
      Py_ssize_t kw_args;
      const Py_ssize_t pos_args = PyTuple_GET_SIZE(__pyx_args);
      switch (pos_args) {
        case  3: values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
        CYTHON_FALLTHROUGH;
        case  2: values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
        CYTHON_FALLTHROUGH;
        case  1: values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
        CYTHON_FALLTHROUGH;
        case  0: break;
        default: goto __pyx_L5_argtuple_error;
      }
      kw_args = PyDict_Size(__pyx_kwds);
      switch (pos_args) {
        case  0:
        if (likely((values[0] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_type)) != 0)) kw_args--;
        else goto __pyx_L5_argtuple_error;
        CYTHON_FALLTHROUGH;
        case  1:
        if (likely((values[1] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_checksum)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CacheValue", 1, 3, 3, 1); __PYX_ERR(1, 1, __pyx_L3_error)
        }
        CYTHON_FALLTHROUGH;
        case  2:
        if (likely((values[2] = __Pyx_PyDict_GetItemStr(__pyx_kwds, __pyx_n_s_pyx_state)) != 0)) kw_args--;
        else {
          __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CacheValue", 1, 3, 3, 2); __PYX_ERR(1, 1, __pyx_L3_error)
        }
      }
      if (unlikely(kw_args > 0)) {
        if (unlikely(__Pyx_ParseOptionalKeywords(__pyx_kwds, __pyx_pyargnames, 0, values, pos_args, "__pyx_unpickle__CacheValue") < 0)) __PYX_ERR(1, 1, __pyx_L3_error)
      }
    } else if (PyTuple_GET_SIZE(__pyx_args) != 3) {
      goto __pyx_L5_argtuple_error;
    } else {
      values[0] = PyTuple_GET_ITEM(__pyx_args, 0);
      values[1] = PyTuple_GET_ITEM(__pyx_args, 1);
      values[2] = PyTuple_GET_ITEM(__pyx_args, 2);
    }
    __pyx_v___pyx_type = values[0];
    __pyx_v___pyx_checksum = __Pyx_PyInt_As_long(values[1]); if (unlikely((__pyx_v___pyx_checksum == (long)-1) && PyErr_Occurred())) __PYX_ERR(1, 1, __pyx_L3_error)
    __pyx_v___pyx_state = values[2];
  }
  goto __pyx_L4_argument_unpacking_done;
  __pyx_L5_argtuple_error:;
  __Pyx_RaiseArgtupleInvalid("__pyx_unpickle__CacheValue", 1, 3, 3, PyTuple_GET_SIZE(__pyx_args)); __PYX_ERR(1, 1, __pyx_L3_error)
  __pyx_L3_error:;
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CacheValue", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __Pyx_RefNannyFinishContext();
  return NULL;
  __pyx_L4_argument_unpacking_done:;
  __pyx_r = __pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_26__pyx_unpickle__CacheValue(__pyx_self, __pyx_v___pyx_type, __pyx_v___pyx_checksum, __pyx_v___pyx_state);

  /* function exit code */
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

static PyObject *__pyx_pf_18_pydevd_frame_eval_22pydevd_frame_evaluator_26__pyx_unpickle__CacheValue(CYTHON_UNUSED PyObject *__pyx_self, PyObject *__pyx_v___pyx_type, long __pyx_v___pyx_checksum, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_v___pyx_PickleError = 0;
  PyObject *__pyx_v___pyx_result = 0;
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  int __pyx_t_3;
  PyObject *__pyx_t_4 = NULL;
  PyObject *__pyx_t_5 = NULL;
  PyObject *__pyx_t_6 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle__CacheValue", 0);

  /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3d481b9, 0xac42a46, 0xedff7c3):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 */
  __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = (__Pyx_PySequence_ContainsTF(__pyx_t_1, __pyx_tuple__9, Py_NE)); if (unlikely(__pyx_t_2 < 0)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_3 = (__pyx_t_2 != 0);
  if (__pyx_t_3) {

    /* "(tree fragment)":5
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3d481b9, 0xac42a46, 0xedff7c3):
 *         from pickle import PickleError as __pyx_PickleError             # <<<<<<<<<<<<<<
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 *     __pyx_result = _CacheValue.__new__(__pyx_type)
 */
    __pyx_t_1 = PyList_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_n_s_PickleError);
    __Pyx_GIVEREF(__pyx_n_s_PickleError);
    PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_PickleError);
    __pyx_t_4 = __Pyx_Import(__pyx_n_s_pickle, __pyx_t_1, -1); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_4, __pyx_n_s_PickleError); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 5, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_INCREF(__pyx_t_1);
    __pyx_v___pyx_PickleError = __pyx_t_1;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":6
 *     if __pyx_checksum not in (0x3d481b9, 0xac42a46, 0xedff7c3):
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)             # <<<<<<<<<<<<<<
 *     __pyx_result = _CacheValue.__new__(__pyx_type)
 *     if __pyx_state is not None:
 */
    __pyx_t_1 = __Pyx_PyInt_From_long(__pyx_v___pyx_checksum); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __pyx_t_5 = __Pyx_PyString_Format(__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_4, __pyx_t_1); if (unlikely(!__pyx_t_5)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_5);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_INCREF(__pyx_v___pyx_PickleError);
    __pyx_t_1 = __pyx_v___pyx_PickleError; __pyx_t_6 = NULL;
    if (CYTHON_UNPACK_METHODS && unlikely(PyMethod_Check(__pyx_t_1))) {
      __pyx_t_6 = PyMethod_GET_SELF(__pyx_t_1);
      if (likely(__pyx_t_6)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
        __Pyx_INCREF(__pyx_t_6);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_1, function);
      }
    }
    __pyx_t_4 = (__pyx_t_6) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_6, __pyx_t_5) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_t_5);
    __Pyx_XDECREF(__pyx_t_6); __pyx_t_6 = 0;
    __Pyx_DECREF(__pyx_t_5); __pyx_t_5 = 0;
    if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 6, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
    __Pyx_Raise(__pyx_t_4, 0, 0, 0);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;
    __PYX_ERR(1, 6, __pyx_L1_error)

    /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x3d481b9, 0xac42a46, 0xedff7c3):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 */
  }

  /* "(tree fragment)":7
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 *     __pyx_result = _CacheValue.__new__(__pyx_type)             # <<<<<<<<<<<<<<
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 */
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue), __pyx_n_s_new); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_5 = NULL;
  if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_1))) {
    __pyx_t_5 = PyMethod_GET_SELF(__pyx_t_1);
    if (likely(__pyx_t_5)) {
      PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_1);
      __Pyx_INCREF(__pyx_t_5);
      __Pyx_INCREF(function);
      __Pyx_DECREF_SET(__pyx_t_1, function);
    }
  }
  __pyx_t_4 = (__pyx_t_5) ? __Pyx_PyObject_Call2Args(__pyx_t_1, __pyx_t_5, __pyx_v___pyx_type) : __Pyx_PyObject_CallOneArg(__pyx_t_1, __pyx_v___pyx_type);
  __Pyx_XDECREF(__pyx_t_5); __pyx_t_5 = 0;
  if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_4);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_v___pyx_result = __pyx_t_4;
  __pyx_t_4 = 0;

  /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 *     __pyx_result = _CacheValue.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  __pyx_t_3 = (__pyx_v___pyx_state != Py_None);
  __pyx_t_2 = (__pyx_t_3 != 0);
  if (__pyx_t_2) {

    /* "(tree fragment)":9
 *     __pyx_result = _CacheValue.__new__(__pyx_type)
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)             # <<<<<<<<<<<<<<
 *     return __pyx_result
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):
 */
    if (!(likely(PyTuple_CheckExact(__pyx_v___pyx_state))||((__pyx_v___pyx_state) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "tuple", Py_TYPE(__pyx_v___pyx_state)->tp_name), 0))) __PYX_ERR(1, 9, __pyx_L1_error)
    __pyx_t_4 = __pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CacheValue__set_state(((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)__pyx_v___pyx_result), ((PyObject*)__pyx_v___pyx_state)); if (unlikely(!__pyx_t_4)) __PYX_ERR(1, 9, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_4);
    __Pyx_DECREF(__pyx_t_4); __pyx_t_4 = 0;

    /* "(tree fragment)":8
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x3d481b9, 0xac42a46, 0xedff7c3) = (breakpoints_hit_at_lines, code_line_info, code_lines_as_set, code_obj_py))" % __pyx_checksum)
 *     __pyx_result = _CacheValue.__new__(__pyx_type)
 *     if __pyx_state is not None:             # <<<<<<<<<<<<<<
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 *     return __pyx_result
 */
  }

  /* "(tree fragment)":10
 *     if __pyx_state is not None:
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 *     return __pyx_result             # <<<<<<<<<<<<<<
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 */
  __Pyx_XDECREF(__pyx_r);
  __Pyx_INCREF(__pyx_v___pyx_result);
  __pyx_r = __pyx_v___pyx_result;
  goto __pyx_L0;

  /* "(tree fragment)":1
 * def __pyx_unpickle__CacheValue(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */

  /* function exit code */
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_4);
  __Pyx_XDECREF(__pyx_t_5);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CacheValue", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = NULL;
  __pyx_L0:;
  __Pyx_XDECREF(__pyx_v___pyx_PickleError);
  __Pyx_XDECREF(__pyx_v___pyx_result);
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}

/* "(tree fragment)":11
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):
 */

static PyObject *__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator___pyx_unpickle__CacheValue__set_state(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *__pyx_v___pyx_result, PyObject *__pyx_v___pyx_state) {
  PyObject *__pyx_r = NULL;
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_t_2;
  Py_ssize_t __pyx_t_3;
  int __pyx_t_4;
  int __pyx_t_5;
  PyObject *__pyx_t_6 = NULL;
  PyObject *__pyx_t_7 = NULL;
  PyObject *__pyx_t_8 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__pyx_unpickle__CacheValue__set_state", 0);

  /* "(tree fragment)":12
 *     return __pyx_result
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]             # <<<<<<<<<<<<<<
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[4])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 0, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PySet_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "set", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->breakpoints_hit_at_lines);
  __Pyx_DECREF(__pyx_v___pyx_result->breakpoints_hit_at_lines);
  __pyx_v___pyx_result->breakpoints_hit_at_lines = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 1, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(((__pyx_t_1) == Py_None) || likely(__Pyx_TypeTest(__pyx_t_1, __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo))))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->code_line_info);
  __Pyx_DECREF(((PyObject *)__pyx_v___pyx_result->code_line_info));
  __pyx_v___pyx_result->code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 2, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (!(likely(PySet_CheckExact(__pyx_t_1))||((__pyx_t_1) == Py_None)||(PyErr_Format(PyExc_TypeError, "Expected %.16s, got %.200s", "set", Py_TYPE(__pyx_t_1)->tp_name), 0))) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->code_lines_as_set);
  __Pyx_DECREF(__pyx_v___pyx_result->code_lines_as_set);
  __pyx_v___pyx_result->code_lines_as_set = ((PyObject*)__pyx_t_1);
  __pyx_t_1 = 0;
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
    __PYX_ERR(1, 12, __pyx_L1_error)
  }
  __pyx_t_1 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 3, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 12, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_GIVEREF(__pyx_t_1);
  __Pyx_GOTREF(__pyx_v___pyx_result->code_obj_py);
  __Pyx_DECREF(__pyx_v___pyx_result->code_obj_py);
  __pyx_v___pyx_result->code_obj_py = __pyx_t_1;
  __pyx_t_1 = 0;

  /* "(tree fragment)":13
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[4])
 */
  if (unlikely(__pyx_v___pyx_state == Py_None)) {
    PyErr_SetString(PyExc_TypeError, "object of type 'NoneType' has no len()");
    __PYX_ERR(1, 13, __pyx_L1_error)
  }
  __pyx_t_3 = PyTuple_GET_SIZE(__pyx_v___pyx_state); if (unlikely(__pyx_t_3 == ((Py_ssize_t)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_4 = ((__pyx_t_3 > 4) != 0);
  if (__pyx_t_4) {
  } else {
    __pyx_t_2 = __pyx_t_4;
    goto __pyx_L4_bool_binop_done;
  }
  __pyx_t_4 = __Pyx_HasAttr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(__pyx_t_4 == ((int)-1))) __PYX_ERR(1, 13, __pyx_L1_error)
  __pyx_t_5 = (__pyx_t_4 != 0);
  __pyx_t_2 = __pyx_t_5;
  __pyx_L4_bool_binop_done:;
  if (__pyx_t_2) {

    /* "(tree fragment)":14
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):
 *         __pyx_result.__dict__.update(__pyx_state[4])             # <<<<<<<<<<<<<<
 */
    __pyx_t_6 = __Pyx_PyObject_GetAttrStr(((PyObject *)__pyx_v___pyx_result), __pyx_n_s_dict); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_7 = __Pyx_PyObject_GetAttrStr(__pyx_t_6, __pyx_n_s_update); if (unlikely(!__pyx_t_7)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_7);
    __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
    if (unlikely(__pyx_v___pyx_state == Py_None)) {
      PyErr_SetString(PyExc_TypeError, "'NoneType' object is not subscriptable");
      __PYX_ERR(1, 14, __pyx_L1_error)
    }
    __pyx_t_6 = __Pyx_GetItemInt_Tuple(__pyx_v___pyx_state, 4, long, 1, __Pyx_PyInt_From_long, 0, 0, 1); if (unlikely(!__pyx_t_6)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_6);
    __pyx_t_8 = NULL;
    if (CYTHON_UNPACK_METHODS && likely(PyMethod_Check(__pyx_t_7))) {
      __pyx_t_8 = PyMethod_GET_SELF(__pyx_t_7);
      if (likely(__pyx_t_8)) {
        PyObject* function = PyMethod_GET_FUNCTION(__pyx_t_7);
        __Pyx_INCREF(__pyx_t_8);
        __Pyx_INCREF(function);
        __Pyx_DECREF_SET(__pyx_t_7, function);
      }
    }
    __pyx_t_1 = (__pyx_t_8) ? __Pyx_PyObject_Call2Args(__pyx_t_7, __pyx_t_8, __pyx_t_6) : __Pyx_PyObject_CallOneArg(__pyx_t_7, __pyx_t_6);
    __Pyx_XDECREF(__pyx_t_8); __pyx_t_8 = 0;
    __Pyx_DECREF(__pyx_t_6); __pyx_t_6 = 0;
    if (unlikely(!__pyx_t_1)) __PYX_ERR(1, 14, __pyx_L1_error)
    __Pyx_GOTREF(__pyx_t_1);
    __Pyx_DECREF(__pyx_t_7); __pyx_t_7 = 0;
    __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

    /* "(tree fragment)":13
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):             # <<<<<<<<<<<<<<
 *         __pyx_result.__dict__.update(__pyx_state[4])
 */
  }

  /* "(tree fragment)":11
 *         __pyx_unpickle__CacheValue__set_state(<_CacheValue> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle__CacheValue__set_state(_CacheValue __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.breakpoints_hit_at_lines = __pyx_state[0]; __pyx_result.code_line_info = __pyx_state[1]; __pyx_result.code_lines_as_set = __pyx_state[2]; __pyx_result.code_obj_py = __pyx_state[3]
 *     if len(__pyx_state) > 4 and hasattr(__pyx_result, '__dict__'):
 */

  /* function exit code */
  __pyx_r = Py_None; __Pyx_INCREF(Py_None);
  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_6);
  __Pyx_XDECREF(__pyx_t_7);
  __Pyx_XDECREF(__pyx_t_8);
  __Pyx_AddTraceback("_pydevd_frame_eval.pydevd_frame_evaluator.__pyx_unpickle__CacheValue__set_state", __pyx_clineno, __pyx_lineno, __pyx_filename);
  __pyx_r = 0;
  __pyx_L0:;
  __Pyx_XGIVEREF(__pyx_r);
  __Pyx_RefNannyFinishContext();
  return __pyx_r;
}
static struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo __pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;

static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo(PyTypeObject *t, CYTHON_UNUSED PyObject *a, CYTHON_UNUSED PyObject *k) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *p;
  PyObject *o;
  if (likely((t->tp_flags & Py_TPFLAGS_IS_ABSTRACT) == 0)) {
    o = (*t->tp_alloc)(t, 0);
  } else {
    o = (PyObject *) PyBaseObject_Type.tp_new(t, __pyx_empty_tuple, 0);
  }
  if (unlikely(!o)) return 0;
  p = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)o);
  p->__pyx_vtab = __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;
  p->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)Py_None); Py_INCREF(Py_None);
  p->thread_trace_func = Py_None; Py_INCREF(Py_None);
  return o;
}

static void __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo(PyObject *o) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)o;
  #if CYTHON_USE_TP_FINALIZE
  if (unlikely(PyType_HasFeature(Py_TYPE(o), Py_TPFLAGS_HAVE_FINALIZE) && Py_TYPE(o)->tp_finalize) && !_PyGC_FINALIZED(o)) {
    if (PyObject_CallFinalizerFromDealloc(o)) return;
  }
  #endif
  PyObject_GC_UnTrack(o);
  Py_CLEAR(p->additional_info);
  Py_CLEAR(p->thread_trace_func);
  (*Py_TYPE(o)->tp_free)(o);
}

static int __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo(PyObject *o, visitproc v, void *a) {
  int e;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)o;
  if (p->additional_info) {
    e = (*v)(((PyObject *)p->additional_info), a); if (e) return e;
  }
  if (p->thread_trace_func) {
    e = (*v)(p->thread_trace_func, a); if (e) return e;
  }
  return 0;
}

static int __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo(PyObject *o) {
  PyObject* tmp;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *)o;
  tmp = ((PyObject*)p->additional_info);
  p->additional_info = ((struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo *)Py_None); Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  tmp = ((PyObject*)p->thread_trace_func);
  p->thread_trace_func = Py_None; Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  return 0;
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_additional_info(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_additional_info(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_15additional_info_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_is_pydevd_thread(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_is_pydevd_thread(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_16is_pydevd_thread_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_inside_frame_eval(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_inside_frame_eval(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17inside_frame_eval_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_fully_initialized(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_fully_initialized(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17fully_initialized_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_thread_trace_func(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_thread_trace_func(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_17thread_trace_func_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_force_stay_in_untraced_mode(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_force_stay_in_untraced_mode(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_27force_stay_in_untraced_mode_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyMethodDef __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo[] = {
  {"__reduce_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_1__reduce_cython__, METH_NOARGS, 0},
  {"__setstate_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_3__setstate_cython__, METH_O, 0},
  {0, 0, 0, 0}
};

static struct PyGetSetDef __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo[] = {
  {(char *)"additional_info", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_additional_info, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_additional_info, (char *)0, 0},
  {(char *)"is_pydevd_thread", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_is_pydevd_thread, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_is_pydevd_thread, (char *)0, 0},
  {(char *)"inside_frame_eval", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_inside_frame_eval, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_inside_frame_eval, (char *)0, 0},
  {(char *)"fully_initialized", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_fully_initialized, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_fully_initialized, (char *)0, 0},
  {(char *)"thread_trace_func", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_thread_trace_func, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_thread_trace_func, (char *)0, 0},
  {(char *)"force_stay_in_untraced_mode", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_force_stay_in_untraced_mode, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_force_stay_in_untraced_mode, (char *)0, 0},
  {0, 0, 0, 0, 0}
};

static PyTypeObject __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo = {
  PyVarObject_HEAD_INIT(0, 0)
  "_pydevd_frame_eval.pydevd_frame_evaluator.ThreadInfo", /*tp_name*/
  sizeof(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo), /*tp_basicsize*/
  0, /*tp_itemsize*/
  __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_dealloc*/
  #if PY_VERSION_HEX < 0x030800b4
  0, /*tp_print*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4
  0, /*tp_vectorcall_offset*/
  #endif
  0, /*tp_getattr*/
  0, /*tp_setattr*/
  #if PY_MAJOR_VERSION < 3
  0, /*tp_compare*/
  #endif
  #if PY_MAJOR_VERSION >= 3
  0, /*tp_as_async*/
  #endif
  0, /*tp_repr*/
  0, /*tp_as_number*/
  0, /*tp_as_sequence*/
  0, /*tp_as_mapping*/
  0, /*tp_hash*/
  0, /*tp_call*/
  0, /*tp_str*/
  0, /*tp_getattro*/
  0, /*tp_setattro*/
  0, /*tp_as_buffer*/
  Py_TPFLAGS_DEFAULT|Py_TPFLAGS_HAVE_VERSION_TAG|Py_TPFLAGS_CHECKTYPES|Py_TPFLAGS_HAVE_NEWBUFFER|Py_TPFLAGS_BASETYPE|Py_TPFLAGS_HAVE_GC, /*tp_flags*/
  0, /*tp_doc*/
  __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_traverse*/
  __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_clear*/
  0, /*tp_richcompare*/
  0, /*tp_weaklistoffset*/
  0, /*tp_iter*/
  0, /*tp_iternext*/
  __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_methods*/
  0, /*tp_members*/
  __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_getset*/
  0, /*tp_base*/
  0, /*tp_dict*/
  0, /*tp_descr_get*/
  0, /*tp_descr_set*/
  0, /*tp_dictoffset*/
  0, /*tp_init*/
  0, /*tp_alloc*/
  __pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo, /*tp_new*/
  0, /*tp_free*/
  0, /*tp_is_gc*/
  0, /*tp_bases*/
  0, /*tp_mro*/
  0, /*tp_cache*/
  0, /*tp_subclasses*/
  0, /*tp_weaklist*/
  0, /*tp_del*/
  0, /*tp_version_tag*/
  #if PY_VERSION_HEX >= 0x030400a1
  0, /*tp_finalize*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b1 && (!CYTHON_COMPILING_IN_PYPY || PYPY_VERSION_NUM >= 0x07030800)
  0, /*tp_vectorcall*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4 && PY_VERSION_HEX < 0x03090000
  0, /*tp_print*/
  #endif
  #if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX >= 0x03090000
  0, /*tp_pypy_flags*/
  #endif
};

static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo(PyTypeObject *t, CYTHON_UNUSED PyObject *a, CYTHON_UNUSED PyObject *k) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *p;
  PyObject *o;
  if (likely((t->tp_flags & Py_TPFLAGS_IS_ABSTRACT) == 0)) {
    o = (*t->tp_alloc)(t, 0);
  } else {
    o = (PyObject *) PyBaseObject_Type.tp_new(t, __pyx_empty_tuple, 0);
  }
  if (unlikely(!o)) return 0;
  p = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)o);
  p->co_filename = ((PyObject*)Py_None); Py_INCREF(Py_None);
  p->co_name = ((PyObject*)Py_None); Py_INCREF(Py_None);
  p->canonical_normalized_filename = ((PyObject*)Py_None); Py_INCREF(Py_None);
  p->new_code = Py_None; Py_INCREF(Py_None);
  return o;
}

static void __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo(PyObject *o) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)o;
  #if CYTHON_USE_TP_FINALIZE
  if (unlikely(PyType_HasFeature(Py_TYPE(o), Py_TPFLAGS_HAVE_FINALIZE) && Py_TYPE(o)->tp_finalize) && !_PyGC_FINALIZED(o)) {
    if (PyObject_CallFinalizerFromDealloc(o)) return;
  }
  #endif
  PyObject_GC_UnTrack(o);
  Py_CLEAR(p->co_filename);
  Py_CLEAR(p->co_name);
  Py_CLEAR(p->canonical_normalized_filename);
  Py_CLEAR(p->new_code);
  (*Py_TYPE(o)->tp_free)(o);
}

static int __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo(PyObject *o, visitproc v, void *a) {
  int e;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)o;
  if (p->new_code) {
    e = (*v)(p->new_code, a); if (e) return e;
  }
  return 0;
}

static int __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo(PyObject *o) {
  PyObject* tmp;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo *)o;
  tmp = ((PyObject*)p->new_code);
  p->new_code = Py_None; Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  return 0;
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_filename(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_filename(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_11co_filename_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_name(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_name(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_7co_name_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_canonical_normalized_filename(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_canonical_normalized_filename(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_29canonical_normalized_filename_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoint_found(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoint_found(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_16breakpoint_found_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_new_code(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_new_code(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_8new_code_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoints_mtime(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoints_mtime(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_17breakpoints_mtime_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyMethodDef __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo[] = {
  {"__reduce_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_3__reduce_cython__, METH_NOARGS, 0},
  {"__setstate_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_5__setstate_cython__, METH_O, 0},
  {0, 0, 0, 0}
};

static struct PyGetSetDef __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo[] = {
  {(char *)"co_filename", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_filename, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_filename, (char *)0, 0},
  {(char *)"co_name", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_name, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_co_name, (char *)0, 0},
  {(char *)"canonical_normalized_filename", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_canonical_normalized_filename, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_canonical_normalized_filename, (char *)0, 0},
  {(char *)"breakpoint_found", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoint_found, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoint_found, (char *)0, 0},
  {(char *)"new_code", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_new_code, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_new_code, (char *)0, 0},
  {(char *)"breakpoints_mtime", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoints_mtime, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_breakpoints_mtime, (char *)0, 0},
  {0, 0, 0, 0, 0}
};

static PyTypeObject __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo = {
  PyVarObject_HEAD_INIT(0, 0)
  "_pydevd_frame_eval.pydevd_frame_evaluator.FuncCodeInfo", /*tp_name*/
  sizeof(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo), /*tp_basicsize*/
  0, /*tp_itemsize*/
  __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_dealloc*/
  #if PY_VERSION_HEX < 0x030800b4
  0, /*tp_print*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4
  0, /*tp_vectorcall_offset*/
  #endif
  0, /*tp_getattr*/
  0, /*tp_setattr*/
  #if PY_MAJOR_VERSION < 3
  0, /*tp_compare*/
  #endif
  #if PY_MAJOR_VERSION >= 3
  0, /*tp_as_async*/
  #endif
  0, /*tp_repr*/
  0, /*tp_as_number*/
  0, /*tp_as_sequence*/
  0, /*tp_as_mapping*/
  0, /*tp_hash*/
  0, /*tp_call*/
  0, /*tp_str*/
  0, /*tp_getattro*/
  0, /*tp_setattro*/
  0, /*tp_as_buffer*/
  Py_TPFLAGS_DEFAULT|Py_TPFLAGS_HAVE_VERSION_TAG|Py_TPFLAGS_CHECKTYPES|Py_TPFLAGS_HAVE_NEWBUFFER|Py_TPFLAGS_BASETYPE|Py_TPFLAGS_HAVE_GC, /*tp_flags*/
  0, /*tp_doc*/
  __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_traverse*/
  __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_clear*/
  0, /*tp_richcompare*/
  0, /*tp_weaklistoffset*/
  0, /*tp_iter*/
  0, /*tp_iternext*/
  __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_methods*/
  0, /*tp_members*/
  __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_getset*/
  0, /*tp_base*/
  0, /*tp_dict*/
  0, /*tp_descr_get*/
  0, /*tp_descr_set*/
  0, /*tp_dictoffset*/
  __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_12FuncCodeInfo_1__init__, /*tp_init*/
  0, /*tp_alloc*/
  __pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo, /*tp_new*/
  0, /*tp_free*/
  0, /*tp_is_gc*/
  0, /*tp_bases*/
  0, /*tp_mro*/
  0, /*tp_cache*/
  0, /*tp_subclasses*/
  0, /*tp_weaklist*/
  0, /*tp_del*/
  0, /*tp_version_tag*/
  #if PY_VERSION_HEX >= 0x030400a1
  0, /*tp_finalize*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b1 && (!CYTHON_COMPILING_IN_PYPY || PYPY_VERSION_NUM >= 0x07030800)
  0, /*tp_vectorcall*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4 && PY_VERSION_HEX < 0x03090000
  0, /*tp_print*/
  #endif
  #if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX >= 0x03090000
  0, /*tp_pypy_flags*/
  #endif
};

static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo(PyTypeObject *t, CYTHON_UNUSED PyObject *a, CYTHON_UNUSED PyObject *k) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *p;
  PyObject *o;
  if (likely((t->tp_flags & Py_TPFLAGS_IS_ABSTRACT) == 0)) {
    o = (*t->tp_alloc)(t, 0);
  } else {
    o = (PyObject *) PyBaseObject_Type.tp_new(t, __pyx_empty_tuple, 0);
  }
  if (unlikely(!o)) return 0;
  p = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)o);
  p->line_to_offset = ((PyObject*)Py_None); Py_INCREF(Py_None);
  return o;
}

static void __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo(PyObject *o) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)o;
  #if CYTHON_USE_TP_FINALIZE
  if (unlikely(PyType_HasFeature(Py_TYPE(o), Py_TPFLAGS_HAVE_FINALIZE) && Py_TYPE(o)->tp_finalize) && !_PyGC_FINALIZED(o)) {
    if (PyObject_CallFinalizerFromDealloc(o)) return;
  }
  #endif
  PyObject_GC_UnTrack(o);
  Py_CLEAR(p->line_to_offset);
  (*Py_TYPE(o)->tp_free)(o);
}

static int __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo(PyObject *o, visitproc v, void *a) {
  int e;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)o;
  if (p->line_to_offset) {
    e = (*v)(p->line_to_offset, a); if (e) return e;
  }
  return 0;
}

static int __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo(PyObject *o) {
  PyObject* tmp;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)o;
  tmp = ((PyObject*)p->line_to_offset);
  p->line_to_offset = ((PyObject*)Py_None); Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  return 0;
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_line_to_offset(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_line_to_offset(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_14line_to_offset_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_first_line(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_first_line(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_10first_line_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_last_line(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_last_line(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_9last_line_3__set__(o, v);
  }
  else {
    PyErr_SetString(PyExc_NotImplementedError, "__del__");
    return -1;
  }
}

static PyMethodDef __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo[] = {
  {"__reduce_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_3__reduce_cython__, METH_NOARGS, 0},
  {"__setstate_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_5__setstate_cython__, METH_O, 0},
  {0, 0, 0, 0}
};

static struct PyGetSetDef __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo[] = {
  {(char *)"line_to_offset", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_line_to_offset, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_line_to_offset, (char *)0, 0},
  {(char *)"first_line", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_first_line, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_first_line, (char *)0, 0},
  {(char *)"last_line", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_last_line, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_last_line, (char *)0, 0},
  {0, 0, 0, 0, 0}
};

static PyTypeObject __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo = {
  PyVarObject_HEAD_INIT(0, 0)
  "_pydevd_frame_eval.pydevd_frame_evaluator._CodeLineInfo", /*tp_name*/
  sizeof(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo), /*tp_basicsize*/
  0, /*tp_itemsize*/
  __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_dealloc*/
  #if PY_VERSION_HEX < 0x030800b4
  0, /*tp_print*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4
  0, /*tp_vectorcall_offset*/
  #endif
  0, /*tp_getattr*/
  0, /*tp_setattr*/
  #if PY_MAJOR_VERSION < 3
  0, /*tp_compare*/
  #endif
  #if PY_MAJOR_VERSION >= 3
  0, /*tp_as_async*/
  #endif
  0, /*tp_repr*/
  0, /*tp_as_number*/
  0, /*tp_as_sequence*/
  0, /*tp_as_mapping*/
  0, /*tp_hash*/
  0, /*tp_call*/
  0, /*tp_str*/
  0, /*tp_getattro*/
  0, /*tp_setattro*/
  0, /*tp_as_buffer*/
  Py_TPFLAGS_DEFAULT|Py_TPFLAGS_HAVE_VERSION_TAG|Py_TPFLAGS_CHECKTYPES|Py_TPFLAGS_HAVE_NEWBUFFER|Py_TPFLAGS_BASETYPE|Py_TPFLAGS_HAVE_GC, /*tp_flags*/
  0, /*tp_doc*/
  __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_traverse*/
  __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_clear*/
  0, /*tp_richcompare*/
  0, /*tp_weaklistoffset*/
  0, /*tp_iter*/
  0, /*tp_iternext*/
  __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_methods*/
  0, /*tp_members*/
  __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_getset*/
  0, /*tp_base*/
  0, /*tp_dict*/
  0, /*tp_descr_get*/
  0, /*tp_descr_set*/
  0, /*tp_dictoffset*/
  __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_13_CodeLineInfo_1__init__, /*tp_init*/
  0, /*tp_alloc*/
  __pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo, /*tp_new*/
  0, /*tp_free*/
  0, /*tp_is_gc*/
  0, /*tp_bases*/
  0, /*tp_mro*/
  0, /*tp_cache*/
  0, /*tp_subclasses*/
  0, /*tp_weaklist*/
  0, /*tp_del*/
  0, /*tp_version_tag*/
  #if PY_VERSION_HEX >= 0x030400a1
  0, /*tp_finalize*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b1 && (!CYTHON_COMPILING_IN_PYPY || PYPY_VERSION_NUM >= 0x07030800)
  0, /*tp_vectorcall*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4 && PY_VERSION_HEX < 0x03090000
  0, /*tp_print*/
  #endif
  #if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX >= 0x03090000
  0, /*tp_pypy_flags*/
  #endif
};
static struct __pyx_vtabstruct_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue __pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;

static PyObject *__pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue(PyTypeObject *t, CYTHON_UNUSED PyObject *a, CYTHON_UNUSED PyObject *k) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *p;
  PyObject *o;
  if (likely((t->tp_flags & Py_TPFLAGS_IS_ABSTRACT) == 0)) {
    o = (*t->tp_alloc)(t, 0);
  } else {
    o = (PyObject *) PyBaseObject_Type.tp_new(t, __pyx_empty_tuple, 0);
  }
  if (unlikely(!o)) return 0;
  p = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)o);
  p->__pyx_vtab = __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;
  p->code_obj_py = Py_None; Py_INCREF(Py_None);
  p->code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)Py_None); Py_INCREF(Py_None);
  p->breakpoints_hit_at_lines = ((PyObject*)Py_None); Py_INCREF(Py_None);
  p->code_lines_as_set = ((PyObject*)Py_None); Py_INCREF(Py_None);
  return o;
}

static void __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue(PyObject *o) {
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)o;
  #if CYTHON_USE_TP_FINALIZE
  if (unlikely(PyType_HasFeature(Py_TYPE(o), Py_TPFLAGS_HAVE_FINALIZE) && Py_TYPE(o)->tp_finalize) && !_PyGC_FINALIZED(o)) {
    if (PyObject_CallFinalizerFromDealloc(o)) return;
  }
  #endif
  PyObject_GC_UnTrack(o);
  Py_CLEAR(p->code_obj_py);
  Py_CLEAR(p->code_line_info);
  Py_CLEAR(p->breakpoints_hit_at_lines);
  Py_CLEAR(p->code_lines_as_set);
  (*Py_TYPE(o)->tp_free)(o);
}

static int __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue(PyObject *o, visitproc v, void *a) {
  int e;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)o;
  if (p->code_obj_py) {
    e = (*v)(p->code_obj_py, a); if (e) return e;
  }
  if (p->code_line_info) {
    e = (*v)(((PyObject *)p->code_line_info), a); if (e) return e;
  }
  if (p->breakpoints_hit_at_lines) {
    e = (*v)(p->breakpoints_hit_at_lines, a); if (e) return e;
  }
  if (p->code_lines_as_set) {
    e = (*v)(p->code_lines_as_set, a); if (e) return e;
  }
  return 0;
}

static int __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue(PyObject *o) {
  PyObject* tmp;
  struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *p = (struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *)o;
  tmp = ((PyObject*)p->code_obj_py);
  p->code_obj_py = Py_None; Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  tmp = ((PyObject*)p->code_line_info);
  p->code_line_info = ((struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo *)Py_None); Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  tmp = ((PyObject*)p->breakpoints_hit_at_lines);
  p->breakpoints_hit_at_lines = ((PyObject*)Py_None); Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  tmp = ((PyObject*)p->code_lines_as_set);
  p->code_lines_as_set = ((PyObject*)Py_None); Py_INCREF(Py_None);
  Py_XDECREF(tmp);
  return 0;
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_obj_py(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_obj_py(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_11code_obj_py_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_line_info(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_line_info(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_14code_line_info_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_breakpoints_hit_at_lines(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_breakpoints_hit_at_lines(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_24breakpoints_hit_at_lines_5__del__(o);
  }
}

static PyObject *__pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_lines_as_set(PyObject *o, CYTHON_UNUSED void *x) {
  return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_1__get__(o);
}

static int __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_lines_as_set(PyObject *o, PyObject *v, CYTHON_UNUSED void *x) {
  if (v) {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_3__set__(o, v);
  }
  else {
    return __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_17code_lines_as_set_5__del__(o);
  }
}

static PyMethodDef __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue[] = {
  {"compute_force_stay_in_untraced_mode", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_3compute_force_stay_in_untraced_mode, METH_O, __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_2compute_force_stay_in_untraced_mode},
  {"__reduce_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_5__reduce_cython__, METH_NOARGS, 0},
  {"__setstate_cython__", (PyCFunction)__pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_7__setstate_cython__, METH_O, 0},
  {0, 0, 0, 0}
};

static struct PyGetSetDef __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue[] = {
  {(char *)"code_obj_py", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_obj_py, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_obj_py, (char *)0, 0},
  {(char *)"code_line_info", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_line_info, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_line_info, (char *)0, 0},
  {(char *)"breakpoints_hit_at_lines", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_breakpoints_hit_at_lines, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_breakpoints_hit_at_lines, (char *)0, 0},
  {(char *)"code_lines_as_set", __pyx_getprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_lines_as_set, __pyx_setprop_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_code_lines_as_set, (char *)0, 0},
  {0, 0, 0, 0, 0}
};

static PyTypeObject __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue = {
  PyVarObject_HEAD_INIT(0, 0)
  "_pydevd_frame_eval.pydevd_frame_evaluator._CacheValue", /*tp_name*/
  sizeof(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue), /*tp_basicsize*/
  0, /*tp_itemsize*/
  __pyx_tp_dealloc_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_dealloc*/
  #if PY_VERSION_HEX < 0x030800b4
  0, /*tp_print*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4
  0, /*tp_vectorcall_offset*/
  #endif
  0, /*tp_getattr*/
  0, /*tp_setattr*/
  #if PY_MAJOR_VERSION < 3
  0, /*tp_compare*/
  #endif
  #if PY_MAJOR_VERSION >= 3
  0, /*tp_as_async*/
  #endif
  0, /*tp_repr*/
  0, /*tp_as_number*/
  0, /*tp_as_sequence*/
  0, /*tp_as_mapping*/
  0, /*tp_hash*/
  0, /*tp_call*/
  0, /*tp_str*/
  0, /*tp_getattro*/
  0, /*tp_setattro*/
  0, /*tp_as_buffer*/
  Py_TPFLAGS_DEFAULT|Py_TPFLAGS_HAVE_VERSION_TAG|Py_TPFLAGS_CHECKTYPES|Py_TPFLAGS_HAVE_NEWBUFFER|Py_TPFLAGS_BASETYPE|Py_TPFLAGS_HAVE_GC, /*tp_flags*/
  0, /*tp_doc*/
  __pyx_tp_traverse_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_traverse*/
  __pyx_tp_clear_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_clear*/
  0, /*tp_richcompare*/
  0, /*tp_weaklistoffset*/
  0, /*tp_iter*/
  0, /*tp_iternext*/
  __pyx_methods_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_methods*/
  0, /*tp_members*/
  __pyx_getsets_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_getset*/
  0, /*tp_base*/
  0, /*tp_dict*/
  0, /*tp_descr_get*/
  0, /*tp_descr_set*/
  0, /*tp_dictoffset*/
  __pyx_pw_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_1__init__, /*tp_init*/
  0, /*tp_alloc*/
  __pyx_tp_new_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, /*tp_new*/
  0, /*tp_free*/
  0, /*tp_is_gc*/
  0, /*tp_bases*/
  0, /*tp_mro*/
  0, /*tp_cache*/
  0, /*tp_subclasses*/
  0, /*tp_weaklist*/
  0, /*tp_del*/
  0, /*tp_version_tag*/
  #if PY_VERSION_HEX >= 0x030400a1
  0, /*tp_finalize*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b1 && (!CYTHON_COMPILING_IN_PYPY || PYPY_VERSION_NUM >= 0x07030800)
  0, /*tp_vectorcall*/
  #endif
  #if PY_VERSION_HEX >= 0x030800b4 && PY_VERSION_HEX < 0x03090000
  0, /*tp_print*/
  #endif
  #if CYTHON_COMPILING_IN_PYPY && PY_VERSION_HEX >= 0x03090000
  0, /*tp_pypy_flags*/
  #endif
};

static PyMethodDef __pyx_methods[] = {
  {0, 0, 0, 0}
};

#if PY_MAJOR_VERSION >= 3
#if CYTHON_PEP489_MULTI_PHASE_INIT
static PyObject* __pyx_pymod_create(PyObject *spec, PyModuleDef *def); /*proto*/
static int __pyx_pymod_exec_pydevd_frame_evaluator(PyObject* module); /*proto*/
static PyModuleDef_Slot __pyx_moduledef_slots[] = {
  {Py_mod_create, (void*)__pyx_pymod_create},
  {Py_mod_exec, (void*)__pyx_pymod_exec_pydevd_frame_evaluator},
  {0, NULL}
};
#endif

static struct PyModuleDef __pyx_moduledef = {
    PyModuleDef_HEAD_INIT,
    "pydevd_frame_evaluator",
    0, /* m_doc */
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    0, /* m_size */
  #else
    -1, /* m_size */
  #endif
    __pyx_methods /* m_methods */,
  #if CYTHON_PEP489_MULTI_PHASE_INIT
    __pyx_moduledef_slots, /* m_slots */
  #else
    NULL, /* m_reload */
  #endif
    NULL, /* m_traverse */
    NULL, /* m_clear */
    NULL /* m_free */
};
#endif
#ifndef CYTHON_SMALL_CODE
#if defined(__clang__)
    #define CYTHON_SMALL_CODE
#elif defined(__GNUC__) && (__GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 3))
    #define CYTHON_SMALL_CODE __attribute__((cold))
#else
    #define CYTHON_SMALL_CODE
#endif
#endif

static __Pyx_StringTabEntry __pyx_string_tab[] = {
  {&__pyx_kp_s_, __pyx_k_, sizeof(__pyx_k_), 0, 0, 1, 0},
  {&__pyx_n_s_AttributeError, __pyx_k_AttributeError, sizeof(__pyx_k_AttributeError), 0, 0, 1, 1},
  {&__pyx_n_s_CacheValue, __pyx_k_CacheValue, sizeof(__pyx_k_CacheValue), 0, 0, 1, 1},
  {&__pyx_n_s_CodeLineInfo, __pyx_k_CodeLineInfo, sizeof(__pyx_k_CodeLineInfo), 0, 0, 1, 1},
  {&__pyx_n_s_DebugHelper, __pyx_k_DebugHelper, sizeof(__pyx_k_DebugHelper), 0, 0, 1, 1},
  {&__pyx_n_s_FuncCodeInfo, __pyx_k_FuncCodeInfo, sizeof(__pyx_k_FuncCodeInfo), 0, 0, 1, 1},
  {&__pyx_n_s_GlobalDebuggerHolder, __pyx_k_GlobalDebuggerHolder, sizeof(__pyx_k_GlobalDebuggerHolder), 0, 0, 1, 1},
  {&__pyx_kp_s_If_a_code_object_is_cached_that, __pyx_k_If_a_code_object_is_cached_that, sizeof(__pyx_k_If_a_code_object_is_cached_that), 0, 0, 1, 0},
  {&__pyx_kp_s_Incompatible_checksums_0x_x_vs_0, __pyx_k_Incompatible_checksums_0x_x_vs_0, sizeof(__pyx_k_Incompatible_checksums_0x_x_vs_0), 0, 0, 1, 0},
  {&__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_2, __pyx_k_Incompatible_checksums_0x_x_vs_0_2, sizeof(__pyx_k_Incompatible_checksums_0x_x_vs_0_2), 0, 0, 1, 0},
  {&__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_3, __pyx_k_Incompatible_checksums_0x_x_vs_0_3, sizeof(__pyx_k_Incompatible_checksums_0x_x_vs_0_3), 0, 0, 1, 0},
  {&__pyx_kp_s_Incompatible_checksums_0x_x_vs_0_4, __pyx_k_Incompatible_checksums_0x_x_vs_0_4, sizeof(__pyx_k_Incompatible_checksums_0x_x_vs_0_4), 0, 0, 1, 0},
  {&__pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER, __pyx_k_NORM_PATHS_AND_BASE_CONTAINER, sizeof(__pyx_k_NORM_PATHS_AND_BASE_CONTAINER), 0, 0, 1, 1},
  {&__pyx_n_s_PickleError, __pyx_k_PickleError, sizeof(__pyx_k_PickleError), 0, 0, 1, 1},
  {&__pyx_n_s_SetTrace, __pyx_k_SetTrace, sizeof(__pyx_k_SetTrace), 0, 0, 1, 1},
  {&__pyx_n_s_ThreadInfo, __pyx_k_ThreadInfo, sizeof(__pyx_k_ThreadInfo), 0, 0, 1, 1},
  {&__pyx_kp_s__2, __pyx_k__2, sizeof(__pyx_k__2), 0, 0, 1, 0},
  {&__pyx_kp_s__3, __pyx_k__3, sizeof(__pyx_k__3), 0, 0, 1, 0},
  {&__pyx_kp_s__5, __pyx_k__5, sizeof(__pyx_k__5), 0, 0, 1, 0},
  {&__pyx_n_s_active, __pyx_k_active, sizeof(__pyx_k_active), 0, 0, 1, 1},
  {&__pyx_n_s_additional_info, __pyx_k_additional_info, sizeof(__pyx_k_additional_info), 0, 0, 1, 1},
  {&__pyx_n_s_arg, __pyx_k_arg, sizeof(__pyx_k_arg), 0, 0, 1, 1},
  {&__pyx_n_s_bootstrap, __pyx_k_bootstrap, sizeof(__pyx_k_bootstrap), 0, 0, 1, 1},
  {&__pyx_n_s_bootstrap_2, __pyx_k_bootstrap_2, sizeof(__pyx_k_bootstrap_2), 0, 0, 1, 1},
  {&__pyx_n_s_bootstrap_inner, __pyx_k_bootstrap_inner, sizeof(__pyx_k_bootstrap_inner), 0, 0, 1, 1},
  {&__pyx_n_s_bootstrap_inner_2, __pyx_k_bootstrap_inner_2, sizeof(__pyx_k_bootstrap_inner_2), 0, 0, 1, 1},
  {&__pyx_n_s_break_on_caught_exceptions, __pyx_k_break_on_caught_exceptions, sizeof(__pyx_k_break_on_caught_exceptions), 0, 0, 1, 1},
  {&__pyx_n_s_break_on_user_uncaught_exception, __pyx_k_break_on_user_uncaught_exception, sizeof(__pyx_k_break_on_user_uncaught_exception), 0, 0, 1, 1},
  {&__pyx_n_s_breakpoints, __pyx_k_breakpoints, sizeof(__pyx_k_breakpoints), 0, 0, 1, 1},
  {&__pyx_n_s_breakpoints_hit_at_lines, __pyx_k_breakpoints_hit_at_lines, sizeof(__pyx_k_breakpoints_hit_at_lines), 0, 0, 1, 1},
  {&__pyx_n_s_cache, __pyx_k_cache, sizeof(__pyx_k_cache), 0, 0, 1, 1},
  {&__pyx_n_s_call, __pyx_k_call, sizeof(__pyx_k_call), 0, 0, 1, 1},
  {&__pyx_n_s_call_2, __pyx_k_call_2, sizeof(__pyx_k_call_2), 0, 0, 1, 1},
  {&__pyx_n_s_can_skip, __pyx_k_can_skip, sizeof(__pyx_k_can_skip), 0, 0, 1, 1},
  {&__pyx_n_s_clear_thread_local_info, __pyx_k_clear_thread_local_info, sizeof(__pyx_k_clear_thread_local_info), 0, 0, 1, 1},
  {&__pyx_n_s_cline_in_traceback, __pyx_k_cline_in_traceback, sizeof(__pyx_k_cline_in_traceback), 0, 0, 1, 1},
  {&__pyx_n_s_code_line_info, __pyx_k_code_line_info, sizeof(__pyx_k_code_line_info), 0, 0, 1, 1},
  {&__pyx_n_s_code_obj, __pyx_k_code_obj, sizeof(__pyx_k_code_obj), 0, 0, 1, 1},
  {&__pyx_n_s_code_obj_py, __pyx_k_code_obj_py, sizeof(__pyx_k_code_obj_py), 0, 0, 1, 1},
  {&__pyx_n_s_compute_force_stay_in_untraced_m, __pyx_k_compute_force_stay_in_untraced_m, sizeof(__pyx_k_compute_force_stay_in_untraced_m), 0, 0, 1, 1},
  {&__pyx_n_s_current_thread, __pyx_k_current_thread, sizeof(__pyx_k_current_thread), 0, 0, 1, 1},
  {&__pyx_n_s_decref_py, __pyx_k_decref_py, sizeof(__pyx_k_decref_py), 0, 0, 1, 1},
  {&__pyx_n_s_dict, __pyx_k_dict, sizeof(__pyx_k_dict), 0, 0, 1, 1},
  {&__pyx_n_s_dis, __pyx_k_dis, sizeof(__pyx_k_dis), 0, 0, 1, 1},
  {&__pyx_n_s_dummy_trace_dispatch, __pyx_k_dummy_trace_dispatch, sizeof(__pyx_k_dummy_trace_dispatch), 0, 0, 1, 1},
  {&__pyx_n_s_dummy_tracing_holder, __pyx_k_dummy_tracing_holder, sizeof(__pyx_k_dummy_tracing_holder), 0, 0, 1, 1},
  {&__pyx_n_s_enter, __pyx_k_enter, sizeof(__pyx_k_enter), 0, 0, 1, 1},
  {&__pyx_n_s_event, __pyx_k_event, sizeof(__pyx_k_event), 0, 0, 1, 1},
  {&__pyx_n_s_exec, __pyx_k_exec, sizeof(__pyx_k_exec), 0, 0, 1, 1},
  {&__pyx_n_s_exit, __pyx_k_exit, sizeof(__pyx_k_exit), 0, 0, 1, 1},
  {&__pyx_n_s_f_back, __pyx_k_f_back, sizeof(__pyx_k_f_back), 0, 0, 1, 1},
  {&__pyx_n_s_f_trace, __pyx_k_f_trace, sizeof(__pyx_k_f_trace), 0, 0, 1, 1},
  {&__pyx_n_s_findlinestarts, __pyx_k_findlinestarts, sizeof(__pyx_k_findlinestarts), 0, 0, 1, 1},
  {&__pyx_n_s_first_line, __pyx_k_first_line, sizeof(__pyx_k_first_line), 0, 0, 1, 1},
  {&__pyx_n_s_fix_top_level_trace_and_get_trac, __pyx_k_fix_top_level_trace_and_get_trac, sizeof(__pyx_k_fix_top_level_trace_and_get_trac), 0, 0, 1, 1},
  {&__pyx_n_s_frame, __pyx_k_frame, sizeof(__pyx_k_frame), 0, 0, 1, 1},
  {&__pyx_n_s_frame_eval_func, __pyx_k_frame_eval_func, sizeof(__pyx_k_frame_eval_func), 0, 0, 1, 1},
  {&__pyx_n_s_function_breakpoint_name_to_brea, __pyx_k_function_breakpoint_name_to_brea, sizeof(__pyx_k_function_breakpoint_name_to_brea), 0, 0, 1, 1},
  {&__pyx_n_s_generate_code_with_breakpoints_p, __pyx_k_generate_code_with_breakpoints_p, sizeof(__pyx_k_generate_code_with_breakpoints_p), 0, 0, 1, 1},
  {&__pyx_n_s_get, __pyx_k_get, sizeof(__pyx_k_get), 0, 0, 1, 1},
  {&__pyx_n_s_get_abs_path_real_path_and_base, __pyx_k_get_abs_path_real_path_and_base, sizeof(__pyx_k_get_abs_path_real_path_and_base), 0, 0, 1, 1},
  {&__pyx_n_s_get_cache_file_type, __pyx_k_get_cache_file_type, sizeof(__pyx_k_get_cache_file_type), 0, 0, 1, 1},
  {&__pyx_n_s_get_cached_code_obj_info_py, __pyx_k_get_cached_code_obj_info_py, sizeof(__pyx_k_get_cached_code_obj_info_py), 0, 0, 1, 1},
  {&__pyx_n_s_get_code_line_info, __pyx_k_get_code_line_info, sizeof(__pyx_k_get_code_line_info), 0, 0, 1, 1},
  {&__pyx_n_s_get_file_type, __pyx_k_get_file_type, sizeof(__pyx_k_get_file_type), 0, 0, 1, 1},
  {&__pyx_n_s_get_func_code_info_py, __pyx_k_get_func_code_info_py, sizeof(__pyx_k_get_func_code_info_py), 0, 0, 1, 1},
  {&__pyx_n_s_get_ident, __pyx_k_get_ident, sizeof(__pyx_k_get_ident), 0, 0, 1, 1},
  {&__pyx_n_s_get_ident_2, __pyx_k_get_ident_2, sizeof(__pyx_k_get_ident_2), 0, 0, 1, 1},
  {&__pyx_n_s_get_thread_info_py, __pyx_k_get_thread_info_py, sizeof(__pyx_k_get_thread_info_py), 0, 0, 1, 1},
  {&__pyx_n_s_getstate, __pyx_k_getstate, sizeof(__pyx_k_getstate), 0, 0, 1, 1},
  {&__pyx_n_s_global_dbg, __pyx_k_global_dbg, sizeof(__pyx_k_global_dbg), 0, 0, 1, 1},
  {&__pyx_n_s_has_plugin_exception_breaks, __pyx_k_has_plugin_exception_breaks, sizeof(__pyx_k_has_plugin_exception_breaks), 0, 0, 1, 1},
  {&__pyx_n_s_has_plugin_line_breaks, __pyx_k_has_plugin_line_breaks, sizeof(__pyx_k_has_plugin_line_breaks), 0, 0, 1, 1},
  {&__pyx_n_s_import, __pyx_k_import, sizeof(__pyx_k_import), 0, 0, 1, 1},
  {&__pyx_n_s_insert_pydevd_breaks, __pyx_k_insert_pydevd_breaks, sizeof(__pyx_k_insert_pydevd_breaks), 0, 0, 1, 1},
  {&__pyx_n_s_intersection, __pyx_k_intersection, sizeof(__pyx_k_intersection), 0, 0, 1, 1},
  {&__pyx_n_s_is_pydev_daemon_thread, __pyx_k_is_pydev_daemon_thread, sizeof(__pyx_k_is_pydev_daemon_thread), 0, 0, 1, 1},
  {&__pyx_n_s_issuperset, __pyx_k_issuperset, sizeof(__pyx_k_issuperset), 0, 0, 1, 1},
  {&__pyx_n_s_last_line, __pyx_k_last_line, sizeof(__pyx_k_last_line), 0, 0, 1, 1},
  {&__pyx_n_s_line, __pyx_k_line, sizeof(__pyx_k_line), 0, 0, 1, 1},
  {&__pyx_n_s_line_to_offset, __pyx_k_line_to_offset, sizeof(__pyx_k_line_to_offset), 0, 0, 1, 1},
  {&__pyx_n_s_local, __pyx_k_local, sizeof(__pyx_k_local), 0, 0, 1, 1},
  {&__pyx_n_s_main, __pyx_k_main, sizeof(__pyx_k_main), 0, 0, 1, 1},
  {&__pyx_n_s_main_2, __pyx_k_main_2, sizeof(__pyx_k_main_2), 0, 0, 1, 1},
  {&__pyx_n_s_max, __pyx_k_max, sizeof(__pyx_k_max), 0, 0, 1, 1},
  {&__pyx_n_s_min, __pyx_k_min, sizeof(__pyx_k_min), 0, 0, 1, 1},
  {&__pyx_n_s_mtime, __pyx_k_mtime, sizeof(__pyx_k_mtime), 0, 0, 1, 1},
  {&__pyx_n_s_name, __pyx_k_name, sizeof(__pyx_k_name), 0, 0, 1, 1},
  {&__pyx_n_s_new, __pyx_k_new, sizeof(__pyx_k_new), 0, 0, 1, 1},
  {&__pyx_n_s_obj, __pyx_k_obj, sizeof(__pyx_k_obj), 0, 0, 1, 1},
  {&__pyx_n_s_offset, __pyx_k_offset, sizeof(__pyx_k_offset), 0, 0, 1, 1},
  {&__pyx_n_s_pickle, __pyx_k_pickle, sizeof(__pyx_k_pickle), 0, 0, 1, 1},
  {&__pyx_n_s_plugin, __pyx_k_plugin, sizeof(__pyx_k_plugin), 0, 0, 1, 1},
  {&__pyx_n_s_pydev_bundle__pydev_saved_modul, __pyx_k_pydev_bundle__pydev_saved_modul, sizeof(__pyx_k_pydev_bundle__pydev_saved_modul), 0, 0, 1, 1},
  {&__pyx_n_s_pydev_monkey, __pyx_k_pydev_monkey, sizeof(__pyx_k_pydev_monkey), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd, __pyx_k_pydevd, sizeof(__pyx_k_pydevd), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_bundle_pydevd_additional, __pyx_k_pydevd_bundle_pydevd_additional, sizeof(__pyx_k_pydevd_bundle_pydevd_additional), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_bundle_pydevd_constants, __pyx_k_pydevd_bundle_pydevd_constants, sizeof(__pyx_k_pydevd_bundle_pydevd_constants), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_bundle_pydevd_trace_disp, __pyx_k_pydevd_bundle_pydevd_trace_disp, sizeof(__pyx_k_pydevd_bundle_pydevd_trace_disp), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_file_utils, __pyx_k_pydevd_file_utils, sizeof(__pyx_k_pydevd_file_utils), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_frame_eval_pydevd_frame, __pyx_k_pydevd_frame_eval_pydevd_frame, sizeof(__pyx_k_pydevd_frame_eval_pydevd_frame), 0, 0, 1, 1},
  {&__pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_k_pydevd_frame_eval_pydevd_frame_2, sizeof(__pyx_k_pydevd_frame_eval_pydevd_frame_2), 0, 0, 1, 0},
  {&__pyx_n_s_pydevd_frame_eval_pydevd_frame_3, __pyx_k_pydevd_frame_eval_pydevd_frame_3, sizeof(__pyx_k_pydevd_frame_eval_pydevd_frame_3), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_frame_eval_pydevd_modify, __pyx_k_pydevd_frame_eval_pydevd_modify, sizeof(__pyx_k_pydevd_frame_eval_pydevd_modify), 0, 0, 1, 1},
  {&__pyx_n_s_pydevd_tracing, __pyx_k_pydevd_tracing, sizeof(__pyx_k_pydevd_tracing), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_PickleError, __pyx_k_pyx_PickleError, sizeof(__pyx_k_pyx_PickleError), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_checksum, __pyx_k_pyx_checksum, sizeof(__pyx_k_pyx_checksum), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_result, __pyx_k_pyx_result, sizeof(__pyx_k_pyx_result), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_state, __pyx_k_pyx_state, sizeof(__pyx_k_pyx_state), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_type, __pyx_k_pyx_type, sizeof(__pyx_k_pyx_type), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_unpickle_FuncCodeInfo, __pyx_k_pyx_unpickle_FuncCodeInfo, sizeof(__pyx_k_pyx_unpickle_FuncCodeInfo), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_unpickle_ThreadInfo, __pyx_k_pyx_unpickle_ThreadInfo, sizeof(__pyx_k_pyx_unpickle_ThreadInfo), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_unpickle__CacheValue, __pyx_k_pyx_unpickle__CacheValue, sizeof(__pyx_k_pyx_unpickle__CacheValue), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_unpickle__CodeLineInfo, __pyx_k_pyx_unpickle__CodeLineInfo, sizeof(__pyx_k_pyx_unpickle__CodeLineInfo), 0, 0, 1, 1},
  {&__pyx_n_s_pyx_vtable, __pyx_k_pyx_vtable, sizeof(__pyx_k_pyx_vtable), 0, 0, 1, 1},
  {&__pyx_n_s_reduce, __pyx_k_reduce, sizeof(__pyx_k_reduce), 0, 0, 1, 1},
  {&__pyx_n_s_reduce_cython, __pyx_k_reduce_cython, sizeof(__pyx_k_reduce_cython), 0, 0, 1, 1},
  {&__pyx_n_s_reduce_ex, __pyx_k_reduce_ex, sizeof(__pyx_k_reduce_ex), 0, 0, 1, 1},
  {&__pyx_n_s_rfind, __pyx_k_rfind, sizeof(__pyx_k_rfind), 0, 0, 1, 1},
  {&__pyx_n_s_run, __pyx_k_run, sizeof(__pyx_k_run), 0, 0, 1, 1},
  {&__pyx_n_s_set_additional_thread_info_lock, __pyx_k_set_additional_thread_info_lock, sizeof(__pyx_k_set_additional_thread_info_lock), 0, 0, 1, 1},
  {&__pyx_n_s_set_trace_func, __pyx_k_set_trace_func, sizeof(__pyx_k_set_trace_func), 0, 0, 1, 1},
  {&__pyx_n_s_setstate, __pyx_k_setstate, sizeof(__pyx_k_setstate), 0, 0, 1, 1},
  {&__pyx_n_s_setstate_cython, __pyx_k_setstate_cython, sizeof(__pyx_k_setstate_cython), 0, 0, 1, 1},
  {&__pyx_n_s_show_return_values, __pyx_k_show_return_values, sizeof(__pyx_k_show_return_values), 0, 0, 1, 1},
  {&__pyx_n_s_signature_factory, __pyx_k_signature_factory, sizeof(__pyx_k_signature_factory), 0, 0, 1, 1},
  {&__pyx_n_s_state, __pyx_k_state, sizeof(__pyx_k_state), 0, 0, 1, 1},
  {&__pyx_n_s_stop_frame_eval, __pyx_k_stop_frame_eval, sizeof(__pyx_k_stop_frame_eval), 0, 0, 1, 1},
  {&__pyx_kp_s_stringsource, __pyx_k_stringsource, sizeof(__pyx_k_stringsource), 0, 0, 1, 0},
  {&__pyx_n_s_sys, __pyx_k_sys, sizeof(__pyx_k_sys), 0, 0, 1, 1},
  {&__pyx_n_s_test, __pyx_k_test, sizeof(__pyx_k_test), 0, 0, 1, 1},
  {&__pyx_n_s_thread, __pyx_k_thread, sizeof(__pyx_k_thread), 0, 0, 1, 1},
  {&__pyx_n_s_thread_active, __pyx_k_thread_active, sizeof(__pyx_k_thread_active), 0, 0, 1, 1},
  {&__pyx_n_s_thread_info, __pyx_k_thread_info, sizeof(__pyx_k_thread_info), 0, 0, 1, 1},
  {&__pyx_n_s_thread_local_info, __pyx_k_thread_local_info, sizeof(__pyx_k_thread_local_info), 0, 0, 1, 1},
  {&__pyx_n_s_threading, __pyx_k_threading, sizeof(__pyx_k_threading), 0, 0, 1, 1},
  {&__pyx_n_s_trace_dispatch, __pyx_k_trace_dispatch, sizeof(__pyx_k_trace_dispatch), 0, 0, 1, 1},
  {&__pyx_n_s_update, __pyx_k_update, sizeof(__pyx_k_update), 0, 0, 1, 1},
  {&__pyx_n_s_update_globals_dict, __pyx_k_update_globals_dict, sizeof(__pyx_k_update_globals_dict), 0, 0, 1, 1},
  {&__pyx_n_s_version_info, __pyx_k_version_info, sizeof(__pyx_k_version_info), 0, 0, 1, 1},
  {0, 0, 0, 0, 0, 0, 0}
};
static CYTHON_SMALL_CODE int __Pyx_InitCachedBuiltins(void) {
  __pyx_builtin_AttributeError = __Pyx_GetBuiltinName(__pyx_n_s_AttributeError); if (!__pyx_builtin_AttributeError) __PYX_ERR(0, 110, __pyx_L1_error)
  __pyx_builtin_min = __Pyx_GetBuiltinName(__pyx_n_s_min); if (!__pyx_builtin_min) __PYX_ERR(0, 341, __pyx_L1_error)
  __pyx_builtin_max = __Pyx_GetBuiltinName(__pyx_n_s_max); if (!__pyx_builtin_max) __PYX_ERR(0, 342, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static CYTHON_SMALL_CODE int __Pyx_InitCachedConstants(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_InitCachedConstants", 0);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":112
 *                         raise AttributeError()
 *                 except:
 *                     with _set_additional_thread_info_lock:             # <<<<<<<<<<<<<<
 *                         # If it's not there, set it within a lock to avoid any racing
 *                         # conditions.
 */
  __pyx_tuple__4 = PyTuple_Pack(3, Py_None, Py_None, Py_None); if (unlikely(!__pyx_tuple__4)) __PYX_ERR(0, 112, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__4);
  __Pyx_GIVEREF(__pyx_tuple__4);

  /* "(tree fragment)":4
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 *     if __pyx_checksum not in (0x0af4089, 0xe535b68, 0xb8148ba):             # <<<<<<<<<<<<<<
 *         from pickle import PickleError as __pyx_PickleError
 *         raise __pyx_PickleError("Incompatible checksums (0x%x vs (0x0af4089, 0xe535b68, 0xb8148ba) = (_can_create_dummy_thread, additional_info, force_stay_in_untraced_mode, fully_initialized, inside_frame_eval, is_pydevd_thread, thread_trace_func))" % __pyx_checksum)
 */
  __pyx_tuple__6 = PyTuple_Pack(3, __pyx_int_11485321, __pyx_int_240343912, __pyx_int_193022138); if (unlikely(!__pyx_tuple__6)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__6);
  __Pyx_GIVEREF(__pyx_tuple__6);
  __pyx_tuple__7 = PyTuple_Pack(3, __pyx_int_188670045, __pyx_int_72405718, __pyx_int_156687530); if (unlikely(!__pyx_tuple__7)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__7);
  __Pyx_GIVEREF(__pyx_tuple__7);
  __pyx_tuple__8 = PyTuple_Pack(3, __pyx_int_66829570, __pyx_int_95010005, __pyx_int_2520179); if (unlikely(!__pyx_tuple__8)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__8);
  __Pyx_GIVEREF(__pyx_tuple__8);
  __pyx_tuple__9 = PyTuple_Pack(3, __pyx_int_64258489, __pyx_int_180628038, __pyx_int_249558979); if (unlikely(!__pyx_tuple__9)) __PYX_ERR(1, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__9);
  __Pyx_GIVEREF(__pyx_tuple__9);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":19
 * _thread_active = threading._active
 * 
 * def clear_thread_local_info():             # <<<<<<<<<<<<<<
 *     global _thread_local_info
 *     _thread_local_info = threading.local()
 */
  __pyx_codeobj__10 = (PyObject*)__Pyx_PyCode_New(0, 0, 0, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_clear_thread_local_info, 19, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__10)) __PYX_ERR(0, 19, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":152
 * 
 * 
 * def dummy_trace_dispatch(frame, str event, arg):             # <<<<<<<<<<<<<<
 *     if event == 'call':
 *         if frame.f_trace is not None:
 */
  __pyx_tuple__11 = PyTuple_Pack(3, __pyx_n_s_frame, __pyx_n_s_event, __pyx_n_s_arg); if (unlikely(!__pyx_tuple__11)) __PYX_ERR(0, 152, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__11);
  __Pyx_GIVEREF(__pyx_tuple__11);
  __pyx_codeobj__12 = (PyObject*)__Pyx_PyCode_New(3, 0, 3, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__11, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_dummy_trace_dispatch, 152, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__12)) __PYX_ERR(0, 152, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":159
 * 
 * 
 * def get_thread_info_py() -> ThreadInfo:             # <<<<<<<<<<<<<<
 *     return get_thread_info(PyEval_GetFrame())
 * 
 */
  __pyx_codeobj__13 = (PyObject*)__Pyx_PyCode_New(0, 0, 0, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_get_thread_info_py, 159, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__13)) __PYX_ERR(0, 159, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":196
 * 
 * 
 * def decref_py(obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */
  __pyx_tuple__14 = PyTuple_Pack(1, __pyx_n_s_obj); if (unlikely(!__pyx_tuple__14)) __PYX_ERR(0, 196, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__14);
  __Pyx_GIVEREF(__pyx_tuple__14);
  __pyx_codeobj__15 = (PyObject*)__Pyx_PyCode_New(1, 0, 1, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__14, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_decref_py, 196, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__15)) __PYX_ERR(0, 196, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":203
 * 
 * 
 * def get_func_code_info_py(thread_info, frame, code_obj) -> FuncCodeInfo:             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */
  __pyx_tuple__16 = PyTuple_Pack(3, __pyx_n_s_thread_info, __pyx_n_s_frame, __pyx_n_s_code_obj); if (unlikely(!__pyx_tuple__16)) __PYX_ERR(0, 203, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__16);
  __Pyx_GIVEREF(__pyx_tuple__16);
  __pyx_codeobj__17 = (PyObject*)__Pyx_PyCode_New(3, 0, 3, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__16, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_get_func_code_info_py, 203, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__17)) __PYX_ERR(0, 203, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":329
 * 
 * # Note: this method has a version in pure-python too.
 * def _get_code_line_info(code_obj):             # <<<<<<<<<<<<<<
 *     line_to_offset: dict = {}
 *     first_line: int = None
 */
  __pyx_tuple__18 = PyTuple_Pack(6, __pyx_n_s_code_obj, __pyx_n_s_line_to_offset, __pyx_n_s_first_line, __pyx_n_s_last_line, __pyx_n_s_offset, __pyx_n_s_line); if (unlikely(!__pyx_tuple__18)) __PYX_ERR(0, 329, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__18);
  __Pyx_GIVEREF(__pyx_tuple__18);
  __pyx_codeobj__19 = (PyObject*)__Pyx_PyCode_New(1, 0, 6, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__18, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_get_code_line_info, 329, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__19)) __PYX_ERR(0, 329, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":353
 * _cache: dict = {}
 * 
 * def get_cached_code_obj_info_py(code_obj_py):             # <<<<<<<<<<<<<<
 *     '''
 *     :return _CacheValue:
 */
  __pyx_tuple__20 = PyTuple_Pack(1, __pyx_n_s_code_obj_py); if (unlikely(!__pyx_tuple__20)) __PYX_ERR(0, 353, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__20);
  __Pyx_GIVEREF(__pyx_tuple__20);
  __pyx_codeobj__21 = (PyObject*)__Pyx_PyCode_New(1, 0, 1, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__20, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_get_cached_code_obj_info_py, 353, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__21)) __PYX_ERR(0, 353, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":401
 *         return breakpoint_found, force_stay_in_untraced_mode
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     return generate_code_with_breakpoints(code_obj_py, breakpoints)
 * 
 */
  __pyx_tuple__22 = PyTuple_Pack(2, __pyx_n_s_code_obj_py, __pyx_n_s_breakpoints); if (unlikely(!__pyx_tuple__22)) __PYX_ERR(0, 401, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__22);
  __Pyx_GIVEREF(__pyx_tuple__22);
  __pyx_codeobj__23 = (PyObject*)__Pyx_PyCode_New(2, 0, 2, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__22, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_generate_code_with_breakpoints_p, 401, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__23)) __PYX_ERR(0, 401, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":473
 * import sys
 * 
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)             # <<<<<<<<<<<<<<
 * 
 * def frame_eval_func():
 */
  __pyx_slice__24 = PySlice_New(Py_None, __pyx_int_2, Py_None); if (unlikely(!__pyx_slice__24)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_slice__24);
  __Pyx_GIVEREF(__pyx_slice__24);
  __pyx_tuple__25 = PyTuple_Pack(2, __pyx_int_3, __pyx_int_9); if (unlikely(!__pyx_tuple__25)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__25);
  __Pyx_GIVEREF(__pyx_tuple__25);

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":475
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)
 * 
 * def frame_eval_func():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:
 */
  __pyx_tuple__26 = PyTuple_Pack(1, __pyx_n_s_state); if (unlikely(!__pyx_tuple__26)) __PYX_ERR(0, 475, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__26);
  __Pyx_GIVEREF(__pyx_tuple__26);
  __pyx_codeobj__27 = (PyObject*)__Pyx_PyCode_New(0, 0, 1, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__26, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_frame_eval_func, 475, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__27)) __PYX_ERR(0, 475, __pyx_L1_error)

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":484
 * 
 * 
 * def stop_frame_eval():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault
 */
  __pyx_tuple__28 = PyTuple_Pack(1, __pyx_n_s_state); if (unlikely(!__pyx_tuple__28)) __PYX_ERR(0, 484, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__28);
  __Pyx_GIVEREF(__pyx_tuple__28);
  __pyx_codeobj__29 = (PyObject*)__Pyx_PyCode_New(0, 0, 1, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__28, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_pydevd_frame_eval_pydevd_frame_2, __pyx_n_s_stop_frame_eval, 484, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__29)) __PYX_ERR(0, 484, __pyx_L1_error)

  /* "(tree fragment)":1
 * def __pyx_unpickle_ThreadInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */
  __pyx_tuple__30 = PyTuple_Pack(5, __pyx_n_s_pyx_type, __pyx_n_s_pyx_checksum, __pyx_n_s_pyx_state, __pyx_n_s_pyx_PickleError, __pyx_n_s_pyx_result); if (unlikely(!__pyx_tuple__30)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__30);
  __Pyx_GIVEREF(__pyx_tuple__30);
  __pyx_codeobj__31 = (PyObject*)__Pyx_PyCode_New(3, 0, 5, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__30, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_stringsource, __pyx_n_s_pyx_unpickle_ThreadInfo, 1, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__31)) __PYX_ERR(1, 1, __pyx_L1_error)
  __pyx_tuple__32 = PyTuple_Pack(5, __pyx_n_s_pyx_type, __pyx_n_s_pyx_checksum, __pyx_n_s_pyx_state, __pyx_n_s_pyx_PickleError, __pyx_n_s_pyx_result); if (unlikely(!__pyx_tuple__32)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__32);
  __Pyx_GIVEREF(__pyx_tuple__32);
  __pyx_codeobj__33 = (PyObject*)__Pyx_PyCode_New(3, 0, 5, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__32, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_stringsource, __pyx_n_s_pyx_unpickle_FuncCodeInfo, 1, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__33)) __PYX_ERR(1, 1, __pyx_L1_error)
  __pyx_tuple__34 = PyTuple_Pack(5, __pyx_n_s_pyx_type, __pyx_n_s_pyx_checksum, __pyx_n_s_pyx_state, __pyx_n_s_pyx_PickleError, __pyx_n_s_pyx_result); if (unlikely(!__pyx_tuple__34)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__34);
  __Pyx_GIVEREF(__pyx_tuple__34);
  __pyx_codeobj__35 = (PyObject*)__Pyx_PyCode_New(3, 0, 5, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__34, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_stringsource, __pyx_n_s_pyx_unpickle__CodeLineInfo, 1, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__35)) __PYX_ERR(1, 1, __pyx_L1_error)
  __pyx_tuple__36 = PyTuple_Pack(5, __pyx_n_s_pyx_type, __pyx_n_s_pyx_checksum, __pyx_n_s_pyx_state, __pyx_n_s_pyx_PickleError, __pyx_n_s_pyx_result); if (unlikely(!__pyx_tuple__36)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_tuple__36);
  __Pyx_GIVEREF(__pyx_tuple__36);
  __pyx_codeobj__37 = (PyObject*)__Pyx_PyCode_New(3, 0, 5, 0, CO_OPTIMIZED|CO_NEWLOCALS, __pyx_empty_bytes, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_tuple__36, __pyx_empty_tuple, __pyx_empty_tuple, __pyx_kp_s_stringsource, __pyx_n_s_pyx_unpickle__CacheValue, 1, __pyx_empty_bytes); if (unlikely(!__pyx_codeobj__37)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_RefNannyFinishContext();
  return 0;
  __pyx_L1_error:;
  __Pyx_RefNannyFinishContext();
  return -1;
}

static CYTHON_SMALL_CODE int __Pyx_InitGlobals(void) {
  if (__Pyx_InitStrings(__pyx_string_tab) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  __pyx_int_0 = PyInt_FromLong(0); if (unlikely(!__pyx_int_0)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_1 = PyInt_FromLong(1); if (unlikely(!__pyx_int_1)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_2 = PyInt_FromLong(2); if (unlikely(!__pyx_int_2)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_3 = PyInt_FromLong(3); if (unlikely(!__pyx_int_3)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_9 = PyInt_FromLong(9); if (unlikely(!__pyx_int_9)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_2520179 = PyInt_FromLong(2520179L); if (unlikely(!__pyx_int_2520179)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_11485321 = PyInt_FromLong(11485321L); if (unlikely(!__pyx_int_11485321)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_64258489 = PyInt_FromLong(64258489L); if (unlikely(!__pyx_int_64258489)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_66829570 = PyInt_FromLong(66829570L); if (unlikely(!__pyx_int_66829570)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_72405718 = PyInt_FromLong(72405718L); if (unlikely(!__pyx_int_72405718)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_95010005 = PyInt_FromLong(95010005L); if (unlikely(!__pyx_int_95010005)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_156687530 = PyInt_FromLong(156687530L); if (unlikely(!__pyx_int_156687530)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_180628038 = PyInt_FromLong(180628038L); if (unlikely(!__pyx_int_180628038)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_188670045 = PyInt_FromLong(188670045L); if (unlikely(!__pyx_int_188670045)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_193022138 = PyInt_FromLong(193022138L); if (unlikely(!__pyx_int_193022138)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_240343912 = PyInt_FromLong(240343912L); if (unlikely(!__pyx_int_240343912)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_int_249558979 = PyInt_FromLong(249558979L); if (unlikely(!__pyx_int_249558979)) __PYX_ERR(0, 1, __pyx_L1_error)
  return 0;
  __pyx_L1_error:;
  return -1;
}

static CYTHON_SMALL_CODE int __Pyx_modinit_global_init_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_variable_export_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_function_export_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_type_init_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_type_import_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_variable_import_code(void); /*proto*/
static CYTHON_SMALL_CODE int __Pyx_modinit_function_import_code(void); /*proto*/

static int __Pyx_modinit_global_init_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_global_init_code", 0);
  /*--- Global init code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_variable_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_export_code", 0);
  /*--- Variable export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_export_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_export_code", 0);
  /*--- Function export code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_type_init_code(void) {
  __Pyx_RefNannyDeclarations
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_init_code", 0);
  /*--- Type init code ---*/
  __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo = &__pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;
  __pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.initialize = (PyObject *(*)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *, PyFrameObject *))__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize;
  __pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.initialize_if_possible = (PyObject *(*)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo *))__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_10ThreadInfo_initialize_if_possible;
  if (PyType_Ready(&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo) < 0) __PYX_ERR(0, 24, __pyx_L1_error)
  #if PY_VERSION_HEX < 0x030800B1
  __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.tp_print = 0;
  #endif
  if ((CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP) && likely(!__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.tp_dictoffset && __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.tp_getattro == PyObject_GenericGetAttr)) {
    __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.tp_getattro = __Pyx_PyObject_GenericGetAttr;
  }
  if (__Pyx_SetVtable(__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo.tp_dict, __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo) < 0) __PYX_ERR(0, 24, __pyx_L1_error)
  if (PyObject_SetAttr(__pyx_m, __pyx_n_s_ThreadInfo, (PyObject *)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo) < 0) __PYX_ERR(0, 24, __pyx_L1_error)
  if (__Pyx_setup_reduce((PyObject*)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo) < 0) __PYX_ERR(0, 24, __pyx_L1_error)
  __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo = &__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_ThreadInfo;
  if (PyType_Ready(&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo) < 0) __PYX_ERR(0, 125, __pyx_L1_error)
  #if PY_VERSION_HEX < 0x030800B1
  __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo.tp_print = 0;
  #endif
  if ((CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP) && likely(!__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo.tp_dictoffset && __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo.tp_getattro == PyObject_GenericGetAttr)) {
    __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo.tp_getattro = __Pyx_PyObject_GenericGetAttr;
  }
  if (PyObject_SetAttr(__pyx_m, __pyx_n_s_FuncCodeInfo, (PyObject *)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo) < 0) __PYX_ERR(0, 125, __pyx_L1_error)
  if (__Pyx_setup_reduce((PyObject*)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo) < 0) __PYX_ERR(0, 125, __pyx_L1_error)
  __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo = &__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator_FuncCodeInfo;
  if (PyType_Ready(&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo) < 0) __PYX_ERR(0, 316, __pyx_L1_error)
  #if PY_VERSION_HEX < 0x030800B1
  __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo.tp_print = 0;
  #endif
  if ((CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP) && likely(!__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo.tp_dictoffset && __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo.tp_getattro == PyObject_GenericGetAttr)) {
    __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo.tp_getattro = __Pyx_PyObject_GenericGetAttr;
  }
  if (PyObject_SetAttr(__pyx_m, __pyx_n_s_CodeLineInfo, (PyObject *)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo) < 0) __PYX_ERR(0, 316, __pyx_L1_error)
  if (__Pyx_setup_reduce((PyObject*)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo) < 0) __PYX_ERR(0, 316, __pyx_L1_error)
  __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo = &__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CodeLineInfo;
  __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue = &__pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;
  __pyx_vtable_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.compute_force_stay_in_untraced_mode = (PyObject *(*)(struct __pyx_obj_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue *, PyObject *, int __pyx_skip_dispatch))__pyx_f_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue_compute_force_stay_in_untraced_mode;
  if (PyType_Ready(&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue) < 0) __PYX_ERR(0, 361, __pyx_L1_error)
  #if PY_VERSION_HEX < 0x030800B1
  __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.tp_print = 0;
  #endif
  if ((CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP) && likely(!__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.tp_dictoffset && __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.tp_getattro == PyObject_GenericGetAttr)) {
    __pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.tp_getattro = __Pyx_PyObject_GenericGetAttr;
  }
  #if CYTHON_UPDATE_DESCRIPTOR_DOC
  {
    PyObject *wrapper = PyObject_GetAttrString((PyObject *)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue, "__init__"); if (unlikely(!wrapper)) __PYX_ERR(0, 361, __pyx_L1_error)
    if (Py_TYPE(wrapper) == &PyWrapperDescr_Type) {
      __pyx_wrapperbase_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__ = *((PyWrapperDescrObject *)wrapper)->d_base;
      __pyx_wrapperbase_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__.doc = __pyx_doc_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__;
      ((PyWrapperDescrObject *)wrapper)->d_base = &__pyx_wrapperbase_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_CacheValue___init__;
    }
  }
  #endif
  if (__Pyx_SetVtable(__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue.tp_dict, __pyx_vtabptr_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue) < 0) __PYX_ERR(0, 361, __pyx_L1_error)
  if (PyObject_SetAttr(__pyx_m, __pyx_n_s_CacheValue, (PyObject *)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue) < 0) __PYX_ERR(0, 361, __pyx_L1_error)
  if (__Pyx_setup_reduce((PyObject*)&__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue) < 0) __PYX_ERR(0, 361, __pyx_L1_error)
  __pyx_ptype_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue = &__pyx_type_18_pydevd_frame_eval_22pydevd_frame_evaluator__CacheValue;
  __Pyx_RefNannyFinishContext();
  return 0;
  __pyx_L1_error:;
  __Pyx_RefNannyFinishContext();
  return -1;
}

static int __Pyx_modinit_type_import_code(void) {
  __Pyx_RefNannyDeclarations
  PyObject *__pyx_t_1 = NULL;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannySetupContext("__Pyx_modinit_type_import_code", 0);
  /*--- Type import code ---*/
  __pyx_t_1 = PyImport_ImportModule("_pydevd_bundle.pydevd_cython"); if (unlikely(!__pyx_t_1)) __PYX_ERR(2, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo = __Pyx_ImportType(__pyx_t_1, "_pydevd_bundle.pydevd_cython", "PyDBAdditionalThreadInfo", sizeof(struct __pyx_obj_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo), __Pyx_ImportType_CheckSize_Warn);
   if (!__pyx_ptype_14_pydevd_bundle_13pydevd_cython_PyDBAdditionalThreadInfo) __PYX_ERR(2, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_RefNannyFinishContext();
  return 0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_RefNannyFinishContext();
  return -1;
}

static int __Pyx_modinit_variable_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_variable_import_code", 0);
  /*--- Variable import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}

static int __Pyx_modinit_function_import_code(void) {
  __Pyx_RefNannyDeclarations
  __Pyx_RefNannySetupContext("__Pyx_modinit_function_import_code", 0);
  /*--- Function import code ---*/
  __Pyx_RefNannyFinishContext();
  return 0;
}


#ifndef CYTHON_NO_PYINIT_EXPORT
#define __Pyx_PyMODINIT_FUNC PyMODINIT_FUNC
#elif PY_MAJOR_VERSION < 3
#ifdef __cplusplus
#define __Pyx_PyMODINIT_FUNC extern "C" void
#else
#define __Pyx_PyMODINIT_FUNC void
#endif
#else
#ifdef __cplusplus
#define __Pyx_PyMODINIT_FUNC extern "C" PyObject *
#else
#define __Pyx_PyMODINIT_FUNC PyObject *
#endif
#endif


#if PY_MAJOR_VERSION < 3
__Pyx_PyMODINIT_FUNC initpydevd_frame_evaluator(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC initpydevd_frame_evaluator(void)
#else
__Pyx_PyMODINIT_FUNC PyInit_pydevd_frame_evaluator(void) CYTHON_SMALL_CODE; /*proto*/
__Pyx_PyMODINIT_FUNC PyInit_pydevd_frame_evaluator(void)
#if CYTHON_PEP489_MULTI_PHASE_INIT
{
  return PyModuleDef_Init(&__pyx_moduledef);
}
static CYTHON_SMALL_CODE int __Pyx_check_single_interpreter(void) {
    #if PY_VERSION_HEX >= 0x030700A1
    static PY_INT64_T main_interpreter_id = -1;
    PY_INT64_T current_id = PyInterpreterState_GetID(PyThreadState_Get()->interp);
    if (main_interpreter_id == -1) {
        main_interpreter_id = current_id;
        return (unlikely(current_id == -1)) ? -1 : 0;
    } else if (unlikely(main_interpreter_id != current_id))
    #else
    static PyInterpreterState *main_interpreter = NULL;
    PyInterpreterState *current_interpreter = PyThreadState_Get()->interp;
    if (!main_interpreter) {
        main_interpreter = current_interpreter;
    } else if (unlikely(main_interpreter != current_interpreter))
    #endif
    {
        PyErr_SetString(
            PyExc_ImportError,
            "Interpreter change detected - this module can only be loaded into one interpreter per process.");
        return -1;
    }
    return 0;
}
static CYTHON_SMALL_CODE int __Pyx_copy_spec_to_module(PyObject *spec, PyObject *moddict, const char* from_name, const char* to_name, int allow_none) {
    PyObject *value = PyObject_GetAttrString(spec, from_name);
    int result = 0;
    if (likely(value)) {
        if (allow_none || value != Py_None) {
            result = PyDict_SetItemString(moddict, to_name, value);
        }
        Py_DECREF(value);
    } else if (PyErr_ExceptionMatches(PyExc_AttributeError)) {
        PyErr_Clear();
    } else {
        result = -1;
    }
    return result;
}
static CYTHON_SMALL_CODE PyObject* __pyx_pymod_create(PyObject *spec, CYTHON_UNUSED PyModuleDef *def) {
    PyObject *module = NULL, *moddict, *modname;
    if (__Pyx_check_single_interpreter())
        return NULL;
    if (__pyx_m)
        return __Pyx_NewRef(__pyx_m);
    modname = PyObject_GetAttrString(spec, "name");
    if (unlikely(!modname)) goto bad;
    module = PyModule_NewObject(modname);
    Py_DECREF(modname);
    if (unlikely(!module)) goto bad;
    moddict = PyModule_GetDict(module);
    if (unlikely(!moddict)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "loader", "__loader__", 1) < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "origin", "__file__", 1) < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "parent", "__package__", 1) < 0)) goto bad;
    if (unlikely(__Pyx_copy_spec_to_module(spec, moddict, "submodule_search_locations", "__path__", 0) < 0)) goto bad;
    return module;
bad:
    Py_XDECREF(module);
    return NULL;
}


static CYTHON_SMALL_CODE int __pyx_pymod_exec_pydevd_frame_evaluator(PyObject *__pyx_pyinit_module)
#endif
#endif
{
  PyObject *__pyx_t_1 = NULL;
  PyObject *__pyx_t_2 = NULL;
  int __pyx_t_3;
  int __pyx_lineno = 0;
  const char *__pyx_filename = NULL;
  int __pyx_clineno = 0;
  __Pyx_RefNannyDeclarations
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  if (__pyx_m) {
    if (__pyx_m == __pyx_pyinit_module) return 0;
    PyErr_SetString(PyExc_RuntimeError, "Module 'pydevd_frame_evaluator' has already been imported. Re-initialisation is not supported.");
    return -1;
  }
  #elif PY_MAJOR_VERSION >= 3
  if (__pyx_m) return __Pyx_NewRef(__pyx_m);
  #endif
  #if CYTHON_REFNANNY
__Pyx_RefNanny = __Pyx_RefNannyImportAPI("refnanny");
if (!__Pyx_RefNanny) {
  PyErr_Clear();
  __Pyx_RefNanny = __Pyx_RefNannyImportAPI("Cython.Runtime.refnanny");
  if (!__Pyx_RefNanny)
      Py_FatalError("failed to import 'refnanny' module");
}
#endif
  __Pyx_RefNannySetupContext("__Pyx_PyMODINIT_FUNC PyInit_pydevd_frame_evaluator(void)", 0);
  if (__Pyx_check_binary_version() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #ifdef __Pxy_PyFrame_Initialize_Offsets
  __Pxy_PyFrame_Initialize_Offsets();
  #endif
  __pyx_empty_tuple = PyTuple_New(0); if (unlikely(!__pyx_empty_tuple)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_bytes = PyBytes_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_bytes)) __PYX_ERR(0, 1, __pyx_L1_error)
  __pyx_empty_unicode = PyUnicode_FromStringAndSize("", 0); if (unlikely(!__pyx_empty_unicode)) __PYX_ERR(0, 1, __pyx_L1_error)
  #ifdef __Pyx_CyFunction_USED
  if (__pyx_CyFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_FusedFunction_USED
  if (__pyx_FusedFunction_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Coroutine_USED
  if (__pyx_Coroutine_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_Generator_USED
  if (__pyx_Generator_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_AsyncGen_USED
  if (__pyx_AsyncGen_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  #ifdef __Pyx_StopAsyncIteration_USED
  if (__pyx_StopAsyncIteration_init() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  /*--- Library function declarations ---*/
  /*--- Threads initialization code ---*/
  #if defined(WITH_THREAD) && PY_VERSION_HEX < 0x030700F0 && defined(__PYX_FORCE_INIT_THREADS) && __PYX_FORCE_INIT_THREADS
  PyEval_InitThreads();
  #endif
  /*--- Module creation code ---*/
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  __pyx_m = __pyx_pyinit_module;
  Py_INCREF(__pyx_m);
  #else
  #if PY_MAJOR_VERSION < 3
  __pyx_m = Py_InitModule4("pydevd_frame_evaluator", __pyx_methods, 0, 0, PYTHON_API_VERSION); Py_XINCREF(__pyx_m);
  #else
  __pyx_m = PyModule_Create(&__pyx_moduledef);
  #endif
  if (unlikely(!__pyx_m)) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  __pyx_d = PyModule_GetDict(__pyx_m); if (unlikely(!__pyx_d)) __PYX_ERR(0, 1, __pyx_L1_error)
  Py_INCREF(__pyx_d);
  __pyx_b = PyImport_AddModule(__Pyx_BUILTIN_MODULE_NAME); if (unlikely(!__pyx_b)) __PYX_ERR(0, 1, __pyx_L1_error)
  Py_INCREF(__pyx_b);
  __pyx_cython_runtime = PyImport_AddModule((char *) "cython_runtime"); if (unlikely(!__pyx_cython_runtime)) __PYX_ERR(0, 1, __pyx_L1_error)
  Py_INCREF(__pyx_cython_runtime);
  if (PyObject_SetAttrString(__pyx_m, "__builtins__", __pyx_b) < 0) __PYX_ERR(0, 1, __pyx_L1_error);
  /*--- Initialize various global constants etc. ---*/
  if (__Pyx_InitGlobals() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #if PY_MAJOR_VERSION < 3 && (__PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT)
  if (__Pyx_init_sys_getdefaultencoding_params() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif
  if (__pyx_module_is_main__pydevd_frame_eval__pydevd_frame_evaluator) {
    if (PyObject_SetAttr(__pyx_m, __pyx_n_s_name, __pyx_n_s_main_2) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  }
  #if PY_MAJOR_VERSION >= 3
  {
    PyObject *modules = PyImport_GetModuleDict(); if (unlikely(!modules)) __PYX_ERR(0, 1, __pyx_L1_error)
    if (!PyDict_GetItemString(modules, "_pydevd_frame_eval.pydevd_frame_evaluator")) {
      if (unlikely(PyDict_SetItemString(modules, "_pydevd_frame_eval.pydevd_frame_evaluator", __pyx_m) < 0)) __PYX_ERR(0, 1, __pyx_L1_error)
    }
  }
  #endif
  /*--- Builtin init code ---*/
  if (__Pyx_InitCachedBuiltins() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Constants init code ---*/
  if (__Pyx_InitCachedConstants() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  /*--- Global type/function init code ---*/
  (void)__Pyx_modinit_global_init_code();
  (void)__Pyx_modinit_variable_export_code();
  (void)__Pyx_modinit_function_export_code();
  if (unlikely(__Pyx_modinit_type_init_code() < 0)) __PYX_ERR(0, 1, __pyx_L1_error)
  if (unlikely(__Pyx_modinit_type_import_code() < 0)) __PYX_ERR(0, 1, __pyx_L1_error)
  (void)__Pyx_modinit_variable_import_code();
  (void)__Pyx_modinit_function_import_code();
  /*--- Execution code ---*/
  #if defined(__Pyx_Generator_USED) || defined(__Pyx_Coroutine_USED)
  if (__Pyx_patch_abc() < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  #endif

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":2
 * from __future__ import print_function
 * from _pydev_bundle._pydev_saved_modules import threading, thread             # <<<<<<<<<<<<<<
 * from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
 * import dis
 */
  __pyx_t_1 = PyList_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_INCREF(__pyx_n_s_threading);
  __Pyx_GIVEREF(__pyx_n_s_threading);
  PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_threading);
  __Pyx_INCREF(__pyx_n_s_thread);
  __Pyx_GIVEREF(__pyx_n_s_thread);
  PyList_SET_ITEM(__pyx_t_1, 1, __pyx_n_s_thread);
  __pyx_t_2 = __Pyx_Import(__pyx_n_s_pydev_bundle__pydev_saved_modul, __pyx_t_1, -1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_threading); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_threading, __pyx_t_1) < 0) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_thread); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_thread, __pyx_t_1) < 0) __PYX_ERR(0, 2, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":3
 * from __future__ import print_function
 * from _pydev_bundle._pydev_saved_modules import threading, thread
 * from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder             # <<<<<<<<<<<<<<
 * import dis
 * import sys
 */
  __pyx_t_2 = PyList_New(1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 3, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_n_s_GlobalDebuggerHolder);
  __Pyx_GIVEREF(__pyx_n_s_GlobalDebuggerHolder);
  PyList_SET_ITEM(__pyx_t_2, 0, __pyx_n_s_GlobalDebuggerHolder);
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_pydevd_bundle_pydevd_constants, __pyx_t_2, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 3, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_ImportFrom(__pyx_t_1, __pyx_n_s_GlobalDebuggerHolder); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 3, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_GlobalDebuggerHolder, __pyx_t_2) < 0) __PYX_ERR(0, 3, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":4
 * from _pydev_bundle._pydev_saved_modules import threading, thread
 * from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
 * import dis             # <<<<<<<<<<<<<<
 * import sys
 * from _pydevd_frame_eval.pydevd_frame_tracing import update_globals_dict, dummy_tracing_holder
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_dis, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 4, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_dis, __pyx_t_1) < 0) __PYX_ERR(0, 4, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":5
 * from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
 * import dis
 * import sys             # <<<<<<<<<<<<<<
 * from _pydevd_frame_eval.pydevd_frame_tracing import update_globals_dict, dummy_tracing_holder
 * from _pydevd_frame_eval.pydevd_modify_bytecode import DebugHelper, insert_pydevd_breaks
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_sys, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_sys, __pyx_t_1) < 0) __PYX_ERR(0, 5, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":6
 * import dis
 * import sys
 * from _pydevd_frame_eval.pydevd_frame_tracing import update_globals_dict, dummy_tracing_holder             # <<<<<<<<<<<<<<
 * from _pydevd_frame_eval.pydevd_modify_bytecode import DebugHelper, insert_pydevd_breaks
 * from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER
 */
  __pyx_t_1 = PyList_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_INCREF(__pyx_n_s_update_globals_dict);
  __Pyx_GIVEREF(__pyx_n_s_update_globals_dict);
  PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_update_globals_dict);
  __Pyx_INCREF(__pyx_n_s_dummy_tracing_holder);
  __Pyx_GIVEREF(__pyx_n_s_dummy_tracing_holder);
  PyList_SET_ITEM(__pyx_t_1, 1, __pyx_n_s_dummy_tracing_holder);
  __pyx_t_2 = __Pyx_Import(__pyx_n_s_pydevd_frame_eval_pydevd_frame, __pyx_t_1, -1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_update_globals_dict); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_update_globals_dict, __pyx_t_1) < 0) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_dummy_tracing_holder); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_dummy_tracing_holder, __pyx_t_1) < 0) __PYX_ERR(0, 6, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":7
 * import sys
 * from _pydevd_frame_eval.pydevd_frame_tracing import update_globals_dict, dummy_tracing_holder
 * from _pydevd_frame_eval.pydevd_modify_bytecode import DebugHelper, insert_pydevd_breaks             # <<<<<<<<<<<<<<
 * from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER
 * from _pydevd_bundle.pydevd_trace_dispatch import fix_top_level_trace_and_get_trace_func
 */
  __pyx_t_2 = PyList_New(2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_n_s_DebugHelper);
  __Pyx_GIVEREF(__pyx_n_s_DebugHelper);
  PyList_SET_ITEM(__pyx_t_2, 0, __pyx_n_s_DebugHelper);
  __Pyx_INCREF(__pyx_n_s_insert_pydevd_breaks);
  __Pyx_GIVEREF(__pyx_n_s_insert_pydevd_breaks);
  PyList_SET_ITEM(__pyx_t_2, 1, __pyx_n_s_insert_pydevd_breaks);
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_pydevd_frame_eval_pydevd_modify, __pyx_t_2, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_ImportFrom(__pyx_t_1, __pyx_n_s_DebugHelper); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_DebugHelper, __pyx_t_2) < 0) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_ImportFrom(__pyx_t_1, __pyx_n_s_insert_pydevd_breaks); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_insert_pydevd_breaks, __pyx_t_2) < 0) __PYX_ERR(0, 7, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":8
 * from _pydevd_frame_eval.pydevd_frame_tracing import update_globals_dict, dummy_tracing_holder
 * from _pydevd_frame_eval.pydevd_modify_bytecode import DebugHelper, insert_pydevd_breaks
 * from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER             # <<<<<<<<<<<<<<
 * from _pydevd_bundle.pydevd_trace_dispatch import fix_top_level_trace_and_get_trace_func
 * 
 */
  __pyx_t_1 = PyList_New(2); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_INCREF(__pyx_n_s_get_abs_path_real_path_and_base);
  __Pyx_GIVEREF(__pyx_n_s_get_abs_path_real_path_and_base);
  PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_get_abs_path_real_path_and_base);
  __Pyx_INCREF(__pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER);
  __Pyx_GIVEREF(__pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER);
  PyList_SET_ITEM(__pyx_t_1, 1, __pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER);
  __pyx_t_2 = __Pyx_Import(__pyx_n_s_pydevd_file_utils, __pyx_t_1, -1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_get_abs_path_real_path_and_base); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_abs_path_real_path_and_base, __pyx_t_1) < 0) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_NORM_PATHS_AND_BASE_CONTAINER, __pyx_t_1) < 0) __PYX_ERR(0, 8, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":9
 * from _pydevd_frame_eval.pydevd_modify_bytecode import DebugHelper, insert_pydevd_breaks
 * from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER
 * from _pydevd_bundle.pydevd_trace_dispatch import fix_top_level_trace_and_get_trace_func             # <<<<<<<<<<<<<<
 * 
 * from _pydevd_bundle.pydevd_additional_thread_info import _set_additional_thread_info_lock
 */
  __pyx_t_2 = PyList_New(1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 9, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_n_s_fix_top_level_trace_and_get_trac);
  __Pyx_GIVEREF(__pyx_n_s_fix_top_level_trace_and_get_trac);
  PyList_SET_ITEM(__pyx_t_2, 0, __pyx_n_s_fix_top_level_trace_and_get_trac);
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_pydevd_bundle_pydevd_trace_disp, __pyx_t_2, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 9, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_ImportFrom(__pyx_t_1, __pyx_n_s_fix_top_level_trace_and_get_trac); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 9, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_fix_top_level_trace_and_get_trac, __pyx_t_2) < 0) __PYX_ERR(0, 9, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":11
 * from _pydevd_bundle.pydevd_trace_dispatch import fix_top_level_trace_and_get_trace_func
 * 
 * from _pydevd_bundle.pydevd_additional_thread_info import _set_additional_thread_info_lock             # <<<<<<<<<<<<<<
 * from _pydevd_bundle.pydevd_cython cimport PyDBAdditionalThreadInfo
 * from pydevd_tracing import SetTrace
 */
  __pyx_t_1 = PyList_New(1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 11, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_INCREF(__pyx_n_s_set_additional_thread_info_lock);
  __Pyx_GIVEREF(__pyx_n_s_set_additional_thread_info_lock);
  PyList_SET_ITEM(__pyx_t_1, 0, __pyx_n_s_set_additional_thread_info_lock);
  __pyx_t_2 = __Pyx_Import(__pyx_n_s_pydevd_bundle_pydevd_additional, __pyx_t_1, -1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 11, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_ImportFrom(__pyx_t_2, __pyx_n_s_set_additional_thread_info_lock); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 11, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_set_additional_thread_info_lock, __pyx_t_1) < 0) __PYX_ERR(0, 11, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":13
 * from _pydevd_bundle.pydevd_additional_thread_info import _set_additional_thread_info_lock
 * from _pydevd_bundle.pydevd_cython cimport PyDBAdditionalThreadInfo
 * from pydevd_tracing import SetTrace             # <<<<<<<<<<<<<<
 * 
 * _get_ident = threading.get_ident  # Note this is py3 only, if py2 needed to be supported, _get_ident would be needed.
 */
  __pyx_t_2 = PyList_New(1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_INCREF(__pyx_n_s_SetTrace);
  __Pyx_GIVEREF(__pyx_n_s_SetTrace);
  PyList_SET_ITEM(__pyx_t_2, 0, __pyx_n_s_SetTrace);
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_pydevd_tracing, __pyx_t_2, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_ImportFrom(__pyx_t_1, __pyx_n_s_SetTrace); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_SetTrace, __pyx_t_2) < 0) __PYX_ERR(0, 13, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":15
 * from pydevd_tracing import SetTrace
 * 
 * _get_ident = threading.get_ident  # Note this is py3 only, if py2 needed to be supported, _get_ident would be needed.             # <<<<<<<<<<<<<<
 * _thread_local_info = threading.local()
 * _thread_active = threading._active
 */
  __Pyx_GetModuleGlobalName(__pyx_t_1, __pyx_n_s_threading); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 15, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_get_ident_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 15, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_ident, __pyx_t_2) < 0) __PYX_ERR(0, 15, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":16
 * 
 * _get_ident = threading.get_ident  # Note this is py3 only, if py2 needed to be supported, _get_ident would be needed.
 * _thread_local_info = threading.local()             # <<<<<<<<<<<<<<
 * _thread_active = threading._active
 * 
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_threading); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 16, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_local); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 16, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = __Pyx_PyObject_CallNoArg(__pyx_t_1); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 16, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_thread_local_info, __pyx_t_2) < 0) __PYX_ERR(0, 16, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":17
 * _get_ident = threading.get_ident  # Note this is py3 only, if py2 needed to be supported, _get_ident would be needed.
 * _thread_local_info = threading.local()
 * _thread_active = threading._active             # <<<<<<<<<<<<<<
 * 
 * def clear_thread_local_info():
 */
  __Pyx_GetModuleGlobalName(__pyx_t_2, __pyx_n_s_threading); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __pyx_t_1 = __Pyx_PyObject_GetAttrStr(__pyx_t_2, __pyx_n_s_active); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 17, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_thread_active, __pyx_t_1) < 0) __PYX_ERR(0, 17, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":19
 * _thread_active = threading._active
 * 
 * def clear_thread_local_info():             # <<<<<<<<<<<<<<
 *     global _thread_local_info
 *     _thread_local_info = threading.local()
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_1clear_thread_local_info, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 19, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_clear_thread_local_info, __pyx_t_1) < 0) __PYX_ERR(0, 19, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":152
 * 
 * 
 * def dummy_trace_dispatch(frame, str event, arg):             # <<<<<<<<<<<<<<
 *     if event == 'call':
 *         if frame.f_trace is not None:
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_3dummy_trace_dispatch, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 152, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_dummy_trace_dispatch, __pyx_t_1) < 0) __PYX_ERR(0, 152, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":159
 * 
 * 
 * def get_thread_info_py() -> ThreadInfo:             # <<<<<<<<<<<<<<
 *     return get_thread_info(PyEval_GetFrame())
 * 
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_5get_thread_info_py, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 159, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_thread_info_py, __pyx_t_1) < 0) __PYX_ERR(0, 159, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":196
 * 
 * 
 * def decref_py(obj):             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_7decref_py, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 196, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_decref_py, __pyx_t_1) < 0) __PYX_ERR(0, 196, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":203
 * 
 * 
 * def get_func_code_info_py(thread_info, frame, code_obj) -> FuncCodeInfo:             # <<<<<<<<<<<<<<
 *     '''
 *     Helper to be called from Python.
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_9get_func_code_info_py, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 203, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_func_code_info_py, __pyx_t_1) < 0) __PYX_ERR(0, 203, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":210
 * 
 * 
 * cdef int _code_extra_index = -1             # <<<<<<<<<<<<<<
 * 
 * cdef FuncCodeInfo get_func_code_info(ThreadInfo thread_info, PyFrameObject * frame_obj, PyCodeObject * code_obj):
 */
  __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator__code_extra_index = -1;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":329
 * 
 * # Note: this method has a version in pure-python too.
 * def _get_code_line_info(code_obj):             # <<<<<<<<<<<<<<
 *     line_to_offset: dict = {}
 *     first_line: int = None
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_11_get_code_line_info, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 329, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_code_line_info, __pyx_t_1) < 0) __PYX_ERR(0, 329, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":351
 * # handled by the cython side in `FuncCodeInfo get_func_code_info` by providing the
 * # same code info if the debugger mtime is still the same).
 * _cache: dict = {}             # <<<<<<<<<<<<<<
 * 
 * def get_cached_code_obj_info_py(code_obj_py):
 */
  __pyx_t_1 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 351, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_cache, __pyx_t_1) < 0) __PYX_ERR(0, 351, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":353
 * _cache: dict = {}
 * 
 * def get_cached_code_obj_info_py(code_obj_py):             # <<<<<<<<<<<<<<
 *     '''
 *     :return _CacheValue:
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_13get_cached_code_obj_info_py, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 353, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_get_cached_code_obj_info_py, __pyx_t_1) < 0) __PYX_ERR(0, 353, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":401
 *         return breakpoint_found, force_stay_in_untraced_mode
 * 
 * def generate_code_with_breakpoints_py(object code_obj_py, dict breakpoints):             # <<<<<<<<<<<<<<
 *     return generate_code_with_breakpoints(code_obj_py, breakpoints)
 * 
 */
  __pyx_t_1 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_15generate_code_with_breakpoints_py, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 401, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_generate_code_with_breakpoints_p, __pyx_t_1) < 0) __PYX_ERR(0, 401, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":471
 *     return breakpoint_found, code_obj_py
 * 
 * import sys             # <<<<<<<<<<<<<<
 * 
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)
 */
  __pyx_t_1 = __Pyx_Import(__pyx_n_s_sys, 0, -1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 471, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_sys, __pyx_t_1) < 0) __PYX_ERR(0, 471, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":473
 * import sys
 * 
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)             # <<<<<<<<<<<<<<
 * 
 * def frame_eval_func():
 */
  __Pyx_GetModuleGlobalName(__pyx_t_1, __pyx_n_s_sys); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __pyx_t_2 = __Pyx_PyObject_GetAttrStr(__pyx_t_1, __pyx_n_s_version_info); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_1 = __Pyx_PyObject_GetSlice(__pyx_t_2, 0, 2, NULL, NULL, &__pyx_slice__24, 0, 1, 1); if (unlikely(!__pyx_t_1)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_1);
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_t_2 = PyObject_RichCompare(__pyx_t_1, __pyx_tuple__25, Py_GE); __Pyx_XGOTREF(__pyx_t_2); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_1); __pyx_t_1 = 0;
  __pyx_t_3 = __Pyx_PyObject_IsTrue(__pyx_t_2); if (unlikely((__pyx_t_3 == (int)-1) && PyErr_Occurred())) __PYX_ERR(0, 473, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;
  __pyx_v_18_pydevd_frame_eval_22pydevd_frame_evaluator_IS_PY_39_OWNARDS = __pyx_t_3;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":475
 * cdef bint IS_PY_39_OWNARDS = sys.version_info[:2] >= (3, 9)
 * 
 * def frame_eval_func():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     if IS_PY_39_OWNARDS:
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_17frame_eval_func, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 475, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_frame_eval_func, __pyx_t_2) < 0) __PYX_ERR(0, 475, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":484
 * 
 * 
 * def stop_frame_eval():             # <<<<<<<<<<<<<<
 *     cdef PyThreadState *state = PyThreadState_Get()
 *     state.interp.eval_frame = _PyEval_EvalFrameDefault
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_19stop_frame_eval, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 484, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_stop_frame_eval, __pyx_t_2) < 0) __PYX_ERR(0, 484, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "(tree fragment)":1
 * def __pyx_unpickle_ThreadInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_21__pyx_unpickle_ThreadInfo, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_pyx_unpickle_ThreadInfo, __pyx_t_2) < 0) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "(tree fragment)":11
 *         __pyx_unpickle_ThreadInfo__set_state(<ThreadInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle_ThreadInfo__set_state(ThreadInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result._can_create_dummy_thread = __pyx_state[0]; __pyx_result.additional_info = __pyx_state[1]; __pyx_result.force_stay_in_untraced_mode = __pyx_state[2]; __pyx_result.fully_initialized = __pyx_state[3]; __pyx_result.inside_frame_eval = __pyx_state[4]; __pyx_result.is_pydevd_thread = __pyx_state[5]; __pyx_result.thread_trace_func = __pyx_state[6]
 *     if len(__pyx_state) > 7 and hasattr(__pyx_result, '__dict__'):
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_23__pyx_unpickle_FuncCodeInfo, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_pyx_unpickle_FuncCodeInfo, __pyx_t_2) < 0) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "(tree fragment)":1
 * def __pyx_unpickle__CodeLineInfo(__pyx_type, long __pyx_checksum, __pyx_state):             # <<<<<<<<<<<<<<
 *     cdef object __pyx_PickleError
 *     cdef object __pyx_result
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_25__pyx_unpickle__CodeLineInfo, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_pyx_unpickle__CodeLineInfo, __pyx_t_2) < 0) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "(tree fragment)":11
 *         __pyx_unpickle__CodeLineInfo__set_state(<_CodeLineInfo> __pyx_result, __pyx_state)
 *     return __pyx_result
 * cdef __pyx_unpickle__CodeLineInfo__set_state(_CodeLineInfo __pyx_result, tuple __pyx_state):             # <<<<<<<<<<<<<<
 *     __pyx_result.first_line = __pyx_state[0]; __pyx_result.last_line = __pyx_state[1]; __pyx_result.line_to_offset = __pyx_state[2]
 *     if len(__pyx_state) > 3 and hasattr(__pyx_result, '__dict__'):
 */
  __pyx_t_2 = PyCFunction_NewEx(&__pyx_mdef_18_pydevd_frame_eval_22pydevd_frame_evaluator_27__pyx_unpickle__CacheValue, NULL, __pyx_n_s_pydevd_frame_eval_pydevd_frame_3); if (unlikely(!__pyx_t_2)) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_pyx_unpickle__CacheValue, __pyx_t_2) < 0) __PYX_ERR(1, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /* "_pydevd_frame_eval/pydevd_frame_evaluator.pyx":1
 * from __future__ import print_function             # <<<<<<<<<<<<<<
 * from _pydev_bundle._pydev_saved_modules import threading, thread
 * from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
 */
  __pyx_t_2 = __Pyx_PyDict_NewPresized(0); if (unlikely(!__pyx_t_2)) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_GOTREF(__pyx_t_2);
  if (PyDict_SetItem(__pyx_d, __pyx_n_s_test, __pyx_t_2) < 0) __PYX_ERR(0, 1, __pyx_L1_error)
  __Pyx_DECREF(__pyx_t_2); __pyx_t_2 = 0;

  /*--- Wrapped vars code ---*/

  goto __pyx_L0;
  __pyx_L1_error:;
  __Pyx_XDECREF(__pyx_t_1);
  __Pyx_XDECREF(__pyx_t_2);
  if (__pyx_m) {
    if (__pyx_d) {
      __Pyx_AddTraceback("init _pydevd_frame_eval.pydevd_frame_evaluator", __pyx_clineno, __pyx_lineno, __pyx_filename);
    }
    Py_CLEAR(__pyx_m);
  } else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_ImportError, "init _pydevd_frame_eval.pydevd_frame_evaluator");
  }
  __pyx_L0:;
  __Pyx_RefNannyFinishContext();
  #if CYTHON_PEP489_MULTI_PHASE_INIT
  return (__pyx_m != NULL) ? 0 : -1;
  #elif PY_MAJOR_VERSION >= 3
  return __pyx_m;
  #else
  return;
  #endif
}

/* --- Runtime support code --- */
/* Refnanny */
#if CYTHON_REFNANNY
static __Pyx_RefNannyAPIStruct *__Pyx_RefNannyImportAPI(const char *modname) {
    PyObject *m = NULL, *p = NULL;
    void *r = NULL;
    m = PyImport_ImportModule(modname);
    if (!m) goto end;
    p = PyObject_GetAttrString(m, "RefNannyAPI");
    if (!p) goto end;
    r = PyLong_AsVoidPtr(p);
end:
    Py_XDECREF(p);
    Py_XDECREF(m);
    return (__Pyx_RefNannyAPIStruct *)r;
}
#endif

/* PyObjectGetAttrStr */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStr(PyObject* obj, PyObject* attr_name) {
    PyTypeObject* tp = Py_TYPE(obj);
    if (likely(tp->tp_getattro))
        return tp->tp_getattro(obj, attr_name);
#if PY_MAJOR_VERSION < 3
    if (likely(tp->tp_getattr))
        return tp->tp_getattr(obj, PyString_AS_STRING(attr_name));
#endif
    return PyObject_GetAttr(obj, attr_name);
}
#endif

/* GetBuiltinName */
static PyObject *__Pyx_GetBuiltinName(PyObject *name) {
    PyObject* result = __Pyx_PyObject_GetAttrStr(__pyx_b, name);
    if (unlikely(!result)) {
        PyErr_Format(PyExc_NameError,
#if PY_MAJOR_VERSION >= 3
            "name '%U' is not defined", name);
#else
            "name '%.200s' is not defined", PyString_AS_STRING(name));
#endif
    }
    return result;
}

/* PyDictVersioning */
#if CYTHON_USE_DICT_VERSIONS && CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE PY_UINT64_T __Pyx_get_tp_dict_version(PyObject *obj) {
    PyObject *dict = Py_TYPE(obj)->tp_dict;
    return likely(dict) ? __PYX_GET_DICT_VERSION(dict) : 0;
}
static CYTHON_INLINE PY_UINT64_T __Pyx_get_object_dict_version(PyObject *obj) {
    PyObject **dictptr = NULL;
    Py_ssize_t offset = Py_TYPE(obj)->tp_dictoffset;
    if (offset) {
#if CYTHON_COMPILING_IN_CPYTHON
        dictptr = (likely(offset > 0)) ? (PyObject **) ((char *)obj + offset) : _PyObject_GetDictPtr(obj);
#else
        dictptr = _PyObject_GetDictPtr(obj);
#endif
    }
    return (dictptr && *dictptr) ? __PYX_GET_DICT_VERSION(*dictptr) : 0;
}
static CYTHON_INLINE int __Pyx_object_dict_version_matches(PyObject* obj, PY_UINT64_T tp_dict_version, PY_UINT64_T obj_dict_version) {
    PyObject *dict = Py_TYPE(obj)->tp_dict;
    if (unlikely(!dict) || unlikely(tp_dict_version != __PYX_GET_DICT_VERSION(dict)))
        return 0;
    return obj_dict_version == __Pyx_get_object_dict_version(obj);
}
#endif

/* GetModuleGlobalName */
#if CYTHON_USE_DICT_VERSIONS
static PyObject *__Pyx__GetModuleGlobalName(PyObject *name, PY_UINT64_T *dict_version, PyObject **dict_cached_value)
#else
static CYTHON_INLINE PyObject *__Pyx__GetModuleGlobalName(PyObject *name)
#endif
{
    PyObject *result;
#if !CYTHON_AVOID_BORROWED_REFS
#if CYTHON_COMPILING_IN_CPYTHON && PY_VERSION_HEX >= 0x030500A1
    result = _PyDict_GetItem_KnownHash(__pyx_d, name, ((PyASCIIObject *) name)->hash);
    __PYX_UPDATE_DICT_CACHE(__pyx_d, result, *dict_cached_value, *dict_version)
    if (likely(result)) {
        return __Pyx_NewRef(result);
    } else if (unlikely(PyErr_Occurred())) {
        return NULL;
    }
#else
    result = PyDict_GetItem(__pyx_d, name);
    __PYX_UPDATE_DICT_CACHE(__pyx_d, result, *dict_cached_value, *dict_version)
    if (likely(result)) {
        return __Pyx_NewRef(result);
    }
#endif
#else
    result = PyObject_GetItem(__pyx_d, name);
    __PYX_UPDATE_DICT_CACHE(__pyx_d, result, *dict_cached_value, *dict_version)
    if (likely(result)) {
        return __Pyx_NewRef(result);
    }
    PyErr_Clear();
#endif
    return __Pyx_GetBuiltinName(name);
}

/* PyFunctionFastCall */
#if CYTHON_FAST_PYCALL
static PyObject* __Pyx_PyFunction_FastCallNoKw(PyCodeObject *co, PyObject **args, Py_ssize_t na,
                                               PyObject *globals) {
    PyFrameObject *f;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject **fastlocals;
    Py_ssize_t i;
    PyObject *result;
    assert(globals != NULL);
    /* XXX Perhaps we should create a specialized
       PyFrame_New() that doesn't take locals, but does
       take builtins without sanity checking them.
       */
    assert(tstate != NULL);
    f = PyFrame_New(tstate, co, globals, NULL);
    if (f == NULL) {
        return NULL;
    }
    fastlocals = __Pyx_PyFrame_GetLocalsplus(f);
    for (i = 0; i < na; i++) {
        Py_INCREF(*args);
        fastlocals[i] = *args++;
    }
    result = PyEval_EvalFrameEx(f,0);
    ++tstate->recursion_depth;
    Py_DECREF(f);
    --tstate->recursion_depth;
    return result;
}
#if 1 || PY_VERSION_HEX < 0x030600B1
static PyObject *__Pyx_PyFunction_FastCallDict(PyObject *func, PyObject **args, Py_ssize_t nargs, PyObject *kwargs) {
    PyCodeObject *co = (PyCodeObject *)PyFunction_GET_CODE(func);
    PyObject *globals = PyFunction_GET_GLOBALS(func);
    PyObject *argdefs = PyFunction_GET_DEFAULTS(func);
    PyObject *closure;
#if PY_MAJOR_VERSION >= 3
    PyObject *kwdefs;
#endif
    PyObject *kwtuple, **k;
    PyObject **d;
    Py_ssize_t nd;
    Py_ssize_t nk;
    PyObject *result;
    assert(kwargs == NULL || PyDict_Check(kwargs));
    nk = kwargs ? PyDict_Size(kwargs) : 0;
    if (Py_EnterRecursiveCall((char*)" while calling a Python object")) {
        return NULL;
    }
    if (
#if PY_MAJOR_VERSION >= 3
            co->co_kwonlyargcount == 0 &&
#endif
            likely(kwargs == NULL || nk == 0) &&
            co->co_flags == (CO_OPTIMIZED | CO_NEWLOCALS | CO_NOFREE)) {
        if (argdefs == NULL && co->co_argcount == nargs) {
            result = __Pyx_PyFunction_FastCallNoKw(co, args, nargs, globals);
            goto done;
        }
        else if (nargs == 0 && argdefs != NULL
                 && co->co_argcount == Py_SIZE(argdefs)) {
            /* function called with no arguments, but all parameters have
               a default value: use default values as arguments .*/
            args = &PyTuple_GET_ITEM(argdefs, 0);
            result =__Pyx_PyFunction_FastCallNoKw(co, args, Py_SIZE(argdefs), globals);
            goto done;
        }
    }
    if (kwargs != NULL) {
        Py_ssize_t pos, i;
        kwtuple = PyTuple_New(2 * nk);
        if (kwtuple == NULL) {
            result = NULL;
            goto done;
        }
        k = &PyTuple_GET_ITEM(kwtuple, 0);
        pos = i = 0;
        while (PyDict_Next(kwargs, &pos, &k[i], &k[i+1])) {
            Py_INCREF(k[i]);
            Py_INCREF(k[i+1]);
            i += 2;
        }
        nk = i / 2;
    }
    else {
        kwtuple = NULL;
        k = NULL;
    }
    closure = PyFunction_GET_CLOSURE(func);
#if PY_MAJOR_VERSION >= 3
    kwdefs = PyFunction_GET_KW_DEFAULTS(func);
#endif
    if (argdefs != NULL) {
        d = &PyTuple_GET_ITEM(argdefs, 0);
        nd = Py_SIZE(argdefs);
    }
    else {
        d = NULL;
        nd = 0;
    }
#if PY_MAJOR_VERSION >= 3
    result = PyEval_EvalCodeEx((PyObject*)co, globals, (PyObject *)NULL,
                               args, (int)nargs,
                               k, (int)nk,
                               d, (int)nd, kwdefs, closure);
#else
    result = PyEval_EvalCodeEx(co, globals, (PyObject *)NULL,
                               args, (int)nargs,
                               k, (int)nk,
                               d, (int)nd, closure);
#endif
    Py_XDECREF(kwtuple);
done:
    Py_LeaveRecursiveCall();
    return result;
}
#endif
#endif

/* PyObjectCall */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_Call(PyObject *func, PyObject *arg, PyObject *kw) {
    PyObject *result;
    ternaryfunc call = Py_TYPE(func)->tp_call;
    if (unlikely(!call))
        return PyObject_Call(func, arg, kw);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = (*call)(func, arg, kw);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallMethO */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallMethO(PyObject *func, PyObject *arg) {
    PyObject *self, *result;
    PyCFunction cfunc;
    cfunc = PyCFunction_GET_FUNCTION(func);
    self = PyCFunction_GET_SELF(func);
    if (unlikely(Py_EnterRecursiveCall((char*)" while calling a Python object")))
        return NULL;
    result = cfunc(self, arg);
    Py_LeaveRecursiveCall();
    if (unlikely(!result) && unlikely(!PyErr_Occurred())) {
        PyErr_SetString(
            PyExc_SystemError,
            "NULL result without error in PyObject_Call");
    }
    return result;
}
#endif

/* PyObjectCallNoArg */
#if CYTHON_COMPILING_IN_CPYTHON
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallNoArg(PyObject *func) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, NULL, 0);
    }
#endif
#ifdef __Pyx_CyFunction_USED
    if (likely(PyCFunction_Check(func) || __Pyx_CyFunction_Check(func)))
#else
    if (likely(PyCFunction_Check(func)))
#endif
    {
        if (likely(PyCFunction_GET_FLAGS(func) & METH_NOARGS)) {
            return __Pyx_PyObject_CallMethO(func, NULL);
        }
    }
    return __Pyx_PyObject_Call(func, __pyx_empty_tuple, NULL);
}
#endif

/* PyCFunctionFastCall */
#if CYTHON_FAST_PYCCALL
static CYTHON_INLINE PyObject * __Pyx_PyCFunction_FastCall(PyObject *func_obj, PyObject **args, Py_ssize_t nargs) {
    PyCFunctionObject *func = (PyCFunctionObject*)func_obj;
    PyCFunction meth = PyCFunction_GET_FUNCTION(func);
    PyObject *self = PyCFunction_GET_SELF(func);
    int flags = PyCFunction_GET_FLAGS(func);
    assert(PyCFunction_Check(func));
    assert(METH_FASTCALL == (flags & ~(METH_CLASS | METH_STATIC | METH_COEXIST | METH_KEYWORDS | METH_STACKLESS)));
    assert(nargs >= 0);
    assert(nargs == 0 || args != NULL);
    /* _PyCFunction_FastCallDict() must not be called with an exception set,
       because it may clear it (directly or indirectly) and so the
       caller loses its exception */
    assert(!PyErr_Occurred());
    if ((PY_VERSION_HEX < 0x030700A0) || unlikely(flags & METH_KEYWORDS)) {
        return (*((__Pyx_PyCFunctionFastWithKeywords)(void*)meth)) (self, args, nargs, NULL);
    } else {
        return (*((__Pyx_PyCFunctionFast)(void*)meth)) (self, args, nargs);
    }
}
#endif

/* PyObjectCallOneArg */
#if CYTHON_COMPILING_IN_CPYTHON
static PyObject* __Pyx__PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_New(1);
    if (unlikely(!args)) return NULL;
    Py_INCREF(arg);
    PyTuple_SET_ITEM(args, 0, arg);
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
#if CYTHON_FAST_PYCALL
    if (PyFunction_Check(func)) {
        return __Pyx_PyFunction_FastCall(func, &arg, 1);
    }
#endif
    if (likely(PyCFunction_Check(func))) {
        if (likely(PyCFunction_GET_FLAGS(func) & METH_O)) {
            return __Pyx_PyObject_CallMethO(func, arg);
#if CYTHON_FAST_PYCCALL
        } else if (__Pyx_PyFastCFunction_Check(func)) {
            return __Pyx_PyCFunction_FastCall(func, &arg, 1);
#endif
        }
    }
    return __Pyx__PyObject_CallOneArg(func, arg);
}
#else
static CYTHON_INLINE PyObject* __Pyx_PyObject_CallOneArg(PyObject *func, PyObject *arg) {
    PyObject *result;
    PyObject *args = PyTuple_Pack(1, arg);
    if (unlikely(!args)) return NULL;
    result = __Pyx_PyObject_Call(func, args, NULL);
    Py_DECREF(args);
    return result;
}
#endif

/* PyObjectCall2Args */
static CYTHON_UNUSED PyObject* __Pyx_PyObject_Call2Args(PyObject* function, PyObject* arg1, PyObject* arg2) {
    PyObject *args, *result = NULL;
    #if CYTHON_FAST_PYCALL
    if (PyFunction_Check(function)) {
        PyObject *args[2] = {arg1, arg2};
        return __Pyx_PyFunction_FastCall(function, args, 2);
    }
    #endif
    #if CYTHON_FAST_PYCCALL
    if (__Pyx_PyFastCFunction_Check(function)) {
        PyObject *args[2] = {arg1, arg2};
        return __Pyx_PyCFunction_FastCall(function, args, 2);
    }
    #endif
    args = PyTuple_New(2);
    if (unlikely(!args)) goto done;
    Py_INCREF(arg1);
    PyTuple_SET_ITEM(args, 0, arg1);
    Py_INCREF(arg2);
    PyTuple_SET_ITEM(args, 1, arg2);
    Py_INCREF(function);
    result = __Pyx_PyObject_Call(function, args, NULL);
    Py_DECREF(args);
    Py_DECREF(function);
done:
    return result;
}

/* PyIntBinop */
#if !CYTHON_COMPILING_IN_PYPY
static PyObject* __Pyx_PyInt_AddObjC(PyObject *op1, PyObject *op2, CYTHON_UNUSED long intval, int inplace, int zerodivision_check) {
    (void)inplace;
    (void)zerodivision_check;
    #if PY_MAJOR_VERSION < 3
    if (likely(PyInt_CheckExact(op1))) {
        const long b = intval;
        long x;
        long a = PyInt_AS_LONG(op1);
            x = (long)((unsigned long)a + b);
            if (likely((x^a) >= 0 || (x^b) >= 0))
                return PyInt_FromLong(x);
            return PyLong_Type.tp_as_number->nb_add(op1, op2);
    }
    #endif
    #if CYTHON_USE_PYLONG_INTERNALS
    if (likely(PyLong_CheckExact(op1))) {
        const long b = intval;
        long a, x;
#ifdef HAVE_LONG_LONG
        const PY_LONG_LONG llb = intval;
        PY_LONG_LONG lla, llx;
#endif
        const digit* digits = ((PyLongObject*)op1)->ob_digit;
        const Py_ssize_t size = Py_SIZE(op1);
        if (likely(__Pyx_sst_abs(size) <= 1)) {
            a = likely(size) ? digits[0] : 0;
            if (size == -1) a = -a;
        } else {
            switch (size) {
                case -2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 2:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        a = (long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 2 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 3:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        a = (long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 3 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case -4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = -(PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                case 4:
                    if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                        a = (long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0]));
                        break;
#ifdef HAVE_LONG_LONG
                    } else if (8 * sizeof(PY_LONG_LONG) - 1 > 4 * PyLong_SHIFT) {
                        lla = (PY_LONG_LONG) (((((((((unsigned PY_LONG_LONG)digits[3]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[2]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[1]) << PyLong_SHIFT) | (unsigned PY_LONG_LONG)digits[0]));
                        goto long_long;
#endif
                    }
                    CYTHON_FALLTHROUGH;
                default: return PyLong_Type.tp_as_number->nb_add(op1, op2);
            }
        }
                x = a + b;
            return PyLong_FromLong(x);
#ifdef HAVE_LONG_LONG
        long_long:
                llx = lla + llb;
            return PyLong_FromLongLong(llx);
#endif
        
        
    }
    #endif
    if (PyFloat_CheckExact(op1)) {
        const long b = intval;
        double a = PyFloat_AS_DOUBLE(op1);
            double result;
            PyFPE_START_PROTECT("add", return NULL)
            result = ((double)a) + (double)b;
            PyFPE_END_PROTECT(result)
            return PyFloat_FromDouble(result);
    }
    return (inplace ? PyNumber_InPlaceAdd : PyNumber_Add)(op1, op2);
}
#endif

/* SliceObject */
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetSlice(PyObject* obj,
        Py_ssize_t cstart, Py_ssize_t cstop,
        PyObject** _py_start, PyObject** _py_stop, PyObject** _py_slice,
        int has_cstart, int has_cstop, CYTHON_UNUSED int wraparound) {
#if CYTHON_USE_TYPE_SLOTS
    PyMappingMethods* mp;
#if PY_MAJOR_VERSION < 3
    PySequenceMethods* ms = Py_TYPE(obj)->tp_as_sequence;
    if (likely(ms && ms->sq_slice)) {
        if (!has_cstart) {
            if (_py_start && (*_py_start != Py_None)) {
                cstart = __Pyx_PyIndex_AsSsize_t(*_py_start);
                if ((cstart == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstart = 0;
        }
        if (!has_cstop) {
            if (_py_stop && (*_py_stop != Py_None)) {
                cstop = __Pyx_PyIndex_AsSsize_t(*_py_stop);
                if ((cstop == (Py_ssize_t)-1) && PyErr_Occurred()) goto bad;
            } else
                cstop = PY_SSIZE_T_MAX;
        }
        if (wraparound && unlikely((cstart < 0) | (cstop < 0)) && likely(ms->sq_length)) {
            Py_ssize_t l = ms->sq_length(obj);
            if (likely(l >= 0)) {
                if (cstop < 0) {
                    cstop += l;
                    if (cstop < 0) cstop = 0;
                }
                if (cstart < 0) {
                    cstart += l;
                    if (cstart < 0) cstart = 0;
                }
            } else {
                if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                    goto bad;
                PyErr_Clear();
            }
        }
        return ms->sq_slice(obj, cstart, cstop);
    }
#endif
    mp = Py_TYPE(obj)->tp_as_mapping;
    if (likely(mp && mp->mp_subscript))
#endif
    {
        PyObject* result;
        PyObject *py_slice, *py_start, *py_stop;
        if (_py_slice) {
            py_slice = *_py_slice;
        } else {
            PyObject* owned_start = NULL;
            PyObject* owned_stop = NULL;
            if (_py_start) {
                py_start = *_py_start;
            } else {
                if (has_cstart) {
                    owned_start = py_start = PyInt_FromSsize_t(cstart);
                    if (unlikely(!py_start)) goto bad;
                } else
                    py_start = Py_None;
            }
            if (_py_stop) {
                py_stop = *_py_stop;
            } else {
                if (has_cstop) {
                    owned_stop = py_stop = PyInt_FromSsize_t(cstop);
                    if (unlikely(!py_stop)) {
                        Py_XDECREF(owned_start);
                        goto bad;
                    }
                } else
                    py_stop = Py_None;
            }
            py_slice = PySlice_New(py_start, py_stop, Py_None);
            Py_XDECREF(owned_start);
            Py_XDECREF(owned_stop);
            if (unlikely(!py_slice)) goto bad;
        }
#if CYTHON_USE_TYPE_SLOTS
        result = mp->mp_subscript(obj, py_slice);
#else
        result = PyObject_GetItem(obj, py_slice);
#endif
        if (!_py_slice) {
            Py_DECREF(py_slice);
        }
        return result;
    }
    PyErr_Format(PyExc_TypeError,
        "'%.200s' object is unsliceable", Py_TYPE(obj)->tp_name);
bad:
    return NULL;
}

/* BytesEquals */
static CYTHON_INLINE int __Pyx_PyBytes_Equals(PyObject* s1, PyObject* s2, int equals) {
#if CYTHON_COMPILING_IN_PYPY
    return PyObject_RichCompareBool(s1, s2, equals);
#else
    if (s1 == s2) {
        return (equals == Py_EQ);
    } else if (PyBytes_CheckExact(s1) & PyBytes_CheckExact(s2)) {
        const char *ps1, *ps2;
        Py_ssize_t length = PyBytes_GET_SIZE(s1);
        if (length != PyBytes_GET_SIZE(s2))
            return (equals == Py_NE);
        ps1 = PyBytes_AS_STRING(s1);
        ps2 = PyBytes_AS_STRING(s2);
        if (ps1[0] != ps2[0]) {
            return (equals == Py_NE);
        } else if (length == 1) {
            return (equals == Py_EQ);
        } else {
            int result;
#if CYTHON_USE_UNICODE_INTERNALS && (PY_VERSION_HEX < 0x030B0000)
            Py_hash_t hash1, hash2;
            hash1 = ((PyBytesObject*)s1)->ob_shash;
            hash2 = ((PyBytesObject*)s2)->ob_shash;
            if (hash1 != hash2 && hash1 != -1 && hash2 != -1) {
                return (equals == Py_NE);
            }
#endif
            result = memcmp(ps1, ps2, (size_t)length);
            return (equals == Py_EQ) ? (result == 0) : (result != 0);
        }
    } else if ((s1 == Py_None) & PyBytes_CheckExact(s2)) {
        return (equals == Py_NE);
    } else if ((s2 == Py_None) & PyBytes_CheckExact(s1)) {
        return (equals == Py_NE);
    } else {
        int result;
        PyObject* py_result = PyObject_RichCompare(s1, s2, equals);
        if (!py_result)
            return -1;
        result = __Pyx_PyObject_IsTrue(py_result);
        Py_DECREF(py_result);
        return result;
    }
#endif
}

/* UnicodeEquals */
static CYTHON_INLINE int __Pyx_PyUnicode_Equals(PyObject* s1, PyObject* s2, int equals) {
#if CYTHON_COMPILING_IN_PYPY
    return PyObject_RichCompareBool(s1, s2, equals);
#else
#if PY_MAJOR_VERSION < 3
    PyObject* owned_ref = NULL;
#endif
    int s1_is_unicode, s2_is_unicode;
    if (s1 == s2) {
        goto return_eq;
    }
    s1_is_unicode = PyUnicode_CheckExact(s1);
    s2_is_unicode = PyUnicode_CheckExact(s2);
#if PY_MAJOR_VERSION < 3
    if ((s1_is_unicode & (!s2_is_unicode)) && PyString_CheckExact(s2)) {
        owned_ref = PyUnicode_FromObject(s2);
        if (unlikely(!owned_ref))
            return -1;
        s2 = owned_ref;
        s2_is_unicode = 1;
    } else if ((s2_is_unicode & (!s1_is_unicode)) && PyString_CheckExact(s1)) {
        owned_ref = PyUnicode_FromObject(s1);
        if (unlikely(!owned_ref))
            return -1;
        s1 = owned_ref;
        s1_is_unicode = 1;
    } else if (((!s2_is_unicode) & (!s1_is_unicode))) {
        return __Pyx_PyBytes_Equals(s1, s2, equals);
    }
#endif
    if (s1_is_unicode & s2_is_unicode) {
        Py_ssize_t length;
        int kind;
        void *data1, *data2;
        if (unlikely(__Pyx_PyUnicode_READY(s1) < 0) || unlikely(__Pyx_PyUnicode_READY(s2) < 0))
            return -1;
        length = __Pyx_PyUnicode_GET_LENGTH(s1);
        if (length != __Pyx_PyUnicode_GET_LENGTH(s2)) {
            goto return_ne;
        }
#if CYTHON_USE_UNICODE_INTERNALS
        {
            Py_hash_t hash1, hash2;
        #if CYTHON_PEP393_ENABLED
            hash1 = ((PyASCIIObject*)s1)->hash;
            hash2 = ((PyASCIIObject*)s2)->hash;
        #else
            hash1 = ((PyUnicodeObject*)s1)->hash;
            hash2 = ((PyUnicodeObject*)s2)->hash;
        #endif
            if (hash1 != hash2 && hash1 != -1 && hash2 != -1) {
                goto return_ne;
            }
        }
#endif
        kind = __Pyx_PyUnicode_KIND(s1);
        if (kind != __Pyx_PyUnicode_KIND(s2)) {
            goto return_ne;
        }
        data1 = __Pyx_PyUnicode_DATA(s1);
        data2 = __Pyx_PyUnicode_DATA(s2);
        if (__Pyx_PyUnicode_READ(kind, data1, 0) != __Pyx_PyUnicode_READ(kind, data2, 0)) {
            goto return_ne;
        } else if (length == 1) {
            goto return_eq;
        } else {
            int result = memcmp(data1, data2, (size_t)(length * kind));
            #if PY_MAJOR_VERSION < 3
            Py_XDECREF(owned_ref);
            #endif
            return (equals == Py_EQ) ? (result == 0) : (result != 0);
        }
    } else if ((s1 == Py_None) & s2_is_unicode) {
        goto return_ne;
    } else if ((s2 == Py_None) & s1_is_unicode) {
        goto return_ne;
    } else {
        int result;
        PyObject* py_result = PyObject_RichCompare(s1, s2, equals);
        #if PY_MAJOR_VERSION < 3
        Py_XDECREF(owned_ref);
        #endif
        if (!py_result)
            return -1;
        result = __Pyx_PyObject_IsTrue(py_result);
        Py_DECREF(py_result);
        return result;
    }
return_eq:
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(owned_ref);
    #endif
    return (equals == Py_EQ);
return_ne:
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(owned_ref);
    #endif
    return (equals == Py_NE);
#endif
}

/* PyErrExceptionMatches */
#if CYTHON_FAST_THREAD_STATE
static int __Pyx_PyErr_ExceptionMatchesTuple(PyObject *exc_type, PyObject *tuple) {
    Py_ssize_t i, n;
    n = PyTuple_GET_SIZE(tuple);
#if PY_MAJOR_VERSION >= 3
    for (i=0; i<n; i++) {
        if (exc_type == PyTuple_GET_ITEM(tuple, i)) return 1;
    }
#endif
    for (i=0; i<n; i++) {
        if (__Pyx_PyErr_GivenExceptionMatches(exc_type, PyTuple_GET_ITEM(tuple, i))) return 1;
    }
    return 0;
}
static CYTHON_INLINE int __Pyx_PyErr_ExceptionMatchesInState(PyThreadState* tstate, PyObject* err) {
    PyObject *exc_type = tstate->curexc_type;
    if (exc_type == err) return 1;
    if (unlikely(!exc_type)) return 0;
    if (unlikely(PyTuple_Check(err)))
        return __Pyx_PyErr_ExceptionMatchesTuple(exc_type, err);
    return __Pyx_PyErr_GivenExceptionMatches(exc_type, err);
}
#endif

/* PyErrFetchRestore */
#if CYTHON_FAST_THREAD_STATE
static CYTHON_INLINE void __Pyx_ErrRestoreInState(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    tmp_type = tstate->curexc_type;
    tmp_value = tstate->curexc_value;
    tmp_tb = tstate->curexc_traceback;
    tstate->curexc_type = type;
    tstate->curexc_value = value;
    tstate->curexc_traceback = tb;
    Py_XDECREF(tmp_type);
    Py_XDECREF(tmp_value);
    Py_XDECREF(tmp_tb);
}
static CYTHON_INLINE void __Pyx_ErrFetchInState(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb) {
    *type = tstate->curexc_type;
    *value = tstate->curexc_value;
    *tb = tstate->curexc_traceback;
    tstate->curexc_type = 0;
    tstate->curexc_value = 0;
    tstate->curexc_traceback = 0;
}
#endif

/* GetAttr */
static CYTHON_INLINE PyObject *__Pyx_GetAttr(PyObject *o, PyObject *n) {
#if CYTHON_USE_TYPE_SLOTS
#if PY_MAJOR_VERSION >= 3
    if (likely(PyUnicode_Check(n)))
#else
    if (likely(PyString_Check(n)))
#endif
        return __Pyx_PyObject_GetAttrStr(o, n);
#endif
    return PyObject_GetAttr(o, n);
}

/* GetAttr3 */
static PyObject *__Pyx_GetAttr3Default(PyObject *d) {
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    if (unlikely(!__Pyx_PyErr_ExceptionMatches(PyExc_AttributeError)))
        return NULL;
    __Pyx_PyErr_Clear();
    Py_INCREF(d);
    return d;
}
static CYTHON_INLINE PyObject *__Pyx_GetAttr3(PyObject *o, PyObject *n, PyObject *d) {
    PyObject *r = __Pyx_GetAttr(o, n);
    return (likely(r)) ? r : __Pyx_GetAttr3Default(d);
}

/* RaiseException */
#if PY_MAJOR_VERSION < 3
static void __Pyx_Raise(PyObject *type, PyObject *value, PyObject *tb,
                        CYTHON_UNUSED PyObject *cause) {
    __Pyx_PyThreadState_declare
    Py_XINCREF(type);
    if (!value || value == Py_None)
        value = NULL;
    else
        Py_INCREF(value);
    if (!tb || tb == Py_None)
        tb = NULL;
    else {
        Py_INCREF(tb);
        if (!PyTraceBack_Check(tb)) {
            PyErr_SetString(PyExc_TypeError,
                "raise: arg 3 must be a traceback or None");
            goto raise_error;
        }
    }
    if (PyType_Check(type)) {
#if CYTHON_COMPILING_IN_PYPY
        if (!value) {
            Py_INCREF(Py_None);
            value = Py_None;
        }
#endif
        PyErr_NormalizeException(&type, &value, &tb);
    } else {
        if (value) {
            PyErr_SetString(PyExc_TypeError,
                "instance exception may not have a separate value");
            goto raise_error;
        }
        value = type;
        type = (PyObject*) Py_TYPE(type);
        Py_INCREF(type);
        if (!PyType_IsSubtype((PyTypeObject *)type, (PyTypeObject *)PyExc_BaseException)) {
            PyErr_SetString(PyExc_TypeError,
                "raise: exception class must be a subclass of BaseException");
            goto raise_error;
        }
    }
    __Pyx_PyThreadState_assign
    __Pyx_ErrRestore(type, value, tb);
    return;
raise_error:
    Py_XDECREF(value);
    Py_XDECREF(type);
    Py_XDECREF(tb);
    return;
}
#else
static void __Pyx_Raise(PyObject *type, PyObject *value, PyObject *tb, PyObject *cause) {
    PyObject* owned_instance = NULL;
    if (tb == Py_None) {
        tb = 0;
    } else if (tb && !PyTraceBack_Check(tb)) {
        PyErr_SetString(PyExc_TypeError,
            "raise: arg 3 must be a traceback or None");
        goto bad;
    }
    if (value == Py_None)
        value = 0;
    if (PyExceptionInstance_Check(type)) {
        if (value) {
            PyErr_SetString(PyExc_TypeError,
                "instance exception may not have a separate value");
            goto bad;
        }
        value = type;
        type = (PyObject*) Py_TYPE(value);
    } else if (PyExceptionClass_Check(type)) {
        PyObject *instance_class = NULL;
        if (value && PyExceptionInstance_Check(value)) {
            instance_class = (PyObject*) Py_TYPE(value);
            if (instance_class != type) {
                int is_subclass = PyObject_IsSubclass(instance_class, type);
                if (!is_subclass) {
                    instance_class = NULL;
                } else if (unlikely(is_subclass == -1)) {
                    goto bad;
                } else {
                    type = instance_class;
                }
            }
        }
        if (!instance_class) {
            PyObject *args;
            if (!value)
                args = PyTuple_New(0);
            else if (PyTuple_Check(value)) {
                Py_INCREF(value);
                args = value;
            } else
                args = PyTuple_Pack(1, value);
            if (!args)
                goto bad;
            owned_instance = PyObject_Call(type, args, NULL);
            Py_DECREF(args);
            if (!owned_instance)
                goto bad;
            value = owned_instance;
            if (!PyExceptionInstance_Check(value)) {
                PyErr_Format(PyExc_TypeError,
                             "calling %R should have returned an instance of "
                             "BaseException, not %R",
                             type, Py_TYPE(value));
                goto bad;
            }
        }
    } else {
        PyErr_SetString(PyExc_TypeError,
            "raise: exception class must be a subclass of BaseException");
        goto bad;
    }
    if (cause) {
        PyObject *fixed_cause;
        if (cause == Py_None) {
            fixed_cause = NULL;
        } else if (PyExceptionClass_Check(cause)) {
            fixed_cause = PyObject_CallObject(cause, NULL);
            if (fixed_cause == NULL)
                goto bad;
        } else if (PyExceptionInstance_Check(cause)) {
            fixed_cause = cause;
            Py_INCREF(fixed_cause);
        } else {
            PyErr_SetString(PyExc_TypeError,
                            "exception causes must derive from "
                            "BaseException");
            goto bad;
        }
        PyException_SetCause(value, fixed_cause);
    }
    PyErr_SetObject(type, value);
    if (tb) {
#if CYTHON_COMPILING_IN_PYPY
        PyObject *tmp_type, *tmp_value, *tmp_tb;
        PyErr_Fetch(&tmp_type, &tmp_value, &tmp_tb);
        Py_INCREF(tb);
        PyErr_Restore(tmp_type, tmp_value, tb);
        Py_XDECREF(tmp_tb);
#else
        PyThreadState *tstate = __Pyx_PyThreadState_Current;
        PyObject* tmp_tb = tstate->curexc_traceback;
        if (tb != tmp_tb) {
            Py_INCREF(tb);
            tstate->curexc_traceback = tb;
            Py_XDECREF(tmp_tb);
        }
#endif
    }
bad:
    Py_XDECREF(owned_instance);
    return;
}
#endif

/* GetTopmostException */
#if CYTHON_USE_EXC_INFO_STACK
static _PyErr_StackItem *
__Pyx_PyErr_GetTopmostException(PyThreadState *tstate)
{
    _PyErr_StackItem *exc_info = tstate->exc_info;
    while ((exc_info->exc_type == NULL || exc_info->exc_type == Py_None) &&
           exc_info->previous_item != NULL)
    {
        exc_info = exc_info->previous_item;
    }
    return exc_info;
}
#endif

/* SaveResetException */
#if CYTHON_FAST_THREAD_STATE
static CYTHON_INLINE void __Pyx__ExceptionSave(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb) {
    #if CYTHON_USE_EXC_INFO_STACK
    _PyErr_StackItem *exc_info = __Pyx_PyErr_GetTopmostException(tstate);
    *type = exc_info->exc_type;
    *value = exc_info->exc_value;
    *tb = exc_info->exc_traceback;
    #else
    *type = tstate->exc_type;
    *value = tstate->exc_value;
    *tb = tstate->exc_traceback;
    #endif
    Py_XINCREF(*type);
    Py_XINCREF(*value);
    Py_XINCREF(*tb);
}
static CYTHON_INLINE void __Pyx__ExceptionReset(PyThreadState *tstate, PyObject *type, PyObject *value, PyObject *tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    #if CYTHON_USE_EXC_INFO_STACK
    _PyErr_StackItem *exc_info = tstate->exc_info;
    tmp_type = exc_info->exc_type;
    tmp_value = exc_info->exc_value;
    tmp_tb = exc_info->exc_traceback;
    exc_info->exc_type = type;
    exc_info->exc_value = value;
    exc_info->exc_traceback = tb;
    #else
    tmp_type = tstate->exc_type;
    tmp_value = tstate->exc_value;
    tmp_tb = tstate->exc_traceback;
    tstate->exc_type = type;
    tstate->exc_value = value;
    tstate->exc_traceback = tb;
    #endif
    Py_XDECREF(tmp_type);
    Py_XDECREF(tmp_value);
    Py_XDECREF(tmp_tb);
}
#endif

/* GetException */
#if CYTHON_FAST_THREAD_STATE
static int __Pyx__GetException(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb)
#else
static int __Pyx_GetException(PyObject **type, PyObject **value, PyObject **tb)
#endif
{
    PyObject *local_type, *local_value, *local_tb;
#if CYTHON_FAST_THREAD_STATE
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    local_type = tstate->curexc_type;
    local_value = tstate->curexc_value;
    local_tb = tstate->curexc_traceback;
    tstate->curexc_type = 0;
    tstate->curexc_value = 0;
    tstate->curexc_traceback = 0;
#else
    PyErr_Fetch(&local_type, &local_value, &local_tb);
#endif
    PyErr_NormalizeException(&local_type, &local_value, &local_tb);
#if CYTHON_FAST_THREAD_STATE
    if (unlikely(tstate->curexc_type))
#else
    if (unlikely(PyErr_Occurred()))
#endif
        goto bad;
    #if PY_MAJOR_VERSION >= 3
    if (local_tb) {
        if (unlikely(PyException_SetTraceback(local_value, local_tb) < 0))
            goto bad;
    }
    #endif
    Py_XINCREF(local_tb);
    Py_XINCREF(local_type);
    Py_XINCREF(local_value);
    *type = local_type;
    *value = local_value;
    *tb = local_tb;
#if CYTHON_FAST_THREAD_STATE
    #if CYTHON_USE_EXC_INFO_STACK
    {
        _PyErr_StackItem *exc_info = tstate->exc_info;
        tmp_type = exc_info->exc_type;
        tmp_value = exc_info->exc_value;
        tmp_tb = exc_info->exc_traceback;
        exc_info->exc_type = local_type;
        exc_info->exc_value = local_value;
        exc_info->exc_traceback = local_tb;
    }
    #else
    tmp_type = tstate->exc_type;
    tmp_value = tstate->exc_value;
    tmp_tb = tstate->exc_traceback;
    tstate->exc_type = local_type;
    tstate->exc_value = local_value;
    tstate->exc_traceback = local_tb;
    #endif
    Py_XDECREF(tmp_type);
    Py_XDECREF(tmp_value);
    Py_XDECREF(tmp_tb);
#else
    PyErr_SetExcInfo(local_type, local_value, local_tb);
#endif
    return 0;
bad:
    *type = 0;
    *value = 0;
    *tb = 0;
    Py_XDECREF(local_type);
    Py_XDECREF(local_value);
    Py_XDECREF(local_tb);
    return -1;
}

/* PyObjectSetAttrStr */
#if CYTHON_USE_TYPE_SLOTS
static CYTHON_INLINE int __Pyx_PyObject_SetAttrStr(PyObject* obj, PyObject* attr_name, PyObject* value) {
    PyTypeObject* tp = Py_TYPE(obj);
    if (likely(tp->tp_setattro))
        return tp->tp_setattro(obj, attr_name, value);
#if PY_MAJOR_VERSION < 3
    if (likely(tp->tp_setattr))
        return tp->tp_setattr(obj, PyString_AS_STRING(attr_name), value);
#endif
    return PyObject_SetAttr(obj, attr_name, value);
}
#endif

/* None */
static CYTHON_INLINE void __Pyx_RaiseUnboundLocalError(const char *varname) {
    PyErr_Format(PyExc_UnboundLocalError, "local variable '%s' referenced before assignment", varname);
}

/* ExtTypeTest */
static CYTHON_INLINE int __Pyx_TypeTest(PyObject *obj, PyTypeObject *type) {
    if (unlikely(!type)) {
        PyErr_SetString(PyExc_SystemError, "Missing type object");
        return 0;
    }
    if (likely(__Pyx_TypeCheck(obj, type)))
        return 1;
    PyErr_Format(PyExc_TypeError, "Cannot convert %.200s to %.200s",
                 Py_TYPE(obj)->tp_name, type->tp_name);
    return 0;
}

/* SwapException */
#if CYTHON_FAST_THREAD_STATE
static CYTHON_INLINE void __Pyx__ExceptionSwap(PyThreadState *tstate, PyObject **type, PyObject **value, PyObject **tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    #if CYTHON_USE_EXC_INFO_STACK
    _PyErr_StackItem *exc_info = tstate->exc_info;
    tmp_type = exc_info->exc_type;
    tmp_value = exc_info->exc_value;
    tmp_tb = exc_info->exc_traceback;
    exc_info->exc_type = *type;
    exc_info->exc_value = *value;
    exc_info->exc_traceback = *tb;
    #else
    tmp_type = tstate->exc_type;
    tmp_value = tstate->exc_value;
    tmp_tb = tstate->exc_traceback;
    tstate->exc_type = *type;
    tstate->exc_value = *value;
    tstate->exc_traceback = *tb;
    #endif
    *type = tmp_type;
    *value = tmp_value;
    *tb = tmp_tb;
}
#else
static CYTHON_INLINE void __Pyx_ExceptionSwap(PyObject **type, PyObject **value, PyObject **tb) {
    PyObject *tmp_type, *tmp_value, *tmp_tb;
    PyErr_GetExcInfo(&tmp_type, &tmp_value, &tmp_tb);
    PyErr_SetExcInfo(*type, *value, *tb);
    *type = tmp_type;
    *value = tmp_value;
    *tb = tmp_tb;
}
#endif

/* RaiseArgTupleInvalid */
static void __Pyx_RaiseArgtupleInvalid(
    const char* func_name,
    int exact,
    Py_ssize_t num_min,
    Py_ssize_t num_max,
    Py_ssize_t num_found)
{
    Py_ssize_t num_expected;
    const char *more_or_less;
    if (num_found < num_min) {
        num_expected = num_min;
        more_or_less = "at least";
    } else {
        num_expected = num_max;
        more_or_less = "at most";
    }
    if (exact) {
        more_or_less = "exactly";
    }
    PyErr_Format(PyExc_TypeError,
                 "%.200s() takes %.8s %" CYTHON_FORMAT_SSIZE_T "d positional argument%.1s (%" CYTHON_FORMAT_SSIZE_T "d given)",
                 func_name, more_or_less, num_expected,
                 (num_expected == 1) ? "" : "s", num_found);
}

/* KeywordStringCheck */
static int __Pyx_CheckKeywordStrings(
    PyObject *kwdict,
    const char* function_name,
    int kw_allowed)
{
    PyObject* key = 0;
    Py_ssize_t pos = 0;
#if CYTHON_COMPILING_IN_PYPY
    if (!kw_allowed && PyDict_Next(kwdict, &pos, &key, 0))
        goto invalid_keyword;
    return 1;
#else
    while (PyDict_Next(kwdict, &pos, &key, 0)) {
        #if PY_MAJOR_VERSION < 3
        if (unlikely(!PyString_Check(key)))
        #endif
            if (unlikely(!PyUnicode_Check(key)))
                goto invalid_keyword_type;
    }
    if ((!kw_allowed) && unlikely(key))
        goto invalid_keyword;
    return 1;
invalid_keyword_type:
    PyErr_Format(PyExc_TypeError,
        "%.200s() keywords must be strings", function_name);
    return 0;
#endif
invalid_keyword:
    PyErr_Format(PyExc_TypeError,
    #if PY_MAJOR_VERSION < 3
        "%.200s() got an unexpected keyword argument '%.200s'",
        function_name, PyString_AsString(key));
    #else
        "%s() got an unexpected keyword argument '%U'",
        function_name, key);
    #endif
    return 0;
}

/* RaiseDoubleKeywords */
static void __Pyx_RaiseDoubleKeywordsError(
    const char* func_name,
    PyObject* kw_name)
{
    PyErr_Format(PyExc_TypeError,
        #if PY_MAJOR_VERSION >= 3
        "%s() got multiple values for keyword argument '%U'", func_name, kw_name);
        #else
        "%s() got multiple values for keyword argument '%s'", func_name,
        PyString_AsString(kw_name));
        #endif
}

/* ParseKeywords */
static int __Pyx_ParseOptionalKeywords(
    PyObject *kwds,
    PyObject **argnames[],
    PyObject *kwds2,
    PyObject *values[],
    Py_ssize_t num_pos_args,
    const char* function_name)
{
    PyObject *key = 0, *value = 0;
    Py_ssize_t pos = 0;
    PyObject*** name;
    PyObject*** first_kw_arg = argnames + num_pos_args;
    while (PyDict_Next(kwds, &pos, &key, &value)) {
        name = first_kw_arg;
        while (*name && (**name != key)) name++;
        if (*name) {
            values[name-argnames] = value;
            continue;
        }
        name = first_kw_arg;
        #if PY_MAJOR_VERSION < 3
        if (likely(PyString_Check(key))) {
            while (*name) {
                if ((CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**name) == PyString_GET_SIZE(key))
                        && _PyString_Eq(**name, key)) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    if ((**argname == key) || (
                            (CYTHON_COMPILING_IN_PYPY || PyString_GET_SIZE(**argname) == PyString_GET_SIZE(key))
                             && _PyString_Eq(**argname, key))) {
                        goto arg_passed_twice;
                    }
                    argname++;
                }
            }
        } else
        #endif
        if (likely(PyUnicode_Check(key))) {
            while (*name) {
                int cmp = (**name == key) ? 0 :
                #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                    (__Pyx_PyUnicode_GET_LENGTH(**name) != __Pyx_PyUnicode_GET_LENGTH(key)) ? 1 :
                #endif
                    PyUnicode_Compare(**name, key);
                if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                if (cmp == 0) {
                    values[name-argnames] = value;
                    break;
                }
                name++;
            }
            if (*name) continue;
            else {
                PyObject*** argname = argnames;
                while (argname != first_kw_arg) {
                    int cmp = (**argname == key) ? 0 :
                    #if !CYTHON_COMPILING_IN_PYPY && PY_MAJOR_VERSION >= 3
                        (__Pyx_PyUnicode_GET_LENGTH(**argname) != __Pyx_PyUnicode_GET_LENGTH(key)) ? 1 :
                    #endif
                        PyUnicode_Compare(**argname, key);
                    if (cmp < 0 && unlikely(PyErr_Occurred())) goto bad;
                    if (cmp == 0) goto arg_passed_twice;
                    argname++;
                }
            }
        } else
            goto invalid_keyword_type;
        if (kwds2) {
            if (unlikely(PyDict_SetItem(kwds2, key, value))) goto bad;
        } else {
            goto invalid_keyword;
        }
    }
    return 0;
arg_passed_twice:
    __Pyx_RaiseDoubleKeywordsError(function_name, key);
    goto bad;
invalid_keyword_type:
    PyErr_Format(PyExc_TypeError,
        "%.200s() keywords must be strings", function_name);
    goto bad;
invalid_keyword:
    PyErr_Format(PyExc_TypeError,
    #if PY_MAJOR_VERSION < 3
        "%.200s() got an unexpected keyword argument '%.200s'",
        function_name, PyString_AsString(key));
    #else
        "%s() got an unexpected keyword argument '%U'",
        function_name, key);
    #endif
bad:
    return -1;
}

/* ArgTypeTest */
static int __Pyx__ArgTypeTest(PyObject *obj, PyTypeObject *type, const char *name, int exact)
{
    if (unlikely(!type)) {
        PyErr_SetString(PyExc_SystemError, "Missing type object");
        return 0;
    }
    else if (exact) {
        #if PY_MAJOR_VERSION == 2
        if ((type == &PyBaseString_Type) && likely(__Pyx_PyBaseString_CheckExact(obj))) return 1;
        #endif
    }
    else {
        if (likely(__Pyx_TypeCheck(obj, type))) return 1;
    }
    PyErr_Format(PyExc_TypeError,
        "Argument '%.200s' has incorrect type (expected %.200s, got %.200s)",
        name, type->tp_name, Py_TYPE(obj)->tp_name);
    return 0;
}

/* DictGetItem */
#if PY_MAJOR_VERSION >= 3 && !CYTHON_COMPILING_IN_PYPY
static PyObject *__Pyx_PyDict_GetItem(PyObject *d, PyObject* key) {
    PyObject *value;
    value = PyDict_GetItemWithError(d, key);
    if (unlikely(!value)) {
        if (!PyErr_Occurred()) {
            if (unlikely(PyTuple_Check(key))) {
                PyObject* args = PyTuple_Pack(1, key);
                if (likely(args)) {
                    PyErr_SetObject(PyExc_KeyError, args);
                    Py_DECREF(args);
                }
            } else {
                PyErr_SetObject(PyExc_KeyError, key);
            }
        }
        return NULL;
    }
    Py_INCREF(value);
    return value;
}
#endif

/* GetItemInt */
static PyObject *__Pyx_GetItemInt_Generic(PyObject *o, PyObject* j) {
    PyObject *r;
    if (!j) return NULL;
    r = PyObject_GetItem(o, j);
    Py_DECREF(j);
    return r;
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_List_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyList_GET_SIZE(o);
    }
    if ((!boundscheck) || likely(__Pyx_is_valid_index(wrapped_i, PyList_GET_SIZE(o)))) {
        PyObject *r = PyList_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Tuple_Fast(PyObject *o, Py_ssize_t i,
                                                              CYTHON_NCP_UNUSED int wraparound,
                                                              CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS
    Py_ssize_t wrapped_i = i;
    if (wraparound & unlikely(i < 0)) {
        wrapped_i += PyTuple_GET_SIZE(o);
    }
    if ((!boundscheck) || likely(__Pyx_is_valid_index(wrapped_i, PyTuple_GET_SIZE(o)))) {
        PyObject *r = PyTuple_GET_ITEM(o, wrapped_i);
        Py_INCREF(r);
        return r;
    }
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
#else
    return PySequence_GetItem(o, i);
#endif
}
static CYTHON_INLINE PyObject *__Pyx_GetItemInt_Fast(PyObject *o, Py_ssize_t i, int is_list,
                                                     CYTHON_NCP_UNUSED int wraparound,
                                                     CYTHON_NCP_UNUSED int boundscheck) {
#if CYTHON_ASSUME_SAFE_MACROS && !CYTHON_AVOID_BORROWED_REFS && CYTHON_USE_TYPE_SLOTS
    if (is_list || PyList_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyList_GET_SIZE(o);
        if ((!boundscheck) || (likely(__Pyx_is_valid_index(n, PyList_GET_SIZE(o))))) {
            PyObject *r = PyList_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    }
    else if (PyTuple_CheckExact(o)) {
        Py_ssize_t n = ((!wraparound) | likely(i >= 0)) ? i : i + PyTuple_GET_SIZE(o);
        if ((!boundscheck) || likely(__Pyx_is_valid_index(n, PyTuple_GET_SIZE(o)))) {
            PyObject *r = PyTuple_GET_ITEM(o, n);
            Py_INCREF(r);
            return r;
        }
    } else {
        PySequenceMethods *m = Py_TYPE(o)->tp_as_sequence;
        if (likely(m && m->sq_item)) {
            if (wraparound && unlikely(i < 0) && likely(m->sq_length)) {
                Py_ssize_t l = m->sq_length(o);
                if (likely(l >= 0)) {
                    i += l;
                } else {
                    if (!PyErr_ExceptionMatches(PyExc_OverflowError))
                        return NULL;
                    PyErr_Clear();
                }
            }
            return m->sq_item(o, i);
        }
    }
#else
    if (is_list || PySequence_Check(o)) {
        return PySequence_GetItem(o, i);
    }
#endif
    return __Pyx_GetItemInt_Generic(o, PyInt_FromSsize_t(i));
}

/* RaiseTooManyValuesToUnpack */
static CYTHON_INLINE void __Pyx_RaiseTooManyValuesError(Py_ssize_t expected) {
    PyErr_Format(PyExc_ValueError,
                 "too many values to unpack (expected %" CYTHON_FORMAT_SSIZE_T "d)", expected);
}

/* RaiseNeedMoreValuesToUnpack */
static CYTHON_INLINE void __Pyx_RaiseNeedMoreValuesError(Py_ssize_t index) {
    PyErr_Format(PyExc_ValueError,
                 "need more than %" CYTHON_FORMAT_SSIZE_T "d value%.1s to unpack",
                 index, (index == 1) ? "" : "s");
}

/* IterFinish */
static CYTHON_INLINE int __Pyx_IterFinish(void) {
#if CYTHON_FAST_THREAD_STATE
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject* exc_type = tstate->curexc_type;
    if (unlikely(exc_type)) {
        if (likely(__Pyx_PyErr_GivenExceptionMatches(exc_type, PyExc_StopIteration))) {
            PyObject *exc_value, *exc_tb;
            exc_value = tstate->curexc_value;
            exc_tb = tstate->curexc_traceback;
            tstate->curexc_type = 0;
            tstate->curexc_value = 0;
            tstate->curexc_traceback = 0;
            Py_DECREF(exc_type);
            Py_XDECREF(exc_value);
            Py_XDECREF(exc_tb);
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#else
    if (unlikely(PyErr_Occurred())) {
        if (likely(PyErr_ExceptionMatches(PyExc_StopIteration))) {
            PyErr_Clear();
            return 0;
        } else {
            return -1;
        }
    }
    return 0;
#endif
}

/* UnpackItemEndCheck */
static int __Pyx_IternextUnpackEndCheck(PyObject *retval, Py_ssize_t expected) {
    if (unlikely(retval)) {
        Py_DECREF(retval);
        __Pyx_RaiseTooManyValuesError(expected);
        return -1;
    } else {
        return __Pyx_IterFinish();
    }
    return 0;
}

/* PyObjectGetMethod */
static int __Pyx_PyObject_GetMethod(PyObject *obj, PyObject *name, PyObject **method) {
    PyObject *attr;
#if CYTHON_UNPACK_METHODS && CYTHON_COMPILING_IN_CPYTHON && CYTHON_USE_PYTYPE_LOOKUP
    PyTypeObject *tp = Py_TYPE(obj);
    PyObject *descr;
    descrgetfunc f = NULL;
    PyObject **dictptr, *dict;
    int meth_found = 0;
    assert (*method == NULL);
    if (unlikely(tp->tp_getattro != PyObject_GenericGetAttr)) {
        attr = __Pyx_PyObject_GetAttrStr(obj, name);
        goto try_unpack;
    }
    if (unlikely(tp->tp_dict == NULL) && unlikely(PyType_Ready(tp) < 0)) {
        return 0;
    }
    descr = _PyType_Lookup(tp, name);
    if (likely(descr != NULL)) {
        Py_INCREF(descr);
#if PY_MAJOR_VERSION >= 3
        #ifdef __Pyx_CyFunction_USED
        if (likely(PyFunction_Check(descr) || (Py_TYPE(descr) == &PyMethodDescr_Type) || __Pyx_CyFunction_Check(descr)))
        #else
        if (likely(PyFunction_Check(descr) || (Py_TYPE(descr) == &PyMethodDescr_Type)))
        #endif
#else
        #ifdef __Pyx_CyFunction_USED
        if (likely(PyFunction_Check(descr) || __Pyx_CyFunction_Check(descr)))
        #else
        if (likely(PyFunction_Check(descr)))
        #endif
#endif
        {
            meth_found = 1;
        } else {
            f = Py_TYPE(descr)->tp_descr_get;
            if (f != NULL && PyDescr_IsData(descr)) {
                attr = f(descr, obj, (PyObject *)Py_TYPE(obj));
                Py_DECREF(descr);
                goto try_unpack;
            }
        }
    }
    dictptr = _PyObject_GetDictPtr(obj);
    if (dictptr != NULL && (dict = *dictptr) != NULL) {
        Py_INCREF(dict);
        attr = __Pyx_PyDict_GetItemStr(dict, name);
        if (attr != NULL) {
            Py_INCREF(attr);
            Py_DECREF(dict);
            Py_XDECREF(descr);
            goto try_unpack;
        }
        Py_DECREF(dict);
    }
    if (meth_found) {
        *method = descr;
        return 1;
    }
    if (f != NULL) {
        attr = f(descr, obj, (PyObject *)Py_TYPE(obj));
        Py_DECREF(descr);
        goto try_unpack;
    }
    if (descr != NULL) {
        *method = descr;
        return 0;
    }
    PyErr_Format(PyExc_AttributeError,
#if PY_MAJOR_VERSION >= 3
                 "'%.50s' object has no attribute '%U'",
                 tp->tp_name, name);
#else
                 "'%.50s' object has no attribute '%.400s'",
                 tp->tp_name, PyString_AS_STRING(name));
#endif
    return 0;
#else
    attr = __Pyx_PyObject_GetAttrStr(obj, name);
    goto try_unpack;
#endif
try_unpack:
#if CYTHON_UNPACK_METHODS
    if (likely(attr) && PyMethod_Check(attr) && likely(PyMethod_GET_SELF(attr) == obj)) {
        PyObject *function = PyMethod_GET_FUNCTION(attr);
        Py_INCREF(function);
        Py_DECREF(attr);
        *method = function;
        return 1;
    }
#endif
    *method = attr;
    return 0;
}

/* PyObjectCallMethod0 */
static PyObject* __Pyx_PyObject_CallMethod0(PyObject* obj, PyObject* method_name) {
    PyObject *method = NULL, *result = NULL;
    int is_method = __Pyx_PyObject_GetMethod(obj, method_name, &method);
    if (likely(is_method)) {
        result = __Pyx_PyObject_CallOneArg(method, obj);
        Py_DECREF(method);
        return result;
    }
    if (unlikely(!method)) goto bad;
    result = __Pyx_PyObject_CallNoArg(method);
    Py_DECREF(method);
bad:
    return result;
}

/* RaiseNoneIterError */
static CYTHON_INLINE void __Pyx_RaiseNoneNotIterableError(void) {
    PyErr_SetString(PyExc_TypeError, "'NoneType' object is not iterable");
}

/* UnpackTupleError */
static void __Pyx_UnpackTupleError(PyObject *t, Py_ssize_t index) {
    if (t == Py_None) {
      __Pyx_RaiseNoneNotIterableError();
    } else if (PyTuple_GET_SIZE(t) < index) {
      __Pyx_RaiseNeedMoreValuesError(PyTuple_GET_SIZE(t));
    } else {
      __Pyx_RaiseTooManyValuesError(index);
    }
}

/* UnpackTuple2 */
static CYTHON_INLINE int __Pyx_unpack_tuple2_exact(
        PyObject* tuple, PyObject** pvalue1, PyObject** pvalue2, int decref_tuple) {
    PyObject *value1 = NULL, *value2 = NULL;
#if CYTHON_COMPILING_IN_PYPY
    value1 = PySequence_ITEM(tuple, 0);  if (unlikely(!value1)) goto bad;
    value2 = PySequence_ITEM(tuple, 1);  if (unlikely(!value2)) goto bad;
#else
    value1 = PyTuple_GET_ITEM(tuple, 0);  Py_INCREF(value1);
    value2 = PyTuple_GET_ITEM(tuple, 1);  Py_INCREF(value2);
#endif
    if (decref_tuple) {
        Py_DECREF(tuple);
    }
    *pvalue1 = value1;
    *pvalue2 = value2;
    return 0;
#if CYTHON_COMPILING_IN_PYPY
bad:
    Py_XDECREF(value1);
    Py_XDECREF(value2);
    if (decref_tuple) { Py_XDECREF(tuple); }
    return -1;
#endif
}
static int __Pyx_unpack_tuple2_generic(PyObject* tuple, PyObject** pvalue1, PyObject** pvalue2,
                                       int has_known_size, int decref_tuple) {
    Py_ssize_t index;
    PyObject *value1 = NULL, *value2 = NULL, *iter = NULL;
    iternextfunc iternext;
    iter = PyObject_GetIter(tuple);
    if (unlikely(!iter)) goto bad;
    if (decref_tuple) { Py_DECREF(tuple); tuple = NULL; }
    iternext = Py_TYPE(iter)->tp_iternext;
    value1 = iternext(iter); if (unlikely(!value1)) { index = 0; goto unpacking_failed; }
    value2 = iternext(iter); if (unlikely(!value2)) { index = 1; goto unpacking_failed; }
    if (!has_known_size && unlikely(__Pyx_IternextUnpackEndCheck(iternext(iter), 2))) goto bad;
    Py_DECREF(iter);
    *pvalue1 = value1;
    *pvalue2 = value2;
    return 0;
unpacking_failed:
    if (!has_known_size && __Pyx_IterFinish() == 0)
        __Pyx_RaiseNeedMoreValuesError(index);
bad:
    Py_XDECREF(iter);
    Py_XDECREF(value1);
    Py_XDECREF(value2);
    if (decref_tuple) { Py_XDECREF(tuple); }
    return -1;
}

/* dict_iter */
static CYTHON_INLINE PyObject* __Pyx_dict_iterator(PyObject* iterable, int is_dict, PyObject* method_name,
                                                   Py_ssize_t* p_orig_length, int* p_source_is_dict) {
    is_dict = is_dict || likely(PyDict_CheckExact(iterable));
    *p_source_is_dict = is_dict;
    if (is_dict) {
#if !CYTHON_COMPILING_IN_PYPY
        *p_orig_length = PyDict_Size(iterable);
        Py_INCREF(iterable);
        return iterable;
#elif PY_MAJOR_VERSION >= 3
        static PyObject *py_items = NULL, *py_keys = NULL, *py_values = NULL;
        PyObject **pp = NULL;
        if (method_name) {
            const char *name = PyUnicode_AsUTF8(method_name);
            if (strcmp(name, "iteritems") == 0) pp = &py_items;
            else if (strcmp(name, "iterkeys") == 0) pp = &py_keys;
            else if (strcmp(name, "itervalues") == 0) pp = &py_values;
            if (pp) {
                if (!*pp) {
                    *pp = PyUnicode_FromString(name + 4);
                    if (!*pp)
                        return NULL;
                }
                method_name = *pp;
            }
        }
#endif
    }
    *p_orig_length = 0;
    if (method_name) {
        PyObject* iter;
        iterable = __Pyx_PyObject_CallMethod0(iterable, method_name);
        if (!iterable)
            return NULL;
#if !CYTHON_COMPILING_IN_PYPY
        if (PyTuple_CheckExact(iterable) || PyList_CheckExact(iterable))
            return iterable;
#endif
        iter = PyObject_GetIter(iterable);
        Py_DECREF(iterable);
        return iter;
    }
    return PyObject_GetIter(iterable);
}
static CYTHON_INLINE int __Pyx_dict_iter_next(
        PyObject* iter_obj, CYTHON_NCP_UNUSED Py_ssize_t orig_length, CYTHON_NCP_UNUSED Py_ssize_t* ppos,
        PyObject** pkey, PyObject** pvalue, PyObject** pitem, int source_is_dict) {
    PyObject* next_item;
#if !CYTHON_COMPILING_IN_PYPY
    if (source_is_dict) {
        PyObject *key, *value;
        if (unlikely(orig_length != PyDict_Size(iter_obj))) {
            PyErr_SetString(PyExc_RuntimeError, "dictionary changed size during iteration");
            return -1;
        }
        if (unlikely(!PyDict_Next(iter_obj, ppos, &key, &value))) {
            return 0;
        }
        if (pitem) {
            PyObject* tuple = PyTuple_New(2);
            if (unlikely(!tuple)) {
                return -1;
            }
            Py_INCREF(key);
            Py_INCREF(value);
            PyTuple_SET_ITEM(tuple, 0, key);
            PyTuple_SET_ITEM(tuple, 1, value);
            *pitem = tuple;
        } else {
            if (pkey) {
                Py_INCREF(key);
                *pkey = key;
            }
            if (pvalue) {
                Py_INCREF(value);
                *pvalue = value;
            }
        }
        return 1;
    } else if (PyTuple_CheckExact(iter_obj)) {
        Py_ssize_t pos = *ppos;
        if (unlikely(pos >= PyTuple_GET_SIZE(iter_obj))) return 0;
        *ppos = pos + 1;
        next_item = PyTuple_GET_ITEM(iter_obj, pos);
        Py_INCREF(next_item);
    } else if (PyList_CheckExact(iter_obj)) {
        Py_ssize_t pos = *ppos;
        if (unlikely(pos >= PyList_GET_SIZE(iter_obj))) return 0;
        *ppos = pos + 1;
        next_item = PyList_GET_ITEM(iter_obj, pos);
        Py_INCREF(next_item);
    } else
#endif
    {
        next_item = PyIter_Next(iter_obj);
        if (unlikely(!next_item)) {
            return __Pyx_IterFinish();
        }
    }
    if (pitem) {
        *pitem = next_item;
    } else if (pkey && pvalue) {
        if (__Pyx_unpack_tuple2(next_item, pkey, pvalue, source_is_dict, source_is_dict, 1))
            return -1;
    } else if (pkey) {
        *pkey = next_item;
    } else {
        *pvalue = next_item;
    }
    return 1;
}

/* WriteUnraisableException */
static void __Pyx_WriteUnraisable(const char *name, CYTHON_UNUSED int clineno,
                                  CYTHON_UNUSED int lineno, CYTHON_UNUSED const char *filename,
                                  int full_traceback, CYTHON_UNUSED int nogil) {
    PyObject *old_exc, *old_val, *old_tb;
    PyObject *ctx;
    __Pyx_PyThreadState_declare
#ifdef WITH_THREAD
    PyGILState_STATE state;
    if (nogil)
        state = PyGILState_Ensure();
#ifdef _MSC_VER
    else state = (PyGILState_STATE)-1;
#endif
#endif
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&old_exc, &old_val, &old_tb);
    if (full_traceback) {
        Py_XINCREF(old_exc);
        Py_XINCREF(old_val);
        Py_XINCREF(old_tb);
        __Pyx_ErrRestore(old_exc, old_val, old_tb);
        PyErr_PrintEx(1);
    }
    #if PY_MAJOR_VERSION < 3
    ctx = PyString_FromString(name);
    #else
    ctx = PyUnicode_FromString(name);
    #endif
    __Pyx_ErrRestore(old_exc, old_val, old_tb);
    if (!ctx) {
        PyErr_WriteUnraisable(Py_None);
    } else {
        PyErr_WriteUnraisable(ctx);
        Py_DECREF(ctx);
    }
#ifdef WITH_THREAD
    if (nogil)
        PyGILState_Release(state);
#endif
}

/* Import */
static PyObject *__Pyx_Import(PyObject *name, PyObject *from_list, int level) {
    PyObject *empty_list = 0;
    PyObject *module = 0;
    PyObject *global_dict = 0;
    PyObject *empty_dict = 0;
    PyObject *list;
    #if PY_MAJOR_VERSION < 3
    PyObject *py_import;
    py_import = __Pyx_PyObject_GetAttrStr(__pyx_b, __pyx_n_s_import);
    if (!py_import)
        goto bad;
    #endif
    if (from_list)
        list = from_list;
    else {
        empty_list = PyList_New(0);
        if (!empty_list)
            goto bad;
        list = empty_list;
    }
    global_dict = PyModule_GetDict(__pyx_m);
    if (!global_dict)
        goto bad;
    empty_dict = PyDict_New();
    if (!empty_dict)
        goto bad;
    {
        #if PY_MAJOR_VERSION >= 3
        if (level == -1) {
            if ((1) && (strchr(__Pyx_MODULE_NAME, '.'))) {
                module = PyImport_ImportModuleLevelObject(
                    name, global_dict, empty_dict, list, 1);
                if (!module) {
                    if (!PyErr_ExceptionMatches(PyExc_ImportError))
                        goto bad;
                    PyErr_Clear();
                }
            }
            level = 0;
        }
        #endif
        if (!module) {
            #if PY_MAJOR_VERSION < 3
            PyObject *py_level = PyInt_FromLong(level);
            if (!py_level)
                goto bad;
            module = PyObject_CallFunctionObjArgs(py_import,
                name, global_dict, empty_dict, list, py_level, (PyObject *)NULL);
            Py_DECREF(py_level);
            #else
            module = PyImport_ImportModuleLevelObject(
                name, global_dict, empty_dict, list, level);
            #endif
        }
    }
bad:
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(py_import);
    #endif
    Py_XDECREF(empty_list);
    Py_XDECREF(empty_dict);
    return module;
}

/* ImportFrom */
static PyObject* __Pyx_ImportFrom(PyObject* module, PyObject* name) {
    PyObject* value = __Pyx_PyObject_GetAttrStr(module, name);
    if (unlikely(!value) && PyErr_ExceptionMatches(PyExc_AttributeError)) {
        PyErr_Format(PyExc_ImportError,
        #if PY_MAJOR_VERSION < 3
            "cannot import name %.230s", PyString_AS_STRING(name));
        #else
            "cannot import name %S", name);
        #endif
    }
    return value;
}

/* HasAttr */
static CYTHON_INLINE int __Pyx_HasAttr(PyObject *o, PyObject *n) {
    PyObject *r;
    if (unlikely(!__Pyx_PyBaseString_Check(n))) {
        PyErr_SetString(PyExc_TypeError,
                        "hasattr(): attribute name must be string");
        return -1;
    }
    r = __Pyx_GetAttr(o, n);
    if (unlikely(!r)) {
        PyErr_Clear();
        return 0;
    } else {
        Py_DECREF(r);
        return 1;
    }
}

/* PyObject_GenericGetAttrNoDict */
#if CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP && PY_VERSION_HEX < 0x03070000
static PyObject *__Pyx_RaiseGenericGetAttributeError(PyTypeObject *tp, PyObject *attr_name) {
    PyErr_Format(PyExc_AttributeError,
#if PY_MAJOR_VERSION >= 3
                 "'%.50s' object has no attribute '%U'",
                 tp->tp_name, attr_name);
#else
                 "'%.50s' object has no attribute '%.400s'",
                 tp->tp_name, PyString_AS_STRING(attr_name));
#endif
    return NULL;
}
static CYTHON_INLINE PyObject* __Pyx_PyObject_GenericGetAttrNoDict(PyObject* obj, PyObject* attr_name) {
    PyObject *descr;
    PyTypeObject *tp = Py_TYPE(obj);
    if (unlikely(!PyString_Check(attr_name))) {
        return PyObject_GenericGetAttr(obj, attr_name);
    }
    assert(!tp->tp_dictoffset);
    descr = _PyType_Lookup(tp, attr_name);
    if (unlikely(!descr)) {
        return __Pyx_RaiseGenericGetAttributeError(tp, attr_name);
    }
    Py_INCREF(descr);
    #if PY_MAJOR_VERSION < 3
    if (likely(PyType_HasFeature(Py_TYPE(descr), Py_TPFLAGS_HAVE_CLASS)))
    #endif
    {
        descrgetfunc f = Py_TYPE(descr)->tp_descr_get;
        if (unlikely(f)) {
            PyObject *res = f(descr, obj, (PyObject *)tp);
            Py_DECREF(descr);
            return res;
        }
    }
    return descr;
}
#endif

/* PyObject_GenericGetAttr */
#if CYTHON_USE_TYPE_SLOTS && CYTHON_USE_PYTYPE_LOOKUP && PY_VERSION_HEX < 0x03070000
static PyObject* __Pyx_PyObject_GenericGetAttr(PyObject* obj, PyObject* attr_name) {
    if (unlikely(Py_TYPE(obj)->tp_dictoffset)) {
        return PyObject_GenericGetAttr(obj, attr_name);
    }
    return __Pyx_PyObject_GenericGetAttrNoDict(obj, attr_name);
}
#endif

/* SetVTable */
static int __Pyx_SetVtable(PyObject *dict, void *vtable) {
#if PY_VERSION_HEX >= 0x02070000
    PyObject *ob = PyCapsule_New(vtable, 0, 0);
#else
    PyObject *ob = PyCObject_FromVoidPtr(vtable, 0);
#endif
    if (!ob)
        goto bad;
    if (PyDict_SetItem(dict, __pyx_n_s_pyx_vtable, ob) < 0)
        goto bad;
    Py_DECREF(ob);
    return 0;
bad:
    Py_XDECREF(ob);
    return -1;
}

/* PyObjectGetAttrStrNoError */
static void __Pyx_PyObject_GetAttrStr_ClearAttributeError(void) {
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    if (likely(__Pyx_PyErr_ExceptionMatches(PyExc_AttributeError)))
        __Pyx_PyErr_Clear();
}
static CYTHON_INLINE PyObject* __Pyx_PyObject_GetAttrStrNoError(PyObject* obj, PyObject* attr_name) {
    PyObject *result;
#if CYTHON_COMPILING_IN_CPYTHON && CYTHON_USE_TYPE_SLOTS && PY_VERSION_HEX >= 0x030700B1
    PyTypeObject* tp = Py_TYPE(obj);
    if (likely(tp->tp_getattro == PyObject_GenericGetAttr)) {
        return _PyObject_GenericGetAttrWithDict(obj, attr_name, NULL, 1);
    }
#endif
    result = __Pyx_PyObject_GetAttrStr(obj, attr_name);
    if (unlikely(!result)) {
        __Pyx_PyObject_GetAttrStr_ClearAttributeError();
    }
    return result;
}

/* SetupReduce */
static int __Pyx_setup_reduce_is_named(PyObject* meth, PyObject* name) {
  int ret;
  PyObject *name_attr;
  name_attr = __Pyx_PyObject_GetAttrStr(meth, __pyx_n_s_name);
  if (likely(name_attr)) {
      ret = PyObject_RichCompareBool(name_attr, name, Py_EQ);
  } else {
      ret = -1;
  }
  if (unlikely(ret < 0)) {
      PyErr_Clear();
      ret = 0;
  }
  Py_XDECREF(name_attr);
  return ret;
}
static int __Pyx_setup_reduce(PyObject* type_obj) {
    int ret = 0;
    PyObject *object_reduce = NULL;
    PyObject *object_getstate = NULL;
    PyObject *object_reduce_ex = NULL;
    PyObject *reduce = NULL;
    PyObject *reduce_ex = NULL;
    PyObject *reduce_cython = NULL;
    PyObject *setstate = NULL;
    PyObject *setstate_cython = NULL;
    PyObject *getstate = NULL;
#if CYTHON_USE_PYTYPE_LOOKUP
    getstate = _PyType_Lookup((PyTypeObject*)type_obj, __pyx_n_s_getstate);
#else
    getstate = __Pyx_PyObject_GetAttrStrNoError(type_obj, __pyx_n_s_getstate);
    if (!getstate && PyErr_Occurred()) {
        goto __PYX_BAD;
    }
#endif
    if (getstate) {
#if CYTHON_USE_PYTYPE_LOOKUP
        object_getstate = _PyType_Lookup(&PyBaseObject_Type, __pyx_n_s_getstate);
#else
        object_getstate = __Pyx_PyObject_GetAttrStrNoError((PyObject*)&PyBaseObject_Type, __pyx_n_s_getstate);
        if (!object_getstate && PyErr_Occurred()) {
            goto __PYX_BAD;
        }
#endif
        if (object_getstate != getstate) {
            goto __PYX_GOOD;
        }
    }
#if CYTHON_USE_PYTYPE_LOOKUP
    object_reduce_ex = _PyType_Lookup(&PyBaseObject_Type, __pyx_n_s_reduce_ex); if (!object_reduce_ex) goto __PYX_BAD;
#else
    object_reduce_ex = __Pyx_PyObject_GetAttrStr((PyObject*)&PyBaseObject_Type, __pyx_n_s_reduce_ex); if (!object_reduce_ex) goto __PYX_BAD;
#endif
    reduce_ex = __Pyx_PyObject_GetAttrStr(type_obj, __pyx_n_s_reduce_ex); if (unlikely(!reduce_ex)) goto __PYX_BAD;
    if (reduce_ex == object_reduce_ex) {
#if CYTHON_USE_PYTYPE_LOOKUP
        object_reduce = _PyType_Lookup(&PyBaseObject_Type, __pyx_n_s_reduce); if (!object_reduce) goto __PYX_BAD;
#else
        object_reduce = __Pyx_PyObject_GetAttrStr((PyObject*)&PyBaseObject_Type, __pyx_n_s_reduce); if (!object_reduce) goto __PYX_BAD;
#endif
        reduce = __Pyx_PyObject_GetAttrStr(type_obj, __pyx_n_s_reduce); if (unlikely(!reduce)) goto __PYX_BAD;
        if (reduce == object_reduce || __Pyx_setup_reduce_is_named(reduce, __pyx_n_s_reduce_cython)) {
            reduce_cython = __Pyx_PyObject_GetAttrStrNoError(type_obj, __pyx_n_s_reduce_cython);
            if (likely(reduce_cython)) {
                ret = PyDict_SetItem(((PyTypeObject*)type_obj)->tp_dict, __pyx_n_s_reduce, reduce_cython); if (unlikely(ret < 0)) goto __PYX_BAD;
                ret = PyDict_DelItem(((PyTypeObject*)type_obj)->tp_dict, __pyx_n_s_reduce_cython); if (unlikely(ret < 0)) goto __PYX_BAD;
            } else if (reduce == object_reduce || PyErr_Occurred()) {
                goto __PYX_BAD;
            }
            setstate = __Pyx_PyObject_GetAttrStr(type_obj, __pyx_n_s_setstate);
            if (!setstate) PyErr_Clear();
            if (!setstate || __Pyx_setup_reduce_is_named(setstate, __pyx_n_s_setstate_cython)) {
                setstate_cython = __Pyx_PyObject_GetAttrStrNoError(type_obj, __pyx_n_s_setstate_cython);
                if (likely(setstate_cython)) {
                    ret = PyDict_SetItem(((PyTypeObject*)type_obj)->tp_dict, __pyx_n_s_setstate, setstate_cython); if (unlikely(ret < 0)) goto __PYX_BAD;
                    ret = PyDict_DelItem(((PyTypeObject*)type_obj)->tp_dict, __pyx_n_s_setstate_cython); if (unlikely(ret < 0)) goto __PYX_BAD;
                } else if (!setstate || PyErr_Occurred()) {
                    goto __PYX_BAD;
                }
            }
            PyType_Modified((PyTypeObject*)type_obj);
        }
    }
    goto __PYX_GOOD;
__PYX_BAD:
    if (!PyErr_Occurred())
        PyErr_Format(PyExc_RuntimeError, "Unable to initialize pickling for %s", ((PyTypeObject*)type_obj)->tp_name);
    ret = -1;
__PYX_GOOD:
#if !CYTHON_USE_PYTYPE_LOOKUP
    Py_XDECREF(object_reduce);
    Py_XDECREF(object_reduce_ex);
    Py_XDECREF(object_getstate);
    Py_XDECREF(getstate);
#endif
    Py_XDECREF(reduce);
    Py_XDECREF(reduce_ex);
    Py_XDECREF(reduce_cython);
    Py_XDECREF(setstate);
    Py_XDECREF(setstate_cython);
    return ret;
}

/* TypeImport */
#ifndef __PYX_HAVE_RT_ImportType
#define __PYX_HAVE_RT_ImportType
static PyTypeObject *__Pyx_ImportType(PyObject *module, const char *module_name, const char *class_name,
    size_t size, enum __Pyx_ImportType_CheckSize check_size)
{
    PyObject *result = 0;
    char warning[200];
    Py_ssize_t basicsize;
#ifdef Py_LIMITED_API
    PyObject *py_basicsize;
#endif
    result = PyObject_GetAttrString(module, class_name);
    if (!result)
        goto bad;
    if (!PyType_Check(result)) {
        PyErr_Format(PyExc_TypeError,
            "%.200s.%.200s is not a type object",
            module_name, class_name);
        goto bad;
    }
#ifndef Py_LIMITED_API
    basicsize = ((PyTypeObject *)result)->tp_basicsize;
#else
    py_basicsize = PyObject_GetAttrString(result, "__basicsize__");
    if (!py_basicsize)
        goto bad;
    basicsize = PyLong_AsSsize_t(py_basicsize);
    Py_DECREF(py_basicsize);
    py_basicsize = 0;
    if (basicsize == (Py_ssize_t)-1 && PyErr_Occurred())
        goto bad;
#endif
    if ((size_t)basicsize < size) {
        PyErr_Format(PyExc_ValueError,
            "%.200s.%.200s size changed, may indicate binary incompatibility. "
            "Expected %zd from C header, got %zd from PyObject",
            module_name, class_name, size, basicsize);
        goto bad;
    }
    if (check_size == __Pyx_ImportType_CheckSize_Error && (size_t)basicsize != size) {
        PyErr_Format(PyExc_ValueError,
            "%.200s.%.200s size changed, may indicate binary incompatibility. "
            "Expected %zd from C header, got %zd from PyObject",
            module_name, class_name, size, basicsize);
        goto bad;
    }
    else if (check_size == __Pyx_ImportType_CheckSize_Warn && (size_t)basicsize > size) {
        PyOS_snprintf(warning, sizeof(warning),
            "%s.%s size changed, may indicate binary incompatibility. "
            "Expected %zd from C header, got %zd from PyObject",
            module_name, class_name, size, basicsize);
        if (PyErr_WarnEx(NULL, warning, 0) < 0) goto bad;
    }
    return (PyTypeObject *)result;
bad:
    Py_XDECREF(result);
    return NULL;
}
#endif

/* CLineInTraceback */
#ifndef CYTHON_CLINE_IN_TRACEBACK
static int __Pyx_CLineForTraceback(CYTHON_NCP_UNUSED PyThreadState *tstate, int c_line) {
    PyObject *use_cline;
    PyObject *ptype, *pvalue, *ptraceback;
#if CYTHON_COMPILING_IN_CPYTHON
    PyObject **cython_runtime_dict;
#endif
    if (unlikely(!__pyx_cython_runtime)) {
        return c_line;
    }
    __Pyx_ErrFetchInState(tstate, &ptype, &pvalue, &ptraceback);
#if CYTHON_COMPILING_IN_CPYTHON
    cython_runtime_dict = _PyObject_GetDictPtr(__pyx_cython_runtime);
    if (likely(cython_runtime_dict)) {
        __PYX_PY_DICT_LOOKUP_IF_MODIFIED(
            use_cline, *cython_runtime_dict,
            __Pyx_PyDict_GetItemStr(*cython_runtime_dict, __pyx_n_s_cline_in_traceback))
    } else
#endif
    {
      PyObject *use_cline_obj = __Pyx_PyObject_GetAttrStr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback);
      if (use_cline_obj) {
        use_cline = PyObject_Not(use_cline_obj) ? Py_False : Py_True;
        Py_DECREF(use_cline_obj);
      } else {
        PyErr_Clear();
        use_cline = NULL;
      }
    }
    if (!use_cline) {
        c_line = 0;
        (void) PyObject_SetAttr(__pyx_cython_runtime, __pyx_n_s_cline_in_traceback, Py_False);
    }
    else if (use_cline == Py_False || (use_cline != Py_True && PyObject_Not(use_cline) != 0)) {
        c_line = 0;
    }
    __Pyx_ErrRestoreInState(tstate, ptype, pvalue, ptraceback);
    return c_line;
}
#endif

/* CodeObjectCache */
static int __pyx_bisect_code_objects(__Pyx_CodeObjectCacheEntry* entries, int count, int code_line) {
    int start = 0, mid = 0, end = count - 1;
    if (end >= 0 && code_line > entries[end].code_line) {
        return count;
    }
    while (start < end) {
        mid = start + (end - start) / 2;
        if (code_line < entries[mid].code_line) {
            end = mid;
        } else if (code_line > entries[mid].code_line) {
             start = mid + 1;
        } else {
            return mid;
        }
    }
    if (code_line <= entries[mid].code_line) {
        return mid;
    } else {
        return mid + 1;
    }
}
static PyCodeObject *__pyx_find_code_object(int code_line) {
    PyCodeObject* code_object;
    int pos;
    if (unlikely(!code_line) || unlikely(!__pyx_code_cache.entries)) {
        return NULL;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if (unlikely(pos >= __pyx_code_cache.count) || unlikely(__pyx_code_cache.entries[pos].code_line != code_line)) {
        return NULL;
    }
    code_object = __pyx_code_cache.entries[pos].code_object;
    Py_INCREF(code_object);
    return code_object;
}
static void __pyx_insert_code_object(int code_line, PyCodeObject* code_object) {
    int pos, i;
    __Pyx_CodeObjectCacheEntry* entries = __pyx_code_cache.entries;
    if (unlikely(!code_line)) {
        return;
    }
    if (unlikely(!entries)) {
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Malloc(64*sizeof(__Pyx_CodeObjectCacheEntry));
        if (likely(entries)) {
            __pyx_code_cache.entries = entries;
            __pyx_code_cache.max_count = 64;
            __pyx_code_cache.count = 1;
            entries[0].code_line = code_line;
            entries[0].code_object = code_object;
            Py_INCREF(code_object);
        }
        return;
    }
    pos = __pyx_bisect_code_objects(__pyx_code_cache.entries, __pyx_code_cache.count, code_line);
    if ((pos < __pyx_code_cache.count) && unlikely(__pyx_code_cache.entries[pos].code_line == code_line)) {
        PyCodeObject* tmp = entries[pos].code_object;
        entries[pos].code_object = code_object;
        Py_DECREF(tmp);
        return;
    }
    if (__pyx_code_cache.count == __pyx_code_cache.max_count) {
        int new_max = __pyx_code_cache.max_count + 64;
        entries = (__Pyx_CodeObjectCacheEntry*)PyMem_Realloc(
            __pyx_code_cache.entries, ((size_t)new_max) * sizeof(__Pyx_CodeObjectCacheEntry));
        if (unlikely(!entries)) {
            return;
        }
        __pyx_code_cache.entries = entries;
        __pyx_code_cache.max_count = new_max;
    }
    for (i=__pyx_code_cache.count; i>pos; i--) {
        entries[i] = entries[i-1];
    }
    entries[pos].code_line = code_line;
    entries[pos].code_object = code_object;
    __pyx_code_cache.count++;
    Py_INCREF(code_object);
}

/* AddTraceback */
#include "compile.h"
#include "frameobject.h"
#include "traceback.h"
#if PY_VERSION_HEX >= 0x030b00a6
  #ifndef Py_BUILD_CORE
    #define Py_BUILD_CORE 1
  #endif
  #include "internal/pycore_frame.h"
#endif
static PyCodeObject* __Pyx_CreateCodeObjectForTraceback(
            const char *funcname, int c_line,
            int py_line, const char *filename) {
    PyCodeObject *py_code = NULL;
    PyObject *py_funcname = NULL;
    #if PY_MAJOR_VERSION < 3
    PyObject *py_srcfile = NULL;
    py_srcfile = PyString_FromString(filename);
    if (!py_srcfile) goto bad;
    #endif
    if (c_line) {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        if (!py_funcname) goto bad;
        #else
        py_funcname = PyUnicode_FromFormat( "%s (%s:%d)", funcname, __pyx_cfilenm, c_line);
        if (!py_funcname) goto bad;
        funcname = PyUnicode_AsUTF8(py_funcname);
        if (!funcname) goto bad;
        #endif
    }
    else {
        #if PY_MAJOR_VERSION < 3
        py_funcname = PyString_FromString(funcname);
        if (!py_funcname) goto bad;
        #endif
    }
    #if PY_MAJOR_VERSION < 3
    py_code = __Pyx_PyCode_New(
        0,
        0,
        0,
        0,
        0,
        __pyx_empty_bytes, /*PyObject *code,*/
        __pyx_empty_tuple, /*PyObject *consts,*/
        __pyx_empty_tuple, /*PyObject *names,*/
        __pyx_empty_tuple, /*PyObject *varnames,*/
        __pyx_empty_tuple, /*PyObject *freevars,*/
        __pyx_empty_tuple, /*PyObject *cellvars,*/
        py_srcfile,   /*PyObject *filename,*/
        py_funcname,  /*PyObject *name,*/
        py_line,
        __pyx_empty_bytes  /*PyObject *lnotab*/
    );
    Py_DECREF(py_srcfile);
    #else
    py_code = PyCode_NewEmpty(filename, funcname, py_line);
    #endif
    Py_XDECREF(py_funcname);  // XDECREF since it's only set on Py3 if cline
    return py_code;
bad:
    Py_XDECREF(py_funcname);
    #if PY_MAJOR_VERSION < 3
    Py_XDECREF(py_srcfile);
    #endif
    return NULL;
}
static void __Pyx_AddTraceback(const char *funcname, int c_line,
                               int py_line, const char *filename) {
    PyCodeObject *py_code = 0;
    PyFrameObject *py_frame = 0;
    PyThreadState *tstate = __Pyx_PyThreadState_Current;
    PyObject *ptype, *pvalue, *ptraceback;
    if (c_line) {
        c_line = __Pyx_CLineForTraceback(tstate, c_line);
    }
    py_code = __pyx_find_code_object(c_line ? -c_line : py_line);
    if (!py_code) {
        __Pyx_ErrFetchInState(tstate, &ptype, &pvalue, &ptraceback);
        py_code = __Pyx_CreateCodeObjectForTraceback(
            funcname, c_line, py_line, filename);
        if (!py_code) {
            /* If the code object creation fails, then we should clear the
               fetched exception references and propagate the new exception */
            Py_XDECREF(ptype);
            Py_XDECREF(pvalue);
            Py_XDECREF(ptraceback);
            goto bad;
        }
        __Pyx_ErrRestoreInState(tstate, ptype, pvalue, ptraceback);
        __pyx_insert_code_object(c_line ? -c_line : py_line, py_code);
    }
    py_frame = PyFrame_New(
        tstate,            /*PyThreadState *tstate,*/
        py_code,           /*PyCodeObject *code,*/
        __pyx_d,    /*PyObject *globals,*/
        0                  /*PyObject *locals*/
    );
    if (!py_frame) goto bad;
    __Pyx_PyFrame_SetLineNumber(py_frame, py_line);
    PyTraceBack_Here(py_frame);
bad:
    Py_XDECREF(py_code);
    Py_XDECREF(py_frame);
}

/* CIntFromPyVerify */
#define __PYX_VERIFY_RETURN_INT(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 0)
#define __PYX_VERIFY_RETURN_INT_EXC(target_type, func_type, func_value)\
    __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, 1)
#define __PYX__VERIFY_RETURN_INT(target_type, func_type, func_value, exc)\
    {\
        func_type value = func_value;\
        if (sizeof(target_type) < sizeof(func_type)) {\
            if (unlikely(value != (func_type) (target_type) value)) {\
                func_type zero = 0;\
                if (exc && unlikely(value == (func_type)-1 && PyErr_Occurred()))\
                    return (target_type) -1;\
                if (is_unsigned && unlikely(value < zero))\
                    goto raise_neg_overflow;\
                else\
                    goto raise_overflow;\
            }\
        }\
        return (target_type) value;\
    }

/* CIntToPy */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_int(int value) {
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wconversion"
#endif
    const int neg_one = (int) -1, const_zero = (int) 0;
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic pop
#endif
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(int) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(int) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(int) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(int),
                                     little, !is_unsigned);
    }
}

/* CIntFromPy */
static CYTHON_INLINE int __Pyx_PyInt_As_int(PyObject *x) {
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wconversion"
#endif
    const int neg_one = (int) -1, const_zero = (int) 0;
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic pop
#endif
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(int) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(int, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (int) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case  1: __PYX_VERIFY_RETURN_INT(int, digit, digits[0])
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 2 * PyLong_SHIFT) {
                            return (int) (((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 3 * PyLong_SHIFT) {
                            return (int) (((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) >= 4 * PyLong_SHIFT) {
                            return (int) (((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (int) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(int) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (int) 0;
                case -1: __PYX_VERIFY_RETURN_INT(int, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(int,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(int) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(int) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                            return (int) ((((((int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(int) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(int) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                            return (int) ((((((((int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(int) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) (((int)-1)*(((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(int) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(int, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(int) - 1 > 4 * PyLong_SHIFT) {
                            return (int) ((((((((((int)digits[3]) << PyLong_SHIFT) | (int)digits[2]) << PyLong_SHIFT) | (int)digits[1]) << PyLong_SHIFT) | (int)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(int) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(int) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(int, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            int val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (int) -1;
        }
    } else {
        int val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (int) -1;
        val = __Pyx_PyInt_As_int(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to int");
    return (int) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to int");
    return (int) -1;
}

/* CIntFromPy */
static CYTHON_INLINE long __Pyx_PyInt_As_long(PyObject *x) {
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wconversion"
#endif
    const long neg_one = (long) -1, const_zero = (long) 0;
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic pop
#endif
    const int is_unsigned = neg_one > const_zero;
#if PY_MAJOR_VERSION < 3
    if (likely(PyInt_Check(x))) {
        if (sizeof(long) < sizeof(long)) {
            __PYX_VERIFY_RETURN_INT(long, long, PyInt_AS_LONG(x))
        } else {
            long val = PyInt_AS_LONG(x);
            if (is_unsigned && unlikely(val < 0)) {
                goto raise_neg_overflow;
            }
            return (long) val;
        }
    } else
#endif
    if (likely(PyLong_Check(x))) {
        if (is_unsigned) {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case  1: __PYX_VERIFY_RETURN_INT(long, digit, digits[0])
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 2 * PyLong_SHIFT) {
                            return (long) (((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 3 * PyLong_SHIFT) {
                            return (long) (((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) >= 4 * PyLong_SHIFT) {
                            return (long) (((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0]));
                        }
                    }
                    break;
            }
#endif
#if CYTHON_COMPILING_IN_CPYTHON
            if (unlikely(Py_SIZE(x) < 0)) {
                goto raise_neg_overflow;
            }
#else
            {
                int result = PyObject_RichCompareBool(x, Py_False, Py_LT);
                if (unlikely(result < 0))
                    return (long) -1;
                if (unlikely(result == 1))
                    goto raise_neg_overflow;
            }
#endif
            if (sizeof(long) <= sizeof(unsigned long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned long, PyLong_AsUnsignedLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, unsigned PY_LONG_LONG, PyLong_AsUnsignedLongLong(x))
#endif
            }
        } else {
#if CYTHON_USE_PYLONG_INTERNALS
            const digit* digits = ((PyLongObject*)x)->ob_digit;
            switch (Py_SIZE(x)) {
                case  0: return (long) 0;
                case -1: __PYX_VERIFY_RETURN_INT(long, sdigit, (sdigit) (-(sdigit)digits[0]))
                case  1: __PYX_VERIFY_RETURN_INT(long,  digit, +digits[0])
                case -2:
                    if (8 * sizeof(long) - 1 > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 2:
                    if (8 * sizeof(long) > 1 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 2 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                            return (long) ((((((long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -3:
                    if (8 * sizeof(long) - 1 > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 3:
                    if (8 * sizeof(long) > 2 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 3 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                            return (long) ((((((((long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case -4:
                    if (8 * sizeof(long) - 1 > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, long, -(long) (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) (((long)-1)*(((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
                case 4:
                    if (8 * sizeof(long) > 3 * PyLong_SHIFT) {
                        if (8 * sizeof(unsigned long) > 4 * PyLong_SHIFT) {
                            __PYX_VERIFY_RETURN_INT(long, unsigned long, (((((((((unsigned long)digits[3]) << PyLong_SHIFT) | (unsigned long)digits[2]) << PyLong_SHIFT) | (unsigned long)digits[1]) << PyLong_SHIFT) | (unsigned long)digits[0])))
                        } else if (8 * sizeof(long) - 1 > 4 * PyLong_SHIFT) {
                            return (long) ((((((((((long)digits[3]) << PyLong_SHIFT) | (long)digits[2]) << PyLong_SHIFT) | (long)digits[1]) << PyLong_SHIFT) | (long)digits[0])));
                        }
                    }
                    break;
            }
#endif
            if (sizeof(long) <= sizeof(long)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, long, PyLong_AsLong(x))
#ifdef HAVE_LONG_LONG
            } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
                __PYX_VERIFY_RETURN_INT_EXC(long, PY_LONG_LONG, PyLong_AsLongLong(x))
#endif
            }
        }
        {
#if CYTHON_COMPILING_IN_PYPY && !defined(_PyLong_AsByteArray)
            PyErr_SetString(PyExc_RuntimeError,
                            "_PyLong_AsByteArray() not available in PyPy, cannot convert large numbers");
#else
            long val;
            PyObject *v = __Pyx_PyNumber_IntOrLong(x);
 #if PY_MAJOR_VERSION < 3
            if (likely(v) && !PyLong_Check(v)) {
                PyObject *tmp = v;
                v = PyNumber_Long(tmp);
                Py_DECREF(tmp);
            }
 #endif
            if (likely(v)) {
                int one = 1; int is_little = (int)*(unsigned char *)&one;
                unsigned char *bytes = (unsigned char *)&val;
                int ret = _PyLong_AsByteArray((PyLongObject *)v,
                                              bytes, sizeof(val),
                                              is_little, !is_unsigned);
                Py_DECREF(v);
                if (likely(!ret))
                    return val;
            }
#endif
            return (long) -1;
        }
    } else {
        long val;
        PyObject *tmp = __Pyx_PyNumber_IntOrLong(x);
        if (!tmp) return (long) -1;
        val = __Pyx_PyInt_As_long(tmp);
        Py_DECREF(tmp);
        return val;
    }
raise_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "value too large to convert to long");
    return (long) -1;
raise_neg_overflow:
    PyErr_SetString(PyExc_OverflowError,
        "can't convert negative value to long");
    return (long) -1;
}

/* CIntToPy */
static CYTHON_INLINE PyObject* __Pyx_PyInt_From_long(long value) {
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wconversion"
#endif
    const long neg_one = (long) -1, const_zero = (long) 0;
#ifdef __Pyx_HAS_GCC_DIAGNOSTIC
#pragma GCC diagnostic pop
#endif
    const int is_unsigned = neg_one > const_zero;
    if (is_unsigned) {
        if (sizeof(long) < sizeof(long)) {
            return PyInt_FromLong((long) value);
        } else if (sizeof(long) <= sizeof(unsigned long)) {
            return PyLong_FromUnsignedLong((unsigned long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(unsigned PY_LONG_LONG)) {
            return PyLong_FromUnsignedLongLong((unsigned PY_LONG_LONG) value);
#endif
        }
    } else {
        if (sizeof(long) <= sizeof(long)) {
            return PyInt_FromLong((long) value);
#ifdef HAVE_LONG_LONG
        } else if (sizeof(long) <= sizeof(PY_LONG_LONG)) {
            return PyLong_FromLongLong((PY_LONG_LONG) value);
#endif
        }
    }
    {
        int one = 1; int little = (int)*(unsigned char *)&one;
        unsigned char *bytes = (unsigned char *)&value;
        return _PyLong_FromByteArray(bytes, sizeof(long),
                                     little, !is_unsigned);
    }
}

/* FastTypeChecks */
#if CYTHON_COMPILING_IN_CPYTHON
static int __Pyx_InBases(PyTypeObject *a, PyTypeObject *b) {
    while (a) {
        a = a->tp_base;
        if (a == b)
            return 1;
    }
    return b == &PyBaseObject_Type;
}
static CYTHON_INLINE int __Pyx_IsSubtype(PyTypeObject *a, PyTypeObject *b) {
    PyObject *mro;
    if (a == b) return 1;
    mro = a->tp_mro;
    if (likely(mro)) {
        Py_ssize_t i, n;
        n = PyTuple_GET_SIZE(mro);
        for (i = 0; i < n; i++) {
            if (PyTuple_GET_ITEM(mro, i) == (PyObject *)b)
                return 1;
        }
        return 0;
    }
    return __Pyx_InBases(a, b);
}
#if PY_MAJOR_VERSION == 2
static int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject* exc_type2) {
    PyObject *exception, *value, *tb;
    int res;
    __Pyx_PyThreadState_declare
    __Pyx_PyThreadState_assign
    __Pyx_ErrFetch(&exception, &value, &tb);
    res = exc_type1 ? PyObject_IsSubclass(err, exc_type1) : 0;
    if (unlikely(res == -1)) {
        PyErr_WriteUnraisable(err);
        res = 0;
    }
    if (!res) {
        res = PyObject_IsSubclass(err, exc_type2);
        if (unlikely(res == -1)) {
            PyErr_WriteUnraisable(err);
            res = 0;
        }
    }
    __Pyx_ErrRestore(exception, value, tb);
    return res;
}
#else
static CYTHON_INLINE int __Pyx_inner_PyErr_GivenExceptionMatches2(PyObject *err, PyObject* exc_type1, PyObject *exc_type2) {
    int res = exc_type1 ? __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type1) : 0;
    if (!res) {
        res = __Pyx_IsSubtype((PyTypeObject*)err, (PyTypeObject*)exc_type2);
    }
    return res;
}
#endif
static int __Pyx_PyErr_GivenExceptionMatchesTuple(PyObject *exc_type, PyObject *tuple) {
    Py_ssize_t i, n;
    assert(PyExceptionClass_Check(exc_type));
    n = PyTuple_GET_SIZE(tuple);
#if PY_MAJOR_VERSION >= 3
    for (i=0; i<n; i++) {
        if (exc_type == PyTuple_GET_ITEM(tuple, i)) return 1;
    }
#endif
    for (i=0; i<n; i++) {
        PyObject *t = PyTuple_GET_ITEM(tuple, i);
        #if PY_MAJOR_VERSION < 3
        if (likely(exc_type == t)) return 1;
        #endif
        if (likely(PyExceptionClass_Check(t))) {
            if (__Pyx_inner_PyErr_GivenExceptionMatches2(exc_type, NULL, t)) return 1;
        } else {
        }
    }
    return 0;
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches(PyObject *err, PyObject* exc_type) {
    if (likely(err == exc_type)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        if (likely(PyExceptionClass_Check(exc_type))) {
            return __Pyx_inner_PyErr_GivenExceptionMatches2(err, NULL, exc_type);
        } else if (likely(PyTuple_Check(exc_type))) {
            return __Pyx_PyErr_GivenExceptionMatchesTuple(err, exc_type);
        } else {
        }
    }
    return PyErr_GivenExceptionMatches(err, exc_type);
}
static CYTHON_INLINE int __Pyx_PyErr_GivenExceptionMatches2(PyObject *err, PyObject *exc_type1, PyObject *exc_type2) {
    assert(PyExceptionClass_Check(exc_type1));
    assert(PyExceptionClass_Check(exc_type2));
    if (likely(err == exc_type1 || err == exc_type2)) return 1;
    if (likely(PyExceptionClass_Check(err))) {
        return __Pyx_inner_PyErr_GivenExceptionMatches2(err, exc_type1, exc_type2);
    }
    return (PyErr_GivenExceptionMatches(err, exc_type1) || PyErr_GivenExceptionMatches(err, exc_type2));
}
#endif

/* CheckBinaryVersion */
static int __Pyx_check_binary_version(void) {
    char ctversion[5];
    int same=1, i, found_dot;
    const char* rt_from_call = Py_GetVersion();
    PyOS_snprintf(ctversion, 5, "%d.%d", PY_MAJOR_VERSION, PY_MINOR_VERSION);
    found_dot = 0;
    for (i = 0; i < 4; i++) {
        if (!ctversion[i]) {
            same = (rt_from_call[i] < '0' || rt_from_call[i] > '9');
            break;
        }
        if (rt_from_call[i] != ctversion[i]) {
            same = 0;
            break;
        }
    }
    if (!same) {
        char rtversion[5] = {'\0'};
        char message[200];
        for (i=0; i<4; ++i) {
            if (rt_from_call[i] == '.') {
                if (found_dot) break;
                found_dot = 1;
            } else if (rt_from_call[i] < '0' || rt_from_call[i] > '9') {
                break;
            }
            rtversion[i] = rt_from_call[i];
        }
        PyOS_snprintf(message, sizeof(message),
                      "compiletime version %s of module '%.100s' "
                      "does not match runtime version %s",
                      ctversion, __Pyx_MODULE_NAME, rtversion);
        return PyErr_WarnEx(NULL, message, 1);
    }
    return 0;
}

/* InitStrings */
static int __Pyx_InitStrings(__Pyx_StringTabEntry *t) {
    while (t->p) {
        #if PY_MAJOR_VERSION < 3
        if (t->is_unicode) {
            *t->p = PyUnicode_DecodeUTF8(t->s, t->n - 1, NULL);
        } else if (t->intern) {
            *t->p = PyString_InternFromString(t->s);
        } else {
            *t->p = PyString_FromStringAndSize(t->s, t->n - 1);
        }
        #else
        if (t->is_unicode | t->is_str) {
            if (t->intern) {
                *t->p = PyUnicode_InternFromString(t->s);
            } else if (t->encoding) {
                *t->p = PyUnicode_Decode(t->s, t->n - 1, t->encoding, NULL);
            } else {
                *t->p = PyUnicode_FromStringAndSize(t->s, t->n - 1);
            }
        } else {
            *t->p = PyBytes_FromStringAndSize(t->s, t->n - 1);
        }
        #endif
        if (!*t->p)
            return -1;
        if (PyObject_Hash(*t->p) == -1)
            return -1;
        ++t;
    }
    return 0;
}

static CYTHON_INLINE PyObject* __Pyx_PyUnicode_FromString(const char* c_str) {
    return __Pyx_PyUnicode_FromStringAndSize(c_str, (Py_ssize_t)strlen(c_str));
}
static CYTHON_INLINE const char* __Pyx_PyObject_AsString(PyObject* o) {
    Py_ssize_t ignore;
    return __Pyx_PyObject_AsStringAndSize(o, &ignore);
}
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
#if !CYTHON_PEP393_ENABLED
static const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    char* defenc_c;
    PyObject* defenc = _PyUnicode_AsDefaultEncodedString(o, NULL);
    if (!defenc) return NULL;
    defenc_c = PyBytes_AS_STRING(defenc);
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    {
        char* end = defenc_c + PyBytes_GET_SIZE(defenc);
        char* c;
        for (c = defenc_c; c < end; c++) {
            if ((unsigned char) (*c) >= 128) {
                PyUnicode_AsASCIIString(o);
                return NULL;
            }
        }
    }
#endif
    *length = PyBytes_GET_SIZE(defenc);
    return defenc_c;
}
#else
static CYTHON_INLINE const char* __Pyx_PyUnicode_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
    if (unlikely(__Pyx_PyUnicode_READY(o) == -1)) return NULL;
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
    if (likely(PyUnicode_IS_ASCII(o))) {
        *length = PyUnicode_GET_LENGTH(o);
        return PyUnicode_AsUTF8(o);
    } else {
        PyUnicode_AsASCIIString(o);
        return NULL;
    }
#else
    return PyUnicode_AsUTF8AndSize(o, length);
#endif
}
#endif
#endif
static CYTHON_INLINE const char* __Pyx_PyObject_AsStringAndSize(PyObject* o, Py_ssize_t *length) {
#if __PYX_DEFAULT_STRING_ENCODING_IS_ASCII || __PYX_DEFAULT_STRING_ENCODING_IS_DEFAULT
    if (
#if PY_MAJOR_VERSION < 3 && __PYX_DEFAULT_STRING_ENCODING_IS_ASCII
            __Pyx_sys_getdefaultencoding_not_ascii &&
#endif
            PyUnicode_Check(o)) {
        return __Pyx_PyUnicode_AsStringAndSize(o, length);
    } else
#endif
#if (!CYTHON_COMPILING_IN_PYPY) || (defined(PyByteArray_AS_STRING) && defined(PyByteArray_GET_SIZE))
    if (PyByteArray_Check(o)) {
        *length = PyByteArray_GET_SIZE(o);
        return PyByteArray_AS_STRING(o);
    } else
#endif
    {
        char* result;
        int r = PyBytes_AsStringAndSize(o, &result, length);
        if (unlikely(r < 0)) {
            return NULL;
        } else {
            return result;
        }
    }
}
static CYTHON_INLINE int __Pyx_PyObject_IsTrue(PyObject* x) {
   int is_true = x == Py_True;
   if (is_true | (x == Py_False) | (x == Py_None)) return is_true;
   else return PyObject_IsTrue(x);
}
static CYTHON_INLINE int __Pyx_PyObject_IsTrueAndDecref(PyObject* x) {
    int retval;
    if (unlikely(!x)) return -1;
    retval = __Pyx_PyObject_IsTrue(x);
    Py_DECREF(x);
    return retval;
}
static PyObject* __Pyx_PyNumber_IntOrLongWrongResultType(PyObject* result, const char* type_name) {
#if PY_MAJOR_VERSION >= 3
    if (PyLong_Check(result)) {
        if (PyErr_WarnFormat(PyExc_DeprecationWarning, 1,
                "__int__ returned non-int (type %.200s).  "
                "The ability to return an instance of a strict subclass of int "
                "is deprecated, and may be removed in a future version of Python.",
                Py_TYPE(result)->tp_name)) {
            Py_DECREF(result);
            return NULL;
        }
        return result;
    }
#endif
    PyErr_Format(PyExc_TypeError,
                 "__%.4s__ returned non-%.4s (type %.200s)",
                 type_name, type_name, Py_TYPE(result)->tp_name);
    Py_DECREF(result);
    return NULL;
}
static CYTHON_INLINE PyObject* __Pyx_PyNumber_IntOrLong(PyObject* x) {
#if CYTHON_USE_TYPE_SLOTS
  PyNumberMethods *m;
#endif
  const char *name = NULL;
  PyObject *res = NULL;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_Check(x) || PyLong_Check(x)))
#else
  if (likely(PyLong_Check(x)))
#endif
    return __Pyx_NewRef(x);
#if CYTHON_USE_TYPE_SLOTS
  m = Py_TYPE(x)->tp_as_number;
  #if PY_MAJOR_VERSION < 3
  if (m && m->nb_int) {
    name = "int";
    res = m->nb_int(x);
  }
  else if (m && m->nb_long) {
    name = "long";
    res = m->nb_long(x);
  }
  #else
  if (likely(m && m->nb_int)) {
    name = "int";
    res = m->nb_int(x);
  }
  #endif
#else
  if (!PyBytes_CheckExact(x) && !PyUnicode_CheckExact(x)) {
    res = PyNumber_Int(x);
  }
#endif
  if (likely(res)) {
#if PY_MAJOR_VERSION < 3
    if (unlikely(!PyInt_Check(res) && !PyLong_Check(res))) {
#else
    if (unlikely(!PyLong_CheckExact(res))) {
#endif
        return __Pyx_PyNumber_IntOrLongWrongResultType(res, name);
    }
  }
  else if (!PyErr_Occurred()) {
    PyErr_SetString(PyExc_TypeError,
                    "an integer is required");
  }
  return res;
}
static CYTHON_INLINE Py_ssize_t __Pyx_PyIndex_AsSsize_t(PyObject* b) {
  Py_ssize_t ival;
  PyObject *x;
#if PY_MAJOR_VERSION < 3
  if (likely(PyInt_CheckExact(b))) {
    if (sizeof(Py_ssize_t) >= sizeof(long))
        return PyInt_AS_LONG(b);
    else
        return PyInt_AsSsize_t(b);
  }
#endif
  if (likely(PyLong_CheckExact(b))) {
    #if CYTHON_USE_PYLONG_INTERNALS
    const digit* digits = ((PyLongObject*)b)->ob_digit;
    const Py_ssize_t size = Py_SIZE(b);
    if (likely(__Pyx_sst_abs(size) <= 1)) {
        ival = likely(size) ? digits[0] : 0;
        if (size == -1) ival = -ival;
        return ival;
    } else {
      switch (size) {
         case 2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -2:
           if (8 * sizeof(Py_ssize_t) > 2 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -3:
           if (8 * sizeof(Py_ssize_t) > 3 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case 4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return (Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
         case -4:
           if (8 * sizeof(Py_ssize_t) > 4 * PyLong_SHIFT) {
             return -(Py_ssize_t) (((((((((size_t)digits[3]) << PyLong_SHIFT) | (size_t)digits[2]) << PyLong_SHIFT) | (size_t)digits[1]) << PyLong_SHIFT) | (size_t)digits[0]));
           }
           break;
      }
    }
    #endif
    return PyLong_AsSsize_t(b);
  }
  x = PyNumber_Index(b);
  if (!x) return -1;
  ival = PyInt_AsSsize_t(x);
  Py_DECREF(x);
  return ival;
}
static CYTHON_INLINE Py_hash_t __Pyx_PyIndex_AsHash_t(PyObject* o) {
  if (sizeof(Py_hash_t) == sizeof(Py_ssize_t)) {
    return (Py_hash_t) __Pyx_PyIndex_AsSsize_t(o);
#if PY_MAJOR_VERSION < 3
  } else if (likely(PyInt_CheckExact(o))) {
    return PyInt_AS_LONG(o);
#endif
  } else {
    Py_ssize_t ival;
    PyObject *x;
    x = PyNumber_Index(o);
    if (!x) return -1;
    ival = PyInt_AsLong(x);
    Py_DECREF(x);
    return ival;
  }
}
static CYTHON_INLINE PyObject * __Pyx_PyBool_FromLong(long b) {
  return b ? __Pyx_NewRef(Py_True) : __Pyx_NewRef(Py_False);
}
static CYTHON_INLINE PyObject * __Pyx_PyInt_FromSize_t(size_t ival) {
    return PyInt_FromSize_t(ival);
}


#endif /* Py_PYTHON_H */


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/pydevd_frame_tracing.py <==
import sys

from _pydev_bundle import pydev_log
from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_comm import get_global_debugger
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info


class DummyTracingHolder:
    dummy_trace_func = None

    def set_trace_func(self, trace_func):
        self.dummy_trace_func = trace_func


dummy_tracing_holder = DummyTracingHolder()


def update_globals_dict(globals_dict):
    new_globals = {'_pydev_stop_at_break': _pydev_stop_at_break}
    globals_dict.update(new_globals)


def _get_line_for_frame(frame):
    # it's absolutely necessary to reset tracing function for frame in order to get the real line number
    tracing_func = frame.f_trace
    frame.f_trace = None
    line = frame.f_lineno
    frame.f_trace = tracing_func
    return line


def _pydev_stop_at_break(line):
    frame = sys._getframe(1)
    # print('pydevd SET TRACING at ', line, 'curr line', frame.f_lineno)
    t = threading.current_thread()
    try:
        additional_info = t.additional_info
    except:
        additional_info = set_additional_thread_info(t)

    if additional_info.is_tracing:
        return

    additional_info.is_tracing += 1
    try:
        py_db = get_global_debugger()
        if py_db is None:
            return

        pydev_log.debug("Setting f_trace due to frame eval mode in file: %s on line %s", frame.f_code.co_filename, line)
        additional_info.trace_suspend_type = 'frame_eval'

        pydevd_frame_eval_cython_wrapper = sys.modules['_pydevd_frame_eval.pydevd_frame_eval_cython_wrapper']
        thread_info = pydevd_frame_eval_cython_wrapper.get_thread_info_py()
        if thread_info.thread_trace_func is not None:
            frame.f_trace = thread_info.thread_trace_func
        else:
            frame.f_trace = py_db.get_thread_local_trace_func()
    finally:
        additional_info.is_tracing -= 1


def _pydev_needs_stop_at_break(line):
    '''
    We separate the functionality into 2 functions so that we can generate a bytecode which
    generates a spurious line change so that we can do:

    if _pydev_needs_stop_at_break():
        # Set line to line -1
        _pydev_stop_at_break()
        # then, proceed to go to the current line
        # (which will then trigger a line event).
    '''
    t = threading.current_thread()
    try:
        additional_info = t.additional_info
    except:
        additional_info = set_additional_thread_info(t)

    if additional_info.is_tracing:
        return False

    additional_info.is_tracing += 1
    try:
        frame = sys._getframe(1)
        # print('pydev needs stop at break?', line, 'curr line', frame.f_lineno, 'curr trace', frame.f_trace)
        if frame.f_trace is not None:
            # i.e.: this frame is already being traced, thus, we don't need to use programmatic breakpoints.
            return False

        py_db = get_global_debugger()
        if py_db is None:
            return False

        try:
            abs_path_real_path_and_base = NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename]
        except:
            abs_path_real_path_and_base = get_abs_path_real_path_and_base_from_frame(frame)
        canonical_normalized_filename = abs_path_real_path_and_base[1]

        try:
            python_breakpoint = py_db.breakpoints[canonical_normalized_filename][line]
        except:
            # print("Couldn't find breakpoint in the file %s on line %s" % (frame.f_code.co_filename, line))
            # Could be KeyError if line is not there or TypeError if breakpoints_for_file is None.
            # Note: using catch-all exception for performance reasons (if the user adds a breakpoint
            # and then removes it after hitting it once, this method added for the programmatic
            # breakpoint will keep on being called and one of those exceptions will always be raised
            # here).
            return False

        if python_breakpoint:
            # print('YES')
            return True

    finally:
        additional_info.is_tracing -= 1

    return False



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/pydevd_modify_bytecode.py <==
from collections import namedtuple
import dis
from functools import partial
import itertools
import os.path
import sys

from _pydevd_frame_eval.vendored import bytecode
from _pydevd_frame_eval.vendored.bytecode.instr import Instr, Label
from _pydev_bundle import pydev_log
from _pydevd_frame_eval.pydevd_frame_tracing import _pydev_stop_at_break, _pydev_needs_stop_at_break

DEBUG = False


class DebugHelper(object):

    def __init__(self):
        self._debug_dir = os.path.join(os.path.dirname(__file__), 'debug_info')
        try:
            os.makedirs(self._debug_dir)
        except:
            pass
        self._next = partial(next, itertools.count(0))

    def _get_filename(self, op_number=None, prefix=''):
        if op_number is None:
            op_number = self._next()
            name = '%03d_before.txt' % op_number
        else:
            name = '%03d_change.txt' % op_number

        filename = os.path.join(self._debug_dir, prefix + name)
        return filename, op_number

    def write_bytecode(self, b, op_number=None, prefix=''):
        filename, op_number = self._get_filename(op_number, prefix)
        with open(filename, 'w') as stream:
            bytecode.dump_bytecode(b, stream=stream, lineno=True)
        return op_number

    def write_dis(self, code_to_modify, op_number=None, prefix=''):
        filename, op_number = self._get_filename(op_number, prefix)
        with open(filename, 'w') as stream:
            stream.write('-------- ')
            stream.write('-------- ')
            stream.write('id(code_to_modify): %s' % id(code_to_modify))
            stream.write('\n\n')
            dis.dis(code_to_modify, file=stream)
        return op_number


_CodeLineInfo = namedtuple('_CodeLineInfo', 'line_to_offset, first_line, last_line')


# Note: this method has a version in cython too (that one is usually used, this is just for tests).
def _get_code_line_info(code_obj):
    line_to_offset = {}
    first_line = None
    last_line = None

    for offset, line in dis.findlinestarts(code_obj):
        line_to_offset[line] = offset

    if line_to_offset:
        first_line = min(line_to_offset)
        last_line = max(line_to_offset)
    return _CodeLineInfo(line_to_offset, first_line, last_line)


if DEBUG:
    debug_helper = DebugHelper()


def get_instructions_to_add(
        stop_at_line,
        _pydev_stop_at_break=_pydev_stop_at_break,
        _pydev_needs_stop_at_break=_pydev_needs_stop_at_break
    ):
    '''
    This is the bytecode for something as:

        if _pydev_needs_stop_at_break():
            _pydev_stop_at_break()

    but with some special handling for lines.
    '''
    # Good reference to how things work regarding line numbers and jumps:
    # https://github.com/python/cpython/blob/3.6/Objects/lnotab_notes.txt

    # Usually use a stop line -1, but if that'd be 0, using line +1 is ok too.
    spurious_line = stop_at_line - 1
    if spurious_line <= 0:
        spurious_line = stop_at_line + 1

    label = Label()
    return [
        # -- if _pydev_needs_stop_at_break():
        Instr("LOAD_CONST", _pydev_needs_stop_at_break, lineno=stop_at_line),
        Instr("LOAD_CONST", stop_at_line, lineno=stop_at_line),
        Instr("CALL_FUNCTION", 1, lineno=stop_at_line),
        Instr("POP_JUMP_IF_FALSE", label, lineno=stop_at_line),

        #     -- _pydev_stop_at_break()
        #
        # Note that this has line numbers -1 so that when the NOP just below
        # is executed we have a spurious line event.
        Instr("LOAD_CONST", _pydev_stop_at_break, lineno=spurious_line),
        Instr("LOAD_CONST", stop_at_line, lineno=spurious_line),
        Instr("CALL_FUNCTION", 1, lineno=spurious_line),
        Instr("POP_TOP", lineno=spurious_line),

        # Reason for the NOP: Python will give us a 'line' trace event whenever we forward jump to
        # the first instruction of a line, so, in the case where we haven't added a programmatic
        # breakpoint (either because we didn't hit a breakpoint anymore or because it was already
        # tracing), we don't want the spurious line event due to the line change, so, we make a jump
        # to the instruction right after the NOP so that the spurious line event is NOT generated in
        # this case (otherwise we'd have a line event even if the line didn't change).
        Instr("NOP", lineno=stop_at_line),
        label,
    ]


class _Node(object):

    def __init__(self, data):
        self.prev = None
        self.next = None
        self.data = data

    def append(self, data):
        node = _Node(data)

        curr_next = self.next

        node.next = self.next
        node.prev = self
        self.next = node

        if curr_next is not None:
            curr_next.prev = node

        return node

    def prepend(self, data):
        node = _Node(data)

        curr_prev = self.prev

        node.prev = self.prev
        node.next = self
        self.prev = node

        if curr_prev is not None:
            curr_prev.next = node

        return node


class _HelperBytecodeList(object):
    '''
    A helper double-linked list to make the manipulation a bit easier (so that we don't need
    to keep track of indices that change) and performant (because adding multiple items to
    the middle of a regular list isn't ideal).
    '''

    def __init__(self, lst=None):
        self._head = None
        self._tail = None
        if lst:
            node = self
            for item in lst:
                node = node.append(item)

    def append(self, data):
        if self._tail is None:
            node = _Node(data)
            self._head = self._tail = node
            return node
        else:
            node = self._tail = self.tail.append(data)
            return node

    @property
    def head(self):
        node = self._head
        # Manipulating the node directly may make it unsynchronized.
        while node.prev:
            self._head = node = node.prev
        return node

    @property
    def tail(self):
        node = self._tail
        # Manipulating the node directly may make it unsynchronized.
        while node.next:
            self._tail = node = node.next
        return node

    def __iter__(self):
        node = self.head

        while node:
            yield node.data
            node = node.next


_PREDICT_TABLE = {
    'LIST_APPEND': ('JUMP_ABSOLUTE',),
    'SET_ADD': ('JUMP_ABSOLUTE',),
    'GET_ANEXT': ('LOAD_CONST',),
    'GET_AWAITABLE': ('LOAD_CONST',),
    'DICT_MERGE': ('CALL_FUNCTION_EX',),
    'MAP_ADD': ('JUMP_ABSOLUTE',),
    'COMPARE_OP': ('POP_JUMP_IF_FALSE', 'POP_JUMP_IF_TRUE',),
    'IS_OP': ('POP_JUMP_IF_FALSE', 'POP_JUMP_IF_TRUE',),
    'CONTAINS_OP': ('POP_JUMP_IF_FALSE', 'POP_JUMP_IF_TRUE',),

    # Note: there are some others with PREDICT on ceval, but they have more logic
    # and it needs more experimentation to know how it behaves in the static generated
    # code (and it's only an issue for us if there's actually a line change between
    # those, so, we don't have to really handle all the cases, only the one where
    # the line number actually changes from one instruction to the predicted one).
}

# 3.10 optimizations include copying code branches multiple times (for instance
# if the body of a finally has a single assign statement it can copy the assign to the case
# where an exception happens and doesn't happen for optimization purposes) and as such
# we need to add the programmatic breakpoint multiple times.
TRACK_MULTIPLE_BRANCHES = sys.version_info[:2] >= (3, 10)

# When tracking multiple branches, we try to fix the bytecodes which would be PREDICTED in the
# Python eval loop so that we don't have spurious line events that wouldn't usually be issued
# in the tracing as they're ignored due to the eval prediction (even though they're in the bytecode).
FIX_PREDICT = sys.version_info[:2] >= (3, 10)


def insert_pydevd_breaks(
        code_to_modify,
        breakpoint_lines,
        code_line_info=None,
        _pydev_stop_at_break=_pydev_stop_at_break,
        _pydev_needs_stop_at_break=_pydev_needs_stop_at_break,
    ):
    """
    Inserts pydevd programmatic breaks into the code (at the given lines).

    :param breakpoint_lines: set with the lines where we should add breakpoints.
    :return: tuple(boolean flag whether insertion was successful, modified code).
    """
    if code_line_info is None:
        code_line_info = _get_code_line_info(code_to_modify)

    if not code_line_info.line_to_offset:
        return False, code_to_modify

    # Create a copy (and make sure we're dealing with a set).
    breakpoint_lines = set(breakpoint_lines)

    # Note that we can even generate breakpoints on the first line of code
    # now, since we generate a spurious line event -- it may be a bit pointless
    # as we'll stop in the first line and we don't currently stop the tracing after the
    # user resumes, but in the future, if we do that, this would be a nice
    # improvement.
    # if code_to_modify.co_firstlineno in breakpoint_lines:
    #     return False, code_to_modify

    for line in breakpoint_lines:
        if line <= 0:
            # The first line is line 1, so, a break at line 0 is not valid.
            pydev_log.info('Trying to add breakpoint in invalid line: %s', line)
            return False, code_to_modify

    try:
        b = bytecode.Bytecode.from_code(code_to_modify)

        if DEBUG:
            op_number_bytecode = debug_helper.write_bytecode(b, prefix='bytecode.')

        helper_list = _HelperBytecodeList(b)

        modified_breakpoint_lines = breakpoint_lines.copy()

        curr_node = helper_list.head
        added_breaks_in_lines = set()
        last_lineno = None
        while curr_node is not None:
            instruction = curr_node.data
            instruction_lineno = getattr(instruction, 'lineno', None)
            curr_name = getattr(instruction, 'name', None)

            if FIX_PREDICT:
                predict_targets = _PREDICT_TABLE.get(curr_name)
                if predict_targets:
                    # Odd case: the next instruction may have a line number but it doesn't really
                    # appear in the tracing due to the PREDICT() in ceval, so, fix the bytecode so
                    # that it does things the way that ceval actually interprets it.
                    # See: https://mail.python.org/archives/list/python-dev@python.org/thread/CP2PTFCMTK57KM3M3DLJNWGO66R5RVPB/
                    next_instruction = curr_node.next.data
                    next_name = getattr(next_instruction, 'name', None)
                    if next_name in predict_targets:
                        next_instruction_lineno = getattr(next_instruction, 'lineno', None)
                        if next_instruction_lineno:
                            next_instruction.lineno = None

            if instruction_lineno is not None:
                if TRACK_MULTIPLE_BRANCHES:
                    if last_lineno is None:
                        last_lineno = instruction_lineno
                    else:
                        if last_lineno == instruction_lineno:
                            # If the previous is a label, someone may jump into it, so, we need to add
                            # the break even if it's in the same line.
                            if curr_node.prev.data.__class__ != Label:
                                # Skip adding this as the line is still the same.
                                curr_node = curr_node.next
                                continue
                        last_lineno = instruction_lineno
                else:
                    if instruction_lineno in added_breaks_in_lines:
                        curr_node = curr_node.next
                        continue

                if instruction_lineno in modified_breakpoint_lines:
                    added_breaks_in_lines.add(instruction_lineno)
                    if curr_node.prev is not None and curr_node.prev.data.__class__ == Label \
                            and curr_name == 'POP_TOP':

                        # If we have a SETUP_FINALLY where the target is a POP_TOP, we can't change
                        # the target to be the breakpoint instruction (this can crash the interpreter).

                        for new_instruction in get_instructions_to_add(
                            instruction_lineno,
                            _pydev_stop_at_break=_pydev_stop_at_break,
                            _pydev_needs_stop_at_break=_pydev_needs_stop_at_break,
                            ):
                            curr_node = curr_node.append(new_instruction)

                    else:
                        for new_instruction in get_instructions_to_add(
                            instruction_lineno,
                            _pydev_stop_at_break=_pydev_stop_at_break,
                            _pydev_needs_stop_at_break=_pydev_needs_stop_at_break,
                            ):
                            curr_node.prepend(new_instruction)

            curr_node = curr_node.next

        b[:] = helper_list

        if DEBUG:
            debug_helper.write_bytecode(b, op_number_bytecode, prefix='bytecode.')

        new_code = b.to_code()

    except:
        pydev_log.exception('Error inserting pydevd breaks.')
        return False, code_to_modify

    if DEBUG:
        op_number = debug_helper.write_dis(code_to_modify)
        debug_helper.write_dis(new_code, op_number)

    return True, new_code



==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/release_mem.h <==
#include "Python.h"

void release_co_extra(void *obj) {
    Py_XDECREF(obj);
}


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/__init__.py <==
__version__ = "0.13.0.dev"

__all__ = [
    "Label",
    "Instr",
    "SetLineno",
    "Bytecode",
    "ConcreteInstr",
    "ConcreteBytecode",
    "ControlFlowGraph",
    "CompilerFlags",
    "Compare",
]

from _pydevd_frame_eval.vendored.bytecode.flags import CompilerFlags
from _pydevd_frame_eval.vendored.bytecode.instr import (
    UNSET,
    Label,
    SetLineno,
    Instr,
    CellVar,
    FreeVar,  # noqa
    Compare,
)
from _pydevd_frame_eval.vendored.bytecode.bytecode import (
    BaseBytecode,
    _BaseBytecodeList,
    _InstrList,
    Bytecode,
)  # noqa
from _pydevd_frame_eval.vendored.bytecode.concrete import (
    ConcreteInstr,
    ConcreteBytecode,  # noqa
    # import needed to use it in bytecode.py
    _ConvertBytecodeToConcrete,
)
from _pydevd_frame_eval.vendored.bytecode.cfg import BasicBlock, ControlFlowGraph  # noqa
import sys

def dump_bytecode(bytecode, *, lineno=False, stream=sys.stdout):
    def format_line(index, line):
        nonlocal cur_lineno, prev_lineno
        if lineno:
            if cur_lineno != prev_lineno:
                line = "L.% 3s % 3s: %s" % (cur_lineno, index, line)
                prev_lineno = cur_lineno
            else:
                line = "      % 3s: %s" % (index, line)
        else:
            line = line
        return line

    def format_instr(instr, labels=None):
        text = instr.name
        arg = instr._arg
        if arg is not UNSET:
            if isinstance(arg, Label):
                try:
                    arg = "<%s>" % labels[arg]
                except KeyError:
                    arg = "<error: unknown label>"
            elif isinstance(arg, BasicBlock):
                try:
                    arg = "<%s>" % labels[id(arg)]
                except KeyError:
                    arg = "<error: unknown block>"
            else:
                arg = repr(arg)
            text = "%s %s" % (text, arg)
        return text

    indent = " " * 4

    cur_lineno = bytecode.first_lineno
    prev_lineno = None

    if isinstance(bytecode, ConcreteBytecode):
        offset = 0
        for instr in bytecode:
            fields = []
            if instr.lineno is not None:
                cur_lineno = instr.lineno
            if lineno:
                fields.append(format_instr(instr))
                line = "".join(fields)
                line = format_line(offset, line)
            else:
                fields.append("% 3s    %s" % (offset, format_instr(instr)))
                line = "".join(fields)
            print(line, file=stream)

            offset += instr.size
    elif isinstance(bytecode, Bytecode):
        labels = {}
        for index, instr in enumerate(bytecode):
            if isinstance(instr, Label):
                labels[instr] = "label_instr%s" % index

        for index, instr in enumerate(bytecode):
            if isinstance(instr, Label):
                label = labels[instr]
                line = "%s:" % label
                if index != 0:
                    print(file=stream)
            else:
                if instr.lineno is not None:
                    cur_lineno = instr.lineno
                line = format_instr(instr, labels)
                line = indent + format_line(index, line)
            print(line, file=stream)
        print(file=stream)
    elif isinstance(bytecode, ControlFlowGraph):
        labels = {}
        for block_index, block in enumerate(bytecode, 1):
            labels[id(block)] = "block%s" % block_index

        for block_index, block in enumerate(bytecode, 1):
            print("%s:" % labels[id(block)], file=stream)
            prev_lineno = None
            for index, instr in enumerate(block):
                if instr.lineno is not None:
                    cur_lineno = instr.lineno
                line = format_instr(instr, labels)
                line = indent + format_line(index, line)
                print(line, file=stream)
            if block.next_block is not None:
                print(indent + "-> %s" % labels[id(block.next_block)], file=stream)
            print(file=stream)
    else:
        raise TypeError("unknown bytecode class")


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/bytecode.py <==
# alias to keep the 'bytecode' variable free
import sys
from _pydevd_frame_eval.vendored import bytecode as _bytecode
from _pydevd_frame_eval.vendored.bytecode.instr import UNSET, Label, SetLineno, Instr
from _pydevd_frame_eval.vendored.bytecode.flags import infer_flags


class BaseBytecode:
    def __init__(self):
        self.argcount = 0
        if sys.version_info > (3, 8):
            self.posonlyargcount = 0
        self.kwonlyargcount = 0
        self.first_lineno = 1
        self.name = "<module>"
        self.filename = "<string>"
        self.docstring = UNSET
        self.cellvars = []
        # we cannot recreate freevars from instructions because of super()
        # special-case
        self.freevars = []
        self._flags = _bytecode.CompilerFlags(0)

    def _copy_attr_from(self, bytecode):
        self.argcount = bytecode.argcount
        if sys.version_info > (3, 8):
            self.posonlyargcount = bytecode.posonlyargcount
        self.kwonlyargcount = bytecode.kwonlyargcount
        self.flags = bytecode.flags
        self.first_lineno = bytecode.first_lineno
        self.name = bytecode.name
        self.filename = bytecode.filename
        self.docstring = bytecode.docstring
        self.cellvars = list(bytecode.cellvars)
        self.freevars = list(bytecode.freevars)

    def __eq__(self, other):
        if type(self) != type(other):
            return False

        if self.argcount != other.argcount:
            return False
        if sys.version_info > (3, 8):
            if self.posonlyargcount != other.posonlyargcount:
                return False
        if self.kwonlyargcount != other.kwonlyargcount:
            return False
        if self.flags != other.flags:
            return False
        if self.first_lineno != other.first_lineno:
            return False
        if self.filename != other.filename:
            return False
        if self.name != other.name:
            return False
        if self.docstring != other.docstring:
            return False
        if self.cellvars != other.cellvars:
            return False
        if self.freevars != other.freevars:
            return False
        if self.compute_stacksize() != other.compute_stacksize():
            return False

        return True

    @property
    def flags(self):
        return self._flags

    @flags.setter
    def flags(self, value):
        if not isinstance(value, _bytecode.CompilerFlags):
            value = _bytecode.CompilerFlags(value)
        self._flags = value

    def update_flags(self, *, is_async=None):
        self.flags = infer_flags(self, is_async)


class _BaseBytecodeList(BaseBytecode, list):
    """List subclass providing type stable slicing and copying."""

    def __getitem__(self, index):
        value = super().__getitem__(index)
        if isinstance(index, slice):
            value = type(self)(value)
            value._copy_attr_from(self)

        return value

    def copy(self):
        new = type(self)(super().copy())
        new._copy_attr_from(self)
        return new

    def legalize(self):
        """Check that all the element of the list are valid and remove SetLineno."""
        lineno_pos = []
        set_lineno = None
        current_lineno = self.first_lineno

        for pos, instr in enumerate(self):
            if isinstance(instr, SetLineno):
                set_lineno = instr.lineno
                lineno_pos.append(pos)
                continue
            # Filter out Labels
            if not isinstance(instr, Instr):
                continue
            if set_lineno is not None:
                instr.lineno = set_lineno
            elif instr.lineno is None:
                instr.lineno = current_lineno
            else:
                current_lineno = instr.lineno

        for i in reversed(lineno_pos):
            del self[i]

    def __iter__(self):
        instructions = super().__iter__()
        for instr in instructions:
            self._check_instr(instr)
            yield instr

    def _check_instr(self, instr):
        raise NotImplementedError()


class _InstrList(list):
    def _flat(self):
        instructions = []
        labels = {}
        jumps = []

        offset = 0
        for index, instr in enumerate(self):
            if isinstance(instr, Label):
                instructions.append("label_instr%s" % index)
                labels[instr] = offset
            else:
                if isinstance(instr, Instr) and isinstance(instr.arg, Label):
                    target_label = instr.arg
                    instr = _bytecode.ConcreteInstr(instr.name, 0, lineno=instr.lineno)
                    jumps.append((target_label, instr))
                instructions.append(instr)
                offset += 1

        for target_label, instr in jumps:
            instr.arg = labels[target_label]

        return instructions

    def __eq__(self, other):
        if not isinstance(other, _InstrList):
            other = _InstrList(other)

        return self._flat() == other._flat()


class Bytecode(_InstrList, _BaseBytecodeList):
    def __init__(self, instructions=()):
        BaseBytecode.__init__(self)
        self.argnames = []
        for instr in instructions:
            self._check_instr(instr)
        self.extend(instructions)

    def __iter__(self):
        instructions = super().__iter__()
        for instr in instructions:
            self._check_instr(instr)
            yield instr

    def _check_instr(self, instr):
        if not isinstance(instr, (Label, SetLineno, Instr)):
            raise ValueError(
                "Bytecode must only contain Label, "
                "SetLineno, and Instr objects, "
                "but %s was found" % type(instr).__name__
            )

    def _copy_attr_from(self, bytecode):
        super()._copy_attr_from(bytecode)
        if isinstance(bytecode, Bytecode):
            self.argnames = bytecode.argnames

    @staticmethod
    def from_code(code):
        concrete = _bytecode.ConcreteBytecode.from_code(code)
        return concrete.to_bytecode()

    def compute_stacksize(self, *, check_pre_and_post=True):
        cfg = _bytecode.ControlFlowGraph.from_bytecode(self)
        return cfg.compute_stacksize(check_pre_and_post=check_pre_and_post)

    def to_code(
        self, compute_jumps_passes=None, stacksize=None, *, check_pre_and_post=True
    ):
        # Prevent reconverting the concrete bytecode to bytecode and cfg to do the
        # calculation if we need to do it.
        if stacksize is None:
            stacksize = self.compute_stacksize(check_pre_and_post=check_pre_and_post)
        bc = self.to_concrete_bytecode(compute_jumps_passes=compute_jumps_passes)
        return bc.to_code(stacksize=stacksize)

    def to_concrete_bytecode(self, compute_jumps_passes=None):
        converter = _bytecode._ConvertBytecodeToConcrete(self)
        return converter.to_concrete_bytecode(compute_jumps_passes=compute_jumps_passes)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/cfg.py <==
import sys

# alias to keep the 'bytecode' variable free
from _pydevd_frame_eval.vendored import bytecode as _bytecode
from _pydevd_frame_eval.vendored.bytecode.concrete import ConcreteInstr
from _pydevd_frame_eval.vendored.bytecode.flags import CompilerFlags
from _pydevd_frame_eval.vendored.bytecode.instr import Label, SetLineno, Instr


class BasicBlock(_bytecode._InstrList):
    def __init__(self, instructions=None):
        # a BasicBlock object, or None
        self.next_block = None
        if instructions:
            super().__init__(instructions)

    def __iter__(self):
        index = 0
        while index < len(self):
            instr = self[index]
            index += 1

            if not isinstance(instr, (SetLineno, Instr)):
                raise ValueError(
                    "BasicBlock must only contain SetLineno and Instr objects, "
                    "but %s was found" % instr.__class__.__name__
                )

            if isinstance(instr, Instr) and instr.has_jump():
                if index < len(self):
                    raise ValueError(
                        "Only the last instruction of a basic " "block can be a jump"
                    )

                if not isinstance(instr.arg, BasicBlock):
                    raise ValueError(
                        "Jump target must a BasicBlock, got %s",
                        type(instr.arg).__name__,
                    )

            yield instr

    def __getitem__(self, index):
        value = super().__getitem__(index)
        if isinstance(index, slice):
            value = type(self)(value)
            value.next_block = self.next_block

        return value

    def copy(self):
        new = type(self)(super().copy())
        new.next_block = self.next_block
        return new

    def legalize(self, first_lineno):
        """Check that all the element of the list are valid and remove SetLineno."""
        lineno_pos = []
        set_lineno = None
        current_lineno = first_lineno

        for pos, instr in enumerate(self):
            if isinstance(instr, SetLineno):
                set_lineno = current_lineno = instr.lineno
                lineno_pos.append(pos)
                continue
            if set_lineno is not None:
                instr.lineno = set_lineno
            elif instr.lineno is None:
                instr.lineno = current_lineno
            else:
                current_lineno = instr.lineno

        for i in reversed(lineno_pos):
            del self[i]

        return current_lineno

    def get_jump(self):
        if not self:
            return None

        last_instr = self[-1]
        if not (isinstance(last_instr, Instr) and last_instr.has_jump()):
            return None

        target_block = last_instr.arg
        assert isinstance(target_block, BasicBlock)
        return target_block


def _compute_stack_size(block, size, maxsize, *, check_pre_and_post=True):
    """Generator used to reduce the use of function stacks.

    This allows to avoid nested recursion and allow to treat more cases.

    HOW-TO:
        Following the methods of Trampoline
        (see https://en.wikipedia.org/wiki/Trampoline_(computing)),

        We yield either:

        - the arguments that would be used in the recursive calls, i.e,
          'yield block, size, maxsize' instead of making a recursive call
          '_compute_stack_size(block, size, maxsize)', if we encounter an
          instruction jumping to another block or if the block is linked to
          another one (ie `next_block` is set)
        - the required stack from the stack if we went through all the instructions
          or encountered an unconditional jump.

        In the first case, the calling function is then responsible for creating a
        new generator with those arguments, iterating over it till exhaustion to
        determine the stacksize required by the block and resuming this function
        with the determined stacksize.

    """
    # If the block is currently being visited (seen = True) or if it was visited
    # previously by using a larger starting size than the one in use, return the
    # maxsize.
    if block.seen or block.startsize >= size:
        yield maxsize

    def update_size(pre_delta, post_delta, size, maxsize):
        size += pre_delta
        if size < 0:
            msg = "Failed to compute stacksize, got negative size"
            raise RuntimeError(msg)
        size += post_delta
        maxsize = max(maxsize, size)
        return size, maxsize

    # Prevent recursive visit of block if two blocks are nested (jump from one
    # to the other).
    block.seen = True
    block.startsize = size

    for instr in block:

        # Ignore SetLineno
        if isinstance(instr, SetLineno):
            continue

        # For instructions with a jump first compute the stacksize required when the
        # jump is taken.
        if instr.has_jump():
            effect = (
                instr.pre_and_post_stack_effect(jump=True)
                if check_pre_and_post
                else (instr.stack_effect(jump=True), 0)
            )
            taken_size, maxsize = update_size(*effect, size, maxsize)
            # Yield the parameters required to compute the stacksize required
            # by the block to which the jumnp points to and resume when we now
            # the maxsize.
            maxsize = yield instr.arg, taken_size, maxsize

            # For unconditional jumps abort early since the other instruction will
            # never be seen.
            if instr.is_uncond_jump():
                block.seen = False
                yield maxsize

        # jump=False: non-taken path of jumps, or any non-jump
        effect = (
            instr.pre_and_post_stack_effect(jump=False)
            if check_pre_and_post
            else (instr.stack_effect(jump=False), 0)
        )
        size, maxsize = update_size(*effect, size, maxsize)

    if block.next_block:
        maxsize = yield block.next_block, size, maxsize

    block.seen = False
    yield maxsize


class ControlFlowGraph(_bytecode.BaseBytecode):
    def __init__(self):
        super().__init__()
        self._blocks = []
        self._block_index = {}
        self.argnames = []

        self.add_block()

    def legalize(self):
        """Legalize all blocks."""
        current_lineno = self.first_lineno
        for block in self._blocks:
            current_lineno = block.legalize(current_lineno)

    def get_block_index(self, block):
        try:
            return self._block_index[id(block)]
        except KeyError:
            raise ValueError("the block is not part of this bytecode")

    def _add_block(self, block):
        block_index = len(self._blocks)
        self._blocks.append(block)
        self._block_index[id(block)] = block_index

    def add_block(self, instructions=None):
        block = BasicBlock(instructions)
        self._add_block(block)
        return block

    def compute_stacksize(self, *, check_pre_and_post=True):
        """Compute the stack size by iterating through the blocks

        The implementation make use of a generator function to avoid issue with
        deeply nested recursions.

        """
        # In the absence of any block return 0
        if not self:
            return 0

        # Ensure that previous calculation do not impact this one.
        for block in self:
            block.seen = False
            block.startsize = -32768  # INT_MIN

        # Starting with Python 3.10, generator and coroutines start with one object
        # on the stack (None, anything is an error).
        initial_stack_size = 0
        if sys.version_info >= (3, 10) and self.flags & (
            CompilerFlags.GENERATOR
            | CompilerFlags.COROUTINE
            | CompilerFlags.ASYNC_GENERATOR
        ):
            initial_stack_size = 1

        # Create a generator/coroutine responsible of dealing with the first block
        coro = _compute_stack_size(
            self[0], initial_stack_size, 0, check_pre_and_post=check_pre_and_post
        )

        # Create a list of generator that have not yet been exhausted
        coroutines = []

        push_coroutine = coroutines.append
        pop_coroutine = coroutines.pop
        args = None

        try:
            while True:
                args = coro.send(None)

                # Consume the stored generators as long as they return a simple
                # interger that is to be used to resume the last stored generator.
                while isinstance(args, int):
                    coro = pop_coroutine()
                    args = coro.send(args)

                # Otherwise we enter a new block and we store the generator under
                # use and create a new one to process the new block
                push_coroutine(coro)
                coro = _compute_stack_size(*args, check_pre_and_post=check_pre_and_post)

        except IndexError:
            # The exception occurs when all the generators have been exhausted
            # in which case teh last yielded value is the stacksize.
            assert args is not None
            return args

    def __repr__(self):
        return "<ControlFlowGraph block#=%s>" % len(self._blocks)

    def get_instructions(self):
        instructions = []
        jumps = []

        for block in self:
            target_block = block.get_jump()
            if target_block is not None:
                instr = block[-1]
                instr = ConcreteInstr(instr.name, 0, lineno=instr.lineno)
                jumps.append((target_block, instr))

                instructions.extend(block[:-1])
                instructions.append(instr)
            else:
                instructions.extend(block)

        for target_block, instr in jumps:
            instr.arg = self.get_block_index(target_block)

        return instructions

    def __eq__(self, other):
        if type(self) != type(other):
            return False

        if self.argnames != other.argnames:
            return False

        instrs1 = self.get_instructions()
        instrs2 = other.get_instructions()
        if instrs1 != instrs2:
            return False
        # FIXME: compare block.next_block

        return super().__eq__(other)

    def __len__(self):
        return len(self._blocks)

    def __iter__(self):
        return iter(self._blocks)

    def __getitem__(self, index):
        if isinstance(index, BasicBlock):
            index = self.get_block_index(index)
        return self._blocks[index]

    def __delitem__(self, index):
        if isinstance(index, BasicBlock):
            index = self.get_block_index(index)
        block = self._blocks[index]
        del self._blocks[index]
        del self._block_index[id(block)]
        for index in range(index, len(self)):
            block = self._blocks[index]
            self._block_index[id(block)] -= 1

    def split_block(self, block, index):
        if not isinstance(block, BasicBlock):
            raise TypeError("expected block")
        block_index = self.get_block_index(block)

        if index < 0:
            raise ValueError("index must be positive")

        block = self._blocks[block_index]
        if index == 0:
            return block

        if index > len(block):
            raise ValueError("index out of the block")

        instructions = block[index:]
        if not instructions:
            if block_index + 1 < len(self):
                return self[block_index + 1]

        del block[index:]

        block2 = BasicBlock(instructions)
        block.next_block = block2

        for block in self[block_index + 1 :]:
            self._block_index[id(block)] += 1

        self._blocks.insert(block_index + 1, block2)
        self._block_index[id(block2)] = block_index + 1

        return block2

    @staticmethod
    def from_bytecode(bytecode):
        # label => instruction index
        label_to_block_index = {}
        jumps = []
        block_starts = {}
        for index, instr in enumerate(bytecode):
            if isinstance(instr, Label):
                label_to_block_index[instr] = index
            else:
                if isinstance(instr, Instr) and isinstance(instr.arg, Label):
                    jumps.append((index, instr.arg))

        for target_index, target_label in jumps:
            target_index = label_to_block_index[target_label]
            block_starts[target_index] = target_label

        bytecode_blocks = _bytecode.ControlFlowGraph()
        bytecode_blocks._copy_attr_from(bytecode)
        bytecode_blocks.argnames = list(bytecode.argnames)

        # copy instructions, convert labels to block labels
        block = bytecode_blocks[0]
        labels = {}
        jumps = []
        for index, instr in enumerate(bytecode):
            if index in block_starts:
                old_label = block_starts[index]
                if index != 0:
                    new_block = bytecode_blocks.add_block()
                    if not block[-1].is_final():
                        block.next_block = new_block
                    block = new_block
                if old_label is not None:
                    labels[old_label] = block
            elif block and isinstance(block[-1], Instr):
                if block[-1].is_final():
                    block = bytecode_blocks.add_block()
                elif block[-1].has_jump():
                    new_block = bytecode_blocks.add_block()
                    block.next_block = new_block
                    block = new_block

            if isinstance(instr, Label):
                continue

            # don't copy SetLineno objects
            if isinstance(instr, Instr):
                instr = instr.copy()
                if isinstance(instr.arg, Label):
                    jumps.append(instr)
            block.append(instr)

        for instr in jumps:
            label = instr.arg
            instr.arg = labels[label]

        return bytecode_blocks

    def to_bytecode(self):
        """Convert to Bytecode."""

        used_blocks = set()
        for block in self:
            target_block = block.get_jump()
            if target_block is not None:
                used_blocks.add(id(target_block))

        labels = {}
        jumps = []
        instructions = []

        for block in self:
            if id(block) in used_blocks:
                new_label = Label()
                labels[id(block)] = new_label
                instructions.append(new_label)

            for instr in block:
                # don't copy SetLineno objects
                if isinstance(instr, Instr):
                    instr = instr.copy()
                    if isinstance(instr.arg, BasicBlock):
                        jumps.append(instr)
                instructions.append(instr)

        # Map to new labels
        for instr in jumps:
            instr.arg = labels[id(instr.arg)]

        bytecode = _bytecode.Bytecode()
        bytecode._copy_attr_from(self)
        bytecode.argnames = list(self.argnames)
        bytecode[:] = instructions

        return bytecode

    def to_code(self, stacksize=None):
        """Convert to code."""
        if stacksize is None:
            stacksize = self.compute_stacksize()
        bc = self.to_bytecode()
        return bc.to_code(stacksize=stacksize)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/concrete.py <==
import dis
import inspect
import opcode as _opcode
import struct
import sys
import types

# alias to keep the 'bytecode' variable free
from _pydevd_frame_eval.vendored import bytecode as _bytecode
from _pydevd_frame_eval.vendored.bytecode.instr import (
    UNSET,
    Instr,
    Label,
    SetLineno,
    FreeVar,
    CellVar,
    Compare,
    const_key,
    _check_arg_int,
)


# - jumps use instruction
# - lineno use bytes (dis.findlinestarts(code))
# - dis displays bytes
OFFSET_AS_INSTRUCTION = sys.version_info >= (3, 10)


def _set_docstring(code, consts):
    if not consts:
        return
    first_const = consts[0]
    if isinstance(first_const, str) or first_const is None:
        code.docstring = first_const


class ConcreteInstr(Instr):
    """Concrete instruction.

    arg must be an integer in the range 0..2147483647.

    It has a read-only size attribute.
    """

    __slots__ = ("_size", "_extended_args", "offset")

    def __init__(self, name, arg=UNSET, *, lineno=None, extended_args=None, offset=None):
        # Allow to remember a potentially meaningless EXTENDED_ARG emitted by
        # Python to properly compute the size and avoid messing up the jump
        # targets
        self._extended_args = extended_args
        self._set(name, arg, lineno)
        self.offset = offset

    def _check_arg(self, name, opcode, arg):
        if opcode >= _opcode.HAVE_ARGUMENT:
            if arg is UNSET:
                raise ValueError("operation %s requires an argument" % name)

            _check_arg_int(name, arg)
        else:
            if arg is not UNSET:
                raise ValueError("operation %s has no argument" % name)

    def _set(self, name, arg, lineno):
        super()._set(name, arg, lineno)
        size = 2
        if arg is not UNSET:
            while arg > 0xFF:
                size += 2
                arg >>= 8
        if self._extended_args is not None:
            size = 2 + 2 * self._extended_args
        self._size = size

    @property
    def size(self):
        return self._size

    def _cmp_key(self, labels=None):
        return (self._lineno, self._name, self._arg)

    def get_jump_target(self, instr_offset):
        if self._opcode in _opcode.hasjrel:
            s = (self._size // 2) if OFFSET_AS_INSTRUCTION else self._size
            return instr_offset + s + self._arg
        if self._opcode in _opcode.hasjabs:
            return self._arg
        return None

    def assemble(self):
        if self._arg is UNSET:
            return bytes((self._opcode, 0))

        arg = self._arg
        b = [self._opcode, arg & 0xFF]
        while arg > 0xFF:
            arg >>= 8
            b[:0] = [_opcode.EXTENDED_ARG, arg & 0xFF]

        if self._extended_args:
            while len(b) < self._size:
                b[:0] = [_opcode.EXTENDED_ARG, 0x00]

        return bytes(b)

    @classmethod
    def disassemble(cls, lineno, code, offset):
        index = 2 * offset if OFFSET_AS_INSTRUCTION else offset
        op = code[index]
        if op >= _opcode.HAVE_ARGUMENT:
            arg = code[index + 1]
        else:
            arg = UNSET
        name = _opcode.opname[op]
        # fabioz: added offset to ConcreteBytecode
        # Need to keep an eye on https://github.com/MatthieuDartiailh/bytecode/issues/48 in
        # case the library decides to add this in some other way.
        return cls(name, arg, lineno=lineno, offset=index)


class ConcreteBytecode(_bytecode._BaseBytecodeList):
    def __init__(self, instructions=(), *, consts=(), names=(), varnames=()):
        super().__init__()
        self.consts = list(consts)
        self.names = list(names)
        self.varnames = list(varnames)
        for instr in instructions:
            self._check_instr(instr)
        self.extend(instructions)

    def __iter__(self):
        instructions = super().__iter__()
        for instr in instructions:
            self._check_instr(instr)
            yield instr

    def _check_instr(self, instr):
        if not isinstance(instr, (ConcreteInstr, SetLineno)):
            raise ValueError(
                "ConcreteBytecode must only contain "
                "ConcreteInstr and SetLineno objects, "
                "but %s was found" % type(instr).__name__
            )

    def _copy_attr_from(self, bytecode):
        super()._copy_attr_from(bytecode)
        if isinstance(bytecode, ConcreteBytecode):
            self.consts = bytecode.consts
            self.names = bytecode.names
            self.varnames = bytecode.varnames

    def __repr__(self):
        return "<ConcreteBytecode instr#=%s>" % len(self)

    def __eq__(self, other):
        if type(self) != type(other):
            return False

        const_keys1 = list(map(const_key, self.consts))
        const_keys2 = list(map(const_key, other.consts))
        if const_keys1 != const_keys2:
            return False

        if self.names != other.names:
            return False
        if self.varnames != other.varnames:
            return False

        return super().__eq__(other)

    @staticmethod
    def from_code(code, *, extended_arg=False):
        line_starts = dict(dis.findlinestarts(code))

        # find block starts
        instructions = []
        offset = 0
        lineno = code.co_firstlineno
        while offset < (len(code.co_code) // (2 if OFFSET_AS_INSTRUCTION else 1)):
            lineno_off = (2 * offset) if OFFSET_AS_INSTRUCTION else offset
            if lineno_off in line_starts:
                lineno = line_starts[lineno_off]

            instr = ConcreteInstr.disassemble(lineno, code.co_code, offset)

            instructions.append(instr)
            offset += (instr.size // 2) if OFFSET_AS_INSTRUCTION else instr.size

        bytecode = ConcreteBytecode()

        # replace jump targets with blocks
        # HINT : in some cases Python generate useless EXTENDED_ARG opcode
        # with a value of zero. Such opcodes do not increases the size of the
        # following opcode the way a normal EXTENDED_ARG does. As a
        # consequence, they need to be tracked manually as otherwise the
        # offsets in jump targets can end up being wrong.
        if not extended_arg:
            # The list is modified in place
            bytecode._remove_extended_args(instructions)

        bytecode.name = code.co_name
        bytecode.filename = code.co_filename
        bytecode.flags = code.co_flags
        bytecode.argcount = code.co_argcount
        if sys.version_info >= (3, 8):
            bytecode.posonlyargcount = code.co_posonlyargcount
        bytecode.kwonlyargcount = code.co_kwonlyargcount
        bytecode.first_lineno = code.co_firstlineno
        bytecode.names = list(code.co_names)
        bytecode.consts = list(code.co_consts)
        bytecode.varnames = list(code.co_varnames)
        bytecode.freevars = list(code.co_freevars)
        bytecode.cellvars = list(code.co_cellvars)
        _set_docstring(bytecode, code.co_consts)

        bytecode[:] = instructions
        return bytecode

    @staticmethod
    def _normalize_lineno(instructions, first_lineno):
        lineno = first_lineno
        for instr in instructions:
            # if instr.lineno is not set, it's inherited from the previous
            # instruction, or from self.first_lineno
            if instr.lineno is not None:
                lineno = instr.lineno

            if isinstance(instr, ConcreteInstr):
                yield (lineno, instr)

    def _assemble_code(self):
        offset = 0
        code_str = []
        linenos = []
        for lineno, instr in self._normalize_lineno(self, self.first_lineno):
            code_str.append(instr.assemble())
            i_size = instr.size
            linenos.append(
                ((offset * 2) if OFFSET_AS_INSTRUCTION else offset, i_size, lineno)
            )
            offset += (i_size // 2) if OFFSET_AS_INSTRUCTION else i_size
        code_str = b"".join(code_str)
        return (code_str, linenos)

    @staticmethod
    def _assemble_lnotab(first_lineno, linenos):
        lnotab = []
        old_offset = 0
        old_lineno = first_lineno
        for offset, _, lineno in linenos:
            dlineno = lineno - old_lineno
            if dlineno == 0:
                continue
            # FIXME: be kind, force monotonic line numbers? add an option?
            if dlineno < 0 and sys.version_info < (3, 6):
                raise ValueError(
                    "negative line number delta is not supported " "on Python < 3.6"
                )
            old_lineno = lineno

            doff = offset - old_offset
            old_offset = offset

            while doff > 255:
                lnotab.append(b"\xff\x00")
                doff -= 255

            while dlineno < -128:
                lnotab.append(struct.pack("Bb", doff, -128))
                doff = 0
                dlineno -= -128

            while dlineno > 127:
                lnotab.append(struct.pack("Bb", doff, 127))
                doff = 0
                dlineno -= 127

            assert 0 <= doff <= 255
            assert -128 <= dlineno <= 127

            lnotab.append(struct.pack("Bb", doff, dlineno))

        return b"".join(lnotab)

    @staticmethod
    def _pack_linetable(doff, dlineno, linetable):

        while dlineno < -127:
            linetable.append(struct.pack("Bb", 0, -127))
            dlineno -= -127

        while dlineno > 127:
            linetable.append(struct.pack("Bb", 0, 127))
            dlineno -= 127

        if doff > 254:
            linetable.append(struct.pack("Bb", 254, dlineno))
            doff -= 254

            while doff > 254:
                linetable.append(b"\xfe\x00")
                doff -= 254
            linetable.append(struct.pack("Bb", doff, 0))

        else:
            linetable.append(struct.pack("Bb", doff, dlineno))

        assert 0 <= doff <= 254
        assert -127 <= dlineno <= 127


    def _assemble_linestable(self, first_lineno, linenos):
        if not linenos:
            return b""

        linetable = []
        old_offset = 0
        
        iter_in = iter(linenos)
        
        offset, i_size, old_lineno = next(iter_in)
        old_dlineno = old_lineno - first_lineno
        for offset, i_size, lineno in iter_in:
            dlineno = lineno - old_lineno
            if dlineno == 0:
                continue
            old_lineno = lineno

            doff = offset - old_offset
            old_offset = offset

            self._pack_linetable(doff, old_dlineno, linetable)
            old_dlineno = dlineno

        # Pack the line of the last instruction.
        doff = offset + i_size - old_offset
        self._pack_linetable(doff, old_dlineno, linetable)

        return b"".join(linetable)

    @staticmethod
    def _remove_extended_args(instructions):
        # replace jump targets with blocks
        # HINT : in some cases Python generate useless EXTENDED_ARG opcode
        # with a value of zero. Such opcodes do not increases the size of the
        # following opcode the way a normal EXTENDED_ARG does. As a
        # consequence, they need to be tracked manually as otherwise the
        # offsets in jump targets can end up being wrong.
        nb_extended_args = 0
        extended_arg = None
        index = 0
        while index < len(instructions):
            instr = instructions[index]

            # Skip SetLineno meta instruction
            if isinstance(instr, SetLineno):
                index += 1
                continue

            if instr.name == "EXTENDED_ARG":
                nb_extended_args += 1
                if extended_arg is not None:
                    extended_arg = (extended_arg << 8) + instr.arg
                else:
                    extended_arg = instr.arg

                del instructions[index]
                continue

            if extended_arg is not None:
                arg = (extended_arg << 8) + instr.arg
                extended_arg = None

                instr = ConcreteInstr(
                    instr.name,
                    arg,
                    lineno=instr.lineno,
                    extended_args=nb_extended_args,
                    offset=instr.offset,
                )
                instructions[index] = instr
                nb_extended_args = 0

            index += 1

        if extended_arg is not None:
            raise ValueError("EXTENDED_ARG at the end of the code")

    def compute_stacksize(self, *, check_pre_and_post=True):
        bytecode = self.to_bytecode()
        cfg = _bytecode.ControlFlowGraph.from_bytecode(bytecode)
        return cfg.compute_stacksize(check_pre_and_post=check_pre_and_post)

    def to_code(self, stacksize=None, *, check_pre_and_post=True):
        code_str, linenos = self._assemble_code()
        lnotab = (
            self._assemble_linestable(self.first_lineno, linenos)
            if sys.version_info >= (3, 10)
            else self._assemble_lnotab(self.first_lineno, linenos)
        )
        nlocals = len(self.varnames)
        if stacksize is None:
            stacksize = self.compute_stacksize(check_pre_and_post=check_pre_and_post)

        if sys.version_info < (3, 8):
            return types.CodeType(
                self.argcount,
                self.kwonlyargcount,
                nlocals,
                stacksize,
                int(self.flags),
                code_str,
                tuple(self.consts),
                tuple(self.names),
                tuple(self.varnames),
                self.filename,
                self.name,
                self.first_lineno,
                lnotab,
                tuple(self.freevars),
                tuple(self.cellvars),
            )
        else:
            return types.CodeType(
                self.argcount,
                self.posonlyargcount,
                self.kwonlyargcount,
                nlocals,
                stacksize,
                int(self.flags),
                code_str,
                tuple(self.consts),
                tuple(self.names),
                tuple(self.varnames),
                self.filename,
                self.name,
                self.first_lineno,
                lnotab,
                tuple(self.freevars),
                tuple(self.cellvars),
            )

    def to_bytecode(self):

        # Copy instruction and remove extended args if any (in-place)
        c_instructions = self[:]
        self._remove_extended_args(c_instructions)

        # find jump targets
        jump_targets = set()
        offset = 0
        for instr in c_instructions:
            if isinstance(instr, SetLineno):
                continue
            target = instr.get_jump_target(offset)
            if target is not None:
                jump_targets.add(target)
            offset += (instr.size // 2) if OFFSET_AS_INSTRUCTION else instr.size

        # create labels
        jumps = []
        instructions = []
        labels = {}
        offset = 0
        ncells = len(self.cellvars)

        for lineno, instr in self._normalize_lineno(c_instructions, self.first_lineno):
            if offset in jump_targets:
                label = Label()
                labels[offset] = label
                instructions.append(label)

            jump_target = instr.get_jump_target(offset)
            size = instr.size

            arg = instr.arg
            # FIXME: better error reporting
            if instr.opcode in _opcode.hasconst:
                arg = self.consts[arg]
            elif instr.opcode in _opcode.haslocal:
                arg = self.varnames[arg]
            elif instr.opcode in _opcode.hasname:
                arg = self.names[arg]
            elif instr.opcode in _opcode.hasfree:
                if arg < ncells:
                    name = self.cellvars[arg]
                    arg = CellVar(name)
                else:
                    name = self.freevars[arg - ncells]
                    arg = FreeVar(name)
            elif instr.opcode in _opcode.hascompare:
                arg = Compare(arg)

            if jump_target is None:
                instr = Instr(instr.name, arg, lineno=lineno, offset=instr.offset)
            else:
                instr_index = len(instructions)
            instructions.append(instr)
            offset += (size // 2) if OFFSET_AS_INSTRUCTION else size

            if jump_target is not None:
                jumps.append((instr_index, jump_target))

        # replace jump targets with labels
        for index, jump_target in jumps:
            instr = instructions[index]
            # FIXME: better error reporting on missing label
            label = labels[jump_target]
            instructions[index] = Instr(instr.name, label, lineno=instr.lineno, offset=instr.offset)

        bytecode = _bytecode.Bytecode()
        bytecode._copy_attr_from(self)

        nargs = bytecode.argcount + bytecode.kwonlyargcount
        if sys.version_info > (3, 8):
            nargs += bytecode.posonlyargcount
        if bytecode.flags & inspect.CO_VARARGS:
            nargs += 1
        if bytecode.flags & inspect.CO_VARKEYWORDS:
            nargs += 1
        bytecode.argnames = self.varnames[:nargs]
        _set_docstring(bytecode, self.consts)

        bytecode.extend(instructions)
        return bytecode


class _ConvertBytecodeToConcrete:

    # Default number of passes of compute_jumps() before giving up.  Refer to
    # assemble_jump_offsets() in compile.c for background.
    _compute_jumps_passes = 10

    def __init__(self, code):
        assert isinstance(code, _bytecode.Bytecode)
        self.bytecode = code

        # temporary variables
        self.instructions = []
        self.jumps = []
        self.labels = {}

        # used to build ConcreteBytecode() object
        self.consts_indices = {}
        self.consts_list = []
        self.names = []
        self.varnames = []

    def add_const(self, value):
        key = const_key(value)
        if key in self.consts_indices:
            return self.consts_indices[key]
        index = len(self.consts_indices)
        self.consts_indices[key] = index
        self.consts_list.append(value)
        return index

    @staticmethod
    def add(names, name):
        try:
            index = names.index(name)
        except ValueError:
            index = len(names)
            names.append(name)
        return index

    def concrete_instructions(self):
        ncells = len(self.bytecode.cellvars)
        lineno = self.bytecode.first_lineno

        for instr in self.bytecode:
            if isinstance(instr, Label):
                self.labels[instr] = len(self.instructions)
                continue

            if isinstance(instr, SetLineno):
                lineno = instr.lineno
                continue

            if isinstance(instr, ConcreteInstr):
                instr = instr.copy()
            else:
                assert isinstance(instr, Instr)

                if instr.lineno is not None:
                    lineno = instr.lineno

                arg = instr.arg
                is_jump = isinstance(arg, Label)
                if is_jump:
                    label = arg
                    # fake value, real value is set in compute_jumps()
                    arg = 0
                elif instr.opcode in _opcode.hasconst:
                    arg = self.add_const(arg)
                elif instr.opcode in _opcode.haslocal:
                    arg = self.add(self.varnames, arg)
                elif instr.opcode in _opcode.hasname:
                    arg = self.add(self.names, arg)
                elif instr.opcode in _opcode.hasfree:
                    if isinstance(arg, CellVar):
                        arg = self.bytecode.cellvars.index(arg.name)
                    else:
                        assert isinstance(arg, FreeVar)
                        arg = ncells + self.bytecode.freevars.index(arg.name)
                elif instr.opcode in _opcode.hascompare:
                    if isinstance(arg, Compare):
                        arg = arg.value

                instr = ConcreteInstr(instr.name, arg, lineno=lineno)
                if is_jump:
                    self.jumps.append((len(self.instructions), label, instr))

            self.instructions.append(instr)

    def compute_jumps(self):
        offsets = []
        offset = 0
        for index, instr in enumerate(self.instructions):
            offsets.append(offset)
            offset += instr.size // 2 if OFFSET_AS_INSTRUCTION else instr.size
        # needed if a label is at the end
        offsets.append(offset)

        # fix argument of jump instructions: resolve labels
        modified = False
        for index, label, instr in self.jumps:
            target_index = self.labels[label]
            target_offset = offsets[target_index]

            if instr.opcode in _opcode.hasjrel:
                instr_offset = offsets[index]
                target_offset -= instr_offset + (
                    instr.size // 2 if OFFSET_AS_INSTRUCTION else instr.size
                )

            old_size = instr.size
            # FIXME: better error report if target_offset is negative
            instr.arg = target_offset
            if instr.size != old_size:
                modified = True

        return modified

    def to_concrete_bytecode(self, compute_jumps_passes=None):
        if compute_jumps_passes is None:
            compute_jumps_passes = self._compute_jumps_passes

        first_const = self.bytecode.docstring
        if first_const is not UNSET:
            self.add_const(first_const)

        self.varnames.extend(self.bytecode.argnames)

        self.concrete_instructions()
        for pas in range(0, compute_jumps_passes):
            modified = self.compute_jumps()
            if not modified:
                break
        else:
            raise RuntimeError(
                "compute_jumps() failed to converge after" " %d passes" % (pas + 1)
            )

        concrete = ConcreteBytecode(
            self.instructions,
            consts=self.consts_list.copy(),
            names=self.names,
            varnames=self.varnames,
        )
        concrete._copy_attr_from(self.bytecode)
        return concrete


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/flags.py <==
# alias to keep the 'bytecode' variable free
import sys
from enum import IntFlag
from _pydevd_frame_eval.vendored import bytecode as _bytecode


class CompilerFlags(IntFlag):
    """Possible values of the co_flags attribute of Code object.

    Note: We do not rely on inspect values here as some of them are missing and
    furthermore would be version dependent.

    """

    OPTIMIZED = 0x00001  # noqa
    NEWLOCALS = 0x00002  # noqa
    VARARGS = 0x00004  # noqa
    VARKEYWORDS = 0x00008  # noqa
    NESTED = 0x00010  # noqa
    GENERATOR = 0x00020  # noqa
    NOFREE = 0x00040  # noqa
    # New in Python 3.5
    # Used for coroutines defined using async def ie native coroutine
    COROUTINE = 0x00080  # noqa
    # Used for coroutines defined as a generator and then decorated using
    # types.coroutine
    ITERABLE_COROUTINE = 0x00100  # noqa
    # New in Python 3.6
    # Generator defined in an async def function
    ASYNC_GENERATOR = 0x00200  # noqa

    # __future__ flags
    # future flags changed in Python 3.9
    if sys.version_info < (3, 9):
        FUTURE_GENERATOR_STOP = 0x80000  # noqa
        if sys.version_info > (3, 6):
            FUTURE_ANNOTATIONS = 0x100000
    else:
        FUTURE_GENERATOR_STOP = 0x800000  # noqa
        FUTURE_ANNOTATIONS = 0x1000000


def infer_flags(bytecode, is_async=None):
    """Infer the proper flags for a bytecode based on the instructions.

    Because the bytecode does not have enough context to guess if a function
    is asynchronous the algorithm tries to be conservative and will never turn
    a previously async code into a sync one.

    Parameters
    ----------
    bytecode : Bytecode | ConcreteBytecode | ControlFlowGraph
        Bytecode for which to infer the proper flags
    is_async : bool | None, optional
        Force the code to be marked as asynchronous if True, prevent it from
        being marked as asynchronous if False and simply infer the best
        solution based on the opcode and the existing flag if None.

    """
    flags = CompilerFlags(0)
    if not isinstance(
        bytecode,
        (_bytecode.Bytecode, _bytecode.ConcreteBytecode, _bytecode.ControlFlowGraph),
    ):
        msg = (
            "Expected a Bytecode, ConcreteBytecode or ControlFlowGraph "
            "instance not %s"
        )
        raise ValueError(msg % bytecode)

    instructions = (
        bytecode.get_instructions()
        if isinstance(bytecode, _bytecode.ControlFlowGraph)
        else bytecode
    )
    instr_names = {
        i.name
        for i in instructions
        if not isinstance(i, (_bytecode.SetLineno, _bytecode.Label))
    }

    # Identify optimized code
    if not (instr_names & {"STORE_NAME", "LOAD_NAME", "DELETE_NAME"}):
        flags |= CompilerFlags.OPTIMIZED

    # Check for free variables
    if not (
        instr_names
        & {
            "LOAD_CLOSURE",
            "LOAD_DEREF",
            "STORE_DEREF",
            "DELETE_DEREF",
            "LOAD_CLASSDEREF",
        }
    ):
        flags |= CompilerFlags.NOFREE

    # Copy flags for which we cannot infer the right value
    flags |= bytecode.flags & (
        CompilerFlags.NEWLOCALS
        | CompilerFlags.VARARGS
        | CompilerFlags.VARKEYWORDS
        | CompilerFlags.NESTED
    )

    sure_generator = instr_names & {"YIELD_VALUE"}
    maybe_generator = instr_names & {"YIELD_VALUE", "YIELD_FROM"}

    sure_async = instr_names & {
        "GET_AWAITABLE",
        "GET_AITER",
        "GET_ANEXT",
        "BEFORE_ASYNC_WITH",
        "SETUP_ASYNC_WITH",
        "END_ASYNC_FOR",
    }

    # If performing inference or forcing an async behavior, first inspect
    # the flags since this is the only way to identify iterable coroutines
    if is_async in (None, True):

        if bytecode.flags & CompilerFlags.COROUTINE:
            if sure_generator:
                flags |= CompilerFlags.ASYNC_GENERATOR
            else:
                flags |= CompilerFlags.COROUTINE
        elif bytecode.flags & CompilerFlags.ITERABLE_COROUTINE:
            if sure_async:
                msg = (
                    "The ITERABLE_COROUTINE flag is set but bytecode that"
                    "can only be used in async functions have been "
                    "detected. Please unset that flag before performing "
                    "inference."
                )
                raise ValueError(msg)
            flags |= CompilerFlags.ITERABLE_COROUTINE
        elif bytecode.flags & CompilerFlags.ASYNC_GENERATOR:
            if not sure_generator:
                flags |= CompilerFlags.COROUTINE
            else:
                flags |= CompilerFlags.ASYNC_GENERATOR

        # If the code was not asynchronous before determine if it should now be
        # asynchronous based on the opcode and the is_async argument.
        else:
            if sure_async:
                # YIELD_FROM is not allowed in async generator
                if sure_generator:
                    flags |= CompilerFlags.ASYNC_GENERATOR
                else:
                    flags |= CompilerFlags.COROUTINE

            elif maybe_generator:
                if is_async:
                    if sure_generator:
                        flags |= CompilerFlags.ASYNC_GENERATOR
                    else:
                        flags |= CompilerFlags.COROUTINE
                else:
                    flags |= CompilerFlags.GENERATOR

            elif is_async:
                flags |= CompilerFlags.COROUTINE

    # If the code should not be asynchronous, check first it is possible and
    # next set the GENERATOR flag if relevant
    else:
        if sure_async:
            raise ValueError(
                "The is_async argument is False but bytecodes "
                "that can only be used in async functions have "
                "been detected."
            )

        if maybe_generator:
            flags |= CompilerFlags.GENERATOR

    flags |= bytecode.flags & CompilerFlags.FUTURE_GENERATOR_STOP

    return flags


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/instr.py <==
import enum
import dis
import opcode as _opcode
import sys
from marshal import dumps as _dumps

from _pydevd_frame_eval.vendored import bytecode as _bytecode


@enum.unique
class Compare(enum.IntEnum):
    LT = 0
    LE = 1
    EQ = 2
    NE = 3
    GT = 4
    GE = 5
    IN = 6
    NOT_IN = 7
    IS = 8
    IS_NOT = 9
    EXC_MATCH = 10


UNSET = object()


def const_key(obj):
    try:
        return _dumps(obj)
    except ValueError:
        # For other types, we use the object identifier as an unique identifier
        # to ensure that they are seen as unequal.
        return (type(obj), id(obj))


def _pushes_back(opname):
    if opname in ["CALL_FINALLY"]:
        # CALL_FINALLY pushes the address of the "finally" block instead of a
        # value, hence we don't treat it as pushing back op
        return False
    return (
        opname.startswith("UNARY_")
        or opname.startswith("GET_")
        # BUILD_XXX_UNPACK have been removed in 3.9
        or opname.startswith("BINARY_")
        or opname.startswith("INPLACE_")
        or opname.startswith("BUILD_")
        or opname.startswith("CALL_")
    ) or opname in (
        "LIST_TO_TUPLE",
        "LIST_EXTEND",
        "SET_UPDATE",
        "DICT_UPDATE",
        "DICT_MERGE",
        "IS_OP",
        "CONTAINS_OP",
        "FORMAT_VALUE",
        "MAKE_FUNCTION",
        "IMPORT_NAME",
        # technically, these three do not push back, but leave the container
        # object on TOS
        "SET_ADD",
        "LIST_APPEND",
        "MAP_ADD",
        "LOAD_ATTR",
    )


def _check_lineno(lineno):
    if not isinstance(lineno, int):
        raise TypeError("lineno must be an int")
    if lineno < 1:
        raise ValueError("invalid lineno")


class SetLineno:
    __slots__ = ("_lineno",)

    def __init__(self, lineno):
        _check_lineno(lineno)
        self._lineno = lineno

    @property
    def lineno(self):
        return self._lineno

    def __eq__(self, other):
        if not isinstance(other, SetLineno):
            return False
        return self._lineno == other._lineno


class Label:
    __slots__ = ()


class _Variable:
    __slots__ = ("name",)

    def __init__(self, name):
        self.name = name

    def __eq__(self, other):
        if type(self) != type(other):
            return False
        return self.name == other.name

    def __str__(self):
        return self.name

    def __repr__(self):
        return "<%s %r>" % (self.__class__.__name__, self.name)


class CellVar(_Variable):
    __slots__ = ()


class FreeVar(_Variable):
    __slots__ = ()


def _check_arg_int(name, arg):
    if not isinstance(arg, int):
        raise TypeError(
            "operation %s argument must be an int, "
            "got %s" % (name, type(arg).__name__)
        )

    if not (0 <= arg <= 2147483647):
        raise ValueError(
            "operation %s argument must be in " "the range 0..2,147,483,647" % name
        )


if sys.version_info < (3, 8):
    _stack_effects = {
        # NOTE: the entries are all 2-tuples.  Entry[0/False] is non-taken jumps.
        # Entry[1/True] is for taken jumps.
        # opcodes not in dis.stack_effect
        _opcode.opmap["EXTENDED_ARG"]: (0, 0),
        _opcode.opmap["NOP"]: (0, 0),
        # Jump taken/not-taken are different:
        _opcode.opmap["JUMP_IF_TRUE_OR_POP"]: (-1, 0),
        _opcode.opmap["JUMP_IF_FALSE_OR_POP"]: (-1, 0),
        _opcode.opmap["FOR_ITER"]: (1, -1),
        _opcode.opmap["SETUP_WITH"]: (1, 6),
        _opcode.opmap["SETUP_ASYNC_WITH"]: (0, 5),
        _opcode.opmap["SETUP_EXCEPT"]: (0, 6),  # as of 3.7, below for <=3.6
        _opcode.opmap["SETUP_FINALLY"]: (0, 6),  # as of 3.7, below for <=3.6
    }

    # More stack effect values that are unique to the version of Python.
    if sys.version_info < (3, 7):
        _stack_effects.update(
            {
                _opcode.opmap["SETUP_WITH"]: (7, 7),
                _opcode.opmap["SETUP_EXCEPT"]: (6, 9),
                _opcode.opmap["SETUP_FINALLY"]: (6, 9),
            }
        )


class Instr:
    """Abstract instruction."""

    __slots__ = ("_name", "_opcode", "_arg", "_lineno", "offset")

    def __init__(self, name, arg=UNSET, *, lineno=None, offset=None):
        self._set(name, arg, lineno)
        self.offset = offset

    def _check_arg(self, name, opcode, arg):
        if name == "EXTENDED_ARG":
            raise ValueError(
                "only concrete instruction can contain EXTENDED_ARG, "
                "highlevel instruction can represent arbitrary argument without it"
            )

        if opcode >= _opcode.HAVE_ARGUMENT:
            if arg is UNSET:
                raise ValueError("operation %s requires an argument" % name)
        else:
            if arg is not UNSET:
                raise ValueError("operation %s has no argument" % name)

        if self._has_jump(opcode):
            if not isinstance(arg, (Label, _bytecode.BasicBlock)):
                raise TypeError(
                    "operation %s argument type must be "
                    "Label or BasicBlock, got %s" % (name, type(arg).__name__)
                )

        elif opcode in _opcode.hasfree:
            if not isinstance(arg, (CellVar, FreeVar)):
                raise TypeError(
                    "operation %s argument must be CellVar "
                    "or FreeVar, got %s" % (name, type(arg).__name__)
                )

        elif opcode in _opcode.haslocal or opcode in _opcode.hasname:
            if not isinstance(arg, str):
                raise TypeError(
                    "operation %s argument must be a str, "
                    "got %s" % (name, type(arg).__name__)
                )

        elif opcode in _opcode.hasconst:
            if isinstance(arg, Label):
                raise ValueError(
                    "label argument cannot be used " "in %s operation" % name
                )
            if isinstance(arg, _bytecode.BasicBlock):
                raise ValueError(
                    "block argument cannot be used " "in %s operation" % name
                )

        elif opcode in _opcode.hascompare:
            if not isinstance(arg, Compare):
                raise TypeError(
                    "operation %s argument type must be "
                    "Compare, got %s" % (name, type(arg).__name__)
                )

        elif opcode >= _opcode.HAVE_ARGUMENT:
            _check_arg_int(name, arg)

    def _set(self, name, arg, lineno):
        if not isinstance(name, str):
            raise TypeError("operation name must be a str")
        try:
            opcode = _opcode.opmap[name]
        except KeyError:
            raise ValueError("invalid operation name")

        # check lineno
        if lineno is not None:
            _check_lineno(lineno)

        self._check_arg(name, opcode, arg)

        self._name = name
        self._opcode = opcode
        self._arg = arg
        self._lineno = lineno

    def set(self, name, arg=UNSET):
        """Modify the instruction in-place.

        Replace name and arg attributes. Don't modify lineno.
        """
        self._set(name, arg, self._lineno)

    def require_arg(self):
        """Does the instruction require an argument?"""
        return self._opcode >= _opcode.HAVE_ARGUMENT

    @property
    def name(self):
        return self._name

    @name.setter
    def name(self, name):
        self._set(name, self._arg, self._lineno)

    @property
    def opcode(self):
        return self._opcode

    @opcode.setter
    def opcode(self, op):
        if not isinstance(op, int):
            raise TypeError("operator code must be an int")
        if 0 <= op <= 255:
            name = _opcode.opname[op]
            valid = name != "<%r>" % op
        else:
            valid = False
        if not valid:
            raise ValueError("invalid operator code")

        self._set(name, self._arg, self._lineno)

    @property
    def arg(self):
        return self._arg

    @arg.setter
    def arg(self, arg):
        self._set(self._name, arg, self._lineno)

    @property
    def lineno(self):
        return self._lineno

    @lineno.setter
    def lineno(self, lineno):
        self._set(self._name, self._arg, lineno)

    def stack_effect(self, jump=None):
        if self._opcode < _opcode.HAVE_ARGUMENT:
            arg = None
        elif not isinstance(self._arg, int) or self._opcode in _opcode.hasconst:
            # Argument is either a non-integer or an integer constant,
            # not oparg.
            arg = 0
        else:
            arg = self._arg

        if sys.version_info < (3, 8):
            effect = _stack_effects.get(self._opcode, None)
            if effect is not None:
                return max(effect) if jump is None else effect[jump]
            return dis.stack_effect(self._opcode, arg)
        else:
            return dis.stack_effect(self._opcode, arg, jump=jump)

    def pre_and_post_stack_effect(self, jump=None):
        _effect = self.stack_effect(jump=jump)

        # To compute pre size and post size to avoid segfault cause by not enough
        # stack element
        _opname = _opcode.opname[self._opcode]
        if _opname.startswith("DUP_TOP"):
            return _effect * -1, _effect * 2
        if _pushes_back(_opname):
            # if the op pushes value back to the stack, then the stack effect given
            # by dis.stack_effect actually equals pre + post effect, therefore we need
            # -1 from the stack effect as a pre condition
            return _effect - 1, 1
        if _opname.startswith("UNPACK_"):
            # Instr(UNPACK_* , n) pops 1 and pushes n
            # _effect = n - 1
            # hence we return -1, _effect + 1
            return -1, _effect + 1
        if _opname == "FOR_ITER" and not jump:
            # Since FOR_ITER needs TOS to be an iterator, which basically means
            # a prerequisite of 1 on the stack
            return -1, 2
        if _opname == "ROT_N":
            return (-self._arg, self._arg)
        return {"ROT_TWO": (-2, 2), "ROT_THREE": (-3, 3), "ROT_FOUR": (-4, 4)}.get(
            _opname, (_effect, 0)
        )

    def copy(self):
        return self.__class__(self._name, self._arg, lineno=self._lineno, offset=self.offset)

    def __repr__(self):
        if self._arg is not UNSET:
            return "<%s arg=%r lineno=%s>" % (self._name, self._arg, self._lineno)
        else:
            return "<%s lineno=%s>" % (self._name, self._lineno)

    def _cmp_key(self, labels=None):
        arg = self._arg
        if self._opcode in _opcode.hasconst:
            arg = const_key(arg)
        elif isinstance(arg, Label) and labels is not None:
            arg = labels[arg]
        return (self._lineno, self._name, arg)

    def __eq__(self, other):
        if type(self) != type(other):
            return False
        return self._cmp_key() == other._cmp_key()

    @staticmethod
    def _has_jump(opcode):
        return opcode in _opcode.hasjrel or opcode in _opcode.hasjabs

    def has_jump(self):
        return self._has_jump(self._opcode)

    def is_cond_jump(self):
        """Is a conditional jump?"""
        # Ex: POP_JUMP_IF_TRUE, JUMP_IF_FALSE_OR_POP
        return "JUMP_IF_" in self._name

    def is_uncond_jump(self):
        """Is an unconditional jump?"""
        return self.name in {"JUMP_FORWARD", "JUMP_ABSOLUTE"}

    def is_final(self):
        if self._name in {
            "RETURN_VALUE",
            "RAISE_VARARGS",
            "RERAISE",
            "BREAK_LOOP",
            "CONTINUE_LOOP",
        }:
            return True
        if self.is_uncond_jump():
            return True
        return False


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/peephole_opt.py <==
"""
Peephole optimizer of CPython 3.6 reimplemented in pure Python using
the bytecode module.
"""
import opcode
import operator
import sys
from _pydevd_frame_eval.vendored.bytecode import Instr, Bytecode, ControlFlowGraph, BasicBlock, Compare

JUMPS_ON_TRUE = frozenset(
    (
        "POP_JUMP_IF_TRUE",
        "JUMP_IF_TRUE_OR_POP",
    )
)

NOT_COMPARE = {
    Compare.IN: Compare.NOT_IN,
    Compare.NOT_IN: Compare.IN,
    Compare.IS: Compare.IS_NOT,
    Compare.IS_NOT: Compare.IS,
}

MAX_SIZE = 20


class ExitUnchanged(Exception):
    """Exception used to skip the peephole optimizer"""

    pass


class PeepholeOptimizer:
    """Python reimplementation of the peephole optimizer.

    Copy of the C comment:

    Perform basic peephole optimizations to components of a code object.
    The consts object should still be in list form to allow new constants
    to be appended.

    To keep the optimizer simple, it bails out (does nothing) for code that
    has a length over 32,700, and does not calculate extended arguments.
    That allows us to avoid overflow and sign issues. Likewise, it bails when
    the lineno table has complex encoding for gaps >= 255. EXTENDED_ARG can
    appear before MAKE_FUNCTION; in this case both opcodes are skipped.
    EXTENDED_ARG preceding any other opcode causes the optimizer to bail.

    Optimizations are restricted to simple transformations occuring within a
    single basic block.  All transformations keep the code size the same or
    smaller.  For those that reduce size, the gaps are initially filled with
    NOPs.  Later those NOPs are removed and the jump addresses retargeted in
    a single pass.  Code offset is adjusted accordingly.
    """

    def __init__(self):
        # bytecode.ControlFlowGraph instance
        self.code = None
        self.const_stack = None
        self.block_index = None
        self.block = None
        # index of the current instruction in self.block instructions
        self.index = None
        # whether we are in a LOAD_CONST sequence
        self.in_consts = False

    def check_result(self, value):
        try:
            size = len(value)
        except TypeError:
            return True
        return size <= MAX_SIZE

    def replace_load_const(self, nconst, instr, result):
        # FIXME: remove temporary computed constants?
        # FIXME: or at least reuse existing constants?

        self.in_consts = True

        load_const = Instr("LOAD_CONST", result, lineno=instr.lineno)
        start = self.index - nconst - 1
        self.block[start : self.index] = (load_const,)
        self.index -= nconst

        if nconst:
            del self.const_stack[-nconst:]
        self.const_stack.append(result)
        self.in_consts = True

    def eval_LOAD_CONST(self, instr):
        self.in_consts = True
        value = instr.arg
        self.const_stack.append(value)
        self.in_consts = True

    def unaryop(self, op, instr):
        try:
            value = self.const_stack[-1]
            result = op(value)
        except IndexError:
            return

        if not self.check_result(result):
            return

        self.replace_load_const(1, instr, result)

    def eval_UNARY_POSITIVE(self, instr):
        return self.unaryop(operator.pos, instr)

    def eval_UNARY_NEGATIVE(self, instr):
        return self.unaryop(operator.neg, instr)

    def eval_UNARY_INVERT(self, instr):
        return self.unaryop(operator.invert, instr)

    def get_next_instr(self, name):
        try:
            next_instr = self.block[self.index]
        except IndexError:
            return None
        if next_instr.name == name:
            return next_instr
        return None

    def eval_UNARY_NOT(self, instr):
        # Note: UNARY_NOT <const> is not optimized

        next_instr = self.get_next_instr("POP_JUMP_IF_FALSE")
        if next_instr is None:
            return None

        # Replace UNARY_NOT+POP_JUMP_IF_FALSE with POP_JUMP_IF_TRUE
        instr.set("POP_JUMP_IF_TRUE", next_instr.arg)
        del self.block[self.index]

    def binop(self, op, instr):
        try:
            left = self.const_stack[-2]
            right = self.const_stack[-1]
        except IndexError:
            return

        try:
            result = op(left, right)
        except Exception:
            return

        if not self.check_result(result):
            return

        self.replace_load_const(2, instr, result)

    def eval_BINARY_ADD(self, instr):
        return self.binop(operator.add, instr)

    def eval_BINARY_SUBTRACT(self, instr):
        return self.binop(operator.sub, instr)

    def eval_BINARY_MULTIPLY(self, instr):
        return self.binop(operator.mul, instr)

    def eval_BINARY_TRUE_DIVIDE(self, instr):
        return self.binop(operator.truediv, instr)

    def eval_BINARY_FLOOR_DIVIDE(self, instr):
        return self.binop(operator.floordiv, instr)

    def eval_BINARY_MODULO(self, instr):
        return self.binop(operator.mod, instr)

    def eval_BINARY_POWER(self, instr):
        return self.binop(operator.pow, instr)

    def eval_BINARY_LSHIFT(self, instr):
        return self.binop(operator.lshift, instr)

    def eval_BINARY_RSHIFT(self, instr):
        return self.binop(operator.rshift, instr)

    def eval_BINARY_AND(self, instr):
        return self.binop(operator.and_, instr)

    def eval_BINARY_OR(self, instr):
        return self.binop(operator.or_, instr)

    def eval_BINARY_XOR(self, instr):
        return self.binop(operator.xor, instr)

    def eval_BINARY_SUBSCR(self, instr):
        return self.binop(operator.getitem, instr)

    def replace_container_of_consts(self, instr, container_type):
        items = self.const_stack[-instr.arg :]
        value = container_type(items)
        self.replace_load_const(instr.arg, instr, value)

    def build_tuple_unpack_seq(self, instr):
        next_instr = self.get_next_instr("UNPACK_SEQUENCE")
        if next_instr is None or next_instr.arg != instr.arg:
            return

        if instr.arg < 1:
            return

        if self.const_stack and instr.arg <= len(self.const_stack):
            nconst = instr.arg
            start = self.index - 1

            # Rewrite LOAD_CONST instructions in the reverse order
            load_consts = self.block[start - nconst : start]
            self.block[start - nconst : start] = reversed(load_consts)

            # Remove BUILD_TUPLE+UNPACK_SEQUENCE
            self.block[start : start + 2] = ()
            self.index -= 2
            self.const_stack.clear()
            return

        if instr.arg == 1:
            # Replace BUILD_TUPLE 1 + UNPACK_SEQUENCE 1 with NOP
            del self.block[self.index - 1 : self.index + 1]
        elif instr.arg == 2:
            # Replace BUILD_TUPLE 2 + UNPACK_SEQUENCE 2 with ROT_TWO
            rot2 = Instr("ROT_TWO", lineno=instr.lineno)
            self.block[self.index - 1 : self.index + 1] = (rot2,)
            self.index -= 1
            self.const_stack.clear()
        elif instr.arg == 3:
            # Replace BUILD_TUPLE 3 + UNPACK_SEQUENCE 3
            # with ROT_THREE + ROT_TWO
            rot3 = Instr("ROT_THREE", lineno=instr.lineno)
            rot2 = Instr("ROT_TWO", lineno=instr.lineno)
            self.block[self.index - 1 : self.index + 1] = (rot3, rot2)
            self.index -= 1
            self.const_stack.clear()

    def build_tuple(self, instr, container_type):
        if instr.arg > len(self.const_stack):
            return

        next_instr = self.get_next_instr("COMPARE_OP")
        if next_instr is None or next_instr.arg not in (Compare.IN, Compare.NOT_IN):
            return

        self.replace_container_of_consts(instr, container_type)
        return True

    def eval_BUILD_TUPLE(self, instr):
        if not instr.arg:
            return

        if instr.arg <= len(self.const_stack):
            self.replace_container_of_consts(instr, tuple)
        else:
            self.build_tuple_unpack_seq(instr)

    def eval_BUILD_LIST(self, instr):
        if not instr.arg:
            return

        if not self.build_tuple(instr, tuple):
            self.build_tuple_unpack_seq(instr)

    def eval_BUILD_SET(self, instr):
        if not instr.arg:
            return

        self.build_tuple(instr, frozenset)

    # Note: BUILD_SLICE is not optimized

    def eval_COMPARE_OP(self, instr):
        # Note: COMPARE_OP: 2 < 3 is not optimized

        try:
            new_arg = NOT_COMPARE[instr.arg]
        except KeyError:
            return

        if self.get_next_instr("UNARY_NOT") is None:
            return

        # not (a is b) -->  a is not b
        # not (a in b) -->  a not in b
        # not (a is not b) -->  a is b
        # not (a not in b) -->  a in b
        instr.arg = new_arg
        self.block[self.index - 1 : self.index + 1] = (instr,)

    def jump_if_or_pop(self, instr):
        # Simplify conditional jump to conditional jump where the
        # result of the first test implies the success of a similar
        # test or the failure of the opposite test.
        #
        # Arises in code like:
        # "if a and b:"
        # "if a or b:"
        # "a and b or c"
        # "(a and b) and c"
        #
        # x:JUMP_IF_FALSE_OR_POP y   y:JUMP_IF_FALSE_OR_POP z
        #    -->  x:JUMP_IF_FALSE_OR_POP z
        #
        # x:JUMP_IF_FALSE_OR_POP y   y:JUMP_IF_TRUE_OR_POP z
        #    -->  x:POP_JUMP_IF_FALSE y+3
        # where y+3 is the instruction following the second test.
        target_block = instr.arg
        try:
            target_instr = target_block[0]
        except IndexError:
            return

        if not target_instr.is_cond_jump():
            self.optimize_jump_to_cond_jump(instr)
            return

        if (target_instr.name in JUMPS_ON_TRUE) == (instr.name in JUMPS_ON_TRUE):
            # The second jump will be taken iff the first is.

            target2 = target_instr.arg
            # The current opcode inherits its target's stack behaviour
            instr.name = target_instr.name
            instr.arg = target2
            self.block[self.index - 1] = instr
            self.index -= 1
        else:
            # The second jump is not taken if the first is (so jump past it),
            # and all conditional jumps pop their argument when they're not
            # taken (so change the first jump to pop its argument when it's
            # taken).
            if instr.name in JUMPS_ON_TRUE:
                name = "POP_JUMP_IF_TRUE"
            else:
                name = "POP_JUMP_IF_FALSE"

            new_label = self.code.split_block(target_block, 1)

            instr.name = name
            instr.arg = new_label
            self.block[self.index - 1] = instr
            self.index -= 1

    def eval_JUMP_IF_FALSE_OR_POP(self, instr):
        self.jump_if_or_pop(instr)

    def eval_JUMP_IF_TRUE_OR_POP(self, instr):
        self.jump_if_or_pop(instr)

    def eval_NOP(self, instr):
        # Remove NOP
        del self.block[self.index - 1]
        self.index -= 1

    def optimize_jump_to_cond_jump(self, instr):
        # Replace jumps to unconditional jumps
        jump_label = instr.arg
        assert isinstance(jump_label, BasicBlock), jump_label

        try:
            target_instr = jump_label[0]
        except IndexError:
            return

        if instr.is_uncond_jump() and target_instr.name == "RETURN_VALUE":
            # Replace JUMP_ABSOLUTE => RETURN_VALUE with RETURN_VALUE
            self.block[self.index - 1] = target_instr

        elif target_instr.is_uncond_jump():
            # Replace JUMP_FORWARD t1 jumping to JUMP_FORWARD t2
            # with JUMP_ABSOLUTE t2
            jump_target2 = target_instr.arg

            name = instr.name
            if instr.name == "JUMP_FORWARD":
                name = "JUMP_ABSOLUTE"
            else:
                # FIXME: reimplement this check
                # if jump_target2 < 0:
                #    # No backward relative jumps
                #    return

                # FIXME: remove this workaround and implement comment code ^^
                if instr.opcode in opcode.hasjrel:
                    return

            instr.name = name
            instr.arg = jump_target2
            self.block[self.index - 1] = instr

    def optimize_jump(self, instr):
        if instr.is_uncond_jump() and self.index == len(self.block):
            # JUMP_ABSOLUTE at the end of a block which points to the
            # following block: remove the jump, link the current block
            # to the following block
            block_index = self.block_index
            target_block = instr.arg
            target_block_index = self.code.get_block_index(target_block)
            if target_block_index == block_index:
                del self.block[self.index - 1]
                self.block.next_block = target_block
                return

        self.optimize_jump_to_cond_jump(instr)

    def iterblock(self, block):
        self.block = block
        self.index = 0
        while self.index < len(block):
            instr = self.block[self.index]
            self.index += 1
            yield instr

    def optimize_block(self, block):
        self.const_stack.clear()
        self.in_consts = False

        for instr in self.iterblock(block):
            if not self.in_consts:
                self.const_stack.clear()
            self.in_consts = False

            meth_name = "eval_%s" % instr.name
            meth = getattr(self, meth_name, None)
            if meth is not None:
                meth(instr)
            elif instr.has_jump():
                self.optimize_jump(instr)

            # Note: Skipping over LOAD_CONST trueconst; POP_JUMP_IF_FALSE
            # <target> is not implemented, since it looks like the optimization
            # is never trigerred in practice. The compiler already optimizes if
            # and while statements.

    def remove_dead_blocks(self):
        # FIXME: remove empty blocks?

        used_blocks = {id(self.code[0])}
        for block in self.code:
            if block.next_block is not None:
                used_blocks.add(id(block.next_block))
            for instr in block:
                if isinstance(instr, Instr) and isinstance(instr.arg, BasicBlock):
                    used_blocks.add(id(instr.arg))

        block_index = 0
        while block_index < len(self.code):
            block = self.code[block_index]
            if id(block) not in used_blocks:
                del self.code[block_index]
            else:
                block_index += 1

        # FIXME: merge following blocks if block1 does not contain any
        # jump and block1.next_block is block2

    def optimize_cfg(self, cfg):
        self.code = cfg
        self.const_stack = []

        self.remove_dead_blocks()

        self.block_index = 0
        while self.block_index < len(self.code):
            block = self.code[self.block_index]
            self.block_index += 1
            self.optimize_block(block)

    def optimize(self, code_obj):
        bytecode = Bytecode.from_code(code_obj)
        cfg = ControlFlowGraph.from_bytecode(bytecode)

        self.optimize_cfg(cfg)

        bytecode = cfg.to_bytecode()
        code = bytecode.to_code()
        return code


# Code transformer for the PEP 511
class CodeTransformer:
    name = "pyopt"

    def code_transformer(self, code, context):
        if sys.flags.verbose:
            print(
                "Optimize %s:%s: %s"
                % (code.co_filename, code.co_firstlineno, code.co_name)
            )
        optimizer = PeepholeOptimizer()
        return optimizer.optimize(code)


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/__init__.py <==
import sys
import textwrap
import types
import unittest

from _pydevd_frame_eval.vendored.bytecode import (
    UNSET,
    Label,
    Instr,
    ConcreteInstr,
    BasicBlock,  # noqa
    Bytecode,
    ControlFlowGraph,
    ConcreteBytecode,
)


def _format_instr_list(block, labels, lineno):
    instr_list = []
    for instr in block:
        if not isinstance(instr, Label):
            if isinstance(instr, ConcreteInstr):
                cls_name = "ConcreteInstr"
            else:
                cls_name = "Instr"
            arg = instr.arg
            if arg is not UNSET:
                if isinstance(arg, Label):
                    arg = labels[arg]
                elif isinstance(arg, BasicBlock):
                    arg = labels[id(arg)]
                else:
                    arg = repr(arg)
                if lineno:
                    text = "%s(%r, %s, lineno=%s)" % (
                        cls_name,
                        instr.name,
                        arg,
                        instr.lineno,
                    )
                else:
                    text = "%s(%r, %s)" % (cls_name, instr.name, arg)
            else:
                if lineno:
                    text = "%s(%r, lineno=%s)" % (cls_name, instr.name, instr.lineno)
                else:
                    text = "%s(%r)" % (cls_name, instr.name)
        else:
            text = labels[instr]
        instr_list.append(text)
    return "[%s]" % ",\n ".join(instr_list)


def dump_bytecode(code, lineno=False):
    """
    Use this function to write unit tests: copy/paste its output to
    write a self.assertBlocksEqual() check.
    """
    print()

    if isinstance(code, (Bytecode, ConcreteBytecode)):
        is_concrete = isinstance(code, ConcreteBytecode)
        if is_concrete:
            block = list(code)
        else:
            block = code

        indent = " " * 8
        labels = {}
        for index, instr in enumerate(block):
            if isinstance(instr, Label):
                name = "label_instr%s" % index
                labels[instr] = name

        if is_concrete:
            name = "ConcreteBytecode"
            print(indent + "code = %s()" % name)
            if code.argcount:
                print(indent + "code.argcount = %s" % code.argcount)
            if sys.version_info > (3, 8):
                if code.posonlyargcount:
                    print(indent + "code.posonlyargcount = %s" % code.posonlyargcount)
            if code.kwonlyargcount:
                print(indent + "code.kwargonlycount = %s" % code.kwonlyargcount)
            print(indent + "code.flags = %#x" % code.flags)
            if code.consts:
                print(indent + "code.consts = %r" % code.consts)
            if code.names:
                print(indent + "code.names = %r" % code.names)
            if code.varnames:
                print(indent + "code.varnames = %r" % code.varnames)

        for name in sorted(labels.values()):
            print(indent + "%s = Label()" % name)

        if is_concrete:
            text = indent + "code.extend("
            indent = " " * len(text)
        else:
            text = indent + "code = Bytecode("
            indent = " " * len(text)

        lines = _format_instr_list(code, labels, lineno).splitlines()
        last_line = len(lines) - 1
        for index, line in enumerate(lines):
            if index == 0:
                print(text + lines[0])
            elif index == last_line:
                print(indent + line + ")")
            else:
                print(indent + line)

        print()
    else:
        assert isinstance(code, ControlFlowGraph)
        labels = {}
        for block_index, block in enumerate(code):
            labels[id(block)] = "code[%s]" % block_index

        for block_index, block in enumerate(code):
            text = _format_instr_list(block, labels, lineno)
            if block_index != len(code) - 1:
                text += ","
            print(text)
            print()


def get_code(source, *, filename="<string>", function=False):
    source = textwrap.dedent(source).strip()
    code = compile(source, filename, "exec")
    if function:
        sub_code = [
            const for const in code.co_consts if isinstance(const, types.CodeType)
        ]
        if len(sub_code) != 1:
            raise ValueError("unable to find function code")
        code = sub_code[0]
    return code


def disassemble(source, *, filename="<string>", function=False):
    code = get_code(source, filename=filename, function=function)
    return Bytecode.from_code(code)


class TestCase(unittest.TestCase):
    def assertBlocksEqual(self, code, *expected_blocks):
        self.assertEqual(len(code), len(expected_blocks))

        for block1, block2 in zip(code, expected_blocks):
            block_index = code.get_block_index(block1)
            self.assertListEqual(
                list(block1), block2, "Block #%s is different" % block_index
            )


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_bytecode.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import sys
import textwrap
import unittest
from _pydevd_frame_eval.vendored.bytecode import Label, Instr, FreeVar, Bytecode, SetLineno, ConcreteInstr
from _pydevd_frame_eval.vendored.bytecode.tests import TestCase, get_code


class BytecodeTests(TestCase):
    maxDiff = 80 * 100

    def test_constructor(self):
        code = Bytecode()
        self.assertEqual(code.name, "<module>")
        self.assertEqual(code.filename, "<string>")
        self.assertEqual(code.flags, 0)
        self.assertEqual(code, [])

    def test_invalid_types(self):
        code = Bytecode()
        code.append(123)
        with self.assertRaises(ValueError):
            list(code)
        with self.assertRaises(ValueError):
            code.legalize()
        with self.assertRaises(ValueError):
            Bytecode([123])

    def test_legalize(self):
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_CONST", 8, lineno=4),
                Instr("STORE_NAME", "y"),
                Label(),
                SetLineno(5),
                Instr("LOAD_CONST", 9, lineno=6),
                Instr("STORE_NAME", "z"),
            ]
        )

        code.legalize()
        self.assertListEqual(
            code,
            [
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("STORE_NAME", "x", lineno=3),
                Instr("LOAD_CONST", 8, lineno=4),
                Instr("STORE_NAME", "y", lineno=4),
                Label(),
                Instr("LOAD_CONST", 9, lineno=5),
                Instr("STORE_NAME", "z", lineno=5),
            ],
        )

    def test_slice(self):
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ]
        )
        sliced_code = code[:]
        self.assertEqual(code, sliced_code)
        for name in (
            "argcount",
            "posonlyargcount",
            "kwonlyargcount",
            "first_lineno",
            "name",
            "filename",
            "docstring",
            "cellvars",
            "freevars",
            "argnames",
        ):
            self.assertEqual(
                getattr(code, name, None), getattr(sliced_code, name, None)
            )

    def test_copy(self):
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ]
        )

        copy_code = code.copy()
        self.assertEqual(code, copy_code)
        for name in (
            "argcount",
            "posonlyargcount",
            "kwonlyargcount",
            "first_lineno",
            "name",
            "filename",
            "docstring",
            "cellvars",
            "freevars",
            "argnames",
        ):
            self.assertEqual(getattr(code, name, None), getattr(copy_code, name, None))

    def test_from_code(self):
        code = get_code(
            """
            if test:
                x = 1
            else:
                x = 2
        """
        )
        bytecode = Bytecode.from_code(code)
        label_else = Label()
        label_exit = Label()
        if sys.version_info < (3, 10):
            self.assertEqual(
                bytecode,
                [
                    Instr("LOAD_NAME", "test", lineno=1),
                    Instr("POP_JUMP_IF_FALSE", label_else, lineno=1),
                    Instr("LOAD_CONST", 1, lineno=2),
                    Instr("STORE_NAME", "x", lineno=2),
                    Instr("JUMP_FORWARD", label_exit, lineno=2),
                    label_else,
                    Instr("LOAD_CONST", 2, lineno=4),
                    Instr("STORE_NAME", "x", lineno=4),
                    label_exit,
                    Instr("LOAD_CONST", None, lineno=4),
                    Instr("RETURN_VALUE", lineno=4),
                ],
            )
        # Control flow handling appears to have changed under Python 3.10
        else:
            self.assertEqual(
                bytecode,
                [
                    Instr("LOAD_NAME", "test", lineno=1),
                    Instr("POP_JUMP_IF_FALSE", label_else, lineno=1),
                    Instr("LOAD_CONST", 1, lineno=2),
                    Instr("STORE_NAME", "x", lineno=2),
                    Instr("LOAD_CONST", None, lineno=2),
                    Instr("RETURN_VALUE", lineno=2),
                    label_else,
                    Instr("LOAD_CONST", 2, lineno=4),
                    Instr("STORE_NAME", "x", lineno=4),
                    Instr("LOAD_CONST", None, lineno=4),
                    Instr("RETURN_VALUE", lineno=4),
                ],
            )

    def test_from_code_freevars(self):
        ns = {}
        exec(
            textwrap.dedent(
                """
            def create_func():
                x = 1
                def func():
                    return x
                return func

            func = create_func()
        """
            ),
            ns,
            ns,
        )
        code = ns["func"].__code__

        bytecode = Bytecode.from_code(code)
        self.assertEqual(
            bytecode,
            [
                Instr("LOAD_DEREF", FreeVar("x"), lineno=5),
                Instr("RETURN_VALUE", lineno=5),
            ],
        )

    def test_from_code_load_fast(self):
        code = get_code(
            """
            def func():
                x = 33
                y = x
        """,
            function=True,
        )
        code = Bytecode.from_code(code)
        self.assertEqual(
            code,
            [
                Instr("LOAD_CONST", 33, lineno=2),
                Instr("STORE_FAST", "x", lineno=2),
                Instr("LOAD_FAST", "x", lineno=3),
                Instr("STORE_FAST", "y", lineno=3),
                Instr("LOAD_CONST", None, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
            ],
        )

    def test_setlineno(self):
        # x = 7
        # y = 8
        # z = 9
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ]
        )

        concrete = code.to_concrete_bytecode()
        self.assertEqual(concrete.consts, [7, 8, 9])
        self.assertEqual(concrete.names, ["x", "y", "z"])
        self.assertListEqual(
            list(concrete),
            [
                ConcreteInstr("LOAD_CONST", 0, lineno=3),
                ConcreteInstr("STORE_NAME", 0, lineno=3),
                ConcreteInstr("LOAD_CONST", 1, lineno=4),
                ConcreteInstr("STORE_NAME", 1, lineno=4),
                ConcreteInstr("LOAD_CONST", 2, lineno=5),
                ConcreteInstr("STORE_NAME", 2, lineno=5),
            ],
        )

    def test_to_code(self):
        code = Bytecode()
        code.first_lineno = 50
        code.extend(
            [
                Instr("LOAD_NAME", "print"),
                Instr("LOAD_CONST", "%s"),
                Instr("LOAD_GLOBAL", "a"),
                Instr("BINARY_MODULO"),
                Instr("CALL_FUNCTION", 1),
                Instr("RETURN_VALUE"),
            ]
        )
        co = code.to_code()
        # hopefully this is obvious from inspection? :-)
        self.assertEqual(co.co_stacksize, 3)

        co = code.to_code(stacksize=42)
        self.assertEqual(co.co_stacksize, 42)

    def test_negative_size_unary(self):
        opnames = (
            "UNARY_POSITIVE",
            "UNARY_NEGATIVE",
            "UNARY_NOT",
            "UNARY_INVERT",
        )
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr(opname)])
                with self.assertRaises(RuntimeError):
                    code.compute_stacksize()

    def test_negative_size_unary_with_disable_check_of_pre_and_post(self):
        opnames = (
            "UNARY_POSITIVE",
            "UNARY_NEGATIVE",
            "UNARY_NOT",
            "UNARY_INVERT",
        )
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr(opname)])
                co = code.to_code(check_pre_and_post=False)
                self.assertEqual(co.co_stacksize, 0)

    def test_negative_size_binary(self):
        opnames = (
            "BINARY_POWER",
            "BINARY_MULTIPLY",
            "BINARY_MATRIX_MULTIPLY",
            "BINARY_FLOOR_DIVIDE",
            "BINARY_TRUE_DIVIDE",
            "BINARY_MODULO",
            "BINARY_ADD",
            "BINARY_SUBTRACT",
            "BINARY_SUBSCR",
            "BINARY_LSHIFT",
            "BINARY_RSHIFT",
            "BINARY_AND",
            "BINARY_XOR",
            "BINARY_OR",
        )
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr("LOAD_CONST", 1), Instr(opname)])
                with self.assertRaises(RuntimeError):
                    code.compute_stacksize()

    def test_negative_size_binary_with_disable_check_of_pre_and_post(self):
        opnames = (
            "BINARY_POWER",
            "BINARY_MULTIPLY",
            "BINARY_MATRIX_MULTIPLY",
            "BINARY_FLOOR_DIVIDE",
            "BINARY_TRUE_DIVIDE",
            "BINARY_MODULO",
            "BINARY_ADD",
            "BINARY_SUBTRACT",
            "BINARY_SUBSCR",
            "BINARY_LSHIFT",
            "BINARY_RSHIFT",
            "BINARY_AND",
            "BINARY_XOR",
            "BINARY_OR",
        )
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr("LOAD_CONST", 1), Instr(opname)])
                co = code.to_code(check_pre_and_post=False)
                self.assertEqual(co.co_stacksize, 1)

    def test_negative_size_call(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("CALL_FUNCTION", 0)])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    def test_negative_size_unpack(self):
        opnames = (
            "UNPACK_SEQUENCE",
            "UNPACK_EX",
        )
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr(opname, 1)])
                with self.assertRaises(RuntimeError):
                    code.compute_stacksize()

    def test_negative_size_build(self):
        opnames = (
            "BUILD_TUPLE",
            "BUILD_LIST",
            "BUILD_SET",
        )
        if sys.version_info >= (3, 6):
            opnames = (*opnames, "BUILD_STRING")

        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr(opname, 1)])
                with self.assertRaises(RuntimeError):
                    code.compute_stacksize()

    def test_negative_size_build_map(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("LOAD_CONST", 1), Instr("BUILD_MAP", 1)])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    def test_negative_size_build_map_with_disable_check_of_pre_and_post(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("LOAD_CONST", 1), Instr("BUILD_MAP", 1)])
        co = code.to_code(check_pre_and_post=False)
        self.assertEqual(co.co_stacksize, 1)

    @unittest.skipIf(sys.version_info < (3, 6), "Inexistent opcode")
    def test_negative_size_build_const_map(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("LOAD_CONST", ("a",)), Instr("BUILD_CONST_KEY_MAP", 1)])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    @unittest.skipIf(sys.version_info < (3, 6), "Inexistent opcode")
    def test_negative_size_build_const_map_with_disable_check_of_pre_and_post(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("LOAD_CONST", ("a",)), Instr("BUILD_CONST_KEY_MAP", 1)])
        co = code.to_code(check_pre_and_post=False)
        self.assertEqual(co.co_stacksize, 1)

    def test_empty_dup(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("DUP_TOP")])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    def test_not_enough_dup(self):
        code = Bytecode()
        code.first_lineno = 1
        code.extend([Instr("LOAD_CONST", 1), Instr("DUP_TOP_TWO")])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    def test_not_enough_rot(self):
        opnames = ["ROT_TWO", "ROT_THREE"]
        if sys.version_info >= (3, 8):
            opnames.append("ROT_FOUR")
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr("LOAD_CONST", 1), Instr(opname)])
                with self.assertRaises(RuntimeError):
                    code.compute_stacksize()

    def test_not_enough_rot_with_disable_check_of_pre_and_post(self):
        opnames = ["ROT_TWO", "ROT_THREE"]
        if sys.version_info >= (3, 8):
            opnames.append("ROT_FOUR")
        for opname in opnames:
            with self.subTest():
                code = Bytecode()
                code.first_lineno = 1
                code.extend([Instr("LOAD_CONST", 1), Instr(opname)])
                co = code.to_code(check_pre_and_post=False)
                self.assertEqual(co.co_stacksize, 1)

    def test_for_iter_stack_effect_computation(self):
        with self.subTest():
            code = Bytecode()
            code.first_lineno = 1
            lab1 = Label()
            lab2 = Label()
            code.extend(
                [
                    lab1,
                    Instr("FOR_ITER", lab2),
                    Instr("STORE_FAST", "i"),
                    Instr("JUMP_ABSOLUTE", lab1),
                    lab2,
                ]
            )
            with self.assertRaises(RuntimeError):
                # Use compute_stacksize since the code is so broken that conversion
                # to from concrete is actually broken
                code.compute_stacksize(check_pre_and_post=False)


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_cfg.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import io
import sys
import unittest
import contextlib
from _pydevd_frame_eval.vendored.bytecode import (
    Label,
    Compare,
    SetLineno,
    Instr,
    Bytecode,
    BasicBlock,
    ControlFlowGraph,
)
from _pydevd_frame_eval.vendored.bytecode.concrete import OFFSET_AS_INSTRUCTION
from _pydevd_frame_eval.vendored.bytecode.tests import disassemble as _disassemble, TestCase


def disassemble(
    source, *, filename="<string>", function=False, remove_last_return_none=False
):
    code = _disassemble(source, filename=filename, function=function)
    blocks = ControlFlowGraph.from_bytecode(code)
    if remove_last_return_none:
        # drop LOAD_CONST+RETURN_VALUE to only keep 2 instructions,
        # to make unit tests shorter
        block = blocks[-1]
        test = (
            block[-2].name == "LOAD_CONST"
            and block[-2].arg is None
            and block[-1].name == "RETURN_VALUE"
        )
        if not test:
            raise ValueError(
                "unable to find implicit RETURN_VALUE <None>: %s" % block[-2:]
            )
        del block[-2:]
    return blocks


class BlockTests(unittest.TestCase):
    def test_iter_invalid_types(self):
        # Labels are not allowed in basic blocks
        block = BasicBlock()
        block.append(Label())
        with self.assertRaises(ValueError):
            list(block)
        with self.assertRaises(ValueError):
            block.legalize(1)

        # Only one jump allowed and only at the end
        block = BasicBlock()
        block2 = BasicBlock()
        block.extend([Instr("JUMP_ABSOLUTE", block2), Instr("NOP")])
        with self.assertRaises(ValueError):
            list(block)
        with self.assertRaises(ValueError):
            block.legalize(1)

        # jump target must be a BasicBlock
        block = BasicBlock()
        label = Label()
        block.extend([Instr("JUMP_ABSOLUTE", label)])
        with self.assertRaises(ValueError):
            list(block)
        with self.assertRaises(ValueError):
            block.legalize(1)

    def test_slice(self):
        block = BasicBlock([Instr("NOP")])
        next_block = BasicBlock()
        block.next_block = next_block
        self.assertEqual(block, block[:])
        self.assertIs(next_block, block[:].next_block)

    def test_copy(self):
        block = BasicBlock([Instr("NOP")])
        next_block = BasicBlock()
        block.next_block = next_block
        self.assertEqual(block, block.copy())
        self.assertIs(next_block, block.copy().next_block)


class BytecodeBlocksTests(TestCase):
    maxDiff = 80 * 100

    def test_constructor(self):
        code = ControlFlowGraph()
        self.assertEqual(code.name, "<module>")
        self.assertEqual(code.filename, "<string>")
        self.assertEqual(code.flags, 0)
        self.assertBlocksEqual(code, [])

    def test_attr(self):
        source = """
            first_line = 1

            def func(arg1, arg2, *, arg3):
                x = 1
                y = 2
                return arg1
        """
        code = disassemble(source, filename="hello.py", function=True)
        self.assertEqual(code.argcount, 2)
        self.assertEqual(code.filename, "hello.py")
        self.assertEqual(code.first_lineno, 3)
        if sys.version_info > (3, 8):
            self.assertEqual(code.posonlyargcount, 0)
        self.assertEqual(code.kwonlyargcount, 1)
        self.assertEqual(code.name, "func")
        self.assertEqual(code.cellvars, [])

        code.name = "name"
        code.filename = "filename"
        code.flags = 123
        self.assertEqual(code.name, "name")
        self.assertEqual(code.filename, "filename")
        self.assertEqual(code.flags, 123)

        # FIXME: test non-empty cellvars

    def test_add_del_block(self):
        code = ControlFlowGraph()
        code[0].append(Instr("LOAD_CONST", 0))

        block = code.add_block()
        self.assertEqual(len(code), 2)
        self.assertIs(block, code[1])

        code[1].append(Instr("LOAD_CONST", 2))
        self.assertBlocksEqual(code, [Instr("LOAD_CONST", 0)], [Instr("LOAD_CONST", 2)])

        del code[0]
        self.assertBlocksEqual(code, [Instr("LOAD_CONST", 2)])

        del code[0]
        self.assertEqual(len(code), 0)

    def test_setlineno(self):
        # x = 7
        # y = 8
        # z = 9
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ]
        )

        blocks = ControlFlowGraph.from_bytecode(code)
        self.assertBlocksEqual(
            blocks,
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ],
        )

    def test_legalize(self):
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_CONST", 8, lineno=4),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9, lineno=6),
                Instr("STORE_NAME", "z"),
            ]
        )

        blocks = ControlFlowGraph.from_bytecode(code)
        blocks.legalize()
        self.assertBlocksEqual(
            blocks,
            [
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("STORE_NAME", "x", lineno=3),
                Instr("LOAD_CONST", 8, lineno=4),
                Instr("STORE_NAME", "y", lineno=4),
                Instr("LOAD_CONST", 9, lineno=5),
                Instr("STORE_NAME", "z", lineno=5),
            ],
        )

    def test_repr(self):
        r = repr(ControlFlowGraph())
        self.assertIn("ControlFlowGraph", r)
        self.assertIn("1", r)

    def test_to_bytecode(self):
        # if test:
        #     x = 2
        # x = 5
        blocks = ControlFlowGraph()
        blocks.add_block()
        blocks.add_block()
        blocks[0].extend(
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", blocks[2], lineno=1),
            ]
        )

        blocks[1].extend(
            [
                Instr("LOAD_CONST", 5, lineno=2),
                Instr("STORE_NAME", "x", lineno=2),
                Instr("JUMP_FORWARD", blocks[2], lineno=2),
            ]
        )

        blocks[2].extend(
            [
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("STORE_NAME", "x", lineno=3),
                Instr("LOAD_CONST", None, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
            ]
        )

        bytecode = blocks.to_bytecode()
        label = Label()
        self.assertEqual(
            bytecode,
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", label, lineno=1),
                Instr("LOAD_CONST", 5, lineno=2),
                Instr("STORE_NAME", "x", lineno=2),
                Instr("JUMP_FORWARD", label, lineno=2),
                label,
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("STORE_NAME", "x", lineno=3),
                Instr("LOAD_CONST", None, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
            ],
        )
        # FIXME: test other attributes

    def test_label_at_the_end(self):
        label = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("UNARY_NOT"),
                Instr("POP_JUMP_IF_FALSE", label),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "y"),
                label,
            ]
        )

        cfg = ControlFlowGraph.from_bytecode(code)
        self.assertBlocksEqual(
            cfg,
            [
                Instr("LOAD_NAME", "x"),
                Instr("UNARY_NOT"),
                Instr("POP_JUMP_IF_FALSE", cfg[2]),
            ],
            [Instr("LOAD_CONST", 9), Instr("STORE_NAME", "y")],
            [],
        )

    def test_from_bytecode(self):
        bytecode = Bytecode()
        label = Label()
        bytecode.extend(
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", label, lineno=1),
                Instr("LOAD_CONST", 5, lineno=2),
                Instr("STORE_NAME", "x", lineno=2),
                Instr("JUMP_FORWARD", label, lineno=2),
                # dead code!
                Instr("LOAD_CONST", 7, lineno=4),
                Instr("STORE_NAME", "x", lineno=4),
                Label(),  # unused label
                label,
                Label(),  # unused label
                Instr("LOAD_CONST", None, lineno=4),
                Instr("RETURN_VALUE", lineno=4),
            ]
        )

        blocks = ControlFlowGraph.from_bytecode(bytecode)
        label2 = blocks[3]
        self.assertBlocksEqual(
            blocks,
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", label2, lineno=1),
            ],
            [
                Instr("LOAD_CONST", 5, lineno=2),
                Instr("STORE_NAME", "x", lineno=2),
                Instr("JUMP_FORWARD", label2, lineno=2),
            ],
            [Instr("LOAD_CONST", 7, lineno=4), Instr("STORE_NAME", "x", lineno=4)],
            [Instr("LOAD_CONST", None, lineno=4), Instr("RETURN_VALUE", lineno=4)],
        )
        # FIXME: test other attributes

    def test_from_bytecode_loop(self):
        # for x in (1, 2, 3):
        #     if x == 2:
        #         break
        #     continue

        if sys.version_info < (3, 8):
            label_loop_start = Label()
            label_loop_exit = Label()
            label_loop_end = Label()

            code = Bytecode()
            code.extend(
                (
                    Instr("SETUP_LOOP", label_loop_end, lineno=1),
                    Instr("LOAD_CONST", (1, 2, 3), lineno=1),
                    Instr("GET_ITER", lineno=1),
                    label_loop_start,
                    Instr("FOR_ITER", label_loop_exit, lineno=1),
                    Instr("STORE_NAME", "x", lineno=1),
                    Instr("LOAD_NAME", "x", lineno=2),
                    Instr("LOAD_CONST", 2, lineno=2),
                    Instr("COMPARE_OP", Compare.EQ, lineno=2),
                    Instr("POP_JUMP_IF_FALSE", label_loop_start, lineno=2),
                    Instr("BREAK_LOOP", lineno=3),
                    Instr("JUMP_ABSOLUTE", label_loop_start, lineno=4),
                    Instr("JUMP_ABSOLUTE", label_loop_start, lineno=4),
                    label_loop_exit,
                    Instr("POP_BLOCK", lineno=4),
                    label_loop_end,
                    Instr("LOAD_CONST", None, lineno=4),
                    Instr("RETURN_VALUE", lineno=4),
                )
            )
            blocks = ControlFlowGraph.from_bytecode(code)

            expected = [
                [Instr("SETUP_LOOP", blocks[8], lineno=1)],
                [Instr("LOAD_CONST", (1, 2, 3), lineno=1), Instr("GET_ITER", lineno=1)],
                [Instr("FOR_ITER", blocks[7], lineno=1)],
                [
                    Instr("STORE_NAME", "x", lineno=1),
                    Instr("LOAD_NAME", "x", lineno=2),
                    Instr("LOAD_CONST", 2, lineno=2),
                    Instr("COMPARE_OP", Compare.EQ, lineno=2),
                    Instr("POP_JUMP_IF_FALSE", blocks[2], lineno=2),
                ],
                [Instr("BREAK_LOOP", lineno=3)],
                [Instr("JUMP_ABSOLUTE", blocks[2], lineno=4)],
                [Instr("JUMP_ABSOLUTE", blocks[2], lineno=4)],
                [Instr("POP_BLOCK", lineno=4)],
                [Instr("LOAD_CONST", None, lineno=4), Instr("RETURN_VALUE", lineno=4)],
            ]
            self.assertBlocksEqual(blocks, *expected)
        else:
            label_loop_start = Label()
            label_loop_exit = Label()

            code = Bytecode()
            code.extend(
                (
                    Instr("LOAD_CONST", (1, 2, 3), lineno=1),
                    Instr("GET_ITER", lineno=1),
                    label_loop_start,
                    Instr("FOR_ITER", label_loop_exit, lineno=1),
                    Instr("STORE_NAME", "x", lineno=1),
                    Instr("LOAD_NAME", "x", lineno=2),
                    Instr("LOAD_CONST", 2, lineno=2),
                    Instr("COMPARE_OP", Compare.EQ, lineno=2),
                    Instr("POP_JUMP_IF_FALSE", label_loop_start, lineno=2),
                    Instr("JUMP_ABSOLUTE", label_loop_exit, lineno=3),
                    Instr("JUMP_ABSOLUTE", label_loop_start, lineno=4),
                    Instr("JUMP_ABSOLUTE", label_loop_start, lineno=4),
                    label_loop_exit,
                    Instr("LOAD_CONST", None, lineno=4),
                    Instr("RETURN_VALUE", lineno=4),
                )
            )
            blocks = ControlFlowGraph.from_bytecode(code)

            expected = [
                [Instr("LOAD_CONST", (1, 2, 3), lineno=1), Instr("GET_ITER", lineno=1)],
                [Instr("FOR_ITER", blocks[6], lineno=1)],
                [
                    Instr("STORE_NAME", "x", lineno=1),
                    Instr("LOAD_NAME", "x", lineno=2),
                    Instr("LOAD_CONST", 2, lineno=2),
                    Instr("COMPARE_OP", Compare.EQ, lineno=2),
                    Instr("POP_JUMP_IF_FALSE", blocks[1], lineno=2),
                ],
                [Instr("JUMP_ABSOLUTE", blocks[6], lineno=3)],
                [Instr("JUMP_ABSOLUTE", blocks[1], lineno=4)],
                [Instr("JUMP_ABSOLUTE", blocks[1], lineno=4)],
                [Instr("LOAD_CONST", None, lineno=4), Instr("RETURN_VALUE", lineno=4)],
            ]
            self.assertBlocksEqual(blocks, *expected)


class BytecodeBlocksFunctionalTests(TestCase):
    def test_eq(self):
        # compare codes with multiple blocks and labels,
        # Code.__eq__() renumbers labels to get equal labels
        source = "x = 1 if test else 2"
        code1 = disassemble(source)
        code2 = disassemble(source)
        self.assertEqual(code1, code2)

        # Type mismatch
        self.assertFalse(code1 == 1)

        # argnames mismatch
        cfg = ControlFlowGraph()
        cfg.argnames = 10
        self.assertFalse(code1 == cfg)

        # instr mismatch
        cfg = ControlFlowGraph()
        cfg.argnames = code1.argnames
        self.assertFalse(code1 == cfg)

    def check_getitem(self, code):
        # check internal Code block indexes (index by index, index by label)
        for block_index, block in enumerate(code):
            self.assertIs(code[block_index], block)
            self.assertIs(code[block], block)
            self.assertEqual(code.get_block_index(block), block_index)

    def test_delitem(self):
        cfg = ControlFlowGraph()
        b = cfg.add_block()
        del cfg[b]
        self.assertEqual(len(cfg.get_instructions()), 0)

    def sample_code(self):
        code = disassemble("x = 1", remove_last_return_none=True)
        self.assertBlocksEqual(
            code, [Instr("LOAD_CONST", 1, lineno=1), Instr("STORE_NAME", "x", lineno=1)]
        )
        return code

    def test_split_block(self):
        code = self.sample_code()
        code[0].append(Instr("NOP", lineno=1))

        label = code.split_block(code[0], 2)
        self.assertIs(label, code[1])
        self.assertBlocksEqual(
            code,
            [Instr("LOAD_CONST", 1, lineno=1), Instr("STORE_NAME", "x", lineno=1)],
            [Instr("NOP", lineno=1)],
        )
        self.check_getitem(code)

        label2 = code.split_block(code[0], 1)
        self.assertIs(label2, code[1])
        self.assertBlocksEqual(
            code,
            [Instr("LOAD_CONST", 1, lineno=1)],
            [Instr("STORE_NAME", "x", lineno=1)],
            [Instr("NOP", lineno=1)],
        )
        self.check_getitem(code)

        with self.assertRaises(TypeError):
            code.split_block(1, 1)

        with self.assertRaises(ValueError) as e:
            code.split_block(code[0], -2)
        self.assertIn("positive", e.exception.args[0])

    def test_split_block_end(self):
        code = self.sample_code()

        # split at the end of the last block requires to add a new empty block
        label = code.split_block(code[0], 2)
        self.assertIs(label, code[1])
        self.assertBlocksEqual(
            code,
            [Instr("LOAD_CONST", 1, lineno=1), Instr("STORE_NAME", "x", lineno=1)],
            [],
        )
        self.check_getitem(code)

        # split at the end of a block which is not the end doesn't require to
        # add a new block
        label = code.split_block(code[0], 2)
        self.assertIs(label, code[1])
        self.assertBlocksEqual(
            code,
            [Instr("LOAD_CONST", 1, lineno=1), Instr("STORE_NAME", "x", lineno=1)],
            [],
        )

    def test_split_block_dont_split(self):
        code = self.sample_code()

        # FIXME: is it really useful to support that?
        block = code.split_block(code[0], 0)
        self.assertIs(block, code[0])
        self.assertBlocksEqual(
            code, [Instr("LOAD_CONST", 1, lineno=1), Instr("STORE_NAME", "x", lineno=1)]
        )

    def test_split_block_error(self):
        code = self.sample_code()

        with self.assertRaises(ValueError):
            # invalid index
            code.split_block(code[0], 3)

    def test_to_code(self):
        # test resolution of jump labels
        bytecode = ControlFlowGraph()
        bytecode.first_lineno = 3
        bytecode.argcount = 3
        if sys.version_info > (3, 8):
            bytecode.posonlyargcount = 0
        bytecode.kwonlyargcount = 2
        bytecode.name = "func"
        bytecode.filename = "hello.py"
        bytecode.flags = 0x43
        bytecode.argnames = ("arg", "arg2", "arg3", "kwonly", "kwonly2")
        bytecode.docstring = None
        block0 = bytecode[0]
        block1 = bytecode.add_block()
        block2 = bytecode.add_block()
        block0.extend(
            [
                Instr("LOAD_FAST", "x", lineno=4),
                Instr("POP_JUMP_IF_FALSE", block2, lineno=4),
            ]
        )
        block1.extend(
            [Instr("LOAD_FAST", "arg", lineno=5), Instr("STORE_FAST", "x", lineno=5)]
        )
        block2.extend(
            [
                Instr("LOAD_CONST", 3, lineno=6),
                Instr("STORE_FAST", "x", lineno=6),
                Instr("LOAD_FAST", "x", lineno=7),
                Instr("RETURN_VALUE", lineno=7),
            ]
        )

        if OFFSET_AS_INSTRUCTION:
            # The argument of the jump is divided by 2
            expected = (
                b"|\x05" b"r\x04" b"|\x00" b"}\x05" b"d\x01" b"}\x05" b"|\x05" b"S\x00"
            )
        else:
            expected = (
                b"|\x05" b"r\x08" b"|\x00" b"}\x05" b"d\x01" b"}\x05" b"|\x05" b"S\x00"
            )

        code = bytecode.to_code()
        self.assertEqual(code.co_consts, (None, 3))
        self.assertEqual(code.co_argcount, 3)
        if sys.version_info > (3, 8):
            self.assertEqual(code.co_posonlyargcount, 0)
        self.assertEqual(code.co_kwonlyargcount, 2)
        self.assertEqual(code.co_nlocals, 6)
        self.assertEqual(code.co_stacksize, 1)
        # FIXME: don't use hardcoded constants
        self.assertEqual(code.co_flags, 0x43)
        self.assertEqual(code.co_code, expected)
        self.assertEqual(code.co_names, ())
        self.assertEqual(
            code.co_varnames, ("arg", "arg2", "arg3", "kwonly", "kwonly2", "x")
        )
        self.assertEqual(code.co_filename, "hello.py")
        self.assertEqual(code.co_name, "func")
        self.assertEqual(code.co_firstlineno, 3)

        # verify stacksize argument is honored
        explicit_stacksize = code.co_stacksize + 42
        code = bytecode.to_code(stacksize=explicit_stacksize)
        self.assertEqual(code.co_stacksize, explicit_stacksize)

    def test_get_block_index(self):
        blocks = ControlFlowGraph()
        block0 = blocks[0]
        block1 = blocks.add_block()
        block2 = blocks.add_block()
        self.assertEqual(blocks.get_block_index(block0), 0)
        self.assertEqual(blocks.get_block_index(block1), 1)
        self.assertEqual(blocks.get_block_index(block2), 2)

        other_block = BasicBlock()
        self.assertRaises(ValueError, blocks.get_block_index, other_block)


class CFGStacksizeComputationTests(TestCase):
    def check_stack_size(self, func):
        code = func.__code__
        bytecode = Bytecode.from_code(code)
        cfg = ControlFlowGraph.from_bytecode(bytecode)
        self.assertEqual(code.co_stacksize, cfg.compute_stacksize())

    def test_empty_code(self):
        cfg = ControlFlowGraph()
        del cfg[0]
        self.assertEqual(cfg.compute_stacksize(), 0)

    def test_handling_of_set_lineno(self):
        code = Bytecode()
        code.first_lineno = 3
        code.extend(
            [
                Instr("LOAD_CONST", 7),
                Instr("STORE_NAME", "x"),
                SetLineno(4),
                Instr("LOAD_CONST", 8),
                Instr("STORE_NAME", "y"),
                SetLineno(5),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "z"),
            ]
        )
        self.assertEqual(code.compute_stacksize(), 1)

    def test_invalid_stacksize(self):
        code = Bytecode()
        code.extend([Instr("STORE_NAME", "x")])
        with self.assertRaises(RuntimeError):
            code.compute_stacksize()

    def test_stack_size_computation_and(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            return arg1 and args  # Test JUMP_IF_FALSE_OR_POP

        self.check_stack_size(test)

    def test_stack_size_computation_or(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            return arg1 or args  # Test JUMP_IF_TRUE_OR_POP

        self.check_stack_size(test)

    def test_stack_size_computation_if_else(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            if args:
                return 0
            elif kwargs:
                return 1
            else:
                return 2

        self.check_stack_size(test)

    def test_stack_size_computation_for_loop_continue(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            for k in kwargs:
                if k in args:
                    continue
            else:
                return 1

        self.check_stack_size(test)

    def test_stack_size_computation_while_loop_break(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            while True:
                if arg1:
                    break

        self.check_stack_size(test)

    def test_stack_size_computation_with(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            with open(arg1) as f:
                return f.read()

        self.check_stack_size(test)

    def test_stack_size_computation_try_except(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            try:
                return args[0]
            except Exception:
                return 2

        self.check_stack_size(test)

    def test_stack_size_computation_try_finally(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            try:
                return args[0]
            finally:
                return 2

        self.check_stack_size(test)

    def test_stack_size_computation_try_except_finally(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            try:
                return args[0]
            except Exception:
                return 2
            finally:
                print("Interrupt")

        self.check_stack_size(test)

    def test_stack_size_computation_try_except_else_finally(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            try:
                return args[0]
            except Exception:
                return 2
            else:
                return arg1
            finally:
                print("Interrupt")

        self.check_stack_size(test)

    def test_stack_size_computation_nested_try_except_finally(self):
        def test(arg1, *args, **kwargs):  # pragma: no cover
            k = 1
            try:
                getattr(arg1, k)
            except AttributeError:
                pass
            except Exception:
                try:
                    assert False
                except Exception:
                    return 2
                finally:
                    print("unexpected")
            finally:
                print("attempted to get {}".format(k))

        self.check_stack_size(test)

    def test_stack_size_computation_nested_try_except_else_finally(self):
        def test(*args, **kwargs):
            try:
                v = args[1]
            except IndexError:
                try:
                    w = kwargs["value"]
                except KeyError:
                    return -1
                else:
                    return w
                finally:
                    print("second finally")
            else:
                return v
            finally:
                print("first finally")

        # A direct comparison of the stack depth fails because CPython
        # generate dead code that is used in stack computation.
        cpython_stacksize = test.__code__.co_stacksize
        test.__code__ = Bytecode.from_code(test.__code__).to_code()
        self.assertLessEqual(test.__code__.co_stacksize, cpython_stacksize)
        with contextlib.redirect_stdout(io.StringIO()) as stdout:
            self.assertEqual(test(1, 4), 4)
            self.assertEqual(stdout.getvalue(), "first finally\n")

        with contextlib.redirect_stdout(io.StringIO()) as stdout:
            self.assertEqual(test([], value=3), 3)
            self.assertEqual(stdout.getvalue(), "second finally\nfirst finally\n")

        with contextlib.redirect_stdout(io.StringIO()) as stdout:
            self.assertEqual(test([], name=None), -1)
            self.assertEqual(stdout.getvalue(), "second finally\nfirst finally\n")

    def test_stack_size_with_dead_code(self):
        # Simply demonstrate more directly the previously mentioned issue.
        def test(*args):  # pragma: no cover
            return 0
            try:
                a = args[0]
            except IndexError:
                return -1
            else:
                return a

        test.__code__ = Bytecode.from_code(test.__code__).to_code()
        self.assertEqual(test.__code__.co_stacksize, 1)
        self.assertEqual(test(1), 0)

    def test_huge_code_with_numerous_blocks(self):
        def base_func(x):
            pass

        def mk_if_then_else(depth):
            instructions = []
            for i in range(depth):
                label_else = Label()
                instructions.extend(
                    [
                        Instr("LOAD_FAST", "x"),
                        Instr("POP_JUMP_IF_FALSE", label_else),
                        Instr("LOAD_GLOBAL", "f{}".format(i)),
                        Instr("RETURN_VALUE"),
                        label_else,
                    ]
                )
            instructions.extend([Instr("LOAD_CONST", None), Instr("RETURN_VALUE")])
            return instructions

        bytecode = Bytecode(mk_if_then_else(5000))
        bytecode.compute_stacksize()


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_code.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
import unittest

from _pydevd_frame_eval.vendored.bytecode import ConcreteBytecode, Bytecode, ControlFlowGraph
from _pydevd_frame_eval.vendored.bytecode.tests import get_code


class CodeTests(unittest.TestCase):
    """Check that bytecode.from_code(code).to_code() returns code."""

    def check(self, source, function=False):
        ref_code = get_code(source, function=function)

        code = ConcreteBytecode.from_code(ref_code).to_code()
        self.assertEqual(code, ref_code)

        code = Bytecode.from_code(ref_code).to_code()
        self.assertEqual(code, ref_code)

        bytecode = Bytecode.from_code(ref_code)
        blocks = ControlFlowGraph.from_bytecode(bytecode)
        code = blocks.to_bytecode().to_code()
        self.assertEqual(code, ref_code)

    def test_loop(self):
        self.check(
            """
            for x in range(1, 10):
                x += 1
                if x == 3:
                    continue
                x -= 1
                if x > 7:
                    break
                x = 0
            print(x)
        """
        )

    def test_varargs(self):
        self.check(
            """
            def func(a, b, *varargs):
                pass
        """,
            function=True,
        )

    def test_kwargs(self):
        self.check(
            """
            def func(a, b, **kwargs):
                pass
        """,
            function=True,
        )

    def test_kwonlyargs(self):
        self.check(
            """
            def func(*, arg, arg2):
                pass
        """,
            function=True,
        )

    # Added because Python 3.10 added some special beahavior with respect to
    # generators in term of stack size
    def test_generator_func(self):
        self.check(
            """
            def func(arg, arg2):
                yield
        """,
            function=True,
        )

    def test_async_func(self):
        self.check(
            """
            async def func(arg, arg2):
                pass
        """,
            function=True,
        )


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_concrete.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import opcode
import sys
import textwrap
import types
import unittest

from _pydevd_frame_eval.vendored.bytecode import (
    UNSET,
    Label,
    Instr,
    SetLineno,
    Bytecode,
    CellVar,
    FreeVar,
    CompilerFlags,
    ConcreteInstr,
    ConcreteBytecode,
)
from _pydevd_frame_eval.vendored.bytecode.concrete import OFFSET_AS_INSTRUCTION
from _pydevd_frame_eval.vendored.bytecode.tests import get_code, TestCase


class ConcreteInstrTests(TestCase):
    def test_constructor(self):
        with self.assertRaises(ValueError):
            # need an argument
            ConcreteInstr("LOAD_CONST")
        with self.assertRaises(ValueError):
            # must not have an argument
            ConcreteInstr("ROT_TWO", 33)

        # invalid argument
        with self.assertRaises(TypeError):
            ConcreteInstr("LOAD_CONST", 1.0)
        with self.assertRaises(ValueError):
            ConcreteInstr("LOAD_CONST", -1)
        with self.assertRaises(TypeError):
            ConcreteInstr("LOAD_CONST", 5, lineno=1.0)
        with self.assertRaises(ValueError):
            ConcreteInstr("LOAD_CONST", 5, lineno=-1)

        # test maximum argument
        with self.assertRaises(ValueError):
            ConcreteInstr("LOAD_CONST", 2147483647 + 1)
        instr = ConcreteInstr("LOAD_CONST", 2147483647)
        self.assertEqual(instr.arg, 2147483647)

        # test meaningless extended args
        instr = ConcreteInstr("LOAD_FAST", 8, lineno=3, extended_args=1)
        self.assertEqual(instr.name, "LOAD_FAST")
        self.assertEqual(instr.arg, 8)
        self.assertEqual(instr.lineno, 3)
        self.assertEqual(instr.size, 4)

    def test_attr(self):
        instr = ConcreteInstr("LOAD_CONST", 5, lineno=12)
        self.assertEqual(instr.name, "LOAD_CONST")
        self.assertEqual(instr.opcode, 100)
        self.assertEqual(instr.arg, 5)
        self.assertEqual(instr.lineno, 12)
        self.assertEqual(instr.size, 2)

    def test_set(self):
        instr = ConcreteInstr("LOAD_CONST", 5, lineno=3)

        instr.set("NOP")
        self.assertEqual(instr.name, "NOP")
        self.assertIs(instr.arg, UNSET)
        self.assertEqual(instr.lineno, 3)

        instr.set("LOAD_FAST", 8)
        self.assertEqual(instr.name, "LOAD_FAST")
        self.assertEqual(instr.arg, 8)
        self.assertEqual(instr.lineno, 3)

        # invalid
        with self.assertRaises(ValueError):
            instr.set("LOAD_CONST")
        with self.assertRaises(ValueError):
            instr.set("NOP", 5)

    def test_set_attr(self):
        instr = ConcreteInstr("LOAD_CONST", 5, lineno=12)

        # operator name
        instr.name = "LOAD_FAST"
        self.assertEqual(instr.name, "LOAD_FAST")
        self.assertEqual(instr.opcode, 124)
        self.assertRaises(TypeError, setattr, instr, "name", 3)
        self.assertRaises(ValueError, setattr, instr, "name", "xxx")

        # operator code
        instr.opcode = 100
        self.assertEqual(instr.name, "LOAD_CONST")
        self.assertEqual(instr.opcode, 100)
        self.assertRaises(ValueError, setattr, instr, "opcode", -12)
        self.assertRaises(TypeError, setattr, instr, "opcode", "abc")

        # extended argument
        instr.arg = 0x1234ABCD
        self.assertEqual(instr.arg, 0x1234ABCD)
        self.assertEqual(instr.size, 8)

        # small argument
        instr.arg = 0
        self.assertEqual(instr.arg, 0)
        self.assertEqual(instr.size, 2)

        # invalid argument
        self.assertRaises(ValueError, setattr, instr, "arg", -1)
        self.assertRaises(ValueError, setattr, instr, "arg", 2147483647 + 1)

        # size attribute is read-only
        self.assertRaises(AttributeError, setattr, instr, "size", 3)

        # lineno
        instr.lineno = 33
        self.assertEqual(instr.lineno, 33)
        self.assertRaises(TypeError, setattr, instr, "lineno", 1.0)
        self.assertRaises(ValueError, setattr, instr, "lineno", -1)

    def test_size(self):
        self.assertEqual(ConcreteInstr("ROT_TWO").size, 2)
        self.assertEqual(ConcreteInstr("LOAD_CONST", 3).size, 2)
        self.assertEqual(ConcreteInstr("LOAD_CONST", 0x1234ABCD).size, 8)

    def test_disassemble(self):
        code = b"\t\x00d\x03"
        instr = ConcreteInstr.disassemble(1, code, 0)
        self.assertEqual(instr, ConcreteInstr("NOP", lineno=1))

        instr = ConcreteInstr.disassemble(2, code, 1 if OFFSET_AS_INSTRUCTION else 2)
        self.assertEqual(instr, ConcreteInstr("LOAD_CONST", 3, lineno=2))

        code = b"\x90\x12\x904\x90\xabd\xcd"

        instr = ConcreteInstr.disassemble(3, code, 0)
        self.assertEqual(instr, ConcreteInstr("EXTENDED_ARG", 0x12, lineno=3))

    def test_assemble(self):
        instr = ConcreteInstr("NOP")
        self.assertEqual(instr.assemble(), b"\t\x00")

        instr = ConcreteInstr("LOAD_CONST", 3)
        self.assertEqual(instr.assemble(), b"d\x03")

        instr = ConcreteInstr("LOAD_CONST", 0x1234ABCD)
        self.assertEqual(
            instr.assemble(),
            (b"\x90\x12\x904\x90\xabd\xcd"),
        )

        instr = ConcreteInstr("LOAD_CONST", 3, extended_args=1)
        self.assertEqual(
            instr.assemble(),
            (b"\x90\x00d\x03"),
        )

    def test_get_jump_target(self):
        jump_abs = ConcreteInstr("JUMP_ABSOLUTE", 3)
        self.assertEqual(jump_abs.get_jump_target(100), 3)

        jump_forward = ConcreteInstr("JUMP_FORWARD", 5)
        self.assertEqual(
            jump_forward.get_jump_target(10), 16 if OFFSET_AS_INSTRUCTION else 17
        )


class ConcreteBytecodeTests(TestCase):
    def test_repr(self):
        r = repr(ConcreteBytecode())
        self.assertIn("ConcreteBytecode", r)
        self.assertIn("0", r)

    def test_eq(self):
        code = ConcreteBytecode()
        self.assertFalse(code == 1)

        for name, val in (
            ("names", ["a"]),
            ("varnames", ["a"]),
            ("consts", [1]),
            ("argcount", 1),
            ("kwonlyargcount", 2),
            ("flags", CompilerFlags(CompilerFlags.GENERATOR)),
            ("first_lineno", 10),
            ("filename", "xxxx.py"),
            ("name", "__x"),
            ("docstring", "x-x-x"),
            ("cellvars", [CellVar("x")]),
            ("freevars", [FreeVar("x")]),
        ):
            c = ConcreteBytecode()
            setattr(c, name, val)
            # For obscure reasons using assertNotEqual here fail
            self.assertFalse(code == c)

        if sys.version_info > (3, 8):
            c = ConcreteBytecode()
            c.posonlyargcount = 10
            self.assertFalse(code == c)

        c = ConcreteBytecode()
        c.consts = [1]
        code.consts = [1]
        c.append(ConcreteInstr("LOAD_CONST", 0))
        self.assertFalse(code == c)

    def test_attr(self):
        code_obj = get_code("x = 5")
        code = ConcreteBytecode.from_code(code_obj)
        self.assertEqual(code.consts, [5, None])
        self.assertEqual(code.names, ["x"])
        self.assertEqual(code.varnames, [])
        self.assertEqual(code.freevars, [])
        self.assertListEqual(
            list(code),
            [
                ConcreteInstr("LOAD_CONST", 0, lineno=1),
                ConcreteInstr("STORE_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 1, lineno=1),
                ConcreteInstr("RETURN_VALUE", lineno=1),
            ],
        )
        # FIXME: test other attributes

    def test_invalid_types(self):
        code = ConcreteBytecode()
        code.append(Label())
        with self.assertRaises(ValueError):
            list(code)
        with self.assertRaises(ValueError):
            code.legalize()
        with self.assertRaises(ValueError):
            ConcreteBytecode([Label()])

    def test_to_code_lnotab(self):

        # We use an actual function for the simple case to
        # ensure we get lnotab right
        def f():
            #
            #
            x = 7  # noqa
            y = 8  # noqa
            z = 9  # noqa

        fl = f.__code__.co_firstlineno
        concrete = ConcreteBytecode()
        concrete.consts = [None, 7, 8, 9]
        concrete.varnames = ["x", "y", "z"]
        concrete.first_lineno = fl
        concrete.extend(
            [
                SetLineno(fl + 3),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_FAST", 0),
                SetLineno(fl + 4),
                ConcreteInstr("LOAD_CONST", 2),
                ConcreteInstr("STORE_FAST", 1),
                SetLineno(fl + 5),
                ConcreteInstr("LOAD_CONST", 3),
                ConcreteInstr("STORE_FAST", 2),
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("RETURN_VALUE"),
            ]
        )

        code = concrete.to_code()
        self.assertEqual(code.co_code, f.__code__.co_code)
        self.assertEqual(code.co_lnotab, f.__code__.co_lnotab)
        if sys.version_info >= (3, 10):
            self.assertEqual(code.co_linetable, f.__code__.co_linetable)

    def test_negative_lnotab(self):
        # x = 7
        # y = 8
        concrete = ConcreteBytecode(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                # line number goes backward!
                SetLineno(2),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_NAME", 1),
            ]
        )
        concrete.consts = [7, 8]
        concrete.names = ["x", "y"]
        concrete.first_lineno = 5

        code = concrete.to_code()
        expected = b"d\x00Z\x00d\x01Z\x01"
        self.assertEqual(code.co_code, expected)
        self.assertEqual(code.co_firstlineno, 5)
        self.assertEqual(code.co_lnotab, b"\x04\xfd")

    def test_extended_lnotab(self):
        # x = 7
        # 200 blank lines
        # y = 8
        concrete = ConcreteBytecode(
            [
                ConcreteInstr("LOAD_CONST", 0),
                SetLineno(1 + 128),
                ConcreteInstr("STORE_NAME", 0),
                # line number goes backward!
                SetLineno(1 + 129),
                ConcreteInstr("LOAD_CONST", 1),
                SetLineno(1),
                ConcreteInstr("STORE_NAME", 1),
            ]
        )
        concrete.consts = [7, 8]
        concrete.names = ["x", "y"]
        concrete.first_lineno = 1

        code = concrete.to_code()
        expected = b"d\x00Z\x00d\x01Z\x01"
        self.assertEqual(code.co_code, expected)
        self.assertEqual(code.co_firstlineno, 1)
        self.assertEqual(code.co_lnotab, b"\x02\x7f\x00\x01\x02\x01\x02\x80\x00\xff")

    def test_extended_lnotab2(self):
        # x = 7
        # 200 blank lines
        # y = 8
        base_code = compile("x = 7" + "\n" * 200 + "y = 8", "", "exec")
        concrete = ConcreteBytecode(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                SetLineno(201),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_NAME", 1),
                ConcreteInstr("LOAD_CONST", 2),
                ConcreteInstr("RETURN_VALUE"),
            ]
        )
        concrete.consts = [None, 7, 8]
        concrete.names = ["x", "y"]
        concrete.first_lineno = 1

        code = concrete.to_code()
        self.assertEqual(code.co_code, base_code.co_code)
        self.assertEqual(code.co_firstlineno, base_code.co_firstlineno)
        self.assertEqual(code.co_lnotab, base_code.co_lnotab)
        if sys.version_info >= (3, 10):
            self.assertEqual(code.co_linetable, base_code.co_linetable)

    def test_to_bytecode_consts(self):
        # x = -0.0
        # x = +0.0
        #
        # code optimized by the CPython 3.6 peephole optimizer which emits
        # duplicated constants (0.0 is twice in consts).
        code = ConcreteBytecode()
        code.consts = [0.0, None, -0.0, 0.0]
        code.names = ["x", "y"]
        code.extend(
            [
                ConcreteInstr("LOAD_CONST", 2, lineno=1),
                ConcreteInstr("STORE_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 3, lineno=2),
                ConcreteInstr("STORE_NAME", 1, lineno=2),
                ConcreteInstr("LOAD_CONST", 1, lineno=2),
                ConcreteInstr("RETURN_VALUE", lineno=2),
            ]
        )

        code = code.to_bytecode().to_concrete_bytecode()
        # the conversion changes the constant order: the order comes from
        # the order of LOAD_CONST instructions
        self.assertEqual(code.consts, [-0.0, 0.0, None])
        code.names = ["x", "y"]
        self.assertListEqual(
            list(code),
            [
                ConcreteInstr("LOAD_CONST", 0, lineno=1),
                ConcreteInstr("STORE_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 1, lineno=2),
                ConcreteInstr("STORE_NAME", 1, lineno=2),
                ConcreteInstr("LOAD_CONST", 2, lineno=2),
                ConcreteInstr("RETURN_VALUE", lineno=2),
            ],
        )

    def test_cellvar(self):
        concrete = ConcreteBytecode()
        concrete.cellvars = ["x"]
        concrete.append(ConcreteInstr("LOAD_DEREF", 0))
        code = concrete.to_code()

        concrete = ConcreteBytecode.from_code(code)
        self.assertEqual(concrete.cellvars, ["x"])
        self.assertEqual(concrete.freevars, [])
        self.assertEqual(list(concrete), [ConcreteInstr("LOAD_DEREF", 0, lineno=1)])

        bytecode = concrete.to_bytecode()
        self.assertEqual(bytecode.cellvars, ["x"])
        self.assertEqual(list(bytecode), [Instr("LOAD_DEREF", CellVar("x"), lineno=1)])

    def test_freevar(self):
        concrete = ConcreteBytecode()
        concrete.freevars = ["x"]
        concrete.append(ConcreteInstr("LOAD_DEREF", 0))
        code = concrete.to_code()

        concrete = ConcreteBytecode.from_code(code)
        self.assertEqual(concrete.cellvars, [])
        self.assertEqual(concrete.freevars, ["x"])
        self.assertEqual(list(concrete), [ConcreteInstr("LOAD_DEREF", 0, lineno=1)])

        bytecode = concrete.to_bytecode()
        self.assertEqual(bytecode.cellvars, [])
        self.assertEqual(list(bytecode), [Instr("LOAD_DEREF", FreeVar("x"), lineno=1)])

    def test_cellvar_freevar(self):
        concrete = ConcreteBytecode()
        concrete.cellvars = ["cell"]
        concrete.freevars = ["free"]
        concrete.append(ConcreteInstr("LOAD_DEREF", 0))
        concrete.append(ConcreteInstr("LOAD_DEREF", 1))
        code = concrete.to_code()

        concrete = ConcreteBytecode.from_code(code)
        self.assertEqual(concrete.cellvars, ["cell"])
        self.assertEqual(concrete.freevars, ["free"])
        self.assertEqual(
            list(concrete),
            [
                ConcreteInstr("LOAD_DEREF", 0, lineno=1),
                ConcreteInstr("LOAD_DEREF", 1, lineno=1),
            ],
        )

        bytecode = concrete.to_bytecode()
        self.assertEqual(bytecode.cellvars, ["cell"])
        self.assertEqual(
            list(bytecode),
            [
                Instr("LOAD_DEREF", CellVar("cell"), lineno=1),
                Instr("LOAD_DEREF", FreeVar("free"), lineno=1),
            ],
        )

    def test_load_classderef(self):
        concrete = ConcreteBytecode()
        concrete.cellvars = ["__class__"]
        concrete.freevars = ["__class__"]
        concrete.extend(
            [ConcreteInstr("LOAD_CLASSDEREF", 1), ConcreteInstr("STORE_DEREF", 1)]
        )

        bytecode = concrete.to_bytecode()
        self.assertEqual(bytecode.freevars, ["__class__"])
        self.assertEqual(bytecode.cellvars, ["__class__"])
        self.assertEqual(
            list(bytecode),
            [
                Instr("LOAD_CLASSDEREF", FreeVar("__class__"), lineno=1),
                Instr("STORE_DEREF", FreeVar("__class__"), lineno=1),
            ],
        )

        concrete = bytecode.to_concrete_bytecode()
        self.assertEqual(concrete.freevars, ["__class__"])
        self.assertEqual(concrete.cellvars, ["__class__"])
        self.assertEqual(
            list(concrete),
            [
                ConcreteInstr("LOAD_CLASSDEREF", 1, lineno=1),
                ConcreteInstr("STORE_DEREF", 1, lineno=1),
            ],
        )

        code = concrete.to_code()
        self.assertEqual(code.co_freevars, ("__class__",))
        self.assertEqual(code.co_cellvars, ("__class__",))
        self.assertEqual(
            code.co_code,
            b"\x94\x01\x89\x01",
        )

    def test_explicit_stacksize(self):
        # Passing stacksize=... to ConcreteBytecode.to_code should result in a
        # code object with the specified stacksize.  We pass some silly values
        # and assert that they are honored.
        code_obj = get_code("print('%s' % (a,b,c))")
        original_stacksize = code_obj.co_stacksize
        concrete = ConcreteBytecode.from_code(code_obj)

        # First with something bigger than necessary.
        explicit_stacksize = original_stacksize + 42
        new_code_obj = concrete.to_code(stacksize=explicit_stacksize)
        self.assertEqual(new_code_obj.co_stacksize, explicit_stacksize)

        # Then with something bogus.  We probably don't want to advertise this
        # in the documentation.  If this fails then decide if it's for good
        # reason, and remove if so.
        explicit_stacksize = 0
        new_code_obj = concrete.to_code(stacksize=explicit_stacksize)
        self.assertEqual(new_code_obj.co_stacksize, explicit_stacksize)

    def test_legalize(self):
        concrete = ConcreteBytecode()
        concrete.first_lineno = 3
        concrete.consts = [7, 8, 9]
        concrete.names = ["x", "y", "z"]
        concrete.extend(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                ConcreteInstr("LOAD_CONST", 1, lineno=4),
                ConcreteInstr("STORE_NAME", 1),
                SetLineno(5),
                ConcreteInstr("LOAD_CONST", 2, lineno=6),
                ConcreteInstr("STORE_NAME", 2),
            ]
        )

        concrete.legalize()
        self.assertListEqual(
            list(concrete),
            [
                ConcreteInstr("LOAD_CONST", 0, lineno=3),
                ConcreteInstr("STORE_NAME", 0, lineno=3),
                ConcreteInstr("LOAD_CONST", 1, lineno=4),
                ConcreteInstr("STORE_NAME", 1, lineno=4),
                ConcreteInstr("LOAD_CONST", 2, lineno=5),
                ConcreteInstr("STORE_NAME", 2, lineno=5),
            ],
        )

    def test_slice(self):
        concrete = ConcreteBytecode()
        concrete.first_lineno = 3
        concrete.consts = [7, 8, 9]
        concrete.names = ["x", "y", "z"]
        concrete.extend(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                SetLineno(4),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_NAME", 1),
                SetLineno(5),
                ConcreteInstr("LOAD_CONST", 2),
                ConcreteInstr("STORE_NAME", 2),
            ]
        )
        self.assertEqual(concrete, concrete[:])

    def test_copy(self):
        concrete = ConcreteBytecode()
        concrete.first_lineno = 3
        concrete.consts = [7, 8, 9]
        concrete.names = ["x", "y", "z"]
        concrete.extend(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                SetLineno(4),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_NAME", 1),
                SetLineno(5),
                ConcreteInstr("LOAD_CONST", 2),
                ConcreteInstr("STORE_NAME", 2),
            ]
        )
        self.assertEqual(concrete, concrete.copy())


class ConcreteFromCodeTests(TestCase):
    def test_extended_arg(self):
        # Create a code object from arbitrary bytecode
        co_code = b"\x90\x12\x904\x90\xabd\xcd"
        code = get_code("x=1")
        args = (
            (code.co_argcount,)
            if sys.version_info < (3, 8)
            else (code.co_argcount, code.co_posonlyargcount)
        )
        args += (
            code.co_kwonlyargcount,
            code.co_nlocals,
            code.co_stacksize,
            code.co_flags,
            co_code,
            code.co_consts,
            code.co_names,
            code.co_varnames,
            code.co_filename,
            code.co_name,
            code.co_firstlineno,
            code.co_linetable if sys.version_info >= (3, 10) else code.co_lnotab,
            code.co_freevars,
            code.co_cellvars,
        )

        code = types.CodeType(*args)

        # without EXTENDED_ARG opcode
        bytecode = ConcreteBytecode.from_code(code)
        self.assertListEqual(
            list(bytecode), [ConcreteInstr("LOAD_CONST", 0x1234ABCD, lineno=1)]
        )

        # with EXTENDED_ARG opcode
        bytecode = ConcreteBytecode.from_code(code, extended_arg=True)
        expected = [
            ConcreteInstr("EXTENDED_ARG", 0x12, lineno=1),
            ConcreteInstr("EXTENDED_ARG", 0x34, lineno=1),
            ConcreteInstr("EXTENDED_ARG", 0xAB, lineno=1),
            ConcreteInstr("LOAD_CONST", 0xCD, lineno=1),
        ]
        self.assertListEqual(list(bytecode), expected)

    def test_extended_arg_make_function(self):
        if (3, 9) <= sys.version_info < (3, 10):
            from _pydevd_frame_eval.vendored.bytecode.tests.util_annotation import get_code as get_code_future

            code_obj = get_code_future(
                """
                def foo(x: int, y: int):
                    pass
                """
            )
        else:
            code_obj = get_code(
                """
                def foo(x: int, y: int):
                    pass
                """
            )

        # without EXTENDED_ARG
        concrete = ConcreteBytecode.from_code(code_obj)
        if sys.version_info >= (3, 10):
            func_code = concrete.consts[2]
            names = ["int", "foo"]
            consts = ["x", "y", func_code, "foo", None]
            const_offset = 1
            name_offset = 1
            first_instrs = [
                ConcreteInstr("LOAD_CONST", 0, lineno=1),
                ConcreteInstr("LOAD_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 1, lineno=1),
                ConcreteInstr("LOAD_NAME", 0, lineno=1),
                ConcreteInstr("BUILD_TUPLE", 4, lineno=1),
            ]
        elif (
            sys.version_info >= (3, 7)
            and concrete.flags & CompilerFlags.FUTURE_ANNOTATIONS
        ):
            func_code = concrete.consts[2]
            names = ["foo"]
            consts = ["int", ("x", "y"), func_code, "foo", None]
            const_offset = 1
            name_offset = 0
            first_instrs = [
                ConcreteInstr("LOAD_CONST", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 0 + const_offset, lineno=1),
                ConcreteInstr("BUILD_CONST_KEY_MAP", 2, lineno=1),
            ]
        else:
            func_code = concrete.consts[1]
            names = ["int", "foo"]
            consts = [("x", "y"), func_code, "foo", None]
            const_offset = 0
            name_offset = 1
            first_instrs = [
                ConcreteInstr("LOAD_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_NAME", 0, lineno=1),
                ConcreteInstr("LOAD_CONST", 0 + const_offset, lineno=1),
                ConcreteInstr("BUILD_CONST_KEY_MAP", 2, lineno=1),
            ]

        self.assertEqual(concrete.names, names)
        self.assertEqual(concrete.consts, consts)
        expected = first_instrs + [
            ConcreteInstr("LOAD_CONST", 1 + const_offset, lineno=1),
            ConcreteInstr("LOAD_CONST", 2 + const_offset, lineno=1),
            ConcreteInstr("MAKE_FUNCTION", 4, lineno=1),
            ConcreteInstr("STORE_NAME", name_offset, lineno=1),
            ConcreteInstr("LOAD_CONST", 3 + const_offset, lineno=1),
            ConcreteInstr("RETURN_VALUE", lineno=1),
        ]
        self.assertListEqual(list(concrete), expected)

        # with EXTENDED_ARG
        concrete = ConcreteBytecode.from_code(code_obj, extended_arg=True)
        # With future annotation the int annotation is stringified and
        # stored as constant this the default behavior under Python 3.10
        if sys.version_info >= (3, 10):
            func_code = concrete.consts[2]
            names = ["int", "foo"]
            consts = ["x", "y", func_code, "foo", None]
        elif concrete.flags & CompilerFlags.FUTURE_ANNOTATIONS:
            func_code = concrete.consts[2]
            names = ["foo"]
            consts = ["int", ("x", "y"), func_code, "foo", None]
        else:
            func_code = concrete.consts[1]
            names = ["int", "foo"]
            consts = [("x", "y"), func_code, "foo", None]

        self.assertEqual(concrete.names, names)
        self.assertEqual(concrete.consts, consts)
        self.assertListEqual(list(concrete), expected)

    # The next three tests ensure we can round trip ConcreteBytecode generated
    # with extended_args=True

    def test_extended_arg_unpack_ex(self):
        def test():
            p = [1, 2, 3, 4, 5, 6]
            q, r, *s, t = p
            return q, r, s, t

        cpython_stacksize = test.__code__.co_stacksize
        test.__code__ = ConcreteBytecode.from_code(
            test.__code__, extended_arg=True
        ).to_code()
        self.assertEqual(test.__code__.co_stacksize, cpython_stacksize)
        self.assertEqual(test(), (1, 2, [3, 4, 5], 6))

    def test_expected_arg_with_many_consts(self):
        def test():
            var = 0
            var = 1
            var = 2
            var = 3
            var = 4
            var = 5
            var = 6
            var = 7
            var = 8
            var = 9
            var = 10
            var = 11
            var = 12
            var = 13
            var = 14
            var = 15
            var = 16
            var = 17
            var = 18
            var = 19
            var = 20
            var = 21
            var = 22
            var = 23
            var = 24
            var = 25
            var = 26
            var = 27
            var = 28
            var = 29
            var = 30
            var = 31
            var = 32
            var = 33
            var = 34
            var = 35
            var = 36
            var = 37
            var = 38
            var = 39
            var = 40
            var = 41
            var = 42
            var = 43
            var = 44
            var = 45
            var = 46
            var = 47
            var = 48
            var = 49
            var = 50
            var = 51
            var = 52
            var = 53
            var = 54
            var = 55
            var = 56
            var = 57
            var = 58
            var = 59
            var = 60
            var = 61
            var = 62
            var = 63
            var = 64
            var = 65
            var = 66
            var = 67
            var = 68
            var = 69
            var = 70
            var = 71
            var = 72
            var = 73
            var = 74
            var = 75
            var = 76
            var = 77
            var = 78
            var = 79
            var = 80
            var = 81
            var = 82
            var = 83
            var = 84
            var = 85
            var = 86
            var = 87
            var = 88
            var = 89
            var = 90
            var = 91
            var = 92
            var = 93
            var = 94
            var = 95
            var = 96
            var = 97
            var = 98
            var = 99
            var = 100
            var = 101
            var = 102
            var = 103
            var = 104
            var = 105
            var = 106
            var = 107
            var = 108
            var = 109
            var = 110
            var = 111
            var = 112
            var = 113
            var = 114
            var = 115
            var = 116
            var = 117
            var = 118
            var = 119
            var = 120
            var = 121
            var = 122
            var = 123
            var = 124
            var = 125
            var = 126
            var = 127
            var = 128
            var = 129
            var = 130
            var = 131
            var = 132
            var = 133
            var = 134
            var = 135
            var = 136
            var = 137
            var = 138
            var = 139
            var = 140
            var = 141
            var = 142
            var = 143
            var = 144
            var = 145
            var = 146
            var = 147
            var = 148
            var = 149
            var = 150
            var = 151
            var = 152
            var = 153
            var = 154
            var = 155
            var = 156
            var = 157
            var = 158
            var = 159
            var = 160
            var = 161
            var = 162
            var = 163
            var = 164
            var = 165
            var = 166
            var = 167
            var = 168
            var = 169
            var = 170
            var = 171
            var = 172
            var = 173
            var = 174
            var = 175
            var = 176
            var = 177
            var = 178
            var = 179
            var = 180
            var = 181
            var = 182
            var = 183
            var = 184
            var = 185
            var = 186
            var = 187
            var = 188
            var = 189
            var = 190
            var = 191
            var = 192
            var = 193
            var = 194
            var = 195
            var = 196
            var = 197
            var = 198
            var = 199
            var = 200
            var = 201
            var = 202
            var = 203
            var = 204
            var = 205
            var = 206
            var = 207
            var = 208
            var = 209
            var = 210
            var = 211
            var = 212
            var = 213
            var = 214
            var = 215
            var = 216
            var = 217
            var = 218
            var = 219
            var = 220
            var = 221
            var = 222
            var = 223
            var = 224
            var = 225
            var = 226
            var = 227
            var = 228
            var = 229
            var = 230
            var = 231
            var = 232
            var = 233
            var = 234
            var = 235
            var = 236
            var = 237
            var = 238
            var = 239
            var = 240
            var = 241
            var = 242
            var = 243
            var = 244
            var = 245
            var = 246
            var = 247
            var = 248
            var = 249
            var = 250
            var = 251
            var = 252
            var = 253
            var = 254
            var = 255
            var = 256
            var = 257
            var = 258
            var = 259

            return var

        test.__code__ = ConcreteBytecode.from_code(
            test.__code__, extended_arg=True
        ).to_code()
        self.assertEqual(test.__code__.co_stacksize, 1)
        self.assertEqual(test(), 259)

    if sys.version_info >= (3, 6):

        def test_fail_extended_arg_jump(self):
            def test():
                var = None
                for _ in range(0, 1):
                    var = 0
                    var = 1
                    var = 2
                    var = 3
                    var = 4
                    var = 5
                    var = 6
                    var = 7
                    var = 8
                    var = 9
                    var = 10
                    var = 11
                    var = 12
                    var = 13
                    var = 14
                    var = 15
                    var = 16
                    var = 17
                    var = 18
                    var = 19
                    var = 20
                    var = 21
                    var = 22
                    var = 23
                    var = 24
                    var = 25
                    var = 26
                    var = 27
                    var = 28
                    var = 29
                    var = 30
                    var = 31
                    var = 32
                    var = 33
                    var = 34
                    var = 35
                    var = 36
                    var = 37
                    var = 38
                    var = 39
                    var = 40
                    var = 41
                    var = 42
                    var = 43
                    var = 44
                    var = 45
                    var = 46
                    var = 47
                    var = 48
                    var = 49
                    var = 50
                    var = 51
                    var = 52
                    var = 53
                    var = 54
                    var = 55
                    var = 56
                    var = 57
                    var = 58
                    var = 59
                    var = 60
                    var = 61
                    var = 62
                    var = 63
                    var = 64
                    var = 65
                    var = 66
                    var = 67
                    var = 68
                    var = 69
                    var = 70
                return var

            # Generate the bytecode with extended arguments
            bytecode = ConcreteBytecode.from_code(test.__code__, extended_arg=True)
            bytecode.to_code()


class BytecodeToConcreteTests(TestCase):
    def test_label(self):
        code = Bytecode()
        label = Label()
        code.extend(
            [
                Instr("LOAD_CONST", "hello", lineno=1),
                Instr("JUMP_FORWARD", label, lineno=1),
                label,
                Instr("POP_TOP", lineno=1),
            ]
        )

        code = code.to_concrete_bytecode()
        expected = [
            ConcreteInstr("LOAD_CONST", 0, lineno=1),
            ConcreteInstr("JUMP_FORWARD", 0, lineno=1),
            ConcreteInstr("POP_TOP", lineno=1),
        ]
        self.assertListEqual(list(code), expected)
        self.assertListEqual(code.consts, ["hello"])

    def test_label2(self):
        bytecode = Bytecode()
        label = Label()
        bytecode.extend(
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", label),
                Instr("LOAD_CONST", 5, lineno=2),
                Instr("STORE_NAME", "x"),
                Instr("JUMP_FORWARD", label),
                Instr("LOAD_CONST", 7, lineno=4),
                Instr("STORE_NAME", "x"),
                label,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )

        concrete = bytecode.to_concrete_bytecode()
        expected = [
            ConcreteInstr("LOAD_NAME", 0, lineno=1),
            ConcreteInstr(
                "POP_JUMP_IF_FALSE", 7 if OFFSET_AS_INSTRUCTION else 14, lineno=1
            ),
            ConcreteInstr("LOAD_CONST", 0, lineno=2),
            ConcreteInstr("STORE_NAME", 1, lineno=2),
            ConcreteInstr("JUMP_FORWARD", 2 if OFFSET_AS_INSTRUCTION else 4, lineno=2),
            ConcreteInstr("LOAD_CONST", 1, lineno=4),
            ConcreteInstr("STORE_NAME", 1, lineno=4),
            ConcreteInstr("LOAD_CONST", 2, lineno=4),
            ConcreteInstr("RETURN_VALUE", lineno=4),
        ]
        self.assertListEqual(list(concrete), expected)
        self.assertListEqual(concrete.consts, [5, 7, None])
        self.assertListEqual(concrete.names, ["test", "x"])
        self.assertListEqual(concrete.varnames, [])

    def test_label3(self):
        """
        CPython generates useless EXTENDED_ARG 0 in some cases. We need to
        properly track them as otherwise we can end up with broken offset for
        jumps.
        """
        source = """
            def func(x):
                if x == 1:
                    return x + 0
                elif x == 2:
                    return x + 1
                elif x == 3:
                    return x + 2
                elif x == 4:
                    return x + 3
                elif x == 5:
                    return x + 4
                elif x == 6:
                    return x + 5
                elif x == 7:
                    return x + 6
                elif x == 8:
                    return x + 7
                elif x == 9:
                    return x + 8
                elif x == 10:
                    return x + 9
                elif x == 11:
                    return x + 10
                elif x == 12:
                    return x + 11
                elif x == 13:
                    return x + 12
                elif x == 14:
                    return x + 13
                elif x == 15:
                    return x + 14
                elif x == 16:
                    return x + 15
                elif x == 17:
                    return x + 16
                return -1
        """
        code = get_code(source, function=True)
        bcode = Bytecode.from_code(code)
        concrete = bcode.to_concrete_bytecode()
        self.assertIsInstance(concrete, ConcreteBytecode)

        # Ensure that we do not generate broken code
        loc = {}
        exec(textwrap.dedent(source), loc)
        func = loc["func"]
        func.__code__ = bcode.to_code()
        for i, x in enumerate(range(1, 18)):
            self.assertEqual(func(x), x + i)
        self.assertEqual(func(18), -1)

        # Ensure that we properly round trip in such cases
        self.assertEqual(
            ConcreteBytecode.from_code(code).to_code().co_code, code.co_code
        )

    def test_setlineno(self):
        # x = 7
        # y = 8
        # z = 9
        concrete = ConcreteBytecode()
        concrete.consts = [7, 8, 9]
        concrete.names = ["x", "y", "z"]
        concrete.first_lineno = 3
        concrete.extend(
            [
                ConcreteInstr("LOAD_CONST", 0),
                ConcreteInstr("STORE_NAME", 0),
                SetLineno(4),
                ConcreteInstr("LOAD_CONST", 1),
                ConcreteInstr("STORE_NAME", 1),
                SetLineno(5),
                ConcreteInstr("LOAD_CONST", 2),
                ConcreteInstr("STORE_NAME", 2),
            ]
        )

        code = concrete.to_bytecode()
        self.assertEqual(
            code,
            [
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("STORE_NAME", "x", lineno=3),
                Instr("LOAD_CONST", 8, lineno=4),
                Instr("STORE_NAME", "y", lineno=4),
                Instr("LOAD_CONST", 9, lineno=5),
                Instr("STORE_NAME", "z", lineno=5),
            ],
        )

    def test_extended_jump(self):
        NOP = bytes((opcode.opmap["NOP"],))

        class BigInstr(ConcreteInstr):
            def __init__(self, size):
                super().__init__("NOP")
                self._size = size

            def copy(self):
                return self

            def assemble(self):
                return NOP * self._size

        # (invalid) code using jumps > 0xffff to test extended arg
        label = Label()
        nb_nop = 2 ** 16
        code = Bytecode(
            [
                Instr("JUMP_ABSOLUTE", label),
                BigInstr(nb_nop),
                label,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )

        code_obj = code.to_code()
        if OFFSET_AS_INSTRUCTION:
            expected = b"\x90\x80q\x02" + NOP * nb_nop + b"d\x00S\x00"
        else:
            expected = b"\x90\x01\x90\x00q\x06" + NOP * nb_nop + b"d\x00S\x00"
        self.assertEqual(code_obj.co_code, expected)

    def test_jumps(self):
        # if test:
        #     x = 12
        # else:
        #     x = 37
        code = Bytecode()
        label_else = Label()
        label_return = Label()
        code.extend(
            [
                Instr("LOAD_NAME", "test", lineno=1),
                Instr("POP_JUMP_IF_FALSE", label_else),
                Instr("LOAD_CONST", 12, lineno=2),
                Instr("STORE_NAME", "x"),
                Instr("JUMP_FORWARD", label_return),
                label_else,
                Instr("LOAD_CONST", 37, lineno=4),
                Instr("STORE_NAME", "x"),
                label_return,
                Instr("LOAD_CONST", None, lineno=4),
                Instr("RETURN_VALUE"),
            ]
        )

        code = code.to_concrete_bytecode()
        expected = [
            ConcreteInstr("LOAD_NAME", 0, lineno=1),
            ConcreteInstr(
                "POP_JUMP_IF_FALSE", 5 if OFFSET_AS_INSTRUCTION else 10, lineno=1
            ),
            ConcreteInstr("LOAD_CONST", 0, lineno=2),
            ConcreteInstr("STORE_NAME", 1, lineno=2),
            ConcreteInstr("JUMP_FORWARD", 2 if OFFSET_AS_INSTRUCTION else 4, lineno=2),
            ConcreteInstr("LOAD_CONST", 1, lineno=4),
            ConcreteInstr("STORE_NAME", 1, lineno=4),
            ConcreteInstr("LOAD_CONST", 2, lineno=4),
            ConcreteInstr("RETURN_VALUE", lineno=4),
        ]
        self.assertListEqual(list(code), expected)
        self.assertListEqual(code.consts, [12, 37, None])
        self.assertListEqual(code.names, ["test", "x"])
        self.assertListEqual(code.varnames, [])

    def test_dont_merge_constants(self):
        # test two constants which are equal but have a different type
        code = Bytecode()
        code.extend(
            [
                Instr("LOAD_CONST", 5, lineno=1),
                Instr("LOAD_CONST", 5.0, lineno=1),
                Instr("LOAD_CONST", -0.0, lineno=1),
                Instr("LOAD_CONST", +0.0, lineno=1),
            ]
        )

        code = code.to_concrete_bytecode()
        expected = [
            ConcreteInstr("LOAD_CONST", 0, lineno=1),
            ConcreteInstr("LOAD_CONST", 1, lineno=1),
            ConcreteInstr("LOAD_CONST", 2, lineno=1),
            ConcreteInstr("LOAD_CONST", 3, lineno=1),
        ]
        self.assertListEqual(list(code), expected)
        self.assertListEqual(code.consts, [5, 5.0, -0.0, +0.0])

    def test_cellvars(self):
        code = Bytecode()
        code.cellvars = ["x"]
        code.freevars = ["y"]
        code.extend(
            [
                Instr("LOAD_DEREF", CellVar("x"), lineno=1),
                Instr("LOAD_DEREF", FreeVar("y"), lineno=1),
            ]
        )
        concrete = code.to_concrete_bytecode()
        self.assertEqual(concrete.cellvars, ["x"])
        self.assertEqual(concrete.freevars, ["y"])
        code.extend(
            [
                ConcreteInstr("LOAD_DEREF", 0, lineno=1),
                ConcreteInstr("LOAD_DEREF", 1, lineno=1),
            ]
        )

    def test_compute_jumps_convergence(self):
        # Consider the following sequence of instructions:
        #
        #     JUMP_ABSOLUTE Label1
        #     JUMP_ABSOLUTE Label2
        #     ...126 instructions...
        #   Label1:                 Offset 254 on first pass, 256 second pass
        #     NOP
        #     ... many more instructions ...
        #   Label2:                 Offset > 256 on first pass
        #
        # On first pass of compute_jumps(), Label2 will be at address 254, so
        # that value encodes into the single byte arg of JUMP_ABSOLUTE.
        #
        # On second pass compute_jumps() the instr at Label1 will have offset
        # of 256 so will also be given an EXTENDED_ARG.
        #
        # Thus we need to make an additional pass.  This test only verifies
        # case where 2 passes is insufficient but three is enough.
        #
        # On Python > 3.10 we need to double the number since the offset is now
        # in term of instructions and not bytes.

        # Create code from comment above.
        code = Bytecode()
        label1 = Label()
        label2 = Label()
        nop = "NOP"
        code.append(Instr("JUMP_ABSOLUTE", label1))
        code.append(Instr("JUMP_ABSOLUTE", label2))
        # Need 254 * 2 + 2 since the arg will change by 1 instruction rather than 2
        # bytes.
        for x in range(4, 510 if OFFSET_AS_INSTRUCTION else 254, 2):
            code.append(Instr(nop))
        code.append(label1)
        code.append(Instr(nop))
        for x in range(
            514 if OFFSET_AS_INSTRUCTION else 256,
            600 if OFFSET_AS_INSTRUCTION else 300,
            2,
        ):
            code.append(Instr(nop))
        code.append(label2)
        code.append(Instr(nop))

        # This should pass by default.
        code.to_code()

        # Try with max of two passes:  it should raise
        with self.assertRaises(RuntimeError):
            code.to_code(compute_jumps_passes=2)

    def test_extreme_compute_jumps_convergence(self):
        """Test of compute_jumps() requiring absurd number of passes.

        NOTE:  This test also serves to demonstrate that there is no worst
        case: the number of passes can be unlimited (or, actually, limited by
        the size of the provided code).

        This is an extension of test_compute_jumps_convergence.  Instead of
        two jumps, where the earlier gets extended after the latter, we
        instead generate a series of many jumps.  Each pass of compute_jumps()
        extends one more instruction, which in turn causes the one behind it
        to be extended on the next pass.

        """

        # N: the number of unextended instructions that can be squeezed into a
        # set of bytes adressable by the arg of an unextended instruction.
        # The answer is "128", but here's how we arrive at it.
        max_unextended_offset = 1 << 8
        unextended_branch_instr_size = 2
        N = max_unextended_offset // unextended_branch_instr_size

        # When using instruction rather than bytes in the offset multiply by 2
        if OFFSET_AS_INSTRUCTION:
            N *= 2

        nop = "UNARY_POSITIVE"  # don't use NOP, dis.stack_effect will raise

        # The number of jumps will be equal to the number of labels.  The
        # number of passes of compute_jumps() required will be one greater
        # than this.
        labels = [Label() for x in range(0, 3 * N)]

        code = Bytecode()
        code.extend(
            Instr("JUMP_FORWARD", labels[len(labels) - x - 1])
            for x in range(0, len(labels))
        )
        end_of_jumps = len(code)
        code.extend(Instr(nop) for x in range(0, N))

        # Now insert the labels.  The first is N instructions (i.e. 256
        # bytes) after the last jump.  Then they proceed to earlier positions
        # 4 bytes at a time.  While the targets are in the range of the nop
        # instructions, 4 bytes is two instructions.  When the targets are in
        # the range of JUMP_FORWARD instructions we have to allow for the fact
        # that the instructions will have been extended to four bytes each, so
        # working backwards 4 bytes per label means just one instruction per
        # label.
        offset = end_of_jumps + N
        for index in range(0, len(labels)):
            code.insert(offset, labels[index])
            if offset <= end_of_jumps:
                offset -= 1
            else:
                offset -= 2

        code.insert(0, Instr("LOAD_CONST", 0))
        del end_of_jumps
        code.append(Instr("RETURN_VALUE"))

        code.to_code(compute_jumps_passes=(len(labels) + 1))

    def test_general_constants(self):
        """Test if general object could be linked as constants."""

        class CustomObject:
            pass

        class UnHashableCustomObject:
            __hash__ = None

        obj1 = [1, 2, 3]
        obj2 = {1, 2, 3}
        obj3 = CustomObject()
        obj4 = UnHashableCustomObject()
        code = Bytecode(
            [
                Instr("LOAD_CONST", obj1, lineno=1),
                Instr("LOAD_CONST", obj2, lineno=1),
                Instr("LOAD_CONST", obj3, lineno=1),
                Instr("LOAD_CONST", obj4, lineno=1),
                Instr("BUILD_TUPLE", 4, lineno=1),
                Instr("RETURN_VALUE", lineno=1),
            ]
        )
        self.assertEqual(code.to_code().co_consts, (obj1, obj2, obj3, obj4))

        def f():
            return  # pragma: no cover

        f.__code__ = code.to_code()
        self.assertEqual(f(), (obj1, obj2, obj3, obj4))


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_flags.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import unittest
from _pydevd_frame_eval.vendored.bytecode import (
    CompilerFlags,
    ConcreteBytecode,
    ConcreteInstr,
    Bytecode,
    ControlFlowGraph,
)
from _pydevd_frame_eval.vendored.bytecode.flags import infer_flags


class FlagsTests(unittest.TestCase):
    def test_type_validation_on_inference(self):
        with self.assertRaises(ValueError):
            infer_flags(1)

    def test_flag_inference(self):

        # Check no loss of non-infered flags
        code = ControlFlowGraph()
        code.flags |= (
            CompilerFlags.NEWLOCALS
            | CompilerFlags.VARARGS
            | CompilerFlags.VARKEYWORDS
            | CompilerFlags.NESTED
            | CompilerFlags.FUTURE_GENERATOR_STOP
        )
        code.update_flags()
        for f in (
            CompilerFlags.NEWLOCALS,
            CompilerFlags.VARARGS,
            CompilerFlags.VARKEYWORDS,
            CompilerFlags.NESTED,
            CompilerFlags.NOFREE,
            CompilerFlags.OPTIMIZED,
            CompilerFlags.FUTURE_GENERATOR_STOP,
        ):
            self.assertTrue(bool(code.flags & f))

        # Infer optimized and nofree
        code = Bytecode()
        flags = infer_flags(code)
        self.assertTrue(bool(flags & CompilerFlags.OPTIMIZED))
        self.assertTrue(bool(flags & CompilerFlags.NOFREE))
        code.append(ConcreteInstr("STORE_NAME", 1))
        flags = infer_flags(code)
        self.assertFalse(bool(flags & CompilerFlags.OPTIMIZED))
        self.assertTrue(bool(flags & CompilerFlags.NOFREE))
        code.append(ConcreteInstr("STORE_DEREF", 2))
        code.update_flags()
        self.assertFalse(bool(code.flags & CompilerFlags.OPTIMIZED))
        self.assertFalse(bool(code.flags & CompilerFlags.NOFREE))

    def test_async_gen_no_flag_is_async_None(self):
        # Test inference in the absence of any flag set on the bytecode

        # Infer generator
        code = ConcreteBytecode()
        code.append(ConcreteInstr("YIELD_VALUE"))
        code.update_flags()
        self.assertTrue(bool(code.flags & CompilerFlags.GENERATOR))

        # Infer coroutine
        code = ConcreteBytecode()
        code.append(ConcreteInstr("GET_AWAITABLE"))
        code.update_flags()
        self.assertTrue(bool(code.flags & CompilerFlags.COROUTINE))

        # Infer coroutine or async generator
        for i, expected in (
            ("YIELD_VALUE", CompilerFlags.ASYNC_GENERATOR),
            ("YIELD_FROM", CompilerFlags.COROUTINE),
        ):
            code = ConcreteBytecode()
            code.append(ConcreteInstr("GET_AWAITABLE"))
            code.append(ConcreteInstr(i))
            code.update_flags()
            self.assertTrue(bool(code.flags & expected))

    def test_async_gen_no_flag_is_async_True(self):
        # Test inference when we request an async function

        # Force coroutine
        code = ConcreteBytecode()
        code.update_flags(is_async=True)
        self.assertTrue(bool(code.flags & CompilerFlags.COROUTINE))

        # Infer coroutine or async generator
        for i, expected in (
            ("YIELD_VALUE", CompilerFlags.ASYNC_GENERATOR),
            ("YIELD_FROM", CompilerFlags.COROUTINE),
        ):
            code = ConcreteBytecode()
            code.append(ConcreteInstr(i))
            code.update_flags(is_async=True)
            self.assertTrue(bool(code.flags & expected))

    def test_async_gen_no_flag_is_async_False(self):
        # Test inference when we request a non-async function

        # Infer generator
        code = ConcreteBytecode()
        code.append(ConcreteInstr("YIELD_VALUE"))
        code.flags = CompilerFlags(CompilerFlags.COROUTINE)
        code.update_flags(is_async=False)
        self.assertTrue(bool(code.flags & CompilerFlags.GENERATOR))

        # Abort on coroutine
        code = ConcreteBytecode()
        code.append(ConcreteInstr("GET_AWAITABLE"))
        code.flags = CompilerFlags(CompilerFlags.COROUTINE)
        with self.assertRaises(ValueError):
            code.update_flags(is_async=False)

    def test_async_gen_flags(self):
        # Test inference in the presence of pre-existing flags

        for is_async in (None, True):

            # Infer generator
            code = ConcreteBytecode()
            code.append(ConcreteInstr("YIELD_VALUE"))
            for f, expected in (
                (CompilerFlags.COROUTINE, CompilerFlags.ASYNC_GENERATOR),
                (CompilerFlags.ASYNC_GENERATOR, CompilerFlags.ASYNC_GENERATOR),
                (CompilerFlags.ITERABLE_COROUTINE, CompilerFlags.ITERABLE_COROUTINE),
            ):
                code.flags = CompilerFlags(f)
                code.update_flags(is_async=is_async)
                self.assertTrue(bool(code.flags & expected))

            # Infer coroutine
            code = ConcreteBytecode()
            code.append(ConcreteInstr("YIELD_FROM"))
            for f, expected in (
                (CompilerFlags.COROUTINE, CompilerFlags.COROUTINE),
                (CompilerFlags.ASYNC_GENERATOR, CompilerFlags.COROUTINE),
                (CompilerFlags.ITERABLE_COROUTINE, CompilerFlags.ITERABLE_COROUTINE),
            ):
                code.flags = CompilerFlags(f)
                code.update_flags(is_async=is_async)
                self.assertTrue(bool(code.flags & expected))

            # Crash on ITERABLE_COROUTINE with async bytecode
            code = ConcreteBytecode()
            code.append(ConcreteInstr("GET_AWAITABLE"))
            code.flags = CompilerFlags(CompilerFlags.ITERABLE_COROUTINE)
            with self.assertRaises(ValueError):
                code.update_flags(is_async=is_async)


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_instr.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import opcode
import unittest
from _pydevd_frame_eval.vendored.bytecode import (
    UNSET,
    Label,
    Instr,
    CellVar,
    FreeVar,
    BasicBlock,
    SetLineno,
    Compare,
)
from _pydevd_frame_eval.vendored.bytecode.tests import TestCase


class SetLinenoTests(TestCase):
    def test_lineno(self):
        lineno = SetLineno(1)
        self.assertEqual(lineno.lineno, 1)

    def test_equality(self):
        lineno = SetLineno(1)
        self.assertNotEqual(lineno, 1)
        self.assertEqual(lineno, SetLineno(1))
        self.assertNotEqual(lineno, SetLineno(2))


class VariableTests(TestCase):
    def test_str(self):
        for cls in (CellVar, FreeVar):
            var = cls("a")
            self.assertEqual(str(var), "a")

    def test_repr(self):
        for cls in (CellVar, FreeVar):
            var = cls("_a_x_a_")
            r = repr(var)
            self.assertIn("_a_x_a_", r)
            self.assertIn(cls.__name__, r)

    def test_eq(self):
        f1 = FreeVar("a")
        f2 = FreeVar("b")
        c1 = CellVar("a")
        c2 = CellVar("b")

        for v1, v2, eq in (
            (f1, f1, True),
            (f1, f2, False),
            (f1, c1, False),
            (c1, c1, True),
            (c1, c2, False),
        ):
            if eq:
                self.assertEqual(v1, v2)
            else:
                self.assertNotEqual(v1, v2)


class InstrTests(TestCase):
    def test_constructor(self):
        # invalid line number
        with self.assertRaises(TypeError):
            Instr("NOP", lineno="x")
        with self.assertRaises(ValueError):
            Instr("NOP", lineno=0)

        # invalid name
        with self.assertRaises(TypeError):
            Instr(1)
        with self.assertRaises(ValueError):
            Instr("xxx")

    def test_repr(self):

        # No arg
        r = repr(Instr("NOP", lineno=10))
        self.assertIn("NOP", r)
        self.assertIn("10", r)
        self.assertIn("lineno", r)

        # Arg
        r = repr(Instr("LOAD_FAST", "_x_", lineno=10))
        self.assertIn("LOAD_FAST", r)
        self.assertIn("lineno", r)
        self.assertIn("10", r)
        self.assertIn("arg", r)
        self.assertIn("_x_", r)

    def test_invalid_arg(self):
        label = Label()
        block = BasicBlock()

        # EXTENDED_ARG
        self.assertRaises(ValueError, Instr, "EXTENDED_ARG", 0)

        # has_jump()
        self.assertRaises(TypeError, Instr, "JUMP_ABSOLUTE", 1)
        self.assertRaises(TypeError, Instr, "JUMP_ABSOLUTE", 1.0)
        Instr("JUMP_ABSOLUTE", label)
        Instr("JUMP_ABSOLUTE", block)

        # hasfree
        self.assertRaises(TypeError, Instr, "LOAD_DEREF", "x")
        Instr("LOAD_DEREF", CellVar("x"))
        Instr("LOAD_DEREF", FreeVar("x"))

        # haslocal
        self.assertRaises(TypeError, Instr, "LOAD_FAST", 1)
        Instr("LOAD_FAST", "x")

        # hasname
        self.assertRaises(TypeError, Instr, "LOAD_NAME", 1)
        Instr("LOAD_NAME", "x")

        # hasconst
        self.assertRaises(ValueError, Instr, "LOAD_CONST")  # UNSET
        self.assertRaises(ValueError, Instr, "LOAD_CONST", label)
        self.assertRaises(ValueError, Instr, "LOAD_CONST", block)
        Instr("LOAD_CONST", 1.0)
        Instr("LOAD_CONST", object())

        # hascompare
        self.assertRaises(TypeError, Instr, "COMPARE_OP", 1)
        Instr("COMPARE_OP", Compare.EQ)

        # HAVE_ARGUMENT
        self.assertRaises(ValueError, Instr, "CALL_FUNCTION", -1)
        self.assertRaises(TypeError, Instr, "CALL_FUNCTION", 3.0)
        Instr("CALL_FUNCTION", 3)

        # test maximum argument
        self.assertRaises(ValueError, Instr, "CALL_FUNCTION", 2147483647 + 1)
        instr = Instr("CALL_FUNCTION", 2147483647)
        self.assertEqual(instr.arg, 2147483647)

        # not HAVE_ARGUMENT
        self.assertRaises(ValueError, Instr, "NOP", 0)
        Instr("NOP")

    def test_require_arg(self):
        i = Instr("CALL_FUNCTION", 3)
        self.assertTrue(i.require_arg())
        i = Instr("NOP")
        self.assertFalse(i.require_arg())

    def test_attr(self):
        instr = Instr("LOAD_CONST", 3, lineno=5)
        self.assertEqual(instr.name, "LOAD_CONST")
        self.assertEqual(instr.opcode, 100)
        self.assertEqual(instr.arg, 3)
        self.assertEqual(instr.lineno, 5)

        # invalid values/types
        self.assertRaises(ValueError, setattr, instr, "lineno", 0)
        self.assertRaises(TypeError, setattr, instr, "lineno", 1.0)
        self.assertRaises(TypeError, setattr, instr, "name", 5)
        self.assertRaises(TypeError, setattr, instr, "opcode", 1.0)
        self.assertRaises(ValueError, setattr, instr, "opcode", -1)
        self.assertRaises(ValueError, setattr, instr, "opcode", 255)

        # arg can take any attribute but cannot be deleted
        instr.arg = -8
        instr.arg = object()
        self.assertRaises(AttributeError, delattr, instr, "arg")

        # no argument
        instr = Instr("ROT_TWO")
        self.assertIs(instr.arg, UNSET)

    def test_modify_op(self):
        instr = Instr("LOAD_NAME", "x")
        load_fast = opcode.opmap["LOAD_FAST"]
        instr.opcode = load_fast
        self.assertEqual(instr.name, "LOAD_FAST")
        self.assertEqual(instr.opcode, load_fast)

    def test_extended_arg(self):
        instr = Instr("LOAD_CONST", 0x1234ABCD)
        self.assertEqual(instr.arg, 0x1234ABCD)

    def test_slots(self):
        instr = Instr("NOP")
        with self.assertRaises(AttributeError):
            instr.myattr = 1

    def test_compare(self):
        instr = Instr("LOAD_CONST", 3, lineno=7)
        self.assertEqual(instr, Instr("LOAD_CONST", 3, lineno=7))
        self.assertNotEqual(instr, 1)

        # different lineno
        self.assertNotEqual(instr, Instr("LOAD_CONST", 3))
        self.assertNotEqual(instr, Instr("LOAD_CONST", 3, lineno=6))
        # different op
        self.assertNotEqual(instr, Instr("LOAD_FAST", "x", lineno=7))
        # different arg
        self.assertNotEqual(instr, Instr("LOAD_CONST", 4, lineno=7))

    def test_has_jump(self):
        label = Label()
        jump = Instr("JUMP_ABSOLUTE", label)
        self.assertTrue(jump.has_jump())

        instr = Instr("LOAD_FAST", "x")
        self.assertFalse(instr.has_jump())

    def test_is_cond_jump(self):
        label = Label()
        jump = Instr("POP_JUMP_IF_TRUE", label)
        self.assertTrue(jump.is_cond_jump())

        instr = Instr("LOAD_FAST", "x")
        self.assertFalse(instr.is_cond_jump())

    def test_is_uncond_jump(self):
        label = Label()
        jump = Instr("JUMP_ABSOLUTE", label)
        self.assertTrue(jump.is_uncond_jump())

        instr = Instr("POP_JUMP_IF_TRUE", label)
        self.assertFalse(instr.is_uncond_jump())

    def test_const_key_not_equal(self):
        def check(value):
            self.assertEqual(Instr("LOAD_CONST", value), Instr("LOAD_CONST", value))

        def func():
            pass

        check(None)
        check(0)
        check(0.0)
        check(b"bytes")
        check("text")
        check(Ellipsis)
        check((1, 2, 3))
        check(frozenset({1, 2, 3}))
        check(func.__code__)
        check(object())

    def test_const_key_equal(self):
        neg_zero = -0.0
        pos_zero = +0.0

        # int and float: 0 == 0.0
        self.assertNotEqual(Instr("LOAD_CONST", 0), Instr("LOAD_CONST", 0.0))

        # float: -0.0 == +0.0
        self.assertNotEqual(
            Instr("LOAD_CONST", neg_zero), Instr("LOAD_CONST", pos_zero)
        )

        # complex
        self.assertNotEqual(
            Instr("LOAD_CONST", complex(neg_zero, 1.0)),
            Instr("LOAD_CONST", complex(pos_zero, 1.0)),
        )
        self.assertNotEqual(
            Instr("LOAD_CONST", complex(1.0, neg_zero)),
            Instr("LOAD_CONST", complex(1.0, pos_zero)),
        )

        # tuple
        self.assertNotEqual(Instr("LOAD_CONST", (0,)), Instr("LOAD_CONST", (0.0,)))
        nested_tuple1 = (0,)
        nested_tuple1 = (nested_tuple1,)
        nested_tuple2 = (0.0,)
        nested_tuple2 = (nested_tuple2,)
        self.assertNotEqual(
            Instr("LOAD_CONST", nested_tuple1), Instr("LOAD_CONST", nested_tuple2)
        )

        # frozenset
        self.assertNotEqual(
            Instr("LOAD_CONST", frozenset({0})), Instr("LOAD_CONST", frozenset({0.0}))
        )

    def test_stack_effects(self):
        # Verify all opcodes are handled and that "jump=None" really returns
        # the max of the other cases.
        from _pydevd_frame_eval.vendored.bytecode.concrete import ConcreteInstr

        def check(instr):
            jump = instr.stack_effect(jump=True)
            no_jump = instr.stack_effect(jump=False)
            max_effect = instr.stack_effect(jump=None)
            self.assertEqual(instr.stack_effect(), max_effect)
            self.assertEqual(max_effect, max(jump, no_jump))

            if not instr.has_jump():
                self.assertEqual(jump, no_jump)

        for name, op in opcode.opmap.items():
            with self.subTest(name):
                # Use ConcreteInstr instead of Instr because it doesn't care
                # what kind of argument it is constructed with.
                if op < opcode.HAVE_ARGUMENT:
                    check(ConcreteInstr(name))
                else:
                    for arg in range(256):
                        check(ConcreteInstr(name, arg))

        # LOAD_CONST uses a concrete python object as its oparg, however, in
        #       dis.stack_effect(opcode.opmap['LOAD_CONST'], oparg),
        # oparg should be the index of that python object in the constants.
        #
        # Fortunately, for an instruction whose oparg isn't equivalent to its
        # form in binary files(pyc format), the stack effect is a
        # constant which does not depend on its oparg.
        #
        # The second argument of dis.stack_effect cannot be
        # more than 2**31 - 1. If stack effect of an instruction is
        # independent of its oparg, we pass 0 as the second argument
        # of dis.stack_effect.
        # (As a result we can calculate stack_effect for
        #  any LOAD_CONST instructions, even for large integers)

        for arg in 2 ** 31, 2 ** 32, 2 ** 63, 2 ** 64, -1:
            self.assertEqual(Instr("LOAD_CONST", arg).stack_effect(), 1)

    def test_code_object_containing_mutable_data(self):
        from _pydevd_frame_eval.vendored.bytecode import Bytecode, Instr
        from types import CodeType

        def f():
            def g():
                return "value"

            return g

        f_code = Bytecode.from_code(f.__code__)
        instr_load_code = None
        mutable_datum = [4, 2]

        for each in f_code:
            if (
                isinstance(each, Instr)
                and each.name == "LOAD_CONST"
                and isinstance(each.arg, CodeType)
            ):
                instr_load_code = each
                break

        self.assertIsNotNone(instr_load_code)

        g_code = Bytecode.from_code(instr_load_code.arg)
        g_code[0].arg = mutable_datum
        instr_load_code.arg = g_code.to_code()
        f.__code__ = f_code.to_code()

        self.assertIs(f()(), mutable_datum)


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_misc.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
#!/usr/bin/env python3
import contextlib
import io
import sys
import textwrap
import unittest

from _pydevd_frame_eval.vendored import bytecode
from _pydevd_frame_eval.vendored.bytecode import Label, Instr, Bytecode, BasicBlock, ControlFlowGraph
from _pydevd_frame_eval.vendored.bytecode.concrete import OFFSET_AS_INSTRUCTION
from _pydevd_frame_eval.vendored.bytecode.tests import disassemble


class DumpCodeTests(unittest.TestCase):
    maxDiff = 80 * 100

    def check_dump_bytecode(self, code, expected, lineno=None):
        with contextlib.redirect_stdout(io.StringIO()) as stderr:
            if lineno is not None:
                bytecode.dump_bytecode(code, lineno=True)
            else:
                bytecode.dump_bytecode(code)
            output = stderr.getvalue()

        self.assertEqual(output, expected)

    def test_bytecode(self):
        source = """
            def func(test):
                if test == 1:
                    return 1
                elif test == 2:
                    return 2
                return 3
        """
        code = disassemble(source, function=True)

        # without line numbers
        enum_repr = "<Compare.EQ: 2>"
        expected = f"""
    LOAD_FAST 'test'
    LOAD_CONST 1
    COMPARE_OP {enum_repr}
    POP_JUMP_IF_FALSE <label_instr6>
    LOAD_CONST 1
    RETURN_VALUE

label_instr6:
    LOAD_FAST 'test'
    LOAD_CONST 2
    COMPARE_OP {enum_repr}
    POP_JUMP_IF_FALSE <label_instr13>
    LOAD_CONST 2
    RETURN_VALUE

label_instr13:
    LOAD_CONST 3
    RETURN_VALUE

        """[
            1:
        ].rstrip(
            " "
        )
        self.check_dump_bytecode(code, expected)

        # with line numbers
        expected = f"""
    L.  2   0: LOAD_FAST 'test'
            1: LOAD_CONST 1
            2: COMPARE_OP {enum_repr}
            3: POP_JUMP_IF_FALSE <label_instr6>
    L.  3   4: LOAD_CONST 1
            5: RETURN_VALUE

label_instr6:
    L.  4   7: LOAD_FAST 'test'
            8: LOAD_CONST 2
            9: COMPARE_OP {enum_repr}
           10: POP_JUMP_IF_FALSE <label_instr13>
    L.  5  11: LOAD_CONST 2
           12: RETURN_VALUE

label_instr13:
    L.  6  14: LOAD_CONST 3
           15: RETURN_VALUE

        """[
            1:
        ].rstrip(
            " "
        )
        self.check_dump_bytecode(code, expected, lineno=True)

    def test_bytecode_broken_label(self):
        label = Label()
        code = Bytecode([Instr("JUMP_ABSOLUTE", label)])

        expected = "    JUMP_ABSOLUTE <error: unknown label>\n\n"
        self.check_dump_bytecode(code, expected)

    def test_blocks_broken_jump(self):
        block = BasicBlock()
        code = ControlFlowGraph()
        code[0].append(Instr("JUMP_ABSOLUTE", block))

        expected = textwrap.dedent(
            """
            block1:
                JUMP_ABSOLUTE <error: unknown block>

        """
        ).lstrip("\n")
        self.check_dump_bytecode(code, expected)

    def test_bytecode_blocks(self):
        source = """
            def func(test):
                if test == 1:
                    return 1
                elif test == 2:
                    return 2
                return 3
        """
        code = disassemble(source, function=True)
        code = ControlFlowGraph.from_bytecode(code)

        # without line numbers
        enum_repr = "<Compare.EQ: 2>"
        expected = textwrap.dedent(
            f"""
            block1:
                LOAD_FAST 'test'
                LOAD_CONST 1
                COMPARE_OP {enum_repr}
                POP_JUMP_IF_FALSE <block3>
                -> block2

            block2:
                LOAD_CONST 1
                RETURN_VALUE

            block3:
                LOAD_FAST 'test'
                LOAD_CONST 2
                COMPARE_OP {enum_repr}
                POP_JUMP_IF_FALSE <block5>
                -> block4

            block4:
                LOAD_CONST 2
                RETURN_VALUE

            block5:
                LOAD_CONST 3
                RETURN_VALUE

        """
        ).lstrip()
        self.check_dump_bytecode(code, expected)

        # with line numbers
        expected = textwrap.dedent(
            f"""
            block1:
                L.  2   0: LOAD_FAST 'test'
                        1: LOAD_CONST 1
                        2: COMPARE_OP {enum_repr}
                        3: POP_JUMP_IF_FALSE <block3>
                -> block2

            block2:
                L.  3   0: LOAD_CONST 1
                        1: RETURN_VALUE

            block3:
                L.  4   0: LOAD_FAST 'test'
                        1: LOAD_CONST 2
                        2: COMPARE_OP {enum_repr}
                        3: POP_JUMP_IF_FALSE <block5>
                -> block4

            block4:
                L.  5   0: LOAD_CONST 2
                        1: RETURN_VALUE

            block5:
                L.  6   0: LOAD_CONST 3
                        1: RETURN_VALUE

        """
        ).lstrip()
        self.check_dump_bytecode(code, expected, lineno=True)

    def test_concrete_bytecode(self):
        source = """
            def func(test):
                if test == 1:
                    return 1
                elif test == 2:
                    return 2
                return 3
        """
        code = disassemble(source, function=True)
        code = code.to_concrete_bytecode()

        # without line numbers
        expected = f"""
  0    LOAD_FAST 0
  2    LOAD_CONST 1
  4    COMPARE_OP 2
  6    POP_JUMP_IF_FALSE {6 if OFFSET_AS_INSTRUCTION else 12}
  8    LOAD_CONST 1
 10    RETURN_VALUE
 12    LOAD_FAST 0
 14    LOAD_CONST 2
 16    COMPARE_OP 2
 18    POP_JUMP_IF_FALSE {12 if OFFSET_AS_INSTRUCTION else 24}
 20    LOAD_CONST 2
 22    RETURN_VALUE
 24    LOAD_CONST 3
 26    RETURN_VALUE
""".lstrip(
            "\n"
        )
        self.check_dump_bytecode(code, expected)

        # with line numbers
        expected = f"""
L.  2   0: LOAD_FAST 0
        2: LOAD_CONST 1
        4: COMPARE_OP 2
        6: POP_JUMP_IF_FALSE {6 if OFFSET_AS_INSTRUCTION else 12}
L.  3   8: LOAD_CONST 1
       10: RETURN_VALUE
L.  4  12: LOAD_FAST 0
       14: LOAD_CONST 2
       16: COMPARE_OP 2
       18: POP_JUMP_IF_FALSE {12 if OFFSET_AS_INSTRUCTION else 24}
L.  5  20: LOAD_CONST 2
       22: RETURN_VALUE
L.  6  24: LOAD_CONST 3
       26: RETURN_VALUE
""".lstrip(
            "\n"
        )
        self.check_dump_bytecode(code, expected, lineno=True)

    def test_type_validation(self):
        class T:
            first_lineno = 1

        with self.assertRaises(TypeError):
            bytecode.dump_bytecode(T())


class MiscTests(unittest.TestCase):
    def skip_test_version(self):
        import setup

        self.assertEqual(bytecode.__version__, setup.VERSION)


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/test_peephole_opt.py <==

import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
import sys
import unittest
from _pydevd_frame_eval.vendored.bytecode import Label, Instr, Compare, Bytecode, ControlFlowGraph
from _pydevd_frame_eval.vendored.bytecode import peephole_opt
from _pydevd_frame_eval.vendored.bytecode.tests import TestCase, dump_bytecode
from unittest import mock


class Tests(TestCase):

    maxDiff = 80 * 100

    def optimize_blocks(self, code):
        if isinstance(code, Bytecode):
            code = ControlFlowGraph.from_bytecode(code)
        optimizer = peephole_opt.PeepholeOptimizer()
        optimizer.optimize_cfg(code)
        return code

    def check(self, code, *expected):
        if isinstance(code, Bytecode):
            code = ControlFlowGraph.from_bytecode(code)
        optimizer = peephole_opt.PeepholeOptimizer()
        optimizer.optimize_cfg(code)
        code = code.to_bytecode()

        try:
            self.assertEqual(code, expected)
        except AssertionError:
            print("Optimized code:")
            dump_bytecode(code)

            print("Expected code:")
            for instr in expected:
                print(instr)

            raise

    def check_dont_optimize(self, code):
        code = ControlFlowGraph.from_bytecode(code)
        noopt = code.to_bytecode()

        optim = self.optimize_blocks(code)
        optim = optim.to_bytecode()
        self.assertEqual(optim, noopt)

    def test_unary_op(self):
        def check_unary_op(op, value, result):
            code = Bytecode(
                [Instr("LOAD_CONST", value), Instr(op), Instr("STORE_NAME", "x")]
            )
            self.check(code, Instr("LOAD_CONST", result), Instr("STORE_NAME", "x"))

        check_unary_op("UNARY_POSITIVE", 2, 2)
        check_unary_op("UNARY_NEGATIVE", 3, -3)
        check_unary_op("UNARY_INVERT", 5, -6)

    def test_binary_op(self):
        def check_bin_op(left, op, right, result):
            code = Bytecode(
                [
                    Instr("LOAD_CONST", left),
                    Instr("LOAD_CONST", right),
                    Instr(op),
                    Instr("STORE_NAME", "x"),
                ]
            )
            self.check(code, Instr("LOAD_CONST", result), Instr("STORE_NAME", "x"))

        check_bin_op(10, "BINARY_ADD", 20, 30)
        check_bin_op(5, "BINARY_SUBTRACT", 1, 4)
        check_bin_op(5, "BINARY_MULTIPLY", 3, 15)
        check_bin_op(10, "BINARY_TRUE_DIVIDE", 3, 10 / 3)
        check_bin_op(10, "BINARY_FLOOR_DIVIDE", 3, 3)
        check_bin_op(10, "BINARY_MODULO", 3, 1)
        check_bin_op(2, "BINARY_POWER", 8, 256)
        check_bin_op(1, "BINARY_LSHIFT", 3, 8)
        check_bin_op(16, "BINARY_RSHIFT", 3, 2)
        check_bin_op(10, "BINARY_AND", 3, 2)
        check_bin_op(2, "BINARY_OR", 3, 3)
        check_bin_op(2, "BINARY_XOR", 3, 1)

    def test_combined_unary_bin_ops(self):
        # x = 1 + 3 + 7
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 3),
                Instr("BINARY_ADD"),
                Instr("LOAD_CONST", 7),
                Instr("BINARY_ADD"),
                Instr("STORE_NAME", "x"),
            ]
        )
        self.check(code, Instr("LOAD_CONST", 11), Instr("STORE_NAME", "x"))

        # x = ~(~(5))
        code = Bytecode(
            [
                Instr("LOAD_CONST", 5),
                Instr("UNARY_INVERT"),
                Instr("UNARY_INVERT"),
                Instr("STORE_NAME", "x"),
            ]
        )
        self.check(code, Instr("LOAD_CONST", 5), Instr("STORE_NAME", "x"))

        # "events = [(0, 'call'), (1, 'line'), (-(3), 'call')]"
        code = Bytecode(
            [
                Instr("LOAD_CONST", 0),
                Instr("LOAD_CONST", "call"),
                Instr("BUILD_TUPLE", 2),
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", "line"),
                Instr("BUILD_TUPLE", 2),
                Instr("LOAD_CONST", 3),
                Instr("UNARY_NEGATIVE"),
                Instr("LOAD_CONST", "call"),
                Instr("BUILD_TUPLE", 2),
                Instr("BUILD_LIST", 3),
                Instr("STORE_NAME", "events"),
            ]
        )
        self.check(
            code,
            Instr("LOAD_CONST", (0, "call")),
            Instr("LOAD_CONST", (1, "line")),
            Instr("LOAD_CONST", (-3, "call")),
            Instr("BUILD_LIST", 3),
            Instr("STORE_NAME", "events"),
        )

        # 'x = (1,) + (0,) * 8'
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("BUILD_TUPLE", 1),
                Instr("LOAD_CONST", 0),
                Instr("BUILD_TUPLE", 1),
                Instr("LOAD_CONST", 8),
                Instr("BINARY_MULTIPLY"),
                Instr("BINARY_ADD"),
                Instr("STORE_NAME", "x"),
            ]
        )
        zeros = (0,) * 8
        result = (1,) + zeros
        self.check(code, Instr("LOAD_CONST", result), Instr("STORE_NAME", "x"))

    def test_max_size(self):
        max_size = 3
        with mock.patch.object(peephole_opt, "MAX_SIZE", max_size):
            # optimized binary operation: size <= maximum size
            #
            # (9,) * size
            size = max_size
            result = (9,) * size
            code = Bytecode(
                [
                    Instr("LOAD_CONST", 9),
                    Instr("BUILD_TUPLE", 1),
                    Instr("LOAD_CONST", size),
                    Instr("BINARY_MULTIPLY"),
                    Instr("STORE_NAME", "x"),
                ]
            )
            self.check(code, Instr("LOAD_CONST", result), Instr("STORE_NAME", "x"))

            # don't optimize  binary operation: size > maximum size
            #
            # x = (9,) * size
            size = max_size + 1
            code = Bytecode(
                [
                    Instr("LOAD_CONST", 9),
                    Instr("BUILD_TUPLE", 1),
                    Instr("LOAD_CONST", size),
                    Instr("BINARY_MULTIPLY"),
                    Instr("STORE_NAME", "x"),
                ]
            )
            self.check(
                code,
                Instr("LOAD_CONST", (9,)),
                Instr("LOAD_CONST", size),
                Instr("BINARY_MULTIPLY"),
                Instr("STORE_NAME", "x"),
            )

    def test_bin_op_dont_optimize(self):
        # 1 / 0
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 0),
                Instr("BINARY_TRUE_DIVIDE"),
                Instr("POP_TOP"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

        # 1 // 0
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 0),
                Instr("BINARY_FLOOR_DIVIDE"),
                Instr("POP_TOP"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

        # 1 % 0
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 0),
                Instr("BINARY_MODULO"),
                Instr("POP_TOP"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

        # 1 % 1j
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 1j),
                Instr("BINARY_MODULO"),
                Instr("POP_TOP"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

    def test_build_tuple(self):
        # x = (1, 2, 3)
        code = Bytecode(
            [
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 2),
                Instr("LOAD_CONST", 3),
                Instr("BUILD_TUPLE", 3),
                Instr("STORE_NAME", "x"),
            ]
        )
        self.check(code, Instr("LOAD_CONST", (1, 2, 3)), Instr("STORE_NAME", "x"))

    def test_build_list(self):
        # test = x in [1, 2, 3]
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 2),
                Instr("LOAD_CONST", 3),
                Instr("BUILD_LIST", 3),
                Instr("COMPARE_OP", Compare.IN),
                Instr("STORE_NAME", "test"),
            ]
        )

        self.check(
            code,
            Instr("LOAD_NAME", "x"),
            Instr("LOAD_CONST", (1, 2, 3)),
            Instr("COMPARE_OP", Compare.IN),
            Instr("STORE_NAME", "test"),
        )

    def test_build_list_unpack_seq(self):
        for build_list in ("BUILD_TUPLE", "BUILD_LIST"):
            # x, = [a]
            code = Bytecode(
                [
                    Instr("LOAD_NAME", "a"),
                    Instr(build_list, 1),
                    Instr("UNPACK_SEQUENCE", 1),
                    Instr("STORE_NAME", "x"),
                ]
            )
            self.check(code, Instr("LOAD_NAME", "a"), Instr("STORE_NAME", "x"))

            # x, y = [a, b]
            code = Bytecode(
                [
                    Instr("LOAD_NAME", "a"),
                    Instr("LOAD_NAME", "b"),
                    Instr(build_list, 2),
                    Instr("UNPACK_SEQUENCE", 2),
                    Instr("STORE_NAME", "x"),
                    Instr("STORE_NAME", "y"),
                ]
            )
            self.check(
                code,
                Instr("LOAD_NAME", "a"),
                Instr("LOAD_NAME", "b"),
                Instr("ROT_TWO"),
                Instr("STORE_NAME", "x"),
                Instr("STORE_NAME", "y"),
            )

            # x, y, z = [a, b, c]
            code = Bytecode(
                [
                    Instr("LOAD_NAME", "a"),
                    Instr("LOAD_NAME", "b"),
                    Instr("LOAD_NAME", "c"),
                    Instr(build_list, 3),
                    Instr("UNPACK_SEQUENCE", 3),
                    Instr("STORE_NAME", "x"),
                    Instr("STORE_NAME", "y"),
                    Instr("STORE_NAME", "z"),
                ]
            )
            self.check(
                code,
                Instr("LOAD_NAME", "a"),
                Instr("LOAD_NAME", "b"),
                Instr("LOAD_NAME", "c"),
                Instr("ROT_THREE"),
                Instr("ROT_TWO"),
                Instr("STORE_NAME", "x"),
                Instr("STORE_NAME", "y"),
                Instr("STORE_NAME", "z"),
            )

    def test_build_tuple_unpack_seq_const(self):
        # x, y = (3, 4)
        code = Bytecode(
            [
                Instr("LOAD_CONST", 3),
                Instr("LOAD_CONST", 4),
                Instr("BUILD_TUPLE", 2),
                Instr("UNPACK_SEQUENCE", 2),
                Instr("STORE_NAME", "x"),
                Instr("STORE_NAME", "y"),
            ]
        )
        self.check(
            code,
            Instr("LOAD_CONST", (3, 4)),
            Instr("UNPACK_SEQUENCE", 2),
            Instr("STORE_NAME", "x"),
            Instr("STORE_NAME", "y"),
        )

    def test_build_list_unpack_seq_const(self):
        # x, y, z = [3, 4, 5]
        code = Bytecode(
            [
                Instr("LOAD_CONST", 3),
                Instr("LOAD_CONST", 4),
                Instr("LOAD_CONST", 5),
                Instr("BUILD_LIST", 3),
                Instr("UNPACK_SEQUENCE", 3),
                Instr("STORE_NAME", "x"),
                Instr("STORE_NAME", "y"),
                Instr("STORE_NAME", "z"),
            ]
        )
        self.check(
            code,
            Instr("LOAD_CONST", 5),
            Instr("LOAD_CONST", 4),
            Instr("LOAD_CONST", 3),
            Instr("STORE_NAME", "x"),
            Instr("STORE_NAME", "y"),
            Instr("STORE_NAME", "z"),
        )

    def test_build_set(self):
        # test = x in {1, 2, 3}
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", 2),
                Instr("LOAD_CONST", 3),
                Instr("BUILD_SET", 3),
                Instr("COMPARE_OP", Compare.IN),
                Instr("STORE_NAME", "test"),
            ]
        )

        self.check(
            code,
            Instr("LOAD_NAME", "x"),
            Instr("LOAD_CONST", frozenset((1, 2, 3))),
            Instr("COMPARE_OP", Compare.IN),
            Instr("STORE_NAME", "test"),
        )

    def test_compare_op_unary_not(self):
        for op, not_op in (
            (Compare.IN, Compare.NOT_IN),  # in => not in
            (Compare.NOT_IN, Compare.IN),  # not in => in
            (Compare.IS, Compare.IS_NOT),  # is => is not
            (Compare.IS_NOT, Compare.IS),  # is not => is
        ):
            code = Bytecode(
                [
                    Instr("LOAD_NAME", "a"),
                    Instr("LOAD_NAME", "b"),
                    Instr("COMPARE_OP", op),
                    Instr("UNARY_NOT"),
                    Instr("STORE_NAME", "x"),
                ]
            )
            self.check(
                code,
                Instr("LOAD_NAME", "a"),
                Instr("LOAD_NAME", "b"),
                Instr("COMPARE_OP", not_op),
                Instr("STORE_NAME", "x"),
            )

        # don't optimize:
        # x = not (a and b is True)
        label_instr5 = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "a"),
                Instr("JUMP_IF_FALSE_OR_POP", label_instr5),
                Instr("LOAD_NAME", "b"),
                Instr("LOAD_CONST", True),
                Instr("COMPARE_OP", Compare.IS),
                label_instr5,
                Instr("UNARY_NOT"),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

    def test_dont_optimize(self):
        # x = 3 < 5
        code = Bytecode(
            [
                Instr("LOAD_CONST", 3),
                Instr("LOAD_CONST", 5),
                Instr("COMPARE_OP", Compare.LT),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        self.check_dont_optimize(code)

        # x = (10, 20, 30)[1:]
        code = Bytecode(
            [
                Instr("LOAD_CONST", (10, 20, 30)),
                Instr("LOAD_CONST", 1),
                Instr("LOAD_CONST", None),
                Instr("BUILD_SLICE", 2),
                Instr("BINARY_SUBSCR"),
                Instr("STORE_NAME", "x"),
            ]
        )
        self.check_dont_optimize(code)

    def test_optimize_code_obj(self):
        # Test optimize() method with a code object
        #
        # x = 3 + 5 => x = 8
        noopt = Bytecode(
            [
                Instr("LOAD_CONST", 3),
                Instr("LOAD_CONST", 5),
                Instr("BINARY_ADD"),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )
        noopt = noopt.to_code()

        optimizer = peephole_opt.PeepholeOptimizer()
        optim = optimizer.optimize(noopt)

        code = Bytecode.from_code(optim)
        self.assertEqual(
            code,
            [
                Instr("LOAD_CONST", 8, lineno=1),
                Instr("STORE_NAME", "x", lineno=1),
                Instr("LOAD_CONST", None, lineno=1),
                Instr("RETURN_VALUE", lineno=1),
            ],
        )

    def test_return_value(self):
        # return+return: remove second return
        #
        #     def func():
        #         return 4
        #         return 5
        code = Bytecode(
            [
                Instr("LOAD_CONST", 4, lineno=2),
                Instr("RETURN_VALUE", lineno=2),
                Instr("LOAD_CONST", 5, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
            ]
        )
        code = ControlFlowGraph.from_bytecode(code)
        self.check(
            code, Instr("LOAD_CONST", 4, lineno=2), Instr("RETURN_VALUE", lineno=2)
        )

        # return+return + return+return: remove second and fourth return
        #
        #     def func():
        #         return 4
        #         return 5
        #         return 6
        #         return 7
        code = Bytecode(
            [
                Instr("LOAD_CONST", 4, lineno=2),
                Instr("RETURN_VALUE", lineno=2),
                Instr("LOAD_CONST", 5, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
                Instr("LOAD_CONST", 6, lineno=4),
                Instr("RETURN_VALUE", lineno=4),
                Instr("LOAD_CONST", 7, lineno=5),
                Instr("RETURN_VALUE", lineno=5),
            ]
        )
        code = ControlFlowGraph.from_bytecode(code)
        self.check(
            code, Instr("LOAD_CONST", 4, lineno=2), Instr("RETURN_VALUE", lineno=2)
        )

        # return + JUMP_ABSOLUTE: remove JUMP_ABSOLUTE
        # while 1:
        #     return 7
        if sys.version_info < (3, 8):
            setup_loop = Label()
            return_label = Label()
            code = Bytecode(
                [
                    setup_loop,
                    Instr("SETUP_LOOP", return_label, lineno=2),
                    Instr("LOAD_CONST", 7, lineno=3),
                    Instr("RETURN_VALUE", lineno=3),
                    Instr("JUMP_ABSOLUTE", setup_loop, lineno=3),
                    Instr("POP_BLOCK", lineno=3),
                    return_label,
                    Instr("LOAD_CONST", None, lineno=3),
                    Instr("RETURN_VALUE", lineno=3),
                ]
            )
            code = ControlFlowGraph.from_bytecode(code)

            end_loop = Label()
            self.check(
                code,
                Instr("SETUP_LOOP", end_loop, lineno=2),
                Instr("LOAD_CONST", 7, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
                end_loop,
                Instr("LOAD_CONST", None, lineno=3),
                Instr("RETURN_VALUE", lineno=3),
            )
        else:
            setup_loop = Label()
            return_label = Label()
            code = Bytecode(
                [
                    setup_loop,
                    Instr("LOAD_CONST", 7, lineno=3),
                    Instr("RETURN_VALUE", lineno=3),
                    Instr("JUMP_ABSOLUTE", setup_loop, lineno=3),
                    Instr("LOAD_CONST", None, lineno=3),
                    Instr("RETURN_VALUE", lineno=3),
                ]
            )
            code = ControlFlowGraph.from_bytecode(code)

            self.check(
                code, Instr("LOAD_CONST", 7, lineno=3), Instr("RETURN_VALUE", lineno=3)
            )

    def test_not_jump_if_false(self):
        # Replace UNARY_NOT+POP_JUMP_IF_FALSE with POP_JUMP_IF_TRUE
        #
        # if not x:
        #     y = 9
        label = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("UNARY_NOT"),
                Instr("POP_JUMP_IF_FALSE", label),
                Instr("LOAD_CONST", 9),
                Instr("STORE_NAME", "y"),
                label,
            ]
        )

        code = self.optimize_blocks(code)
        label = Label()
        self.check(
            code,
            Instr("LOAD_NAME", "x"),
            Instr("POP_JUMP_IF_TRUE", label),
            Instr("LOAD_CONST", 9),
            Instr("STORE_NAME", "y"),
            label,
        )

    def test_unconditional_jump_to_return(self):
        # def func():
        #     if test:
        #         if test2:
        #             x = 10
        #         else:
        #             x = 20
        #     else:
        #         x = 30

        label_instr11 = Label()
        label_instr14 = Label()
        label_instr7 = Label()
        code = Bytecode(
            [
                Instr("LOAD_GLOBAL", "test", lineno=2),
                Instr("POP_JUMP_IF_FALSE", label_instr11, lineno=2),
                Instr("LOAD_GLOBAL", "test2", lineno=3),
                Instr("POP_JUMP_IF_FALSE", label_instr7, lineno=3),
                Instr("LOAD_CONST", 10, lineno=4),
                Instr("STORE_FAST", "x", lineno=4),
                Instr("JUMP_ABSOLUTE", label_instr14, lineno=4),
                label_instr7,
                Instr("LOAD_CONST", 20, lineno=6),
                Instr("STORE_FAST", "x", lineno=6),
                Instr("JUMP_FORWARD", label_instr14, lineno=6),
                label_instr11,
                Instr("LOAD_CONST", 30, lineno=8),
                Instr("STORE_FAST", "x", lineno=8),
                label_instr14,
                Instr("LOAD_CONST", None, lineno=8),
                Instr("RETURN_VALUE", lineno=8),
            ]
        )

        label1 = Label()
        label3 = Label()
        label4 = Label()
        self.check(
            code,
            Instr("LOAD_GLOBAL", "test", lineno=2),
            Instr("POP_JUMP_IF_FALSE", label3, lineno=2),
            Instr("LOAD_GLOBAL", "test2", lineno=3),
            Instr("POP_JUMP_IF_FALSE", label1, lineno=3),
            Instr("LOAD_CONST", 10, lineno=4),
            Instr("STORE_FAST", "x", lineno=4),
            Instr("JUMP_ABSOLUTE", label4, lineno=4),
            label1,
            Instr("LOAD_CONST", 20, lineno=6),
            Instr("STORE_FAST", "x", lineno=6),
            Instr("JUMP_FORWARD", label4, lineno=6),
            label3,
            Instr("LOAD_CONST", 30, lineno=8),
            Instr("STORE_FAST", "x", lineno=8),
            label4,
            Instr("LOAD_CONST", None, lineno=8),
            Instr("RETURN_VALUE", lineno=8),
        )

    def test_unconditional_jumps(self):
        # def func():
        #     if x:
        #         if y:
        #             func()
        label_instr7 = Label()
        code = Bytecode(
            [
                Instr("LOAD_GLOBAL", "x", lineno=2),
                Instr("POP_JUMP_IF_FALSE", label_instr7, lineno=2),
                Instr("LOAD_GLOBAL", "y", lineno=3),
                Instr("POP_JUMP_IF_FALSE", label_instr7, lineno=3),
                Instr("LOAD_GLOBAL", "func", lineno=4),
                Instr("CALL_FUNCTION", 0, lineno=4),
                Instr("POP_TOP", lineno=4),
                label_instr7,
                Instr("LOAD_CONST", None, lineno=4),
                Instr("RETURN_VALUE", lineno=4),
            ]
        )

        label_return = Label()
        self.check(
            code,
            Instr("LOAD_GLOBAL", "x", lineno=2),
            Instr("POP_JUMP_IF_FALSE", label_return, lineno=2),
            Instr("LOAD_GLOBAL", "y", lineno=3),
            Instr("POP_JUMP_IF_FALSE", label_return, lineno=3),
            Instr("LOAD_GLOBAL", "func", lineno=4),
            Instr("CALL_FUNCTION", 0, lineno=4),
            Instr("POP_TOP", lineno=4),
            label_return,
            Instr("LOAD_CONST", None, lineno=4),
            Instr("RETURN_VALUE", lineno=4),
        )

    def test_jump_to_return(self):
        # def func(condition):
        #     return 'yes' if condition else 'no'
        label_instr4 = Label()
        label_instr6 = Label()
        code = Bytecode(
            [
                Instr("LOAD_FAST", "condition"),
                Instr("POP_JUMP_IF_FALSE", label_instr4),
                Instr("LOAD_CONST", "yes"),
                Instr("JUMP_FORWARD", label_instr6),
                label_instr4,
                Instr("LOAD_CONST", "no"),
                label_instr6,
                Instr("RETURN_VALUE"),
            ]
        )

        label = Label()
        self.check(
            code,
            Instr("LOAD_FAST", "condition"),
            Instr("POP_JUMP_IF_FALSE", label),
            Instr("LOAD_CONST", "yes"),
            Instr("RETURN_VALUE"),
            label,
            Instr("LOAD_CONST", "no"),
            Instr("RETURN_VALUE"),
        )

    def test_jump_if_true_to_jump_if_false(self):
        # Replace JUMP_IF_TRUE_OR_POP jumping to POP_JUMP_IF_FALSE <target>
        # with POP_JUMP_IF_TRUE <offset after the second POP_JUMP_IF_FALSE>
        #
        #     if x or y:
        #         z = 1

        label_instr3 = Label()
        label_instr7 = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("JUMP_IF_TRUE_OR_POP", label_instr3),
                Instr("LOAD_NAME", "y"),
                label_instr3,
                Instr("POP_JUMP_IF_FALSE", label_instr7),
                Instr("LOAD_CONST", 1),
                Instr("STORE_NAME", "z"),
                label_instr7,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )

        label_instr4 = Label()
        label_instr7 = Label()
        self.check(
            code,
            Instr("LOAD_NAME", "x"),
            Instr("POP_JUMP_IF_TRUE", label_instr4),
            Instr("LOAD_NAME", "y"),
            Instr("POP_JUMP_IF_FALSE", label_instr7),
            label_instr4,
            Instr("LOAD_CONST", 1),
            Instr("STORE_NAME", "z"),
            label_instr7,
            Instr("LOAD_CONST", None),
            Instr("RETURN_VALUE"),
        )

    def test_jump_if_false_to_jump_if_false(self):
        # Replace JUMP_IF_FALSE_OR_POP jumping to POP_JUMP_IF_FALSE <label>
        # with POP_JUMP_IF_FALSE <label>
        #
        #     while n > 0 and start > 3:
        #         func()
        if sys.version_info < (3, 8):
            label_instr1 = Label()
            label_instr15 = Label()
            label_instr17 = Label()
            label_instr9 = Label()
            code = Bytecode(
                [
                    Instr("SETUP_LOOP", label_instr17),
                    label_instr1,
                    Instr("LOAD_NAME", "n"),
                    Instr("LOAD_CONST", 0),
                    Instr("COMPARE_OP", Compare.GT),
                    # JUMP_IF_FALSE_OR_POP jumps to POP_JUMP_IF_FALSE
                    # which jumps to label_instr15
                    Instr("JUMP_IF_FALSE_OR_POP", label_instr9),
                    Instr("LOAD_NAME", "start"),
                    Instr("LOAD_CONST", 3),
                    Instr("COMPARE_OP", Compare.GT),
                    label_instr9,
                    Instr("POP_JUMP_IF_FALSE", label_instr15),
                    Instr("LOAD_NAME", "func"),
                    Instr("CALL_FUNCTION", 0),
                    Instr("POP_TOP"),
                    Instr("JUMP_ABSOLUTE", label_instr1),
                    label_instr15,
                    Instr("POP_BLOCK"),
                    label_instr17,
                    Instr("LOAD_CONST", None),
                    Instr("RETURN_VALUE"),
                ]
            )

            label_instr1 = Label()
            label_instr14 = Label()
            label_instr16 = Label()
            self.check(
                code,
                Instr("SETUP_LOOP", label_instr16),
                label_instr1,
                Instr("LOAD_NAME", "n"),
                Instr("LOAD_CONST", 0),
                Instr("COMPARE_OP", Compare.GT),
                Instr("POP_JUMP_IF_FALSE", label_instr14),
                Instr("LOAD_NAME", "start"),
                Instr("LOAD_CONST", 3),
                Instr("COMPARE_OP", Compare.GT),
                Instr("POP_JUMP_IF_FALSE", label_instr14),
                Instr("LOAD_NAME", "func"),
                Instr("CALL_FUNCTION", 0),
                Instr("POP_TOP"),
                Instr("JUMP_ABSOLUTE", label_instr1),
                label_instr14,
                Instr("POP_BLOCK"),
                label_instr16,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            )
        else:
            label_instr1 = Label()
            label_instr15 = Label()
            label_instr9 = Label()
            code = Bytecode(
                [
                    label_instr1,
                    Instr("LOAD_NAME", "n"),
                    Instr("LOAD_CONST", 0),
                    Instr("COMPARE_OP", Compare.GT),
                    # JUMP_IF_FALSE_OR_POP jumps to POP_JUMP_IF_FALSE
                    # which jumps to label_instr15
                    Instr("JUMP_IF_FALSE_OR_POP", label_instr9),
                    Instr("LOAD_NAME", "start"),
                    Instr("LOAD_CONST", 3),
                    Instr("COMPARE_OP", Compare.GT),
                    label_instr9,
                    Instr("POP_JUMP_IF_FALSE", label_instr15),
                    Instr("LOAD_NAME", "func"),
                    Instr("CALL_FUNCTION", 0),
                    Instr("POP_TOP"),
                    Instr("JUMP_ABSOLUTE", label_instr1),
                    label_instr15,
                    Instr("LOAD_CONST", None),
                    Instr("RETURN_VALUE"),
                ]
            )

            label_instr1 = Label()
            label_instr14 = Label()
            self.check(
                code,
                label_instr1,
                Instr("LOAD_NAME", "n"),
                Instr("LOAD_CONST", 0),
                Instr("COMPARE_OP", Compare.GT),
                Instr("POP_JUMP_IF_FALSE", label_instr14),
                Instr("LOAD_NAME", "start"),
                Instr("LOAD_CONST", 3),
                Instr("COMPARE_OP", Compare.GT),
                Instr("POP_JUMP_IF_FALSE", label_instr14),
                Instr("LOAD_NAME", "func"),
                Instr("CALL_FUNCTION", 0),
                Instr("POP_TOP"),
                Instr("JUMP_ABSOLUTE", label_instr1),
                label_instr14,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            )

    def test_nop(self):
        code = Bytecode(
            [Instr("LOAD_NAME", "x"), Instr("NOP"), Instr("STORE_NAME", "test")]
        )

        self.check(code, Instr("LOAD_NAME", "x"), Instr("STORE_NAME", "test"))

    def test_dead_code_jump(self):
        label = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "x"),
                Instr("JUMP_ABSOLUTE", label),
                # dead code
                Instr("LOAD_NAME", "y"),
                Instr("STORE_NAME", "test"),
                label,
                Instr("STORE_NAME", "test"),
            ]
        )

        self.check(code, Instr("LOAD_NAME", "x"), Instr("STORE_NAME", "test"))

    def test_uncond_jump_to_uncond_jump(self):
        # Replace JUMP_FORWARD t1 jumping to JUMP_FORWARD t2
        # with JUMP_ABSOLUTE t2

        label = Label()
        label2 = Label()
        label3 = Label()
        label4 = Label()
        code = Bytecode(
            [
                Instr("LOAD_NAME", "test"),
                Instr("POP_JUMP_IF_TRUE", label),
                # redundant jump
                Instr("JUMP_FORWARD", label2),
                label,
                Instr("LOAD_CONST", 1),
                Instr("STORE_NAME", "x"),
                Instr("LOAD_NAME", "test"),
                Instr("POP_JUMP_IF_TRUE", label3),
                label2,
                Instr("JUMP_FORWARD", label4),
                label3,
                Instr("LOAD_CONST", 1),
                Instr("STORE_NAME", "x"),
                label4,
                Instr("LOAD_CONST", None),
                Instr("RETURN_VALUE"),
            ]
        )

        label = Label()
        label3 = Label()
        label4 = Label()
        self.check(
            code,
            Instr("LOAD_NAME", "test"),
            Instr("POP_JUMP_IF_TRUE", label),
            # JUMP_FORWARD label2 was replaced with JUMP_ABSOLUTE label4
            Instr("JUMP_ABSOLUTE", label4),
            label,
            Instr("LOAD_CONST", 1),
            Instr("STORE_NAME", "x"),
            Instr("LOAD_NAME", "test"),
            Instr("POP_JUMP_IF_TRUE", label3),
            Instr("JUMP_FORWARD", label4),
            label3,
            Instr("LOAD_CONST", 1),
            Instr("STORE_NAME", "x"),
            label4,
            Instr("LOAD_CONST", None),
            Instr("RETURN_VALUE"),
        )


if __name__ == "__main__":
    unittest.main()  # pragma: no cover


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/bytecode/tests/util_annotation.py <==
from __future__ import annotations

import textwrap
import types


def get_code(source, *, filename="<string>", function=False):
    source = textwrap.dedent(source).strip()
    code = compile(source, filename, "exec")
    if function:
        sub_code = [
            const for const in code.co_consts if isinstance(const, types.CodeType)
        ]
        if len(sub_code) != 1:
            raise ValueError("unable to find function code")
        code = sub_code[0]
    return code


==> extension/bundled/libs/debugpy/_vendored/pydevd/_pydevd_frame_eval/vendored/pydevd_fix_code.py <==
def _fix_contents(filename, contents):
    import re

    contents = re.sub(
        r"from bytecode", r'from _pydevd_frame_eval.vendored.bytecode', contents, flags=re.MULTILINE
    )

    contents = re.sub(
        r"import bytecode", r'from _pydevd_frame_eval.vendored import bytecode', contents, flags=re.MULTILINE
    )

    # This test will import the wrong setup (we're not interested in it).
    contents = re.sub(
        r"def test_version\(self\):", r'def skip_test_version(self):', contents, flags=re.MULTILINE
    )

    if filename.startswith('test_'):
        if 'pytestmark' not in contents:
            pytest_mark = '''
import pytest
from tests_python.debugger_unittest import IS_PY36_OR_GREATER, IS_CPYTHON
from tests_python.debug_constants import TEST_CYTHON
pytestmark = pytest.mark.skipif(not IS_PY36_OR_GREATER or not IS_CPYTHON or not TEST_CYTHON, reason='Requires CPython >= 3.6')
'''
            contents = pytest_mark + contents
    return contents


def main():
    import os

    # traverse root directory, and list directories as dirs and files as files
    for root, dirs, files in os.walk(os.path.dirname(__file__)):
        path = root.split(os.sep)
        for filename in files:
            if filename.endswith('.py') and filename != 'pydevd_fix_code.py':
                with open(os.path.join(root, filename), 'r') as stream:
                    contents = stream.read()

                new_contents = _fix_contents(filename, contents)
                if contents != new_contents:
                    print('fixed ', os.path.join(root, filename))
                    with open(os.path.join(root, filename), 'w') as stream:
                        stream.write(new_contents)

#             print(len(path) * '---', filename)


if __name__ == '__main__':
    main()

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_app_engine_debug_startup.py <==
if False:
    config = None
    
    
# See: https://docs.google.com/document/d/1CCSaRiIWCLgbD3OwmuKsRoHHDfBffbROWyVWWL0ZXN4/edit
if ':' not in config.version_id:
    # The default server version_id does not contain ':'
    import json 
    import os
    import sys
    
    startup = config.python_config.startup_args
    if not startup:
        raise AssertionError('Expected --python_startup_args to be passed from the pydev debugger.')
    
    setup = json.loads(startup) 
    pydevd_path = setup['pydevd']
    sys.path.append(os.path.dirname(pydevd_path))
     
    import pydevd
    pydevd.settrace(setup['client'], port=setup['port'], suspend=False, trace_only_current_thread=False)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_coverage.py <==
'''
Entry point module to run code-coverage.
'''


def is_valid_py_file(path):
    '''
    Checks whether the file can be read by the coverage module. This is especially
    needed for .pyx files and .py files with syntax errors.
    '''
    import os

    is_valid = False
    if os.path.isfile(path) and not os.path.splitext(path)[1] == '.pyx':
        try:
            with open(path, 'rb') as f:
                compile(f.read(), path, 'exec')
                is_valid = True
        except:
            pass
    return is_valid


def execute():
    import os
    import sys

    files = None
    if 'combine' not in sys.argv:

        if '--pydev-analyze' in sys.argv:

            # Ok, what we want here is having the files passed through stdin (because
            # there may be too many files for passing in the command line -- we could
            # just pass a dir and make the find files here, but as that's already
            # given in the java side, let's just gather that info here).
            sys.argv.remove('--pydev-analyze')
            s = input()
            s = s.replace('\r', '')
            s = s.replace('\n', '')

            files = []
            invalid_files = []
            for v in s.split('|'):
                if is_valid_py_file(v):
                    files.append(v)
                else:
                    invalid_files.append(v)
            if invalid_files:
                sys.stderr.write('Invalid files not passed to coverage: %s\n'
                                 % ', '.join(invalid_files))

            # Note that in this case we'll already be in the working dir with the coverage files,
            # so, the coverage file location is not passed.

        else:
            # For all commands, the coverage file is configured in pydev, and passed as the first
            # argument in the command line, so, let's make sure this gets to the coverage module.
            os.environ['COVERAGE_FILE'] = sys.argv[1]
            del sys.argv[1]

    try:
        import coverage  # @UnresolvedImport
    except:
        sys.stderr.write('Error: coverage module could not be imported\n')
        sys.stderr.write('Please make sure that the coverage module '
                         '(http://nedbatchelder.com/code/coverage/)\n')
        sys.stderr.write('is properly installed in your interpreter: %s\n' % (sys.executable,))

        import traceback;traceback.print_exc()
        return

    if hasattr(coverage, '__version__'):
        version = tuple(map(int, coverage.__version__.split('.')[:2]))
        if version < (4, 3):
            sys.stderr.write('Error: minimum supported coverage version is 4.3.'
                             '\nFound: %s\nLocation: %s\n'
                             % ('.'.join(str(x) for x in version), coverage.__file__))
            sys.exit(1)
    else:
        sys.stderr.write('Warning: Could not determine version of python module coverage.'
                         '\nEnsure coverage version is >= 4.3\n')

    from coverage.cmdline import main  # @UnresolvedImport

    if files is not None:
        sys.argv.append('xml')
        sys.argv += files

    main()


if __name__ == '__main__':
    execute()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhook.py <==
# coding: utf-8
"""
Inputhook management for GUI event loop integration.
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2008-2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import sys
import select

#-----------------------------------------------------------------------------
# Constants
#-----------------------------------------------------------------------------

# Constants for identifying the GUI toolkits.
GUI_WX = 'wx'
GUI_QT = 'qt'
GUI_QT4 = 'qt4'
GUI_QT5 = 'qt5'
GUI_GTK = 'gtk'
GUI_TK = 'tk'
GUI_OSX = 'osx'
GUI_GLUT = 'glut'
GUI_PYGLET = 'pyglet'
GUI_GTK3 = 'gtk3'
GUI_NONE = 'none'  # i.e. disable

#-----------------------------------------------------------------------------
# Utilities
#-----------------------------------------------------------------------------


def ignore_CTRL_C():
    """Ignore CTRL+C (not implemented)."""
    pass


def allow_CTRL_C():
    """Take CTRL+C into account (not implemented)."""
    pass

#-----------------------------------------------------------------------------
# Main InputHookManager class
#-----------------------------------------------------------------------------


class InputHookManager(object):
    """Manage PyOS_InputHook for different GUI toolkits.

    This class installs various hooks under ``PyOSInputHook`` to handle
    GUI event loop integration.
    """

    def __init__(self):
        self._return_control_callback = None
        self._apps = {}
        self._reset()
        self.pyplot_imported = False

    def _reset(self):
        self._callback_pyfunctype = None
        self._callback = None
        self._current_gui = None

    def set_return_control_callback(self, return_control_callback):
        self._return_control_callback = return_control_callback

    def get_return_control_callback(self):
        return self._return_control_callback

    def return_control(self):
        return self._return_control_callback()

    def get_inputhook(self):
        return self._callback

    def set_inputhook(self, callback):
        """Set inputhook to callback."""
        # We don't (in the context of PyDev console) actually set PyOS_InputHook, but rather
        # while waiting for input on xmlrpc we run this code
        self._callback = callback

    def clear_inputhook(self, app=None):
        """Clear input hook.

        Parameters
        ----------
        app : optional, ignored
          This parameter is allowed only so that clear_inputhook() can be
          called with a similar interface as all the ``enable_*`` methods.  But
          the actual value of the parameter is ignored.  This uniform interface
          makes it easier to have user-level entry points in the main IPython
          app like :meth:`enable_gui`."""
        self._reset()

    def clear_app_refs(self, gui=None):
        """Clear IPython's internal reference to an application instance.

        Whenever we create an app for a user on qt4 or wx, we hold a
        reference to the app.  This is needed because in some cases bad things
        can happen if a user doesn't hold a reference themselves.  This
        method is provided to clear the references we are holding.

        Parameters
        ----------
        gui : None or str
            If None, clear all app references.  If ('wx', 'qt4') clear
            the app for that toolkit.  References are not held for gtk or tk
            as those toolkits don't have the notion of an app.
        """
        if gui is None:
            self._apps = {}
        elif gui in self._apps:
            del self._apps[gui]

    def enable_wx(self, app=None):
        """Enable event loop integration with wxPython.

        Parameters
        ----------
        app : WX Application, optional.
            Running application to use.  If not given, we probe WX for an
            existing application object, and create a new one if none is found.

        Notes
        -----
        This methods sets the ``PyOS_InputHook`` for wxPython, which allows
        the wxPython to integrate with terminal based applications like
        IPython.

        If ``app`` is not given we probe for an existing one, and return it if
        found.  If no existing app is found, we create an :class:`wx.App` as
        follows::

            import wx
            app = wx.App(redirect=False, clearSigInt=False)
        """
        import wx
        from distutils.version import LooseVersion as V
        wx_version = V(wx.__version__).version  # @UndefinedVariable

        if wx_version < [2, 8]:
            raise ValueError("requires wxPython >= 2.8, but you have %s" % wx.__version__)  # @UndefinedVariable

        from pydev_ipython.inputhookwx import inputhook_wx
        self.set_inputhook(inputhook_wx)
        self._current_gui = GUI_WX

        if app is None:
            app = wx.GetApp()  # @UndefinedVariable
        if app is None:
            app = wx.App(redirect=False, clearSigInt=False)  # @UndefinedVariable
        app._in_event_loop = True
        self._apps[GUI_WX] = app
        return app

    def disable_wx(self):
        """Disable event loop integration with wxPython.

        This merely sets PyOS_InputHook to NULL.
        """
        if GUI_WX in self._apps:
            self._apps[GUI_WX]._in_event_loop = False
        self.clear_inputhook()

    def enable_qt(self, app=None):
        from pydev_ipython.qt_for_kernel import QT_API, QT_API_PYQT5
        if QT_API == QT_API_PYQT5:
            self.enable_qt5(app)
        else:
            self.enable_qt4(app)

    def enable_qt4(self, app=None):
        """Enable event loop integration with PyQt4.

        Parameters
        ----------
        app : Qt Application, optional.
            Running application to use.  If not given, we probe Qt for an
            existing application object, and create a new one if none is found.

        Notes
        -----
        This methods sets the PyOS_InputHook for PyQt4, which allows
        the PyQt4 to integrate with terminal based applications like
        IPython.

        If ``app`` is not given we probe for an existing one, and return it if
        found.  If no existing app is found, we create an :class:`QApplication`
        as follows::

            from PyQt4 import QtCore
            app = QtGui.QApplication(sys.argv)
        """
        from pydev_ipython.inputhookqt4 import create_inputhook_qt4
        app, inputhook_qt4 = create_inputhook_qt4(self, app)
        self.set_inputhook(inputhook_qt4)

        self._current_gui = GUI_QT4
        app._in_event_loop = True
        self._apps[GUI_QT4] = app
        return app

    def disable_qt4(self):
        """Disable event loop integration with PyQt4.

        This merely sets PyOS_InputHook to NULL.
        """
        if GUI_QT4 in self._apps:
            self._apps[GUI_QT4]._in_event_loop = False
        self.clear_inputhook()

    def enable_qt5(self, app=None):
        from pydev_ipython.inputhookqt5 import create_inputhook_qt5
        app, inputhook_qt5 = create_inputhook_qt5(self, app)
        self.set_inputhook(inputhook_qt5)

        self._current_gui = GUI_QT5
        app._in_event_loop = True
        self._apps[GUI_QT5] = app
        return app

    def disable_qt5(self):
        if GUI_QT5 in self._apps:
            self._apps[GUI_QT5]._in_event_loop = False
        self.clear_inputhook()

    def enable_gtk(self, app=None):
        """Enable event loop integration with PyGTK.

        Parameters
        ----------
        app : ignored
           Ignored, it's only a placeholder to keep the call signature of all
           gui activation methods consistent, which simplifies the logic of
           supporting magics.

        Notes
        -----
        This methods sets the PyOS_InputHook for PyGTK, which allows
        the PyGTK to integrate with terminal based applications like
        IPython.
        """
        from pydev_ipython.inputhookgtk import create_inputhook_gtk
        self.set_inputhook(create_inputhook_gtk(self._stdin_file))
        self._current_gui = GUI_GTK

    def disable_gtk(self):
        """Disable event loop integration with PyGTK.

        This merely sets PyOS_InputHook to NULL.
        """
        self.clear_inputhook()

    def enable_tk(self, app=None):
        """Enable event loop integration with Tk.

        Parameters
        ----------
        app : toplevel :class:`Tkinter.Tk` widget, optional.
            Running toplevel widget to use.  If not given, we probe Tk for an
            existing one, and create a new one if none is found.

        Notes
        -----
        If you have already created a :class:`Tkinter.Tk` object, the only
        thing done by this method is to register with the
        :class:`InputHookManager`, since creating that object automatically
        sets ``PyOS_InputHook``.
        """
        self._current_gui = GUI_TK
        if app is None:
            try:
                import Tkinter as _TK
            except:
                # Python 3
                import tkinter as _TK  # @UnresolvedImport
            app = _TK.Tk()
            app.withdraw()
            self._apps[GUI_TK] = app

        from pydev_ipython.inputhooktk import create_inputhook_tk
        self.set_inputhook(create_inputhook_tk(app))
        return app

    def disable_tk(self):
        """Disable event loop integration with Tkinter.

        This merely sets PyOS_InputHook to NULL.
        """
        self.clear_inputhook()

    def enable_glut(self, app=None):
        """ Enable event loop integration with GLUT.

        Parameters
        ----------

        app : ignored
            Ignored, it's only a placeholder to keep the call signature of all
            gui activation methods consistent, which simplifies the logic of
            supporting magics.

        Notes
        -----

        This methods sets the PyOS_InputHook for GLUT, which allows the GLUT to
        integrate with terminal based applications like IPython. Due to GLUT
        limitations, it is currently not possible to start the event loop
        without first creating a window. You should thus not create another
        window but use instead the created one. See 'gui-glut.py' in the
        docs/examples/lib directory.

        The default screen mode is set to:
        glut.GLUT_DOUBLE | glut.GLUT_RGBA | glut.GLUT_DEPTH
        """

        import OpenGL.GLUT as glut  # @UnresolvedImport
        from pydev_ipython.inputhookglut import glut_display_mode, \
                                              glut_close, glut_display, \
                                              glut_idle, inputhook_glut

        if GUI_GLUT not in self._apps:
            argv = getattr(sys, 'argv', [])
            glut.glutInit(argv)
            glut.glutInitDisplayMode(glut_display_mode)
            # This is specific to freeglut
            if bool(glut.glutSetOption):
                glut.glutSetOption(glut.GLUT_ACTION_ON_WINDOW_CLOSE,
                                    glut.GLUT_ACTION_GLUTMAINLOOP_RETURNS)
            glut.glutCreateWindow(argv[0] if len(argv) > 0 else '')
            glut.glutReshapeWindow(1, 1)
            glut.glutHideWindow()
            glut.glutWMCloseFunc(glut_close)
            glut.glutDisplayFunc(glut_display)
            glut.glutIdleFunc(glut_idle)
        else:
            glut.glutWMCloseFunc(glut_close)
            glut.glutDisplayFunc(glut_display)
            glut.glutIdleFunc(glut_idle)
        self.set_inputhook(inputhook_glut)
        self._current_gui = GUI_GLUT
        self._apps[GUI_GLUT] = True

    def disable_glut(self):
        """Disable event loop integration with glut.

        This sets PyOS_InputHook to NULL and set the display function to a
        dummy one and set the timer to a dummy timer that will be triggered
        very far in the future.
        """
        import OpenGL.GLUT as glut  # @UnresolvedImport
        from glut_support import glutMainLoopEvent  # @UnresolvedImport

        glut.glutHideWindow()  # This is an event to be processed below
        glutMainLoopEvent()
        self.clear_inputhook()

    def enable_pyglet(self, app=None):
        """Enable event loop integration with pyglet.

        Parameters
        ----------
        app : ignored
           Ignored, it's only a placeholder to keep the call signature of all
           gui activation methods consistent, which simplifies the logic of
           supporting magics.

        Notes
        -----
        This methods sets the ``PyOS_InputHook`` for pyglet, which allows
        pyglet to integrate with terminal based applications like
        IPython.

        """
        from pydev_ipython.inputhookpyglet import inputhook_pyglet
        self.set_inputhook(inputhook_pyglet)
        self._current_gui = GUI_PYGLET
        return app

    def disable_pyglet(self):
        """Disable event loop integration with pyglet.

        This merely sets PyOS_InputHook to NULL.
        """
        self.clear_inputhook()

    def enable_gtk3(self, app=None):
        """Enable event loop integration with Gtk3 (gir bindings).

        Parameters
        ----------
        app : ignored
           Ignored, it's only a placeholder to keep the call signature of all
           gui activation methods consistent, which simplifies the logic of
           supporting magics.

        Notes
        -----
        This methods sets the PyOS_InputHook for Gtk3, which allows
        the Gtk3 to integrate with terminal based applications like
        IPython.
        """
        from pydev_ipython.inputhookgtk3 import create_inputhook_gtk3
        self.set_inputhook(create_inputhook_gtk3(self._stdin_file))
        self._current_gui = GUI_GTK

    def disable_gtk3(self):
        """Disable event loop integration with PyGTK.

        This merely sets PyOS_InputHook to NULL.
        """
        self.clear_inputhook()

    def enable_mac(self, app=None):
        """ Enable event loop integration with MacOSX.

        We call function pyplot.pause, which updates and displays active
        figure during pause. It's not MacOSX-specific, but it enables to
        avoid inputhooks in native MacOSX backend.
        Also we shouldn't import pyplot, until user does it. Cause it's
        possible to choose backend before importing pyplot for the first
        time only.
        """

        def inputhook_mac(app=None):
            if self.pyplot_imported:
                pyplot = sys.modules['matplotlib.pyplot']
                try:
                    pyplot.pause(0.01)
                except:
                    pass
            else:
                if 'matplotlib.pyplot' in sys.modules:
                    self.pyplot_imported = True

        self.set_inputhook(inputhook_mac)
        self._current_gui = GUI_OSX

    def disable_mac(self):
        self.clear_inputhook()

    def current_gui(self):
        """Return a string indicating the currently active GUI or None."""
        return self._current_gui


inputhook_manager = InputHookManager()

enable_wx = inputhook_manager.enable_wx
disable_wx = inputhook_manager.disable_wx
enable_qt = inputhook_manager.enable_qt
enable_qt4 = inputhook_manager.enable_qt4
disable_qt4 = inputhook_manager.disable_qt4
enable_qt5 = inputhook_manager.enable_qt5
disable_qt5 = inputhook_manager.disable_qt5
enable_gtk = inputhook_manager.enable_gtk
disable_gtk = inputhook_manager.disable_gtk
enable_tk = inputhook_manager.enable_tk
disable_tk = inputhook_manager.disable_tk
enable_glut = inputhook_manager.enable_glut
disable_glut = inputhook_manager.disable_glut
enable_pyglet = inputhook_manager.enable_pyglet
disable_pyglet = inputhook_manager.disable_pyglet
enable_gtk3 = inputhook_manager.enable_gtk3
disable_gtk3 = inputhook_manager.disable_gtk3
enable_mac = inputhook_manager.enable_mac
disable_mac = inputhook_manager.disable_mac
clear_inputhook = inputhook_manager.clear_inputhook
set_inputhook = inputhook_manager.set_inputhook
current_gui = inputhook_manager.current_gui
clear_app_refs = inputhook_manager.clear_app_refs

# We maintain this as stdin_ready so that the individual inputhooks
# can diverge as little as possible from their IPython sources
stdin_ready = inputhook_manager.return_control
set_return_control_callback = inputhook_manager.set_return_control_callback
get_return_control_callback = inputhook_manager.get_return_control_callback
get_inputhook = inputhook_manager.get_inputhook


# Convenience function to switch amongst them
def enable_gui(gui=None, app=None):
    """Switch amongst GUI input hooks by name.

    This is just a utility wrapper around the methods of the InputHookManager
    object.

    Parameters
    ----------
    gui : optional, string or None
      If None (or 'none'), clears input hook, otherwise it must be one
      of the recognized GUI names (see ``GUI_*`` constants in module).

    app : optional, existing application object.
      For toolkits that have the concept of a global app, you can supply an
      existing one.  If not given, the toolkit will be probed for one, and if
      none is found, a new one will be created.  Note that GTK does not have
      this concept, and passing an app if ``gui=="GTK"`` will raise an error.

    Returns
    -------
    The output of the underlying gui switch routine, typically the actual
    PyOS_InputHook wrapper object or the GUI toolkit app created, if there was
    one.
    """

    if get_return_control_callback() is None:
        raise ValueError("A return_control_callback must be supplied as a reference before a gui can be enabled")

    guis = {GUI_NONE: clear_inputhook,
            GUI_OSX: enable_mac,
            GUI_TK: enable_tk,
            GUI_GTK: enable_gtk,
            GUI_WX: enable_wx,
            GUI_QT: enable_qt,
            GUI_QT4: enable_qt4,
            GUI_QT5: enable_qt5,
            GUI_GLUT: enable_glut,
            GUI_PYGLET: enable_pyglet,
            GUI_GTK3: enable_gtk3,
            }
    try:
        gui_hook = guis[gui]
    except KeyError:
        if gui is None or gui == '':
            gui_hook = clear_inputhook
        else:
            e = "Invalid GUI request %r, valid ones are:%s" % (gui, list(guis.keys()))
            raise ValueError(e)
    return gui_hook(app)


__all__ = [
    "GUI_WX",
    "GUI_QT",
    "GUI_QT4",
    "GUI_QT5",
    "GUI_GTK",
    "GUI_TK",
    "GUI_OSX",
    "GUI_GLUT",
    "GUI_PYGLET",
    "GUI_GTK3",
    "GUI_NONE",

    "ignore_CTRL_C",
    "allow_CTRL_C",

    "InputHookManager",

    "inputhook_manager",

    "enable_wx",
    "disable_wx",
    "enable_qt",
    "enable_qt4",
    "disable_qt4",
    "enable_qt5",
    "disable_qt5",
    "enable_gtk",
    "disable_gtk",
    "enable_tk",
    "disable_tk",
    "enable_glut",
    "disable_glut",
    "enable_pyglet",
    "disable_pyglet",
    "enable_gtk3",
    "disable_gtk3",
    "enable_mac",
    "disable_mac",
    "clear_inputhook",
    "set_inputhook",
    "current_gui",
    "clear_app_refs",

    "stdin_ready",
    "set_return_control_callback",
    "get_return_control_callback",
    "get_inputhook",

    "enable_gui"]


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookglut.py <==
# coding: utf-8
"""
GLUT Inputhook support functions
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2008-2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

# GLUT is quite an old library and it is difficult to ensure proper
# integration within IPython since original GLUT does not allow to handle
# events one by one. Instead, it requires for the mainloop to be entered
# and never returned (there is not even a function to exit he
# mainloop). Fortunately, there are alternatives such as freeglut
# (available for linux and windows) and the OSX implementation gives
# access to a glutCheckLoop() function that blocks itself until a new
# event is received. This means we have to setup the idle callback to
# ensure we got at least one event that will unblock the function.
#
# Furthermore, it is not possible to install these handlers without a window
# being first created. We choose to make this window invisible. This means that
# display mode options are set at this level and user won't be able to change
# them later without modifying the code. This should probably be made available
# via IPython options system.

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------
import os
import sys
from _pydev_bundle._pydev_saved_modules import time
import signal
import OpenGL.GLUT as glut  # @UnresolvedImport
import OpenGL.platform as platform  # @UnresolvedImport
from timeit import default_timer as clock
from pydev_ipython.inputhook import stdin_ready

#-----------------------------------------------------------------------------
# Constants
#-----------------------------------------------------------------------------

# Frame per second : 60
# Should probably be an IPython option
glut_fps = 60

# Display mode : double buffeed + rgba + depth
# Should probably be an IPython option
glut_display_mode = (glut.GLUT_DOUBLE |
                     glut.GLUT_RGBA |
                     glut.GLUT_DEPTH)

glutMainLoopEvent = None
if sys.platform == 'darwin':
    try:
        glutCheckLoop = platform.createBaseFunction(
            'glutCheckLoop', dll=platform.GLUT, resultType=None,
            argTypes=[],
            doc='glutCheckLoop(  ) -> None',
            argNames=(),
            )
    except AttributeError:
        raise RuntimeError(
            '''Your glut implementation does not allow interactive sessions'''
            '''Consider installing freeglut.''')
    glutMainLoopEvent = glutCheckLoop
elif glut.HAVE_FREEGLUT:
    glutMainLoopEvent = glut.glutMainLoopEvent
else:
    raise RuntimeError(
        '''Your glut implementation does not allow interactive sessions. '''
        '''Consider installing freeglut.''')

#-----------------------------------------------------------------------------
# Callback functions
#-----------------------------------------------------------------------------


def glut_display():
    # Dummy display function
    pass


def glut_idle():
    # Dummy idle function
    pass


def glut_close():
    # Close function only hides the current window
    glut.glutHideWindow()
    glutMainLoopEvent()


def glut_int_handler(signum, frame):
    # Catch sigint and print the defautl message
    signal.signal(signal.SIGINT, signal.default_int_handler)
    print('\nKeyboardInterrupt')
    # Need to reprint the prompt at this stage


#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------
def inputhook_glut():
    """Run the pyglet event loop by processing pending events only.

    This keeps processing pending events until stdin is ready.  After
    processing all pending events, a call to time.sleep is inserted.  This is
    needed, otherwise, CPU usage is at 100%.  This sleep time should be tuned
    though for best performance.
    """
    # We need to protect against a user pressing Control-C when IPython is
    # idle and this is running. We trap KeyboardInterrupt and pass.

    signal.signal(signal.SIGINT, glut_int_handler)

    try:
        t = clock()

        # Make sure the default window is set after a window has been closed
        if glut.glutGetWindow() == 0:
            glut.glutSetWindow(1)
            glutMainLoopEvent()
            return 0

        while not stdin_ready():
            glutMainLoopEvent()
            # We need to sleep at this point to keep the idle CPU load
            # low.  However, if sleep to long, GUI response is poor.  As
            # a compromise, we watch how often GUI events are being processed
            # and switch between a short and long sleep time.  Here are some
            # stats useful in helping to tune this.
            # time    CPU load
            # 0.001   13%
            # 0.005   3%
            # 0.01    1.5%
            # 0.05    0.5%
            used_time = clock() - t
            if used_time > 10.0:
                # print 'Sleep for 1 s'  # dbg
                time.sleep(1.0)
            elif used_time > 0.1:
                # Few GUI events coming in, so we can sleep longer
                # print 'Sleep for 0.05 s'  # dbg
                time.sleep(0.05)
            else:
                # Many GUI events coming in, so sleep only very little
                time.sleep(0.001)
    except KeyboardInterrupt:
        pass
    return 0


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookgtk.py <==
# encoding: utf-8
"""
Enable pygtk to be used interacive by setting PyOS_InputHook.

Authors: Brian Granger
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2008-2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import gtk, gobject  # @UnresolvedImport

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------


def _main_quit(*args, **kwargs):
    gtk.main_quit()
    return False

def create_inputhook_gtk(stdin_file):
    def inputhook_gtk():
        gobject.io_add_watch(stdin_file, gobject.IO_IN, _main_quit)
        gtk.main()
        return 0
    return inputhook_gtk



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookgtk3.py <==
# encoding: utf-8
"""
Enable Gtk3 to be used interacive by IPython.

Authors: Thomi Richards
"""
#-----------------------------------------------------------------------------
# Copyright (c) 2012, the IPython Development Team.
#
# Distributed under the terms of the Modified BSD License.
#
# The full license is in the file COPYING.txt, distributed with this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

from gi.repository import Gtk, GLib  # @UnresolvedImport

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

def _main_quit(*args, **kwargs):
    Gtk.main_quit()
    return False


def create_inputhook_gtk3(stdin_file):
    def inputhook_gtk3():
        GLib.io_add_watch(stdin_file, GLib.IO_IN, _main_quit)
        Gtk.main()
        return 0
    return inputhook_gtk3


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookpyglet.py <==
# encoding: utf-8
"""
Enable pyglet to be used interacive by setting PyOS_InputHook.

Authors
-------

* Nicolas P. Rougier
* Fernando Perez
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2008-2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import os
import sys
from _pydev_bundle._pydev_saved_modules import time
from timeit import default_timer as clock
import pyglet  # @UnresolvedImport
from pydev_ipython.inputhook import stdin_ready


# On linux only, window.flip() has a bug that causes an AttributeError on
# window close.  For details, see:
# http://groups.google.com/group/pyglet-users/browse_thread/thread/47c1aab9aa4a3d23/c22f9e819826799e?#c22f9e819826799e

if sys.platform.startswith('linux'):
    def flip(window):
        try:
            window.flip()
        except AttributeError:
            pass
else:
    def flip(window):
        window.flip()

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

def inputhook_pyglet():
    """Run the pyglet event loop by processing pending events only.

    This keeps processing pending events until stdin is ready.  After
    processing all pending events, a call to time.sleep is inserted.  This is
    needed, otherwise, CPU usage is at 100%.  This sleep time should be tuned
    though for best performance.
    """
    # We need to protect against a user pressing Control-C when IPython is
    # idle and this is running. We trap KeyboardInterrupt and pass.
    try:
        t = clock()
        while not stdin_ready():
            pyglet.clock.tick()
            for window in pyglet.app.windows:
                window.switch_to()
                window.dispatch_events()
                window.dispatch_event('on_draw')
                flip(window)

            # We need to sleep at this point to keep the idle CPU load
            # low.  However, if sleep to long, GUI response is poor.  As
            # a compromise, we watch how often GUI events are being processed
            # and switch between a short and long sleep time.  Here are some
            # stats useful in helping to tune this.
            # time    CPU load
            # 0.001   13%
            # 0.005   3%
            # 0.01    1.5%
            # 0.05    0.5%
            used_time = clock() - t
            if used_time > 10.0:
                # print 'Sleep for 1 s'  # dbg
                time.sleep(1.0)
            elif used_time > 0.1:
                # Few GUI events coming in, so we can sleep longer
                # print 'Sleep for 0.05 s'  # dbg
                time.sleep(0.05)
            else:
                # Many GUI events coming in, so sleep only very little
                time.sleep(0.001)
    except KeyboardInterrupt:
        pass
    return 0


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookqt4.py <==
# -*- coding: utf-8 -*-
"""
Qt4's inputhook support function

Author: Christian Boos
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import os
import signal

import threading


from pydev_ipython.qt_for_kernel import QtCore, QtGui
from pydev_ipython.inputhook import allow_CTRL_C, ignore_CTRL_C, stdin_ready

# To minimise future merging complexity, rather than edit the entire code base below
# we fake InteractiveShell here
class InteractiveShell:
    _instance = None
    @classmethod
    def instance(cls):
        if cls._instance is None:
            cls._instance = cls()
        return cls._instance
    def set_hook(self, *args, **kwargs):
        # We don't consider the pre_prompt_hook because we don't have
        # KeyboardInterrupts to consider since we are running under PyDev
        pass


#-----------------------------------------------------------------------------
# Module Globals
#-----------------------------------------------------------------------------

got_kbdint = False
sigint_timer = None

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

def create_inputhook_qt4(mgr, app=None):
    """Create an input hook for running the Qt4 application event loop.

    Parameters
    ----------
    mgr : an InputHookManager

    app : Qt Application, optional.
        Running application to use.  If not given, we probe Qt for an
        existing application object, and create a new one if none is found.

    Returns
    -------
    A pair consisting of a Qt Application (either the one given or the
    one found or created) and a inputhook.

    Notes
    -----
    We use a custom input hook instead of PyQt4's default one, as it
    interacts better with the readline packages (issue #481).

    The inputhook function works in tandem with a 'pre_prompt_hook'
    which automatically restores the hook as an inputhook in case the
    latter has been temporarily disabled after having intercepted a
    KeyboardInterrupt.
    """

    if app is None:
        app = QtCore.QCoreApplication.instance()
        if app is None:
            app = QtGui.QApplication([" "])

    # Re-use previously created inputhook if any
    ip = InteractiveShell.instance()
    if hasattr(ip, '_inputhook_qt4'):
        return app, ip._inputhook_qt4

    # Otherwise create the inputhook_qt4/preprompthook_qt4 pair of
    # hooks (they both share the got_kbdint flag)

    def inputhook_qt4():
        """PyOS_InputHook python hook for Qt4.

        Process pending Qt events and if there's no pending keyboard
        input, spend a short slice of time (50ms) running the Qt event
        loop.

        As a Python ctypes callback can't raise an exception, we catch
        the KeyboardInterrupt and temporarily deactivate the hook,
        which will let a *second* CTRL+C be processed normally and go
        back to a clean prompt line.
        """
        try:
            allow_CTRL_C()
            app = QtCore.QCoreApplication.instance()
            if not app: # shouldn't happen, but safer if it happens anyway...
                return 0
            app.processEvents(QtCore.QEventLoop.AllEvents, 300)
            if not stdin_ready():
                # Generally a program would run QCoreApplication::exec()
                # from main() to enter and process the Qt event loop until
                # quit() or exit() is called and the program terminates.
                #
                # For our input hook integration, we need to repeatedly
                # enter and process the Qt event loop for only a short
                # amount of time (say 50ms) to ensure that Python stays
                # responsive to other user inputs.
                #
                # A naive approach would be to repeatedly call
                # QCoreApplication::exec(), using a timer to quit after a
                # short amount of time. Unfortunately, QCoreApplication
                # emits an aboutToQuit signal before stopping, which has
                # the undesirable effect of closing all modal windows.
                #
                # To work around this problem, we instead create a
                # QEventLoop and call QEventLoop::exec(). Other than
                # setting some state variables which do not seem to be
                # used anywhere, the only thing QCoreApplication adds is
                # the aboutToQuit signal which is precisely what we are
                # trying to avoid.
                timer = QtCore.QTimer()
                event_loop = QtCore.QEventLoop()
                timer.timeout.connect(event_loop.quit)
                while not stdin_ready():
                    timer.start(50)
                    event_loop.exec_()
                    timer.stop()
        except KeyboardInterrupt:
            global got_kbdint, sigint_timer

            ignore_CTRL_C()
            got_kbdint = True
            mgr.clear_inputhook()

            # This generates a second SIGINT so the user doesn't have to
            # press CTRL+C twice to get a clean prompt.
            #
            # Since we can't catch the resulting KeyboardInterrupt here
            # (because this is a ctypes callback), we use a timer to
            # generate the SIGINT after we leave this callback.
            #
            # Unfortunately this doesn't work on Windows (SIGINT kills
            # Python and CTRL_C_EVENT doesn't work).
            if(os.name == 'posix'):
                pid = os.getpid()
                if(not sigint_timer):
                    sigint_timer = threading.Timer(.01, os.kill,
                                         args=[pid, signal.SIGINT] )
                    sigint_timer.start()
            else:
                print("\nKeyboardInterrupt - Ctrl-C again for new prompt")


        except: # NO exceptions are allowed to escape from a ctypes callback
            ignore_CTRL_C()
            from traceback import print_exc
            print_exc()
            print("Got exception from inputhook_qt4, unregistering.")
            mgr.clear_inputhook()
        finally:
            allow_CTRL_C()
        return 0

    def preprompthook_qt4(ishell):
        """'pre_prompt_hook' used to restore the Qt4 input hook

        (in case the latter was temporarily deactivated after a
        CTRL+C)
        """
        global got_kbdint, sigint_timer

        if(sigint_timer):
            sigint_timer.cancel()
            sigint_timer = None

        if got_kbdint:
            mgr.set_inputhook(inputhook_qt4)
        got_kbdint = False

    ip._inputhook_qt4 = inputhook_qt4
    ip.set_hook('pre_prompt_hook', preprompthook_qt4)

    return app, inputhook_qt4


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookqt5.py <==
# -*- coding: utf-8 -*-
"""
Qt5's inputhook support function

Author: Christian Boos
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import os
import signal

import threading

from pydev_ipython.qt_for_kernel import QtCore, QtGui
from pydev_ipython.inputhook import allow_CTRL_C, ignore_CTRL_C, stdin_ready


# To minimise future merging complexity, rather than edit the entire code base below
# we fake InteractiveShell here
class InteractiveShell:
    _instance = None

    @classmethod
    def instance(cls):
        if cls._instance is None:
            cls._instance = cls()
        return cls._instance

    def set_hook(self, *args, **kwargs):
        # We don't consider the pre_prompt_hook because we don't have
        # KeyboardInterrupts to consider since we are running under PyDev
        pass

#-----------------------------------------------------------------------------
# Module Globals
#-----------------------------------------------------------------------------


got_kbdint = False
sigint_timer = None

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------


def create_inputhook_qt5(mgr, app=None):
    """Create an input hook for running the Qt5 application event loop.

    Parameters
    ----------
    mgr : an InputHookManager

    app : Qt Application, optional.
        Running application to use.  If not given, we probe Qt for an
        existing application object, and create a new one if none is found.

    Returns
    -------
    A pair consisting of a Qt Application (either the one given or the
    one found or created) and a inputhook.

    Notes
    -----
    We use a custom input hook instead of PyQt5's default one, as it
    interacts better with the readline packages (issue #481).

    The inputhook function works in tandem with a 'pre_prompt_hook'
    which automatically restores the hook as an inputhook in case the
    latter has been temporarily disabled after having intercepted a
    KeyboardInterrupt.
    """

    if app is None:
        app = QtCore.QCoreApplication.instance()
        if app is None:
            from PyQt5 import QtWidgets
            app = QtWidgets.QApplication([" "])

    # Re-use previously created inputhook if any
    ip = InteractiveShell.instance()
    if hasattr(ip, '_inputhook_qt5'):
        return app, ip._inputhook_qt5

    # Otherwise create the inputhook_qt5/preprompthook_qt5 pair of
    # hooks (they both share the got_kbdint flag)

    def inputhook_qt5():
        """PyOS_InputHook python hook for Qt5.

        Process pending Qt events and if there's no pending keyboard
        input, spend a short slice of time (50ms) running the Qt event
        loop.

        As a Python ctypes callback can't raise an exception, we catch
        the KeyboardInterrupt and temporarily deactivate the hook,
        which will let a *second* CTRL+C be processed normally and go
        back to a clean prompt line.
        """
        try:
            allow_CTRL_C()
            app = QtCore.QCoreApplication.instance()
            if not app:  # shouldn't happen, but safer if it happens anyway...
                return 0
            app.processEvents(QtCore.QEventLoop.AllEvents, 300)
            if not stdin_ready():
                # Generally a program would run QCoreApplication::exec()
                # from main() to enter and process the Qt event loop until
                # quit() or exit() is called and the program terminates.
                #
                # For our input hook integration, we need to repeatedly
                # enter and process the Qt event loop for only a short
                # amount of time (say 50ms) to ensure that Python stays
                # responsive to other user inputs.
                #
                # A naive approach would be to repeatedly call
                # QCoreApplication::exec(), using a timer to quit after a
                # short amount of time. Unfortunately, QCoreApplication
                # emits an aboutToQuit signal before stopping, which has
                # the undesirable effect of closing all modal windows.
                #
                # To work around this problem, we instead create a
                # QEventLoop and call QEventLoop::exec(). Other than
                # setting some state variables which do not seem to be
                # used anywhere, the only thing QCoreApplication adds is
                # the aboutToQuit signal which is precisely what we are
                # trying to avoid.
                timer = QtCore.QTimer()
                event_loop = QtCore.QEventLoop()
                timer.timeout.connect(event_loop.quit)
                while not stdin_ready():
                    timer.start(50)
                    event_loop.exec_()
                    timer.stop()
        except KeyboardInterrupt:
            global got_kbdint, sigint_timer

            ignore_CTRL_C()
            got_kbdint = True
            mgr.clear_inputhook()

            # This generates a second SIGINT so the user doesn't have to
            # press CTRL+C twice to get a clean prompt.
            #
            # Since we can't catch the resulting KeyboardInterrupt here
            # (because this is a ctypes callback), we use a timer to
            # generate the SIGINT after we leave this callback.
            #
            # Unfortunately this doesn't work on Windows (SIGINT kills
            # Python and CTRL_C_EVENT doesn't work).
            if(os.name == 'posix'):
                pid = os.getpid()
                if(not sigint_timer):
                    sigint_timer = threading.Timer(.01, os.kill,
                                         args=[pid, signal.SIGINT])
                    sigint_timer.start()
            else:
                print("\nKeyboardInterrupt - Ctrl-C again for new prompt")

        except:  # NO exceptions are allowed to escape from a ctypes callback
            ignore_CTRL_C()
            from traceback import print_exc
            print_exc()
            print("Got exception from inputhook_qt5, unregistering.")
            mgr.clear_inputhook()
        finally:
            allow_CTRL_C()
        return 0

    def preprompthook_qt5(ishell):
        """'pre_prompt_hook' used to restore the Qt5 input hook

        (in case the latter was temporarily deactivated after a
        CTRL+C)
        """
        global got_kbdint, sigint_timer

        if(sigint_timer):
            sigint_timer.cancel()
            sigint_timer = None

        if got_kbdint:
            mgr.set_inputhook(inputhook_qt5)
        got_kbdint = False

    ip._inputhook_qt5 = inputhook_qt5
    ip.set_hook('pre_prompt_hook', preprompthook_qt5)

    return app, inputhook_qt5


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhooktk.py <==
# encoding: utf-8
# Unlike what IPython does, we need to have an explicit inputhook because tkinter handles
# input hook in the C Source code

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

from pydev_ipython.inputhook import stdin_ready

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

TCL_DONT_WAIT = 1 << 1

def create_inputhook_tk(app):
    def inputhook_tk():
        while app.dooneevent(TCL_DONT_WAIT) == 1:
            if stdin_ready():
                break
        return 0
    return inputhook_tk


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/inputhookwx.py <==
# encoding: utf-8
"""
Enable wxPython to be used interacive by setting PyOS_InputHook.

Authors:  Robin Dunn, Brian Granger, Ondrej Certik
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2008-2011  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

import sys
import signal
from _pydev_bundle._pydev_saved_modules import time
from timeit import default_timer as clock
import wx

from pydev_ipython.inputhook import stdin_ready


#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

def inputhook_wx1():
    """Run the wx event loop by processing pending events only.

    This approach seems to work, but its performance is not great as it
    relies on having PyOS_InputHook called regularly.
    """
    try:
        app = wx.GetApp()  # @UndefinedVariable
        if app is not None:
            assert wx.Thread_IsMain()  # @UndefinedVariable

            # Make a temporary event loop and process system events until
            # there are no more waiting, then allow idle events (which
            # will also deal with pending or posted wx events.)
            evtloop = wx.EventLoop()  # @UndefinedVariable
            ea = wx.EventLoopActivator(evtloop)  # @UndefinedVariable
            while evtloop.Pending():
                evtloop.Dispatch()
            app.ProcessIdle()
            del ea
    except KeyboardInterrupt:
        pass
    return 0

class EventLoopTimer(wx.Timer):  # @UndefinedVariable

    def __init__(self, func):
        self.func = func
        wx.Timer.__init__(self)  # @UndefinedVariable

    def Notify(self):
        self.func()

class EventLoopRunner(object):

    def Run(self, time):
        self.evtloop = wx.EventLoop()  # @UndefinedVariable
        self.timer = EventLoopTimer(self.check_stdin)
        self.timer.Start(time)
        self.evtloop.Run()

    def check_stdin(self):
        if stdin_ready():
            self.timer.Stop()
            self.evtloop.Exit()

def inputhook_wx2():
    """Run the wx event loop, polling for stdin.

    This version runs the wx eventloop for an undetermined amount of time,
    during which it periodically checks to see if anything is ready on
    stdin.  If anything is ready on stdin, the event loop exits.

    The argument to elr.Run controls how often the event loop looks at stdin.
    This determines the responsiveness at the keyboard.  A setting of 1000
    enables a user to type at most 1 char per second.  I have found that a
    setting of 10 gives good keyboard response.  We can shorten it further,
    but eventually performance would suffer from calling select/kbhit too
    often.
    """
    try:
        app = wx.GetApp()  # @UndefinedVariable
        if app is not None:
            assert wx.Thread_IsMain()  # @UndefinedVariable
            elr = EventLoopRunner()
            # As this time is made shorter, keyboard response improves, but idle
            # CPU load goes up.  10 ms seems like a good compromise.
            elr.Run(time=10)  # CHANGE time here to control polling interval
    except KeyboardInterrupt:
        pass
    return 0

def inputhook_wx3():
    """Run the wx event loop by processing pending events only.

    This is like inputhook_wx1, but it keeps processing pending events
    until stdin is ready.  After processing all pending events, a call to
    time.sleep is inserted.  This is needed, otherwise, CPU usage is at 100%.
    This sleep time should be tuned though for best performance.
    """
    # We need to protect against a user pressing Control-C when IPython is
    # idle and this is running. We trap KeyboardInterrupt and pass.
    try:
        app = wx.GetApp()  # @UndefinedVariable
        if app is not None:
            if hasattr(wx, 'IsMainThread'):
                assert wx.IsMainThread()  # @UndefinedVariable
            else:
                assert wx.Thread_IsMain()  # @UndefinedVariable

            # The import of wx on Linux sets the handler for signal.SIGINT
            # to 0.  This is a bug in wx or gtk.  We fix by just setting it
            # back to the Python default.
            if not callable(signal.getsignal(signal.SIGINT)):
                signal.signal(signal.SIGINT, signal.default_int_handler)

            evtloop = wx.EventLoop()  # @UndefinedVariable
            ea = wx.EventLoopActivator(evtloop)  # @UndefinedVariable
            t = clock()
            while not stdin_ready():
                while evtloop.Pending():
                    t = clock()
                    evtloop.Dispatch()
                app.ProcessIdle()
                # We need to sleep at this point to keep the idle CPU load
                # low.  However, if sleep to long, GUI response is poor.  As
                # a compromise, we watch how often GUI events are being processed
                # and switch between a short and long sleep time.  Here are some
                # stats useful in helping to tune this.
                # time    CPU load
                # 0.001   13%
                # 0.005   3%
                # 0.01    1.5%
                # 0.05    0.5%
                used_time = clock() - t
                if used_time > 10.0:
                    # print 'Sleep for 1 s'  # dbg
                    time.sleep(1.0)
                elif used_time > 0.1:
                    # Few GUI events coming in, so we can sleep longer
                    # print 'Sleep for 0.05 s'  # dbg
                    time.sleep(0.05)
                else:
                    # Many GUI events coming in, so sleep only very little
                    time.sleep(0.001)
            del ea
    except KeyboardInterrupt:
        pass
    return 0

if sys.platform == 'darwin':
    # On OSX, evtloop.Pending() always returns True, regardless of there being
    # any events pending. As such we can't use implementations 1 or 3 of the
    # inputhook as those depend on a pending/dispatch loop.
    inputhook_wx = inputhook_wx2
else:
    # This is our default implementation
    inputhook_wx = inputhook_wx3


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/matplotlibtools.py <==

import sys
from _pydev_bundle import pydev_log

backends = {'tk': 'TkAgg',
            'gtk': 'GTKAgg',
            'wx': 'WXAgg',
            'qt': 'QtAgg', # Auto-choose qt4/5
            'qt4': 'Qt4Agg',
            'qt5': 'Qt5Agg',
            'osx': 'MacOSX'}

# We also need a reverse backends2guis mapping that will properly choose which
# GUI support to activate based on the desired matplotlib backend.  For the
# most part it's just a reverse of the above dict, but we also need to add a
# few others that map to the same GUI manually:
backend2gui = dict(zip(backends.values(), backends.keys()))
# In the reverse mapping, there are a few extra valid matplotlib backends that
# map to the same GUI support
backend2gui['GTK'] = backend2gui['GTKCairo'] = 'gtk'
backend2gui['WX'] = 'wx'
backend2gui['CocoaAgg'] = 'osx'


def do_enable_gui(guiname):
    from _pydev_bundle.pydev_versioncheck import versionok_for_gui
    if versionok_for_gui():
        try:
            from pydev_ipython.inputhook import enable_gui
            enable_gui(guiname)
        except:
            sys.stderr.write("Failed to enable GUI event loop integration for '%s'\n" % guiname)
            pydev_log.exception()
    elif guiname not in ['none', '', None]:
        # Only print a warning if the guiname was going to do something
        sys.stderr.write("Debug console: Python version does not support GUI event loop integration for '%s'\n" % guiname)
    # Return value does not matter, so return back what was sent
    return guiname


def find_gui_and_backend():
    """Return the gui and mpl backend."""
    matplotlib = sys.modules['matplotlib']
    # WARNING: this assumes matplotlib 1.1 or newer!!
    backend = matplotlib.rcParams['backend']
    # In this case, we need to find what the appropriate gui selection call
    # should be for IPython, so we can activate inputhook accordingly
    gui = backend2gui.get(backend, None)
    return gui, backend


def is_interactive_backend(backend):
    """ Check if backend is interactive """
    matplotlib = sys.modules['matplotlib']
    from matplotlib.rcsetup import interactive_bk, non_interactive_bk  # @UnresolvedImport
    if backend in interactive_bk:
        return True
    elif backend in non_interactive_bk:
        return False
    else:
        return matplotlib.is_interactive()


def patch_use(enable_gui_function):
    """ Patch matplotlib function 'use' """
    matplotlib = sys.modules['matplotlib']

    def patched_use(*args, **kwargs):
        matplotlib.real_use(*args, **kwargs)
        gui, backend = find_gui_and_backend()
        enable_gui_function(gui)

    matplotlib.real_use = matplotlib.use
    matplotlib.use = patched_use


def patch_is_interactive():
    """ Patch matplotlib function 'use' """
    matplotlib = sys.modules['matplotlib']

    def patched_is_interactive():
        return matplotlib.rcParams['interactive']

    matplotlib.real_is_interactive = matplotlib.is_interactive
    matplotlib.is_interactive = patched_is_interactive


def activate_matplotlib(enable_gui_function):
    """Set interactive to True for interactive backends.
    enable_gui_function - Function which enables gui, should be run in the main thread.
    """
    matplotlib = sys.modules['matplotlib']
    gui, backend = find_gui_and_backend()
    is_interactive = is_interactive_backend(backend)
    if is_interactive:
        enable_gui_function(gui)
        if not matplotlib.is_interactive():
            sys.stdout.write("Backend %s is interactive backend. Turning interactive mode on.\n" % backend)
        matplotlib.interactive(True)
    else:
        if matplotlib.is_interactive():
            sys.stdout.write("Backend %s is non-interactive backend. Turning interactive mode off.\n" % backend)
        matplotlib.interactive(False)
    patch_use(enable_gui_function)
    patch_is_interactive()


def flag_calls(func):
    """Wrap a function to detect and flag when it gets called.

    This is a decorator which takes a function and wraps it in a function with
    a 'called' attribute. wrapper.called is initialized to False.

    The wrapper.called attribute is set to False right before each call to the
    wrapped function, so if the call fails it remains False.  After the call
    completes, wrapper.called is set to True and the output is returned.

    Testing for truth in wrapper.called allows you to determine if a call to
    func() was attempted and succeeded."""

    # don't wrap twice
    if hasattr(func, 'called'):
        return func

    def wrapper(*args, **kw):
        wrapper.called = False
        out = func(*args, **kw)
        wrapper.called = True
        return out

    wrapper.called = False
    wrapper.__doc__ = func.__doc__
    return wrapper


def activate_pylab():
    pylab = sys.modules['pylab']
    pylab.show._needmain = False
    # We need to detect at runtime whether show() is called by the user.
    # For this, we wrap it into a decorator which adds a 'called' flag.
    pylab.draw_if_interactive = flag_calls(pylab.draw_if_interactive)


def activate_pyplot():
    pyplot = sys.modules['matplotlib.pyplot']
    pyplot.show._needmain = False
    # We need to detect at runtime whether show() is called by the user.
    # For this, we wrap it into a decorator which adds a 'called' flag.
    pyplot.draw_if_interactive = flag_calls(pyplot.draw_if_interactive)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/qt.py <==
""" A Qt API selector that can be used to switch between PyQt and PySide.

This uses the ETS 4.0 selection pattern of:
PySide first, PyQt with API v2. second.

Do not use this if you need PyQt with the old QString/QVariant API.
"""

import os

from pydev_ipython.qt_loaders import (load_qt, QT_API_PYSIDE,
                                         QT_API_PYQT, QT_API_PYQT5)

QT_API = os.environ.get('QT_API', None)
if QT_API not in [QT_API_PYSIDE, QT_API_PYQT, QT_API_PYQT5, None]:
    raise RuntimeError("Invalid Qt API %r, valid values are: %r, %r" %
                       (QT_API, QT_API_PYSIDE, QT_API_PYQT, QT_API_PYQT5))
if QT_API is None:
    api_opts = [QT_API_PYSIDE, QT_API_PYQT, QT_API_PYQT5]
else:
    api_opts = [QT_API]

QtCore, QtGui, QtSvg, QT_API = load_qt(api_opts)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/qt_for_kernel.py <==
""" Import Qt in a manner suitable for an IPython kernel.

This is the import used for the `gui=qt` or `matplotlib=qt` initialization.

Import Priority:

if Qt4 has been imported anywhere else:
   use that

if matplotlib has been imported and doesn't support v2 (<= 1.0.1):
    use PyQt4 @v1

Next, ask ETS' QT_API env variable

if QT_API not set:
    ask matplotlib via rcParams['backend.qt4']
    if it said PyQt:
        use PyQt4 @v1
    elif it said PySide:
        use PySide

    else: (matplotlib said nothing)
        # this is the default path - nobody told us anything
        try:
            PyQt @v1
        except:
            fallback on PySide
else:
    use PyQt @v2 or PySide, depending on QT_API
    because ETS doesn't work with PyQt @v1.

"""

import os
import sys

from pydev_ipython.version import check_version
from pydev_ipython.qt_loaders import (load_qt, QT_API_PYSIDE, QT_API_PYSIDE2,
                                         QT_API_PYQT, QT_API_PYQT_DEFAULT,
                                         loaded_api, QT_API_PYQT5)


# Constraints placed on an imported matplotlib
def matplotlib_options(mpl):
    if mpl is None:
        return

    # #PyDev-779: In pysrc/pydev_ipython/qt_for_kernel.py, matplotlib_options should be replaced with latest from ipython
    # (i.e.: properly check backend to decide upon qt4/qt5).

    backend = mpl.rcParams.get('backend', None)
    if backend == 'Qt4Agg':
        mpqt = mpl.rcParams.get('backend.qt4', None)
        if mpqt is None:
            return None
        if mpqt.lower() == 'pyside':
            return [QT_API_PYSIDE]
        elif mpqt.lower() == 'pyqt4':
            return [QT_API_PYQT_DEFAULT]
        elif mpqt.lower() == 'pyqt4v2':
            return [QT_API_PYQT]
        raise ImportError("unhandled value for backend.qt4 from matplotlib: %r" %
                          mpqt)

    elif backend == 'Qt5Agg':
        mpqt = mpl.rcParams.get('backend.qt5', None)
        if mpqt is None:
            return None
        if mpqt.lower() == 'pyqt5':
            return [QT_API_PYQT5]
        raise ImportError("unhandled value for backend.qt5 from matplotlib: %r" %
                          mpqt)

    # Fallback without checking backend (previous code)
    mpqt = mpl.rcParams.get('backend.qt4', None)
    if mpqt is None:
        mpqt = mpl.rcParams.get('backend.qt5', None)

    if mpqt is None:
        return None
    if mpqt.lower() == 'pyside':
        return [QT_API_PYSIDE]
    elif mpqt.lower() == 'pyqt4':
        return [QT_API_PYQT_DEFAULT]
    elif mpqt.lower() == 'pyqt5':
        return [QT_API_PYQT5]
    raise ImportError("unhandled value for qt backend from matplotlib: %r" %
                      mpqt)


def get_options():
    """Return a list of acceptable QT APIs, in decreasing order of
    preference
    """
    # already imported Qt somewhere. Use that
    loaded = loaded_api()
    if loaded is not None:
        return [loaded]

    mpl = sys.modules.get('matplotlib', None)

    if mpl is not None and not check_version(mpl.__version__, '1.0.2'):
        # 1.0.1 only supports PyQt4 v1
        return [QT_API_PYQT_DEFAULT]

    if os.environ.get('QT_API', None) is None:
        # no ETS variable. Ask mpl, then use either
        return matplotlib_options(mpl) or [QT_API_PYQT_DEFAULT, QT_API_PYSIDE, QT_API_PYSIDE2, QT_API_PYQT5]

    # ETS variable present. Will fallback to external.qt
    return None


api_opts = get_options()
if api_opts is not None:
    QtCore, QtGui, QtSvg, QT_API = load_qt(api_opts)

else:  # use ETS variable
    from pydev_ipython.qt import QtCore, QtGui, QtSvg, QT_API


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/qt_loaders.py <==
"""
This module contains factory functions that attempt
to return Qt submodules from the various python Qt bindings.

It also protects against double-importing Qt with different
bindings, which is unstable and likely to crash

This is used primarily by qt and qt_for_kernel, and shouldn't
be accessed directly from the outside
"""
import sys
from functools import partial

from pydev_ipython.version import check_version

# Available APIs.
QT_API_PYQT = 'pyqt'
QT_API_PYQTv1 = 'pyqtv1'
QT_API_PYQT_DEFAULT = 'pyqtdefault'  # don't set SIP explicitly
QT_API_PYSIDE = 'pyside'
QT_API_PYSIDE2 = 'pyside2'
QT_API_PYQT5 = 'pyqt5'


class ImportDenier(object):
    """Import Hook that will guard against bad Qt imports
    once IPython commits to a specific binding
    """

    def __init__(self):
        self.__forbidden = set()

    def forbid(self, module_name):
        sys.modules.pop(module_name, None)
        self.__forbidden.add(module_name)

    def find_module(self, fullname, path=None):
        if path:
            return
        if fullname in self.__forbidden:
            return self

    def load_module(self, fullname):
        raise ImportError("""
    Importing %s disabled by IPython, which has
    already imported an Incompatible QT Binding: %s
    """ % (fullname, loaded_api()))


ID = ImportDenier()
sys.meta_path.append(ID)


def commit_api(api):
    """Commit to a particular API, and trigger ImportErrors on subsequent
       dangerous imports"""

    if api == QT_API_PYSIDE:
        ID.forbid('PyQt4')
        ID.forbid('PyQt5')
    else:
        ID.forbid('PySide')
        ID.forbid('PySide2')


def loaded_api():
    """Return which API is loaded, if any

    If this returns anything besides None,
    importing any other Qt binding is unsafe.

    Returns
    -------
    None, 'pyside', 'pyside2', 'pyqt', or 'pyqtv1'
    """
    if 'PyQt4.QtCore' in sys.modules:
        if qtapi_version() == 2:
            return QT_API_PYQT
        else:
            return QT_API_PYQTv1
    elif 'PySide.QtCore' in sys.modules:
        return QT_API_PYSIDE
    elif 'PySide2.QtCore' in sys.modules:
        return QT_API_PYSIDE2
    elif 'PyQt5.QtCore' in sys.modules:
        return QT_API_PYQT5
    return None


def has_binding(api):
    """Safely check for PyQt4 or PySide, without importing
       submodules

       Parameters
       ----------
       api : str [ 'pyqtv1' | 'pyqt' | 'pyside' | 'pyqtdefault']
            Which module to check for

       Returns
       -------
       True if the relevant module appears to be importable
    """
    # we can't import an incomplete pyside and pyqt4
    # this will cause a crash in sip (#1431)
    # check for complete presence before importing
    module_name = {QT_API_PYSIDE: 'PySide',
                   QT_API_PYSIDE2: 'PySide2',
                   QT_API_PYQT: 'PyQt4',
                   QT_API_PYQTv1: 'PyQt4',
                   QT_API_PYQT_DEFAULT: 'PyQt4',
                   QT_API_PYQT5: 'PyQt5',
                   }
    module_name = module_name[api]

    import imp
    try:
        # importing top level PyQt4/PySide module is ok...
        mod = __import__(module_name)
        # ...importing submodules is not
        imp.find_module('QtCore', mod.__path__)
        imp.find_module('QtGui', mod.__path__)
        imp.find_module('QtSvg', mod.__path__)

        # we can also safely check PySide version
        if api == QT_API_PYSIDE:
            return check_version(mod.__version__, '1.0.3')
        else:
            return True
    except ImportError:
        return False


def qtapi_version():
    """Return which QString API has been set, if any

    Returns
    -------
    The QString API version (1 or 2), or None if not set
    """
    try:
        import sip
    except ImportError:
        return
    try:
        return sip.getapi('QString')
    except ValueError:
        return


def can_import(api):
    """Safely query whether an API is importable, without importing it"""
    if not has_binding(api):
        return False

    current = loaded_api()
    if api == QT_API_PYQT_DEFAULT:
        return current in [QT_API_PYQT, QT_API_PYQTv1, QT_API_PYQT5, None]
    else:
        return current in [api, None]


def import_pyqt4(version=2):
    """
    Import PyQt4

    Parameters
    ----------
    version : 1, 2, or None
      Which QString/QVariant API to use. Set to None to use the system
      default

    ImportErrors raised within this function are non-recoverable
    """
    # The new-style string API (version=2) automatically
    # converts QStrings to Unicode Python strings. Also, automatically unpacks
    # QVariants to their underlying objects.
    import sip

    if version is not None:
        sip.setapi('QString', version)
        sip.setapi('QVariant', version)

    from PyQt4 import QtGui, QtCore, QtSvg

    if not check_version(QtCore.PYQT_VERSION_STR, '4.7'):
        raise ImportError("IPython requires PyQt4 >= 4.7, found %s" %
                          QtCore.PYQT_VERSION_STR)

    # Alias PyQt-specific functions for PySide compatibility.
    QtCore.Signal = QtCore.pyqtSignal
    QtCore.Slot = QtCore.pyqtSlot

    # query for the API version (in case version == None)
    version = sip.getapi('QString')
    api = QT_API_PYQTv1 if version == 1 else QT_API_PYQT
    return QtCore, QtGui, QtSvg, api


def import_pyqt5():
    """
    Import PyQt5

    ImportErrors raised within this function are non-recoverable
    """
    from PyQt5 import QtGui, QtCore, QtSvg

    # Alias PyQt-specific functions for PySide compatibility.
    QtCore.Signal = QtCore.pyqtSignal
    QtCore.Slot = QtCore.pyqtSlot

    return QtCore, QtGui, QtSvg, QT_API_PYQT5


def import_pyside():
    """
    Import PySide

    ImportErrors raised within this function are non-recoverable
    """
    from PySide import QtGui, QtCore, QtSvg  # @UnresolvedImport
    return QtCore, QtGui, QtSvg, QT_API_PYSIDE


def import_pyside2():
    """
    Import PySide2

    ImportErrors raised within this function are non-recoverable
    """
    from PySide2 import QtGui, QtCore, QtSvg  # @UnresolvedImport
    return QtCore, QtGui, QtSvg, QT_API_PYSIDE


def load_qt(api_options):
    """
    Attempt to import Qt, given a preference list
    of permissible bindings

    It is safe to call this function multiple times.

    Parameters
    ----------
    api_options: List of strings
        The order of APIs to try. Valid items are 'pyside',
        'pyqt', and 'pyqtv1'

    Returns
    -------

    A tuple of QtCore, QtGui, QtSvg, QT_API
    The first three are the Qt modules. The last is the
    string indicating which module was loaded.

    Raises
    ------
    ImportError, if it isn't possible to import any requested
    bindings (either becaues they aren't installed, or because
    an incompatible library has already been installed)
    """
    loaders = {QT_API_PYSIDE: import_pyside,
               QT_API_PYSIDE2: import_pyside2,
               QT_API_PYQT: import_pyqt4,
               QT_API_PYQTv1: partial(import_pyqt4, version=1),
               QT_API_PYQT_DEFAULT: partial(import_pyqt4, version=None),
               QT_API_PYQT5: import_pyqt5,
               }

    for api in api_options:

        if api not in loaders:
            raise RuntimeError(
                "Invalid Qt API %r, valid values are: %r, %r, %r, %r, %r, %r" %
                (api, QT_API_PYSIDE, QT_API_PYSIDE, QT_API_PYQT,
                 QT_API_PYQTv1, QT_API_PYQT_DEFAULT, QT_API_PYQT5))

        if not can_import(api):
            continue

        # cannot safely recover from an ImportError during this
        result = loaders[api]()
        api = result[-1]  # changed if api = QT_API_PYQT_DEFAULT
        commit_api(api)
        return result
    else:
        raise ImportError("""
    Could not load requested Qt binding. Please ensure that
    PyQt4 >= 4.7 or PySide >= 1.0.3 is available,
    and only one is imported per session.

    Currently-imported Qt library:   %r
    PyQt4 installed:                 %s
    PyQt5 installed:                 %s
    PySide >= 1.0.3 installed:       %s
    PySide2 installed:               %s
    Tried to load:                   %r
    """ % (loaded_api(),
           has_binding(QT_API_PYQT),
           has_binding(QT_API_PYQT5),
           has_binding(QT_API_PYSIDE),
           has_binding(QT_API_PYSIDE2),
           api_options))


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_ipython/version.py <==
# encoding: utf-8
"""
Utilities for version comparison

It is a bit ridiculous that we need these.
"""

#-----------------------------------------------------------------------------
#  Copyright (C) 2013  The IPython Development Team
#
#  Distributed under the terms of the BSD License.  The full license is in
#  the file COPYING, distributed as part of this software.
#-----------------------------------------------------------------------------

#-----------------------------------------------------------------------------
# Imports
#-----------------------------------------------------------------------------

from distutils.version import LooseVersion

#-----------------------------------------------------------------------------
# Code
#-----------------------------------------------------------------------------

def check_version(v, check):
    """check version string v >= check

    If dev/prerelease tags result in TypeError for string-number comparison,
    it is assumed that the dependency is satisfied.
    Users on dev branches are responsible for keeping their own packages up to date.
    """
    try:
        return LooseVersion(v) >= LooseVersion(check)
    except TypeError:
        return True



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_pysrc.py <==
'''An empty file in pysrc that can be imported (from sitecustomize) to find the location of pysrc'''

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_run_in_console.py <==
'''
Entry point module to run a file in the interactive console.
'''
import os
import sys
import traceback
from pydevconsole import InterpreterInterface, process_exec_queue, start_console_server, init_mpl_in_console
from _pydev_bundle._pydev_saved_modules import threading, _queue

from _pydev_bundle import pydev_imports
from _pydevd_bundle.pydevd_utils import save_main_module
from _pydev_bundle.pydev_console_utils import StdIn
from pydevd_file_utils import get_fullname


def run_file(file, globals=None, locals=None, is_module=False):
    module_name = None
    entry_point_fn = None
    if is_module:
        file, _, entry_point_fn = file.partition(':')
        module_name = file
        filename = get_fullname(file)
        if filename is None:
            sys.stderr.write("No module named %s\n" % file)
            return
        else:
            file = filename

    if os.path.isdir(file):
        new_target = os.path.join(file, '__main__.py')
        if os.path.isfile(new_target):
            file = new_target

    if globals is None:
        m = save_main_module(file, 'pydev_run_in_console')

        globals = m.__dict__
        try:
            globals['__builtins__'] = __builtins__
        except NameError:
            pass  # Not there on Jython...

    if locals is None:
        locals = globals

    if not is_module:
        sys.path.insert(0, os.path.split(file)[0])

    print('Running %s' % file)
    try:
        if not is_module:
            pydev_imports.execfile(file, globals, locals)  # execute the script
        else:
            # treat ':' as a seperator between module and entry point function
            # if there is no entry point we run we same as with -m switch. Otherwise we perform
            # an import and execute the entry point
            if entry_point_fn:
                mod = __import__(module_name, level=0, fromlist=[entry_point_fn], globals=globals, locals=locals)
                func = getattr(mod, entry_point_fn)
                func()
            else:
                # Run with the -m switch
                from _pydevd_bundle import pydevd_runpy
                pydevd_runpy._run_module_as_main(module_name)
    except:
        traceback.print_exc()

    return globals


def skip_successful_exit(*args):
    """ System exit in file shouldn't kill interpreter (i.e. in `timeit`)"""
    if len(args) == 1 and args[0] in (0, None):
        pass
    else:
        raise SystemExit(*args)


def process_args(argv):
    setup_args = {'file': '', 'module': False}

    setup_args['port'] = argv[1]
    del argv[1]
    setup_args['client_port'] = argv[1]
    del argv[1]

    module_flag = "--module"
    if module_flag in argv:
        i = argv.index(module_flag)
        if i != -1:
            setup_args['module'] = True
            setup_args['file'] = argv[i + 1]
            del sys.argv[i]
    else:
        setup_args['file'] = argv[1]

    del argv[0]

    return setup_args


#=======================================================================================================================
# main
#=======================================================================================================================
if __name__ == '__main__':
    setup = process_args(sys.argv)

    port = setup['port']
    client_port = setup['client_port']
    file = setup['file']
    is_module = setup['module']

    from _pydev_bundle import pydev_localhost

    if int(port) == 0 and int(client_port) == 0:
        (h, p) = pydev_localhost.get_socket_name()
        client_port = p

    host = pydev_localhost.get_localhost()

    # replace exit (see comments on method)
    # note that this does not work in jython!!! (sys method can't be replaced).
    sys.exit = skip_successful_exit

    connect_status_queue = _queue.Queue()
    interpreter = InterpreterInterface(host, int(client_port), threading.current_thread(), connect_status_queue=connect_status_queue)

    server_thread = threading.Thread(target=start_console_server,
                                     name='ServerThread',
                                     args=(host, int(port), interpreter))
    server_thread.daemon = True
    server_thread.start()

    sys.stdin = StdIn(interpreter, host, client_port, sys.stdin)

    init_mpl_in_console(interpreter)

    try:
        success = connect_status_queue.get(True, 60)
        if not success:
            raise ValueError()
    except:
        sys.stderr.write("Console server didn't start\n")
        sys.stderr.flush()
        sys.exit(1)

    globals = run_file(file, None, None, is_module)

    interpreter.get_namespace().update(globals)

    interpreter.ShowConsole()

    process_exec_queue(interpreter)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydev_sitecustomize/sitecustomize.py <==
'''
    This module will:
    - change the input() and raw_input() commands to change \r\n or \r into \n
    - execute the user site customize -- if available
    - change raw_input() and input() to also remove any trailing \r

    Up to PyDev 3.4 it also was setting the default encoding, but it was removed because of differences when
    running from a shell (i.e.: now we just set the PYTHONIOENCODING related to that -- which is properly
    treated on Py 2.7 onwards).
'''
DEBUG = 0 #0 or 1 because of jython

import sys
encoding = None

IS_PYTHON_3_ONWARDS = 0

try:
    IS_PYTHON_3_ONWARDS = sys.version_info[0] >= 3
except:
    #That's OK, not all versions of python have sys.version_info
    if DEBUG:
        import traceback;traceback.print_exc() #@Reimport

#-----------------------------------------------------------------------------------------------------------------------
#Line buffering
if IS_PYTHON_3_ONWARDS:
    #Python 3 has a bug (http://bugs.python.org/issue4705) in which -u doesn't properly make output/input unbuffered
    #so, we need to enable that ourselves here.
    try:
        sys.stdout._line_buffering = True
    except:
        pass
    try:
        sys.stderr._line_buffering = True
    except:
        pass
    try:
        sys.stdin._line_buffering = True
    except:
        pass


try:
    import org.python.core.PyDictionary #@UnresolvedImport @UnusedImport -- just to check if it could be valid
    def dict_contains(d, key):
        return d.has_key(key)
except:
    try:
        #Py3k does not have has_key anymore, and older versions don't have __contains__
        dict_contains = dict.__contains__
    except:
        try:
            dict_contains = dict.has_key
        except NameError:
            def dict_contains(d, key):
                return d.has_key(key)

def install_breakpointhook():
    def custom_sitecustomize_breakpointhook(*args, **kwargs):
        import os
        hookname = os.getenv('PYTHONBREAKPOINT')
        if (
               hookname is not None 
               and len(hookname) > 0 
               and hasattr(sys, '__breakpointhook__')
               and sys.__breakpointhook__ != custom_sitecustomize_breakpointhook
            ):
            sys.__breakpointhook__(*args, **kwargs)
        else:
            sys.path.append(os.path.dirname(os.path.dirname(__file__)))
            import pydevd
            kwargs.setdefault('stop_at_frame', sys._getframe().f_back)
            pydevd.settrace(*args, **kwargs)

    if sys.version_info[0:2] >= (3, 7):
        # There are some choices on how to provide the breakpoint hook. Namely, we can provide a 
        # PYTHONBREAKPOINT which provides the import path for a method to be executed or we
        # can override sys.breakpointhook.
        # pydevd overrides sys.breakpointhook instead of providing an environment variable because
        # it's possible that the debugger starts the user program but is not available in the 
        # PYTHONPATH (and would thus fail to be imported if PYTHONBREAKPOINT was set to pydevd.settrace).
        # Note that the implementation still takes PYTHONBREAKPOINT in account (so, if it was provided
        # by someone else, it'd still work).
        sys.breakpointhook = custom_sitecustomize_breakpointhook
    else:
        if sys.version_info[0] >= 3:
            import builtins as __builtin__ # Py3
        else:
            import __builtin__

        # In older versions, breakpoint() isn't really available, so, install the hook directly
        # in the builtins.
        __builtin__.breakpoint = custom_sitecustomize_breakpointhook
        sys.__breakpointhook__ = custom_sitecustomize_breakpointhook

# Install the breakpoint hook at import time.
install_breakpointhook()

#-----------------------------------------------------------------------------------------------------------------------
#now that we've finished the needed pydev sitecustomize, let's run the default one (if available)

#Ok, some weirdness going on in Python 3k: when removing this module from the sys.module to import the 'real'
#sitecustomize, all the variables in this scope become None (as if it was garbage-collected), so, the the reference
#below is now being kept to create a cyclic reference so that it neven dies)
__pydev_sitecustomize_module__ = sys.modules.get('sitecustomize') #A ref to this module


#remove the pydev site customize (and the pythonpath for it)
paths_removed = []
try:
    for c in sys.path[:]:
        #Pydev controls the whole classpath in Jython already, so, we don't want a a duplicate for
        #what we've already added there (this is needed to support Jython 2.5b1 onwards -- otherwise, as
        #we added the sitecustomize to the pythonpath and to the classpath, we'd have to remove it from the
        #classpath too -- and I don't think there's a way to do that... or not?)
        if c.find('pydev_sitecustomize') != -1 or c == '__classpath__' or c == '__pyclasspath__' or \
            c == '__classpath__/' or c == '__pyclasspath__/' or  c == '__classpath__\\' or c == '__pyclasspath__\\':
            sys.path.remove(c)
            if c.find('pydev_sitecustomize') == -1:
                #We'll re-add any paths removed but the pydev_sitecustomize we added from pydev.
                paths_removed.append(c)

    if dict_contains(sys.modules, 'sitecustomize'):
        del sys.modules['sitecustomize'] #this module
except:
    #print the error... should never happen (so, always show, and not only on debug)!
    import traceback;traceback.print_exc() #@Reimport
else:
    #Now, execute the default sitecustomize
    try:
        import sitecustomize #@UnusedImport
        sitecustomize.__pydev_sitecustomize_module__ = __pydev_sitecustomize_module__
    except:
        pass

    if not dict_contains(sys.modules, 'sitecustomize'):
        #If there was no sitecustomize, re-add the pydev sitecustomize (pypy gives a KeyError if it's not there)
        sys.modules['sitecustomize'] = __pydev_sitecustomize_module__

    try:
        if paths_removed:
            if sys is None:
                import sys
            if sys is not None:
                #And after executing the default sitecustomize, restore the paths (if we didn't remove it before,
                #the import sitecustomize would recurse).
                sys.path.extend(paths_removed)
    except:
        #print the error... should never happen (so, always show, and not only on debug)!
        import traceback;traceback.print_exc() #@Reimport




if sys.version_info[0] < 3:
    try:
        #Redefine input and raw_input only after the original sitecustomize was executed
        #(because otherwise, the original raw_input and input would still not be defined)
        import __builtin__
        original_raw_input = __builtin__.raw_input
        original_input = __builtin__.input


        def raw_input(prompt=''):
            #the original raw_input would only remove a trailing \n, so, at
            #this point if we had a \r\n the \r would remain (which is valid for eclipse)
            #so, let's remove the remaining \r which python didn't expect.
            ret = original_raw_input(prompt)

            if ret.endswith('\r'):
                return ret[:-1]

            return ret
        raw_input.__doc__ = original_raw_input.__doc__

        def input(prompt=''):
            #input must also be rebinded for using the new raw_input defined
            return eval(raw_input(prompt))
        input.__doc__ = original_input.__doc__


        __builtin__.raw_input = raw_input
        __builtin__.input = input

    except:
        #Don't report errors at this stage
        if DEBUG:
            import traceback;traceback.print_exc() #@Reimport

else:
    try:
        import builtins #Python 3.0 does not have the __builtin__ module @UnresolvedImport
        original_input = builtins.input
        def input(prompt=''):
            #the original input would only remove a trailing \n, so, at
            #this point if we had a \r\n the \r would remain (which is valid for eclipse)
            #so, let's remove the remaining \r which python didn't expect.
            ret = original_input(prompt)

            if ret.endswith('\r'):
                return ret[:-1]

            return ret
        input.__doc__ = original_input.__doc__
        builtins.input = input
    except:
        #Don't report errors at this stage
        if DEBUG:
            import traceback;traceback.print_exc() #@Reimport



try:
    #The original getpass doesn't work from the eclipse console, so, let's put a replacement
    #here (note that it'll not go into echo mode in the console, so, what' the user writes
    #will actually be seen)
    #Note: same thing from the fix_getpass module -- but we don't want to import it in this
    #custom sitecustomize.
    def fix_get_pass():
        try:
            import getpass
        except ImportError:
            return #If we can't import it, we can't fix it
        import warnings
        fallback = getattr(getpass, 'fallback_getpass', None) # >= 2.6
        if not fallback:
            fallback = getpass.default_getpass # <= 2.5
        getpass.getpass = fallback
        if hasattr(getpass, 'GetPassWarning'):
            warnings.simplefilter("ignore", category=getpass.GetPassWarning)
    fix_get_pass()

except:
    #Don't report errors at this stage
    if DEBUG:
        import traceback;traceback.print_exc() #@Reimport


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevconsole.py <==
'''
Entry point module to start the interactive console.
'''
from _pydev_bundle._pydev_saved_modules import thread, _code
from _pydevd_bundle.pydevd_constants import IS_JYTHON
start_new_thread = thread.start_new_thread

from _pydevd_bundle.pydevconsole_code import InteractiveConsole

compile_command = _code.compile_command
InteractiveInterpreter = _code.InteractiveInterpreter

import os
import sys

from _pydev_bundle._pydev_saved_modules import threading
from _pydevd_bundle.pydevd_constants import INTERACTIVE_MODE_AVAILABLE

import traceback
from _pydev_bundle import pydev_log

from _pydevd_bundle import pydevd_save_locals

from _pydev_bundle.pydev_imports import Exec, _queue

import builtins as __builtin__

from _pydev_bundle.pydev_console_utils import BaseInterpreterInterface, BaseStdIn  # @UnusedImport
from _pydev_bundle.pydev_console_utils import CodeFragment


class Command:

    def __init__(self, interpreter, code_fragment):
        """
        :type code_fragment: CodeFragment
        :type interpreter: InteractiveConsole
        """
        self.interpreter = interpreter
        self.code_fragment = code_fragment
        self.more = None

    def symbol_for_fragment(code_fragment):
        if code_fragment.is_single_line:
            symbol = 'single'
        else:
            if IS_JYTHON:
                symbol = 'single'  # Jython doesn't support exec
            else:
                symbol = 'exec'
        return symbol

    symbol_for_fragment = staticmethod(symbol_for_fragment)

    def run(self):
        text = self.code_fragment.text
        symbol = self.symbol_for_fragment(self.code_fragment)

        self.more = self.interpreter.runsource(text, '<input>', symbol)


try:
    from _pydev_bundle.pydev_imports import execfile

    __builtin__.execfile = execfile
except:
    pass

# Pull in runfile, the interface to UMD that wraps execfile
from _pydev_bundle.pydev_umd import runfile, _set_globals_function
if sys.version_info[0] >= 3:
    __builtin__.runfile = runfile
else:
    __builtin__.runfile = runfile


#=======================================================================================================================
# InterpreterInterface
#=======================================================================================================================
class InterpreterInterface(BaseInterpreterInterface):
    '''
        The methods in this class should be registered in the xml-rpc server.
    '''

    def __init__(self, host, client_port, mainThread, connect_status_queue=None):
        BaseInterpreterInterface.__init__(self, mainThread, connect_status_queue)
        self.client_port = client_port
        self.host = host
        self.namespace = {}
        self.interpreter = InteractiveConsole(self.namespace)
        self._input_error_printed = False

    def do_add_exec(self, codeFragment):
        command = Command(self.interpreter, codeFragment)
        command.run()
        return command.more

    def get_namespace(self):
        return self.namespace

    def getCompletions(self, text, act_tok):
        try:
            from _pydev_bundle._pydev_completer import Completer

            completer = Completer(self.namespace, None)
            return completer.complete(act_tok)
        except:
            pydev_log.exception()
            return []

    def close(self):
        sys.exit(0)

    def get_greeting_msg(self):
        return 'PyDev console: starting.\n'


class _ProcessExecQueueHelper:
    _debug_hook = None
    _return_control_osc = False


def set_debug_hook(debug_hook):
    _ProcessExecQueueHelper._debug_hook = debug_hook


def activate_mpl_if_already_imported(interpreter):
    if interpreter.mpl_modules_for_patching:
        for module in list(interpreter.mpl_modules_for_patching):
            if module in sys.modules:
                activate_function = interpreter.mpl_modules_for_patching.pop(module)
                activate_function()


def init_set_return_control_back(interpreter):
    from pydev_ipython.inputhook import set_return_control_callback

    def return_control():
        ''' A function that the inputhooks can call (via inputhook.stdin_ready()) to find
            out if they should cede control and return '''
        if _ProcessExecQueueHelper._debug_hook:
            # Some of the input hooks check return control without doing
            # a single operation, so we don't return True on every
            # call when the debug hook is in place to allow the GUI to run
            # XXX: Eventually the inputhook code will have diverged enough
            # from the IPython source that it will be worthwhile rewriting
            # it rather than pretending to maintain the old API
            _ProcessExecQueueHelper._return_control_osc = not _ProcessExecQueueHelper._return_control_osc
            if _ProcessExecQueueHelper._return_control_osc:
                return True

        if not interpreter.exec_queue.empty():
            return True
        return False

    set_return_control_callback(return_control)


def init_mpl_in_console(interpreter):
    init_set_return_control_back(interpreter)

    if not INTERACTIVE_MODE_AVAILABLE:
        return

    activate_mpl_if_already_imported(interpreter)
    from _pydev_bundle.pydev_import_hook import import_hook_manager
    for mod in list(interpreter.mpl_modules_for_patching):
        import_hook_manager.add_module_name(mod, interpreter.mpl_modules_for_patching.pop(mod))


if sys.platform != 'win32':

    if not hasattr(os, 'kill'):  # Jython may not have it.

        def pid_exists(pid):
            return True

    else:

        def pid_exists(pid):
            # Note that this function in the face of errors will conservatively consider that
            # the pid is still running (because we'll exit the current process when it's
            # no longer running, so, we need to be 100% sure it actually exited).

            import errno
            if pid == 0:
                # According to "man 2 kill" PID 0 has a special meaning:
                # it refers to <<every process in the process group of the
                # calling process>> so we don't want to go any further.
                # If we get here it means this UNIX platform *does* have
                # a process with id 0.
                return True
            try:
                os.kill(pid, 0)
            except OSError as err:
                if err.errno == errno.ESRCH:
                    # ESRCH == No such process
                    return False
                elif err.errno == errno.EPERM:
                    # EPERM clearly means there's a process to deny access to
                    return True
                else:
                    # According to "man 2 kill" possible error values are
                    # (EINVAL, EPERM, ESRCH) therefore we should never get
                    # here. If we do, although it's an error, consider it
                    # exists (see first comment in this function).
                    return True
            else:
                return True

else:

    def pid_exists(pid):
        # Note that this function in the face of errors will conservatively consider that
        # the pid is still running (because we'll exit the current process when it's
        # no longer running, so, we need to be 100% sure it actually exited).
        import ctypes
        kernel32 = ctypes.windll.kernel32

        PROCESS_QUERY_INFORMATION = 0x0400
        PROCESS_QUERY_LIMITED_INFORMATION = 0x1000
        ERROR_INVALID_PARAMETER = 0x57
        STILL_ACTIVE = 259

        process = kernel32.OpenProcess(PROCESS_QUERY_INFORMATION | PROCESS_QUERY_LIMITED_INFORMATION, 0, pid)
        if not process:
            err = kernel32.GetLastError()
            if err == ERROR_INVALID_PARAMETER:
                # Means it doesn't exist (pid parameter is wrong).
                return False

            # There was some unexpected error (such as access denied), so
            # consider it exists (although it could be something else, but we don't want
            # to raise any errors -- so, just consider it exists).
            return True

        try:
            zero = ctypes.c_int(0)
            exit_code = ctypes.pointer(zero)

            exit_code_suceeded = kernel32.GetExitCodeProcess(process, exit_code)
            if not exit_code_suceeded:
                # There was some unexpected error (such as access denied), so
                # consider it exists (although it could be something else, but we don't want
                # to raise any errors -- so, just consider it exists).
                return True

            elif bool(exit_code.contents.value) and int(exit_code.contents.value) != STILL_ACTIVE:
                return False
        finally:
            kernel32.CloseHandle(process)

        return True


def process_exec_queue(interpreter):
    init_mpl_in_console(interpreter)
    from pydev_ipython.inputhook import get_inputhook
    try:
        kill_if_pid_not_alive = int(os.environ.get('PYDEV_ECLIPSE_PID', '-1'))
    except:
        kill_if_pid_not_alive = -1

    while 1:
        if kill_if_pid_not_alive != -1:
            if not pid_exists(kill_if_pid_not_alive):
                exit()

        # Running the request may have changed the inputhook in use
        inputhook = get_inputhook()

        if _ProcessExecQueueHelper._debug_hook:
            _ProcessExecQueueHelper._debug_hook()

        if inputhook:
            try:
                # Note: it'll block here until return_control returns True.
                inputhook()
            except:
                pydev_log.exception()
        try:
            try:
                code_fragment = interpreter.exec_queue.get(block=True, timeout=1 / 20.)  # 20 calls/second
            except _queue.Empty:
                continue

            if callable(code_fragment):
                # It can be a callable (i.e.: something that must run in the main
                # thread can be put in the queue for later execution).
                code_fragment()
            else:
                more = interpreter.add_exec(code_fragment)
        except KeyboardInterrupt:
            interpreter.buffer = None
            continue
        except SystemExit:
            raise
        except:
            pydev_log.exception('Error processing queue on pydevconsole.')
            exit()


if 'IPYTHONENABLE' in os.environ:
    IPYTHON = os.environ['IPYTHONENABLE'] == 'True'
else:
    # By default, don't use IPython because occasionally changes
    # in IPython break pydevd.
    IPYTHON = False

try:
    try:
        exitfunc = sys.exitfunc
    except AttributeError:
        exitfunc = None

    if IPYTHON:
        from _pydev_bundle.pydev_ipython_console import InterpreterInterface
        if exitfunc is not None:
            sys.exitfunc = exitfunc
        else:
            try:
                delattr(sys, 'exitfunc')
            except:
                pass
except:
    IPYTHON = False
    pass


#=======================================================================================================================
# _DoExit
#=======================================================================================================================
def do_exit(*args):
    '''
        We have to override the exit because calling sys.exit will only actually exit the main thread,
        and as we're in a Xml-rpc server, that won't work.
    '''

    try:
        import java.lang.System

        java.lang.System.exit(1)
    except ImportError:
        if len(args) == 1:
            os._exit(args[0])
        else:
            os._exit(0)


#=======================================================================================================================
# start_console_server
#=======================================================================================================================
def start_console_server(host, port, interpreter):
    try:
        if port == 0:
            host = ''

        # I.e.: supporting the internal Jython version in PyDev to create a Jython interactive console inside Eclipse.
        from _pydev_bundle.pydev_imports import SimpleXMLRPCServer as XMLRPCServer  # @Reimport

        try:
            server = XMLRPCServer((host, port), logRequests=False, allow_none=True)

        except:
            sys.stderr.write('Error starting server with host: "%s", port: "%s", client_port: "%s"\n' % (host, port, interpreter.client_port))
            sys.stderr.flush()
            raise

        # Tell UMD the proper default namespace
        _set_globals_function(interpreter.get_namespace)

        server.register_function(interpreter.execLine)
        server.register_function(interpreter.execMultipleLines)
        server.register_function(interpreter.getCompletions)
        server.register_function(interpreter.getFrame)
        server.register_function(interpreter.getVariable)
        server.register_function(interpreter.changeVariable)
        server.register_function(interpreter.getDescription)
        server.register_function(interpreter.close)
        server.register_function(interpreter.interrupt)
        server.register_function(interpreter.handshake)
        server.register_function(interpreter.connectToDebugger)
        server.register_function(interpreter.hello)
        server.register_function(interpreter.getArray)
        server.register_function(interpreter.evaluate)
        server.register_function(interpreter.ShowConsole)
        server.register_function(interpreter.loadFullValue)

        # Functions for GUI main loop integration
        server.register_function(interpreter.enableGui)

        if port == 0:
            (h, port) = server.socket.getsockname()

            print(port)
            print(interpreter.client_port)

        while True:
            try:
                server.serve_forever()
            except:
                # Ugly code to be py2/3 compatible
                # https://sw-brainwy.rhcloud.com/tracker/PyDev/534:
                # Unhandled "interrupted system call" error in the pydevconsol.py
                e = sys.exc_info()[1]
                retry = False
                try:
                    retry = e.args[0] == 4  # errno.EINTR
                except:
                    pass
                if not retry:
                    raise
                    # Otherwise, keep on going
        return server
    except:
        pydev_log.exception()
        # Notify about error to avoid long waiting
        connection_queue = interpreter.get_connect_status_queue()
        if connection_queue is not None:
            connection_queue.put(False)


def start_server(host, port, client_port):
    # replace exit (see comments on method)
    # note that this does not work in jython!!! (sys method can't be replaced).
    sys.exit = do_exit

    interpreter = InterpreterInterface(host, client_port, threading.current_thread())

    start_new_thread(start_console_server, (host, port, interpreter))

    process_exec_queue(interpreter)


def get_ipython_hidden_vars():
    if IPYTHON and hasattr(__builtin__, 'interpreter'):
        interpreter = get_interpreter()
        return interpreter.get_ipython_hidden_vars_dict()


def get_interpreter():
    try:
        interpreterInterface = getattr(__builtin__, 'interpreter')
    except AttributeError:
        interpreterInterface = InterpreterInterface(None, None, threading.current_thread())
        __builtin__.interpreter = interpreterInterface
        sys.stderr.write(interpreterInterface.get_greeting_msg())
        sys.stderr.flush()

    return interpreterInterface


def get_completions(text, token, globals, locals):
    interpreterInterface = get_interpreter()

    interpreterInterface.interpreter.update(globals, locals)

    return interpreterInterface.getCompletions(text, token)

#===============================================================================
# Debugger integration
#===============================================================================


def exec_code(code, globals, locals, debugger):
    interpreterInterface = get_interpreter()
    interpreterInterface.interpreter.update(globals, locals)

    res = interpreterInterface.need_more(code)

    if res:
        return True

    interpreterInterface.add_exec(code, debugger)

    return False


class ConsoleWriter(InteractiveInterpreter):
    skip = 0

    def __init__(self, locals=None):
        InteractiveInterpreter.__init__(self, locals)

    def write(self, data):
        # if (data.find("global_vars") == -1 and data.find("pydevd") == -1):
        if self.skip > 0:
            self.skip -= 1
        else:
            if data == "Traceback (most recent call last):\n":
                self.skip = 1
            sys.stderr.write(data)

    def showsyntaxerror(self, filename=None):
        """Display the syntax error that just occurred."""
        # Override for avoid using sys.excepthook PY-12600
        type, value, tb = sys.exc_info()
        sys.last_type = type
        sys.last_value = value
        sys.last_traceback = tb
        if filename and type is SyntaxError:
            # Work hard to stuff the correct filename in the exception
            try:
                msg, (dummy_filename, lineno, offset, line) = value.args
            except ValueError:
                # Not the format we expect; leave it alone
                pass
            else:
                # Stuff in the right filename
                value = SyntaxError(msg, (filename, lineno, offset, line))
                sys.last_value = value
        list = traceback.format_exception_only(type, value)
        sys.stderr.write(''.join(list))

    def showtraceback(self, *args, **kwargs):
        """Display the exception that just occurred."""
        # Override for avoid using sys.excepthook PY-12600
        try:
            type, value, tb = sys.exc_info()
            sys.last_type = type
            sys.last_value = value
            sys.last_traceback = tb
            tblist = traceback.extract_tb(tb)
            del tblist[:1]
            lines = traceback.format_list(tblist)
            if lines:
                lines.insert(0, "Traceback (most recent call last):\n")
            lines.extend(traceback.format_exception_only(type, value))
        finally:
            tblist = tb = None
        sys.stderr.write(''.join(lines))


def console_exec(thread_id, frame_id, expression, dbg):
    """returns 'False' in case expression is partially correct
    """
    frame = dbg.find_frame(thread_id, frame_id)

    is_multiline = expression.count('@LINE@') > 1
    expression = str(expression.replace('@LINE@', '\n'))

    # Not using frame.f_globals because of https://sourceforge.net/tracker2/?func=detail&aid=2541355&group_id=85796&atid=577329
    # (Names not resolved in generator expression in method)
    # See message: http://mail.python.org/pipermail/python-list/2009-January/526522.html
    updated_globals = {}
    updated_globals.update(frame.f_globals)
    updated_globals.update(frame.f_locals)  # locals later because it has precedence over the actual globals

    if IPYTHON:
        need_more = exec_code(CodeFragment(expression), updated_globals, frame.f_locals, dbg)
        if not need_more:
            pydevd_save_locals.save_locals(frame)
        return need_more

    interpreter = ConsoleWriter()

    if not is_multiline:
        try:
            code = compile_command(expression)
        except (OverflowError, SyntaxError, ValueError):
            # Case 1
            interpreter.showsyntaxerror()
            return False
        if code is None:
            # Case 2
            return True
    else:
        code = expression

    # Case 3

    try:
        Exec(code, updated_globals, frame.f_locals)

    except SystemExit:
        raise
    except:
        interpreter.showtraceback()
    else:
        pydevd_save_locals.save_locals(frame)
    return False


#=======================================================================================================================
# main
#=======================================================================================================================
if __name__ == '__main__':
    # Important: don't use this module directly as the __main__ module, rather, import itself as pydevconsole
    # so that we don't get multiple pydevconsole modules if it's executed directly (otherwise we'd have multiple
    # representations of its classes).
    # See: https://sw-brainwy.rhcloud.com/tracker/PyDev/446:
    # 'Variables' and 'Expressions' views stopped working when debugging interactive console
    import pydevconsole
    sys.stdin = pydevconsole.BaseStdIn(sys.stdin)
    port, client_port = sys.argv[1:3]
    from _pydev_bundle import pydev_localhost

    if int(port) == 0 and int(client_port) == 0:
        (h, p) = pydev_localhost.get_socket_name()

        client_port = p

    pydevconsole.start_server(pydev_localhost.get_localhost(), int(port), int(client_port))


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd.py <==
'''
Entry point module (keep at root):

This module starts the debugger.
'''
import sys  # @NoMove
if sys.version_info[:2] < (3, 6):
    raise RuntimeError('The PyDev.Debugger requires Python 3.6 onwards to be run. If you need to use an older Python version, use an older version of the debugger.')
import os

try:
    # Just empty packages to check if they're in the PYTHONPATH.
    import _pydev_bundle
except ImportError:
    # On the first import of a pydevd module, add pydevd itself to the PYTHONPATH
    # if its dependencies cannot be imported.
    sys.path.append(os.path.dirname(os.path.abspath(__file__)))
    import _pydev_bundle

# Import this first as it'll check for shadowed modules and will make sure that we import
# things as needed for gevent.
from _pydevd_bundle import pydevd_constants

import atexit
import dis
import io
from collections import defaultdict
from contextlib import contextmanager
from functools import partial
import itertools
import traceback
import weakref
import getpass as getpass_mod
import functools

import pydevd_file_utils
from _pydev_bundle import pydev_imports, pydev_log
from _pydev_bundle._pydev_filesystem_encoding import getfilesystemencoding
from _pydev_bundle.pydev_is_thread_alive import is_thread_alive
from _pydev_bundle.pydev_override import overrides
from _pydev_bundle._pydev_saved_modules import threading, time, thread
from _pydevd_bundle import pydevd_extension_utils, pydevd_frame_utils
from _pydevd_bundle.pydevd_filtering import FilesFiltering, glob_matches_path
from _pydevd_bundle import pydevd_io, pydevd_vm_type, pydevd_defaults
from _pydevd_bundle import pydevd_utils
from _pydevd_bundle import pydevd_runpy
from _pydev_bundle.pydev_console_utils import DebugConsoleStdIn
from _pydevd_bundle.pydevd_additional_thread_info import set_additional_thread_info
from _pydevd_bundle.pydevd_breakpoints import ExceptionBreakpoint, get_exception_breakpoint
from _pydevd_bundle.pydevd_comm_constants import (CMD_THREAD_SUSPEND, CMD_STEP_INTO, CMD_SET_BREAK,
    CMD_STEP_INTO_MY_CODE, CMD_STEP_OVER, CMD_SMART_STEP_INTO, CMD_RUN_TO_LINE,
    CMD_SET_NEXT_STATEMENT, CMD_STEP_RETURN, CMD_ADD_EXCEPTION_BREAK, CMD_STEP_RETURN_MY_CODE,
    CMD_STEP_OVER_MY_CODE, constant_to_str, CMD_STEP_INTO_COROUTINE)
from _pydevd_bundle.pydevd_constants import (get_thread_id, get_current_thread_id,
    DebugInfoHolder, PYTHON_SUSPEND, STATE_SUSPEND, STATE_RUN, get_frame,
    clear_cached_thread_id, INTERACTIVE_MODE_AVAILABLE, SHOW_DEBUG_INFO_ENV, NULL,
    NO_FTRACE, IS_IRONPYTHON, JSON_PROTOCOL, IS_CPYTHON, HTTP_JSON_PROTOCOL, USE_CUSTOM_SYS_CURRENT_FRAMES_MAP, call_only_once,
    ForkSafeLock, IGNORE_BASENAMES_STARTING_WITH, EXCEPTION_TYPE_UNHANDLED, SUPPORT_GEVENT,
    PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING, PYDEVD_IPYTHON_CONTEXT)
from _pydevd_bundle.pydevd_defaults import PydevdCustomization  # Note: import alias used on pydev_monkey.
from _pydevd_bundle.pydevd_custom_frames import CustomFramesContainer, custom_frames_container_init
from _pydevd_bundle.pydevd_dont_trace_files import DONT_TRACE, PYDEV_FILE, LIB_FILE, DONT_TRACE_DIRS
from _pydevd_bundle.pydevd_extension_api import DebuggerEventHandler
from _pydevd_bundle.pydevd_frame_utils import add_exception_to_frame, remove_exception_from_frame
from _pydevd_bundle.pydevd_net_command_factory_xml import NetCommandFactory
from _pydevd_bundle.pydevd_trace_dispatch import (
    trace_dispatch as _trace_dispatch, global_cache_skips, global_cache_frame_skips, fix_top_level_trace_and_get_trace_func, USING_CYTHON)
from _pydevd_bundle.pydevd_utils import save_main_module, is_current_thread_main_thread, \
    import_attr_from_module
from _pydevd_frame_eval.pydevd_frame_eval_main import (
    frame_eval_func, dummy_trace_dispatch, USING_FRAME_EVAL)
import pydev_ipython  # @UnusedImport
from _pydevd_bundle.pydevd_source_mapping import SourceMapping
from _pydevd_bundle.pydevd_concurrency_analyser.pydevd_concurrency_logger import ThreadingLogger, AsyncioLogger, send_concurrency_message, cur_time
from _pydevd_bundle.pydevd_concurrency_analyser.pydevd_thread_wrappers import wrap_threads
from pydevd_file_utils import get_abs_path_real_path_and_base_from_frame, NORM_PATHS_AND_BASE_CONTAINER
from pydevd_file_utils import get_fullname, get_package_dir
from os.path import abspath as os_path_abspath
import pydevd_tracing
from _pydevd_bundle.pydevd_comm import (InternalThreadCommand, InternalThreadCommandForAnyThread,
    create_server_socket, FSNotifyThread)
from _pydevd_bundle.pydevd_comm import(InternalConsoleExec,
    _queue, ReaderThread, GetGlobalDebugger, get_global_debugger,
    set_global_debugger, WriterThread,
    start_client, start_server, InternalGetBreakpointException, InternalSendCurrExceptionTrace,
    InternalSendCurrExceptionTraceProceeded)
from _pydevd_bundle.pydevd_daemon_thread import PyDBDaemonThread, mark_as_pydevd_daemon_thread
from _pydevd_bundle.pydevd_process_net_command_json import PyDevJsonCommandProcessor
from _pydevd_bundle.pydevd_process_net_command import process_net_command
from _pydevd_bundle.pydevd_net_command import NetCommand, NULL_NET_COMMAND

from _pydevd_bundle.pydevd_breakpoints import stop_on_unhandled_exception
from _pydevd_bundle.pydevd_collect_bytecode_info import collect_try_except_info, collect_return_info, collect_try_except_info_from_source
from _pydevd_bundle.pydevd_suspended_frames import SuspendedFramesManager
from socket import SHUT_RDWR
from _pydevd_bundle.pydevd_api import PyDevdAPI
from _pydevd_bundle.pydevd_timeout import TimeoutTracker
from _pydevd_bundle.pydevd_thread_lifecycle import suspend_all_threads, mark_thread_suspended

pydevd_gevent_integration = None

if SUPPORT_GEVENT:
    try:
        from _pydevd_bundle import pydevd_gevent_integration
    except:
        pydev_log.exception(
            'pydevd: GEVENT_SUPPORT is set but gevent is not available in the environment.\n'
            'Please unset GEVENT_SUPPORT from the environment variables or install gevent.')
    else:
        pydevd_gevent_integration.log_gevent_debug_info()

if USE_CUSTOM_SYS_CURRENT_FRAMES_MAP:
    from _pydevd_bundle.pydevd_constants import constructed_tid_to_last_frame

__version_info__ = (2, 9, 5)
__version_info_str__ = []
for v in __version_info__:
    __version_info_str__.append(str(v))

__version__ = '.'.join(__version_info_str__)

# IMPORTANT: pydevd_constants must be the 1st thing defined because it'll keep a reference to the original sys._getframe


def install_breakpointhook(pydevd_breakpointhook=None):
    if pydevd_breakpointhook is None:

        def pydevd_breakpointhook(*args, **kwargs):
            hookname = os.getenv('PYTHONBREAKPOINT')
            if (
                   hookname is not None
                   and len(hookname) > 0
                   and hasattr(sys, '__breakpointhook__')
                   and sys.__breakpointhook__ != pydevd_breakpointhook
                ):
                sys.__breakpointhook__(*args, **kwargs)
            else:
                settrace(*args, **kwargs)

    if sys.version_info[0:2] >= (3, 7):
        # There are some choices on how to provide the breakpoint hook. Namely, we can provide a
        # PYTHONBREAKPOINT which provides the import path for a method to be executed or we
        # can override sys.breakpointhook.
        # pydevd overrides sys.breakpointhook instead of providing an environment variable because
        # it's possible that the debugger starts the user program but is not available in the
        # PYTHONPATH (and would thus fail to be imported if PYTHONBREAKPOINT was set to pydevd.settrace).
        # Note that the implementation still takes PYTHONBREAKPOINT in account (so, if it was provided
        # by someone else, it'd still work).
        sys.breakpointhook = pydevd_breakpointhook
    else:
        if sys.version_info[0] >= 3:
            import builtins as __builtin__  # Py3 noqa
        else:
            import __builtin__  # noqa

        # In older versions, breakpoint() isn't really available, so, install the hook directly
        # in the builtins.
        __builtin__.breakpoint = pydevd_breakpointhook
        sys.__breakpointhook__ = pydevd_breakpointhook


# Install the breakpoint hook at import time.
install_breakpointhook()

from _pydevd_bundle.pydevd_plugin_utils import PluginManager

threadingEnumerate = threading.enumerate
threadingCurrentThread = threading.current_thread

try:
    'dummy'.encode('utf-8')  # Added because otherwise Jython 2.2.1 wasn't finding the encoding (if it wasn't loaded in the main thread).
except:
    pass

_global_redirect_stdout_to_server = False
_global_redirect_stderr_to_server = False

file_system_encoding = getfilesystemencoding()

_CACHE_FILE_TYPE = {}

pydev_log.debug('Using GEVENT_SUPPORT: %s', pydevd_constants.SUPPORT_GEVENT)
pydev_log.debug('Using GEVENT_SHOW_PAUSED_GREENLETS: %s', pydevd_constants.GEVENT_SHOW_PAUSED_GREENLETS)
pydev_log.debug('pydevd __file__: %s', os.path.abspath(__file__))
pydev_log.debug('Using PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING: %s', pydevd_constants.PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING)
if pydevd_constants.PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING:
    pydev_log.debug('PYDEVD_IPYTHON_CONTEXT: %s', pydevd_constants.PYDEVD_IPYTHON_CONTEXT)


#=======================================================================================================================
# PyDBCommandThread
#=======================================================================================================================
class PyDBCommandThread(PyDBDaemonThread):

    def __init__(self, py_db):
        PyDBDaemonThread.__init__(self, py_db)
        self._py_db_command_thread_event = py_db._py_db_command_thread_event
        self.name = 'pydevd.CommandThread'

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        # Delay a bit this initialization to wait for the main program to start.
        self._py_db_command_thread_event.wait(0.3)

        if self._kill_received:
            return

        try:
            while not self._kill_received:
                try:
                    self.py_db.process_internal_commands()
                except:
                    pydev_log.info('Finishing debug communication...(2)')
                self._py_db_command_thread_event.clear()
                self._py_db_command_thread_event.wait(0.3)
        except:
            try:
                pydev_log.debug(sys.exc_info()[0])
            except:
                # In interpreter shutdown many things can go wrong (any module variables may
                # be None, streams can be closed, etc).
                pass

            # only got this error in interpreter shutdown
            # pydev_log.info('Finishing debug communication...(3)')

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        PyDBDaemonThread.do_kill_pydev_thread(self)
        # Set flag so that it can exit before the usual timeout.
        self._py_db_command_thread_event.set()


#=======================================================================================================================
# CheckAliveThread
# Non-daemon thread: guarantees that all data is written even if program is finished
#=======================================================================================================================
class CheckAliveThread(PyDBDaemonThread):

    def __init__(self, py_db):
        PyDBDaemonThread.__init__(self, py_db)
        self.name = 'pydevd.CheckAliveThread'
        self.daemon = False
        self._wait_event = threading.Event()

    @overrides(PyDBDaemonThread._on_run)
    def _on_run(self):
        py_db = self.py_db

        def can_exit():
            with py_db._main_lock:
                # Note: it's important to get the lock besides checking that it's empty (this
                # means that we're not in the middle of some command processing).
                writer = py_db.writer
                writer_empty = writer is not None and writer.empty()

            return not py_db.has_user_threads_alive() and writer_empty

        try:
            while not self._kill_received:
                self._wait_event.wait(0.3)
                if can_exit():
                    break

                py_db.check_output_redirect()

            if can_exit():
                pydev_log.debug("No threads alive, finishing debug session")
                py_db.dispose_and_kill_all_pydevd_threads()
        except:
            pydev_log.exception()

    def join(self, timeout=None):
        # If someone tries to join this thread, mark it to be killed.
        # This is the case for CherryPy when auto-reload is turned on.
        self.do_kill_pydev_thread()
        PyDBDaemonThread.join(self, timeout=timeout)

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        PyDBDaemonThread.do_kill_pydev_thread(self)
        # Set flag so that it can exit before the usual timeout.
        self._wait_event.set()


class AbstractSingleNotificationBehavior(object):
    '''
    The basic usage should be:

    # Increment the request time for the suspend.
    single_notification_behavior.increment_suspend_time()

    # Notify that this is a pause request (when a pause, not a breakpoint).
    single_notification_behavior.on_pause()

    # Mark threads to be suspended.
    set_suspend(...)

    # On do_wait_suspend, use notify_thread_suspended:
    def do_wait_suspend(...):
        with single_notification_behavior.notify_thread_suspended(thread_id, thread, reason):
            ...
    '''

    __slots__ = [
        '_last_resume_notification_time',
        '_last_suspend_notification_time',
        '_lock',
        '_next_request_time',
        '_suspend_time_request',
        '_suspended_thread_id_to_thread',
        '_pause_requested',
        '_py_db',
    ]

    NOTIFY_OF_PAUSE_TIMEOUT = .5

    def __init__(self, py_db):
        self._py_db = weakref.ref(py_db)
        self._next_request_time = partial(next, itertools.count())
        self._last_suspend_notification_time = -1
        self._last_resume_notification_time = -1
        self._suspend_time_request = self._next_request_time()
        self._lock = thread.allocate_lock()
        self._suspended_thread_id_to_thread = {}
        self._pause_requested = False

    def send_suspend_notification(self, thread_id, thread, stop_reason):
        raise AssertionError('abstract: subclasses must override.')

    def send_resume_notification(self, thread_id):
        raise AssertionError('abstract: subclasses must override.')

    def increment_suspend_time(self):
        with self._lock:
            self._suspend_time_request = self._next_request_time()

    def on_pause(self):
        # Upon a pause, we should force sending new suspend notifications
        # if no notification is sent after some time and there's some thread already stopped.
        with self._lock:
            self._pause_requested = True
            global_suspend_time = self._suspend_time_request
        py_db = self._py_db()
        if py_db is not None:
            py_db.timeout_tracker.call_on_timeout(
                self.NOTIFY_OF_PAUSE_TIMEOUT,
                self._notify_after_timeout,
                kwargs={'global_suspend_time': global_suspend_time}
            )

    def _notify_after_timeout(self, global_suspend_time):
        with self._lock:
            if self._suspended_thread_id_to_thread:
                if global_suspend_time > self._last_suspend_notification_time:
                    self._last_suspend_notification_time = global_suspend_time
                    # Notify about any thread which is currently suspended.
                    pydev_log.info('Sending suspend notification after timeout.')
                    thread_id, thread = next(iter(self._suspended_thread_id_to_thread.items()))
                    self.send_suspend_notification(thread_id, thread, CMD_THREAD_SUSPEND)

    def on_thread_suspend(self, thread_id, thread, stop_reason):
        with self._lock:
            pause_requested = self._pause_requested
            if pause_requested:
                # When a suspend notification is sent, reset the pause flag.
                self._pause_requested = False

            self._suspended_thread_id_to_thread[thread_id] = thread

            # CMD_THREAD_SUSPEND should always be a side-effect of a break, so, only
            # issue for a CMD_THREAD_SUSPEND if a pause is pending.
            if stop_reason != CMD_THREAD_SUSPEND or pause_requested:
                if self._suspend_time_request > self._last_suspend_notification_time:
                    pydev_log.info('Sending suspend notification.')
                    self._last_suspend_notification_time = self._suspend_time_request
                    self.send_suspend_notification(thread_id, thread, stop_reason)
                else:
                    pydev_log.info(
                        'Suspend not sent (it was already sent). Last suspend % <= Last resume %s',
                        self._last_suspend_notification_time,
                        self._last_resume_notification_time,
                    )
            else:
                pydev_log.info(
                    'Suspend not sent because stop reason is thread suspend and pause was not requested.',
                )

    def on_thread_resume(self, thread_id, thread):
        # on resume (step, continue all):
        with self._lock:
            self._suspended_thread_id_to_thread.pop(thread_id)
            if self._last_resume_notification_time < self._last_suspend_notification_time:
                pydev_log.info('Sending resume notification.')
                self._last_resume_notification_time = self._last_suspend_notification_time
                self.send_resume_notification(thread_id)
            else:
                pydev_log.info(
                    'Resume not sent (it was already sent). Last resume %s >= Last suspend %s',
                    self._last_resume_notification_time,
                    self._last_suspend_notification_time,
                )

    @contextmanager
    def notify_thread_suspended(self, thread_id, thread, stop_reason):
        self.on_thread_suspend(thread_id, thread, stop_reason)
        try:
            yield  # At this point the thread must be actually suspended.
        finally:
            self.on_thread_resume(thread_id, thread)


class ThreadsSuspendedSingleNotification(AbstractSingleNotificationBehavior):

    __slots__ = AbstractSingleNotificationBehavior.__slots__ + [
        'multi_threads_single_notification', '_callbacks', '_callbacks_lock']

    def __init__(self, py_db):
        AbstractSingleNotificationBehavior.__init__(self, py_db)
        # If True, pydevd will send a single notification when all threads are suspended/resumed.
        self.multi_threads_single_notification = False
        self._callbacks_lock = threading.Lock()
        self._callbacks = []

    def add_on_resumed_callback(self, callback):
        with self._callbacks_lock:
            self._callbacks.append(callback)

    @overrides(AbstractSingleNotificationBehavior.send_resume_notification)
    def send_resume_notification(self, thread_id):
        py_db = self._py_db()
        if py_db is not None:
            py_db.writer.add_command(py_db.cmd_factory.make_thread_resume_single_notification(thread_id))

            with self._callbacks_lock:
                callbacks = self._callbacks
                self._callbacks = []

            for callback in callbacks:
                callback()

    @overrides(AbstractSingleNotificationBehavior.send_suspend_notification)
    def send_suspend_notification(self, thread_id, thread, stop_reason):
        py_db = self._py_db()
        if py_db is not None:
            py_db.writer.add_command(
                py_db.cmd_factory.make_thread_suspend_single_notification(
                    py_db, thread_id, thread, stop_reason))

    @overrides(AbstractSingleNotificationBehavior.notify_thread_suspended)
    @contextmanager
    def notify_thread_suspended(self, thread_id, thread, stop_reason):
        if self.multi_threads_single_notification:
            with AbstractSingleNotificationBehavior.notify_thread_suspended(self, thread_id, thread, stop_reason):
                yield
        else:
            yield


class _Authentication(object):

    __slots__ = ['access_token', 'client_access_token', '_authenticated', '_wrong_attempts']

    def __init__(self):
        # A token to be send in the command line or through the settrace api -- when such token
        # is given, the first message sent to the IDE must pass the same token to authenticate.
        # Note that if a disconnect is sent, the same message must be resent to authenticate.
        self.access_token = None

        # This token is the one that the client requires to accept a connection from pydevd
        # (it's stored here and just passed back when required, it's not used internally
        # for anything else).
        self.client_access_token = None

        self._authenticated = None

        self._wrong_attempts = 0

    def is_authenticated(self):
        if self._authenticated is None:
            return self.access_token is None
        return self._authenticated

    def login(self, access_token):
        if self._wrong_attempts >= 10:  # A user can fail to authenticate at most 10 times.
            return

        self._authenticated = access_token == self.access_token
        if not self._authenticated:
            self._wrong_attempts += 1
        else:
            self._wrong_attempts = 0

    def logout(self):
        self._authenticated = None
        self._wrong_attempts = 0


class PyDB(object):
    """ Main debugging class
    Lots of stuff going on here:

    PyDB starts two threads on startup that connect to remote debugger (RDB)
    The threads continuously read & write commands to RDB.
    PyDB communicates with these threads through command queues.
       Every RDB command is processed by calling process_net_command.
       Every PyDB net command is sent to the net by posting NetCommand to WriterThread queue

       Some commands need to be executed on the right thread (suspend/resume & friends)
       These are placed on the internal command queue.
    """

    # Direct child pids which should not be terminated when terminating processes.
    # Note: class instance because it should outlive PyDB instances.
    dont_terminate_child_pids = set()

    def __init__(self, set_as_global=True):
        if set_as_global:
            pydevd_tracing.replace_sys_set_trace_func()

        self.authentication = _Authentication()

        self.reader = None
        self.writer = None
        self._fsnotify_thread = None
        self.created_pydb_daemon_threads = {}
        self._waiting_for_connection_thread = None
        self._on_configuration_done_event = threading.Event()
        self.check_alive_thread = None
        self.py_db_command_thread = None
        self.quitting = None
        self.cmd_factory = NetCommandFactory()
        self._cmd_queue = defaultdict(_queue.Queue)  # Key is thread id or '*', value is Queue
        self.suspended_frames_manager = SuspendedFramesManager()
        self._files_filtering = FilesFiltering()
        self.timeout_tracker = TimeoutTracker(self)

        # Note: when the source mapping is changed we also have to clear the file types cache
        # (because if a given file is a part of the project or not may depend on it being
        # defined in the source mapping).
        self.source_mapping = SourceMapping(on_source_mapping_changed=self._clear_filters_caches)

        # Determines whether we should terminate child processes when asked to terminate.
        self.terminate_child_processes = True

        # Determines whether we should try to do a soft terminate (i.e.: interrupt the main
        # thread with a KeyboardInterrupt).
        self.terminate_keyboard_interrupt = False

        # Set to True after a keyboard interrupt is requested the first time.
        self.keyboard_interrupt_requested = False

        # These are the breakpoints received by the PyDevdAPI. They are meant to store
        # the breakpoints in the api -- its actual contents are managed by the api.
        self.api_received_breakpoints = {}

        # These are the breakpoints meant to be consumed during runtime.
        self.breakpoints = {}
        self.function_breakpoint_name_to_breakpoint = {}

        # Set communication protocol
        PyDevdAPI().set_protocol(self, 0, PydevdCustomization.DEFAULT_PROTOCOL)

        self.variable_presentation = PyDevdAPI.VariablePresentation()

        # mtime to be raised when breakpoints change
        self.mtime = 0

        self.file_to_id_to_line_breakpoint = {}
        self.file_to_id_to_plugin_breakpoint = {}

        # Note: breakpoints dict should not be mutated: a copy should be created
        # and later it should be assigned back (to prevent concurrency issues).
        self.break_on_uncaught_exceptions = {}
        self.break_on_caught_exceptions = {}
        self.break_on_user_uncaught_exceptions = {}

        self.ready_to_run = False
        self._main_lock = thread.allocate_lock()
        self._lock_running_thread_ids = thread.allocate_lock()
        self._lock_create_fs_notify = thread.allocate_lock()
        self._py_db_command_thread_event = threading.Event()
        if set_as_global:
            CustomFramesContainer._py_db_command_thread_event = self._py_db_command_thread_event

        self.pydb_disposed = False
        self._wait_for_threads_to_finish_called = False
        self._wait_for_threads_to_finish_called_lock = thread.allocate_lock()
        self._wait_for_threads_to_finish_called_event = threading.Event()

        self.terminate_requested = False
        self._disposed_lock = thread.allocate_lock()
        self.signature_factory = None
        self.SetTrace = pydevd_tracing.SetTrace
        self.skip_on_exceptions_thrown_in_same_context = False
        self.ignore_exceptions_thrown_in_lines_with_ignore_exception = True

        # Suspend debugger even if breakpoint condition raises an exception.
        # May be changed with CMD_PYDEVD_JSON_CONFIG.
        self.skip_suspend_on_breakpoint_exception = ()  # By default suspend on any Exception.
        self.skip_print_breakpoint_exception = ()  # By default print on any Exception.

        # By default user can step into properties getter/setter/deleter methods
        self.disable_property_trace = False
        self.disable_property_getter_trace = False
        self.disable_property_setter_trace = False
        self.disable_property_deleter_trace = False

        # this is a dict of thread ids pointing to thread ids. Whenever a command is passed to the java end that
        # acknowledges that a thread was created, the thread id should be passed here -- and if at some time we do not
        # find that thread alive anymore, we must remove it from this list and make the java side know that the thread
        # was killed.
        self._running_thread_ids = {}
        # Note: also access '_enable_thread_notifications' with '_lock_running_thread_ids'
        self._enable_thread_notifications = False

        self._set_breakpoints_with_id = False

        # This attribute holds the file-> lines which have an @IgnoreException.
        self.filename_to_lines_where_exceptions_are_ignored = {}

        # working with plugins (lazily initialized)
        self.plugin = None
        self.has_plugin_line_breaks = False
        self.has_plugin_exception_breaks = False
        self.thread_analyser = None
        self.asyncio_analyser = None

        # The GUI event loop that's going to run.
        # Possible values:
        # matplotlib - Whatever GUI backend matplotlib is using.
        # 'wx'/'qt'/'none'/... - GUI toolkits that have bulitin support. See pydevd_ipython/inputhook.py:24.
        # Other - A custom function that'll be imported and run.
        self._gui_event_loop = 'matplotlib'
        self._installed_gui_support = False
        self.gui_in_use = False

        # GUI event loop support in debugger
        self.activate_gui_function = None

        # matplotlib support in debugger and debug console
        self.mpl_hooks_in_debug_console = False
        self.mpl_modules_for_patching = {}

        self._filename_to_not_in_scope = {}
        self.first_breakpoint_reached = False
        self._exclude_filters_enabled = self._files_filtering.use_exclude_filters()
        self._is_libraries_filter_enabled = self._files_filtering.use_libraries_filter()
        self.is_files_filter_enabled = self._exclude_filters_enabled or self._is_libraries_filter_enabled
        self.show_return_values = False
        self.remove_return_values_flag = False
        self.redirect_output = False
        # Note that besides the `redirect_output` flag, we also need to consider that someone
        # else is already redirecting (i.e.: debugpy).
        self.is_output_redirected = False

        # this flag disables frame evaluation even if it's available
        self.use_frame_eval = True

        # If True, pydevd will send a single notification when all threads are suspended/resumed.
        self._threads_suspended_single_notification = ThreadsSuspendedSingleNotification(self)

        # If True a step command will do a step in one thread and will also resume all other threads.
        self.stepping_resumes_all_threads = False

        self._local_thread_trace_func = threading.local()

        self._server_socket_ready_event = threading.Event()
        self._server_socket_name = None

        # Bind many locals to the debugger because upon teardown those names may become None
        # in the namespace (and thus can't be relied upon unless the reference was previously
        # saved).
        if IS_IRONPYTHON:

            # A partial() cannot be used in IronPython for sys.settrace.
            def new_trace_dispatch(frame, event, arg):
                return _trace_dispatch(self, frame, event, arg)

            self.trace_dispatch = new_trace_dispatch
        else:
            self.trace_dispatch = partial(_trace_dispatch, self)
        self.fix_top_level_trace_and_get_trace_func = fix_top_level_trace_and_get_trace_func
        self.frame_eval_func = frame_eval_func
        self.dummy_trace_dispatch = dummy_trace_dispatch

        # Note: this is different from pydevd_constants.thread_get_ident because we want Jython
        # to be None here because it also doesn't have threading._active.
        try:
            self.threading_get_ident = threading.get_ident  # Python 3
            self.threading_active = threading._active
        except:
            try:
                self.threading_get_ident = threading._get_ident  # Python 2 noqa
                self.threading_active = threading._active
            except:
                self.threading_get_ident = None  # Jython
                self.threading_active = None
        self.threading_current_thread = threading.currentThread
        self.set_additional_thread_info = set_additional_thread_info
        self.stop_on_unhandled_exception = stop_on_unhandled_exception
        self.collect_return_info = collect_return_info
        self.get_exception_breakpoint = get_exception_breakpoint
        self._dont_trace_get_file_type = DONT_TRACE.get
        self._dont_trace_dirs_get_file_type = DONT_TRACE_DIRS.get
        self.PYDEV_FILE = PYDEV_FILE
        self.LIB_FILE = LIB_FILE

        self._in_project_scope_cache = {}
        self._exclude_by_filter_cache = {}
        self._apply_filter_cache = {}
        self._ignore_system_exit_codes = set()

        # DAP related
        self._dap_messages_listeners = []

        if set_as_global:
            # Set as the global instance only after it's initialized.
            set_global_debugger(self)

        pydevd_defaults.on_pydb_init(self)
        # Stop the tracing as the last thing before the actual shutdown for a clean exit.
        atexit.register(stoptrace)

    def collect_try_except_info(self, code_obj):
        filename = code_obj.co_filename
        try:
            if os.path.exists(filename):
                pydev_log.debug('Collecting try..except info from source for %s', filename)
                try_except_infos = collect_try_except_info_from_source(filename)
                if try_except_infos:
                    # Filter for the current function
                    max_line = -1
                    min_line = sys.maxsize
                    for _, line in dis.findlinestarts(code_obj):

                        if line > max_line:
                            max_line = line

                        if line < min_line:
                            min_line = line

                    try_except_infos = [x for x in try_except_infos if min_line <= x.try_line <= max_line]
                return try_except_infos

        except:
            pydev_log.exception('Error collecting try..except info from source (%s)', filename)

        pydev_log.debug('Collecting try..except info from bytecode for %s', filename)
        return collect_try_except_info(code_obj)

    def setup_auto_reload_watcher(self, enable_auto_reload, watch_dirs, poll_target_time, exclude_patterns, include_patterns):
        try:
            with self._lock_create_fs_notify:

                # When setting up, dispose of the previous one (if any).
                if self._fsnotify_thread is not None:
                    self._fsnotify_thread.do_kill_pydev_thread()
                    self._fsnotify_thread = None

                if not enable_auto_reload:
                    return

                exclude_patterns = tuple(exclude_patterns)
                include_patterns = tuple(include_patterns)

                def accept_directory(absolute_filename, cache={}):
                    try:
                        return cache[absolute_filename]
                    except:
                        if absolute_filename and absolute_filename[-1] not in ('/', '\\'):
                            # I.e.: for directories we always end with '/' or '\\' so that
                            # we match exclusions such as "**/node_modules/**"
                            absolute_filename += os.path.sep

                        # First include what we want
                        for include_pattern in include_patterns:
                            if glob_matches_path(absolute_filename, include_pattern):
                                cache[absolute_filename] = True
                                return True

                        # Then exclude what we don't want
                        for exclude_pattern in exclude_patterns:
                            if glob_matches_path(absolute_filename, exclude_pattern):
                                cache[absolute_filename] = False
                                return False

                        # By default track all directories not excluded.
                        cache[absolute_filename] = True
                        return True

                def accept_file(absolute_filename, cache={}):
                    try:
                        return cache[absolute_filename]
                    except:
                        # First include what we want
                        for include_pattern in include_patterns:
                            if glob_matches_path(absolute_filename, include_pattern):
                                cache[absolute_filename] = True
                                return True

                        # Then exclude what we don't want
                        for exclude_pattern in exclude_patterns:
                            if glob_matches_path(absolute_filename, exclude_pattern):
                                cache[absolute_filename] = False
                                return False

                        # By default don't track files not included.
                        cache[absolute_filename] = False
                        return False

                self._fsnotify_thread = FSNotifyThread(self, PyDevdAPI(), watch_dirs)
                watcher = self._fsnotify_thread.watcher
                watcher.accept_directory = accept_directory
                watcher.accept_file = accept_file

                watcher.target_time_for_single_scan = poll_target_time
                watcher.target_time_for_notification = poll_target_time
                self._fsnotify_thread.start()
        except:
            pydev_log.exception('Error setting up auto-reload.')

    def get_arg_ppid(self):
        try:
            setup = SetupHolder.setup
            if setup:
                return int(setup.get('ppid', 0))
        except:
            pydev_log.exception('Error getting ppid.')

        return 0

    def wait_for_ready_to_run(self):
        while not self.ready_to_run:
            # busy wait until we receive run command
            self.process_internal_commands()
            self._py_db_command_thread_event.clear()
            self._py_db_command_thread_event.wait(0.1)

    def on_initialize(self):
        '''
        Note: only called when using the DAP (Debug Adapter Protocol).
        '''
        self._on_configuration_done_event.clear()

    def on_configuration_done(self):
        '''
        Note: only called when using the DAP (Debug Adapter Protocol).
        '''
        self._on_configuration_done_event.set()
        self._py_db_command_thread_event.set()

    def is_attached(self):
        return self._on_configuration_done_event.is_set()

    def on_disconnect(self):
        '''
        Note: only called when using the DAP (Debug Adapter Protocol).
        '''
        self.authentication.logout()
        self._on_configuration_done_event.clear()

    def set_ignore_system_exit_codes(self, ignore_system_exit_codes):
        assert isinstance(ignore_system_exit_codes, (list, tuple, set))
        self._ignore_system_exit_codes = set(ignore_system_exit_codes)

    def ignore_system_exit_code(self, system_exit_exc):
        if hasattr(system_exit_exc, 'code'):
            return system_exit_exc.code in self._ignore_system_exit_codes
        else:
            return system_exit_exc in self._ignore_system_exit_codes

    def block_until_configuration_done(self, cancel=None):
        if cancel is None:
            cancel = NULL

        while not cancel.is_set():
            if self._on_configuration_done_event.is_set():
                cancel.set()  # Set cancel to prevent reuse
                return

            self.process_internal_commands()
            self._py_db_command_thread_event.clear()
            self._py_db_command_thread_event.wait(1 / 15.)

    def add_fake_frame(self, thread_id, frame_id, frame):
        self.suspended_frames_manager.add_fake_frame(thread_id, frame_id, frame)

    def handle_breakpoint_condition(self, info, pybreakpoint, new_frame):
        condition = pybreakpoint.condition
        try:
            if pybreakpoint.handle_hit_condition(new_frame):
                return True

            if not condition:
                return False

            return eval(condition, new_frame.f_globals, new_frame.f_locals)
        except Exception as e:
            if not isinstance(e, self.skip_print_breakpoint_exception):
                stack_trace = io.StringIO()
                etype, value, tb = sys.exc_info()
                traceback.print_exception(etype, value, tb.tb_next, file=stack_trace)

                msg = 'Error while evaluating expression in conditional breakpoint: %s\n%s' % (
                    condition, stack_trace.getvalue())
                api = PyDevdAPI()
                api.send_error_message(self, msg)

            if not isinstance(e, self.skip_suspend_on_breakpoint_exception):
                try:
                    # add exception_type and stacktrace into thread additional info
                    etype, value, tb = sys.exc_info()
                    error = ''.join(traceback.format_exception_only(etype, value))
                    stack = traceback.extract_stack(f=tb.tb_frame.f_back)

                    # On self.set_suspend(thread, CMD_SET_BREAK) this info will be
                    # sent to the client.
                    info.conditional_breakpoint_exception = \
                        ('Condition:\n' + condition + '\n\nError:\n' + error, stack)
                except:
                    pydev_log.exception()
                return True

            return False

        finally:
            etype, value, tb = None, None, None

    def handle_breakpoint_expression(self, pybreakpoint, info, new_frame):
        try:
            try:
                val = eval(pybreakpoint.expression, new_frame.f_globals, new_frame.f_locals)
            except:
                val = sys.exc_info()[1]
        finally:
            if val is not None:
                info.pydev_message = str(val)

    def _internal_get_file_type(self, abs_real_path_and_basename):
        basename = abs_real_path_and_basename[-1]
        if (
                basename.startswith(IGNORE_BASENAMES_STARTING_WITH) or
                abs_real_path_and_basename[0].startswith(IGNORE_BASENAMES_STARTING_WITH)
            ):
            # Note: these are the files that are completely ignored (they aren't shown to the user
            # as user nor library code as it's usually just noise in the frame stack).
            return self.PYDEV_FILE
        file_type = self._dont_trace_get_file_type(basename)
        if file_type is not None:
            return file_type

        if basename.startswith('__init__.py'):
            # i.e.: ignore the __init__ files inside pydevd (the other
            # files are ignored just by their name).
            abs_path = abs_real_path_and_basename[0]
            i = max(abs_path.rfind('/'), abs_path.rfind('\\'))
            if i:
                abs_path = abs_path[0:i]
                i = max(abs_path.rfind('/'), abs_path.rfind('\\'))
                if i:
                    dirname = abs_path[i + 1:]
                    # At this point, something as:
                    # "my_path\_pydev_runfiles\__init__.py"
                    # is now  "_pydev_runfiles".
                    return self._dont_trace_dirs_get_file_type(dirname)
        return None

    def dont_trace_external_files(self, abs_path):
        '''
        :param abs_path:
            The result from get_abs_path_real_path_and_base_from_file or
            get_abs_path_real_path_and_base_from_frame.

        :return
            True :
                If files should NOT be traced.

            False:
                If files should be traced.
        '''
        # By default all external files are traced. Note: this function is expected to
        # be changed for another function in PyDevdAPI.set_dont_trace_start_end_patterns.
        return False

    def get_file_type(self, frame, abs_real_path_and_basename=None, _cache_file_type=_CACHE_FILE_TYPE):
        '''
        :param abs_real_path_and_basename:
            The result from get_abs_path_real_path_and_base_from_file or
            get_abs_path_real_path_and_base_from_frame.

        :return
            _pydevd_bundle.pydevd_dont_trace_files.PYDEV_FILE:
                If it's a file internal to the debugger which shouldn't be
                traced nor shown to the user.

            _pydevd_bundle.pydevd_dont_trace_files.LIB_FILE:
                If it's a file in a library which shouldn't be traced.

            None:
                If it's a regular user file which should be traced.
        '''
        if abs_real_path_and_basename is None:
            try:
                # Make fast path faster!
                abs_real_path_and_basename = NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename]
            except:
                abs_real_path_and_basename = get_abs_path_real_path_and_base_from_frame(frame)

        # Note 1: we have to take into account that we may have files as '<string>', and that in
        # this case the cache key can't rely only on the filename. With the current cache, there's
        # still a potential miss if 2 functions which have exactly the same content are compiled
        # with '<string>', but in practice as we only separate the one from python -c from the rest
        # this shouldn't be a problem in practice.

        # Note 2: firstlineno added to make misses faster in the first comparison.

        # Note 3: this cache key is repeated in pydevd_frame_evaluator.pyx:get_func_code_info (for
        # speedups).
        cache_key = (frame.f_code.co_firstlineno, abs_real_path_and_basename[0], frame.f_code)
        try:
            return _cache_file_type[cache_key]
        except:
            if abs_real_path_and_basename[0] == '<string>':

                # Consider it an untraceable file unless there's no back frame (ignoring
                # internal files and runpy.py).
                f = frame.f_back
                while f is not None:
                    if (self.get_file_type(f) != self.PYDEV_FILE and
                            pydevd_file_utils.basename(f.f_code.co_filename) not in ('runpy.py', '<string>')):
                        # We found some back frame that's not internal, which means we must consider
                        # this a library file.
                        # This is done because we only want to trace files as <string> if they don't
                        # have any back frame (which is the case for python -c ...), for all other
                        # cases we don't want to trace them because we can't show the source to the
                        # user (at least for now...).

                        # Note that we return as a LIB_FILE and not PYDEV_FILE because we still want
                        # to show it in the stack.
                        _cache_file_type[cache_key] = LIB_FILE
                        return LIB_FILE
                    f = f.f_back
                else:
                    # This is a top-level file (used in python -c), so, trace it as usual... we
                    # still won't be able to show the sources, but some tests require this to work.
                    _cache_file_type[cache_key] = None
                    return None

            file_type = self._internal_get_file_type(abs_real_path_and_basename)
            if file_type is None:
                if self.dont_trace_external_files(abs_real_path_and_basename[0]):
                    file_type = PYDEV_FILE

            _cache_file_type[cache_key] = file_type
            return file_type

    def is_cache_file_type_empty(self):
        return not _CACHE_FILE_TYPE

    def get_cache_file_type(self, _cache=_CACHE_FILE_TYPE):  # i.e.: Make it local.
        return _cache

    def get_thread_local_trace_func(self):
        try:
            thread_trace_func = self._local_thread_trace_func.thread_trace_func
        except AttributeError:
            thread_trace_func = self.trace_dispatch
        return thread_trace_func

    def enable_tracing(self, thread_trace_func=None, apply_to_all_threads=False):
        '''
        Enables tracing.

        If in regular mode (tracing), will set the tracing function to the tracing
        function for this thread -- by default it's `PyDB.trace_dispatch`, but after
        `PyDB.enable_tracing` is called with a `thread_trace_func`, the given function will
        be the default for the given thread.

        :param bool apply_to_all_threads:
            If True we'll set the tracing function in all threads, not only in the current thread.
            If False only the tracing for the current function should be changed.
            In general apply_to_all_threads should only be true if this is the first time
            this function is called on a multi-threaded program (either programmatically or attach
            to pid).
        '''
        if pydevd_gevent_integration is not None:
            pydevd_gevent_integration.enable_gevent_integration()

        if self.frame_eval_func is not None:
            self.frame_eval_func()
            pydevd_tracing.SetTrace(self.dummy_trace_dispatch)

            if IS_CPYTHON and apply_to_all_threads:
                pydevd_tracing.set_trace_to_threads(self.dummy_trace_dispatch)
            return

        if apply_to_all_threads:
            # If applying to all threads, don't use the local thread trace function.
            assert thread_trace_func is not None
        else:
            if thread_trace_func is None:
                thread_trace_func = self.get_thread_local_trace_func()
            else:
                self._local_thread_trace_func.thread_trace_func = thread_trace_func

        pydevd_tracing.SetTrace(thread_trace_func)
        if IS_CPYTHON and apply_to_all_threads:
            pydevd_tracing.set_trace_to_threads(thread_trace_func)

    def disable_tracing(self):
        pydevd_tracing.SetTrace(None)

    def on_breakpoints_changed(self, removed=False):
        '''
        When breakpoints change, we have to re-evaluate all the assumptions we've made so far.
        '''
        if not self.ready_to_run:
            # No need to do anything if we're still not running.
            return

        self.mtime += 1
        if not removed:
            # When removing breakpoints we can leave tracing as was, but if a breakpoint was added
            # we have to reset the tracing for the existing functions to be re-evaluated.
            self.set_tracing_for_untraced_contexts()

    def set_tracing_for_untraced_contexts(self):
        # Enable the tracing for existing threads (because there may be frames being executed that
        # are currently untraced).

        if IS_CPYTHON:
            # Note: use sys._current_frames instead of threading.enumerate() because this way
            # we also see C/C++ threads, not only the ones visible to the threading module.
            tid_to_frame = sys._current_frames()

            ignore_thread_ids = set(
                t.ident for t in threadingEnumerate()
                if getattr(t, 'is_pydev_daemon_thread', False) or getattr(t, 'pydev_do_not_trace', False)
            )

            for thread_id, frame in tid_to_frame.items():
                if thread_id not in ignore_thread_ids:
                    self.set_trace_for_frame_and_parents(frame)

        else:
            try:
                threads = threadingEnumerate()
                for t in threads:
                    if getattr(t, 'is_pydev_daemon_thread', False) or getattr(t, 'pydev_do_not_trace', False):
                        continue

                    additional_info = set_additional_thread_info(t)
                    frame = additional_info.get_topmost_frame(t)
                    try:
                        if frame is not None:
                            self.set_trace_for_frame_and_parents(frame)
                    finally:
                        frame = None
            finally:
                frame = None
                t = None
                threads = None
                additional_info = None

    @property
    def multi_threads_single_notification(self):
        return self._threads_suspended_single_notification.multi_threads_single_notification

    @multi_threads_single_notification.setter
    def multi_threads_single_notification(self, notify):
        self._threads_suspended_single_notification.multi_threads_single_notification = notify

    @property
    def threads_suspended_single_notification(self):
        return self._threads_suspended_single_notification

    def get_plugin_lazy_init(self):
        if self.plugin is None:
            self.plugin = PluginManager(self)
        return self.plugin

    def in_project_scope(self, frame, absolute_filename=None):
        '''
        Note: in general this method should not be used (apply_files_filter should be used
        in most cases as it also handles the project scope check).

        :param frame:
            The frame we want to check.

        :param absolute_filename:
            Must be the result from get_abs_path_real_path_and_base_from_frame(frame)[0] (can
            be used to speed this function a bit if it's already available to the caller, but
            in general it's not needed).
        '''
        try:
            if absolute_filename is None:
                try:
                    # Make fast path faster!
                    abs_real_path_and_basename = NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename]
                except:
                    abs_real_path_and_basename = get_abs_path_real_path_and_base_from_frame(frame)

                absolute_filename = abs_real_path_and_basename[0]

            cache_key = (frame.f_code.co_firstlineno, absolute_filename, frame.f_code)

            return self._in_project_scope_cache[cache_key]
        except KeyError:
            cache = self._in_project_scope_cache
            try:
                abs_real_path_and_basename  # If we've gotten it previously, use it again.
            except NameError:
                abs_real_path_and_basename = get_abs_path_real_path_and_base_from_frame(frame)

            # pydevd files are never considered to be in the project scope.
            file_type = self.get_file_type(frame, abs_real_path_and_basename)
            if file_type == self.PYDEV_FILE:
                cache[cache_key] = False

            elif absolute_filename == '<string>':
                # Special handling for '<string>'
                if file_type == self.LIB_FILE:
                    cache[cache_key] = False
                else:
                    cache[cache_key] = True

            elif self.source_mapping.has_mapping_entry(absolute_filename):
                cache[cache_key] = True

            else:
                cache[cache_key] = self._files_filtering.in_project_roots(absolute_filename)

            return cache[cache_key]

    def in_project_roots_filename_uncached(self, absolute_filename):
        return self._files_filtering.in_project_roots(absolute_filename)

    def _clear_filters_caches(self):
        self._in_project_scope_cache.clear()
        self._exclude_by_filter_cache.clear()
        self._apply_filter_cache.clear()
        self._exclude_filters_enabled = self._files_filtering.use_exclude_filters()
        self._is_libraries_filter_enabled = self._files_filtering.use_libraries_filter()
        self.is_files_filter_enabled = self._exclude_filters_enabled or self._is_libraries_filter_enabled

    def clear_dont_trace_start_end_patterns_caches(self):
        # When start/end patterns are changed we must clear all caches which would be
        # affected by a change in get_file_type() and reset the tracing function
        # as places which were traced may no longer need to be traced and vice-versa.
        self.on_breakpoints_changed()
        _CACHE_FILE_TYPE.clear()
        self._clear_filters_caches()
        self._clear_skip_caches()

    def _exclude_by_filter(self, frame, absolute_filename):
        '''
        :return: True if it should be excluded, False if it should be included and None
            if no rule matched the given file.

        :note: it'll be normalized as needed inside of this method.
        '''
        cache_key = (absolute_filename, frame.f_code.co_name, frame.f_code.co_firstlineno)
        try:
            return self._exclude_by_filter_cache[cache_key]
        except KeyError:
            cache = self._exclude_by_filter_cache

            # pydevd files are always filtered out
            if self.get_file_type(frame) == self.PYDEV_FILE:
                cache[cache_key] = True
            else:
                module_name = None
                if self._files_filtering.require_module:
                    module_name = frame.f_globals.get('__name__', '')
                cache[cache_key] = self._files_filtering.exclude_by_filter(absolute_filename, module_name)

            return cache[cache_key]

    def apply_files_filter(self, frame, original_filename, force_check_project_scope):
        '''
        Should only be called if `self.is_files_filter_enabled == True` or `force_check_project_scope == True`.

        Note that it covers both the filter by specific paths includes/excludes as well
        as the check which filters out libraries if not in the project scope.

        :param original_filename:
            Note can either be the original filename or the absolute version of that filename.

        :param force_check_project_scope:
            Check that the file is in the project scope even if the global setting
            is off.

        :return bool:
            True if it should be excluded when stepping and False if it should be
            included.
        '''
        cache_key = (frame.f_code.co_firstlineno, original_filename, force_check_project_scope, frame.f_code)
        try:
            return self._apply_filter_cache[cache_key]
        except KeyError:
            if self.plugin is not None and (self.has_plugin_line_breaks or self.has_plugin_exception_breaks):
                # If it's explicitly needed by some plugin, we can't skip it.
                if not self.plugin.can_skip(self, frame):
                    pydev_log.debug_once('File traced (included by plugins): %s', original_filename)
                    self._apply_filter_cache[cache_key] = False
                    return False

            if self._exclude_filters_enabled:
                absolute_filename = pydevd_file_utils.absolute_path(original_filename)
                exclude_by_filter = self._exclude_by_filter(frame, absolute_filename)
                if exclude_by_filter is not None:
                    if exclude_by_filter:
                        # ignore files matching stepping filters
                        pydev_log.debug_once('File not traced (excluded by filters): %s', original_filename)

                        self._apply_filter_cache[cache_key] = True
                        return True
                    else:
                        pydev_log.debug_once('File traced (explicitly included by filters): %s', original_filename)

                        self._apply_filter_cache[cache_key] = False
                        return False

            if (self._is_libraries_filter_enabled or force_check_project_scope) and not self.in_project_scope(frame):
                # ignore library files while stepping
                self._apply_filter_cache[cache_key] = True
                if force_check_project_scope:
                    pydev_log.debug_once('File not traced (not in project): %s', original_filename)
                else:
                    pydev_log.debug_once('File not traced (not in project - force_check_project_scope): %s', original_filename)

                return True

            if force_check_project_scope:
                pydev_log.debug_once('File traced: %s (force_check_project_scope)', original_filename)
            else:
                pydev_log.debug_once('File traced: %s', original_filename)
            self._apply_filter_cache[cache_key] = False
            return False

    def exclude_exception_by_filter(self, exception_breakpoint, trace):
        if not exception_breakpoint.ignore_libraries and not self._exclude_filters_enabled:
            return False

        if trace is None:
            return True

        ignore_libraries = exception_breakpoint.ignore_libraries
        exclude_filters_enabled = self._exclude_filters_enabled

        if (ignore_libraries and not self.in_project_scope(trace.tb_frame)) \
                or (exclude_filters_enabled and self._exclude_by_filter(
                    trace.tb_frame,
                    pydevd_file_utils.absolute_path(trace.tb_frame.f_code.co_filename))):
            return True

        return False

    def set_project_roots(self, project_roots):
        self._files_filtering.set_project_roots(project_roots)
        self._clear_skip_caches()
        self._clear_filters_caches()

    def set_exclude_filters(self, exclude_filters):
        self._files_filtering.set_exclude_filters(exclude_filters)
        self._clear_skip_caches()
        self._clear_filters_caches()

    def set_use_libraries_filter(self, use_libraries_filter):
        self._files_filtering.set_use_libraries_filter(use_libraries_filter)
        self._clear_skip_caches()
        self._clear_filters_caches()

    def get_use_libraries_filter(self):
        return self._files_filtering.use_libraries_filter()

    def get_require_module_for_filters(self):
        return self._files_filtering.require_module

    def has_user_threads_alive(self):
        for t in pydevd_utils.get_non_pydevd_threads():
            if isinstance(t, PyDBDaemonThread):
                pydev_log.error_once(
                    'Error in debugger: Found PyDBDaemonThread not marked with is_pydev_daemon_thread=True.\n')

            if is_thread_alive(t):
                if not t.daemon or hasattr(t, "__pydevd_main_thread"):
                    return True

        return False

    def initialize_network(self, sock, terminate_on_socket_close=True):
        assert sock is not None
        try:
            sock.settimeout(None)  # infinite, no timeouts from now on - jython does not have it
        except:
            pass
        curr_reader = getattr(self, 'reader', None)
        curr_writer = getattr(self, 'writer', None)
        if curr_reader:
            curr_reader.do_kill_pydev_thread()
        if curr_writer:
            curr_writer.do_kill_pydev_thread()

        self.writer = WriterThread(sock, self, terminate_on_socket_close=terminate_on_socket_close)
        self.reader = ReaderThread(
            sock,
            self,
            PyDevJsonCommandProcessor=PyDevJsonCommandProcessor,
            process_net_command=process_net_command,
            terminate_on_socket_close=terminate_on_socket_close
        )
        self.writer.start()
        self.reader.start()

        time.sleep(0.1)  # give threads time to start

    def connect(self, host, port):
        if host:
            s = start_client(host, port)
        else:
            s = start_server(port)

        self.initialize_network(s)

    def create_wait_for_connection_thread(self):
        if self._waiting_for_connection_thread is not None:
            raise AssertionError('There is already another thread waiting for a connection.')

        self._server_socket_ready_event.clear()
        self._waiting_for_connection_thread = self._WaitForConnectionThread(self)
        self._waiting_for_connection_thread.start()

    def set_server_socket_ready(self):
        self._server_socket_ready_event.set()

    def wait_for_server_socket_ready(self):
        self._server_socket_ready_event.wait()

    @property
    def dap_messages_listeners(self):
        return self._dap_messages_listeners

    def add_dap_messages_listener(self, listener):
        self._dap_messages_listeners.append(listener)

    class _WaitForConnectionThread(PyDBDaemonThread):

        def __init__(self, py_db):
            PyDBDaemonThread.__init__(self, py_db)
            self._server_socket = None

        def run(self):
            host = SetupHolder.setup['client']
            port = SetupHolder.setup['port']

            self._server_socket = create_server_socket(host=host, port=port)
            self.py_db._server_socket_name = self._server_socket.getsockname()
            self.py_db.set_server_socket_ready()

            while not self._kill_received:
                try:
                    s = self._server_socket
                    if s is None:
                        return

                    s.listen(1)
                    new_socket, _addr = s.accept()
                    if self._kill_received:
                        pydev_log.info("Connection (from wait_for_attach) accepted but ignored as kill was already received.")
                        return

                    pydev_log.info("Connection (from wait_for_attach) accepted.")
                    reader = getattr(self.py_db, 'reader', None)
                    if reader is not None:
                        # This is needed if a new connection is done without the client properly
                        # sending a disconnect for the previous connection.
                        api = PyDevdAPI()
                        api.request_disconnect(self.py_db, resume_threads=False)

                    self.py_db.initialize_network(new_socket, terminate_on_socket_close=False)

                except:
                    if DebugInfoHolder.DEBUG_TRACE_LEVEL > 0:
                        pydev_log.exception()
                        pydev_log.debug("Exiting _WaitForConnectionThread: %s\n", port)

        def do_kill_pydev_thread(self):
            PyDBDaemonThread.do_kill_pydev_thread(self)
            s = self._server_socket
            if s is not None:
                try:
                    s.close()
                except:
                    pass
                self._server_socket = None

    def get_internal_queue(self, thread_id):
        """ returns internal command queue for a given thread.
        if new queue is created, notify the RDB about it """
        if thread_id.startswith('__frame__'):
            thread_id = thread_id[thread_id.rfind('|') + 1:]
        return self._cmd_queue[thread_id]

    def post_method_as_internal_command(self, thread_id, method, *args, **kwargs):
        if thread_id == '*':
            internal_cmd = InternalThreadCommandForAnyThread(thread_id, method, *args, **kwargs)
        else:
            internal_cmd = InternalThreadCommand(thread_id, method, *args, **kwargs)
        self.post_internal_command(internal_cmd, thread_id)
        if thread_id == '*':
            # Notify so that the command is handled as soon as possible.
            self._py_db_command_thread_event.set()

    def post_internal_command(self, int_cmd, thread_id):
        """ if thread_id is *, post to the '*' queue"""
        queue = self.get_internal_queue(thread_id)
        queue.put(int_cmd)

    def enable_output_redirection(self, redirect_stdout, redirect_stderr):
        global _global_redirect_stdout_to_server
        global _global_redirect_stderr_to_server

        _global_redirect_stdout_to_server = redirect_stdout
        _global_redirect_stderr_to_server = redirect_stderr
        self.redirect_output = redirect_stdout or redirect_stderr
        if _global_redirect_stdout_to_server:
            _init_stdout_redirect()
        if _global_redirect_stderr_to_server:
            _init_stderr_redirect()

    def check_output_redirect(self):
        global _global_redirect_stdout_to_server
        global _global_redirect_stderr_to_server

        if _global_redirect_stdout_to_server:
            _init_stdout_redirect()

        if _global_redirect_stderr_to_server:
            _init_stderr_redirect()

    def init_matplotlib_in_debug_console(self):
        # import hook and patches for matplotlib support in debug console
        from _pydev_bundle.pydev_import_hook import import_hook_manager
        if is_current_thread_main_thread():
            for module in list(self.mpl_modules_for_patching):
                import_hook_manager.add_module_name(module, self.mpl_modules_for_patching.pop(module))

    def init_gui_support(self):
        if self._installed_gui_support:
            return
        self._installed_gui_support = True

        # enable_gui and enable_gui_function in activate_matplotlib should be called in main thread. Unlike integrated console,
        # in the debug console we have no interpreter instance with exec_queue, but we run this code in the main
        # thread and can call it directly.
        class _ReturnGuiLoopControlHelper:
            _return_control_osc = False

        def return_control():
            # Some of the input hooks (e.g. Qt4Agg) check return control without doing
            # a single operation, so we don't return True on every
            # call when the debug hook is in place to allow the GUI to run
            _ReturnGuiLoopControlHelper._return_control_osc = not _ReturnGuiLoopControlHelper._return_control_osc
            return _ReturnGuiLoopControlHelper._return_control_osc

        from pydev_ipython.inputhook import set_return_control_callback, enable_gui

        set_return_control_callback(return_control)

        if self._gui_event_loop == 'matplotlib':
            # prepare debugger for matplotlib integration with GUI event loop
            from pydev_ipython.matplotlibtools import activate_matplotlib, activate_pylab, activate_pyplot, do_enable_gui

            self.mpl_modules_for_patching = {"matplotlib": lambda: activate_matplotlib(do_enable_gui),
                                "matplotlib.pyplot": activate_pyplot,
                                "pylab": activate_pylab }
        else:
            self.activate_gui_function = enable_gui

    def _activate_gui_if_needed(self):
        if self.gui_in_use:
            return

        if len(self.mpl_modules_for_patching) > 0:
            if is_current_thread_main_thread():  # Note that we call only in the main thread.
                for module in list(self.mpl_modules_for_patching):
                    if module in sys.modules:
                        activate_function = self.mpl_modules_for_patching.pop(module, None)
                        if activate_function is not None:
                            activate_function()
                        self.gui_in_use = True

        if self.activate_gui_function:
            if is_current_thread_main_thread():  # Only call enable_gui in the main thread.
                try:
                    # First try to activate builtin GUI event loops.
                    self.activate_gui_function(self._gui_event_loop)
                    self.activate_gui_function = None
                    self.gui_in_use = True
                except ValueError:
                    # The user requested a custom GUI event loop, try to import it.
                    from pydev_ipython.inputhook import set_inputhook
                    try:
                        inputhook_function = import_attr_from_module(self._gui_event_loop)
                        set_inputhook(inputhook_function)
                        self.gui_in_use = True
                    except Exception as e:
                        pydev_log.debug("Cannot activate custom GUI event loop {}: {}".format(self._gui_event_loop, e))
                    finally:
                        self.activate_gui_function = None

    def _call_input_hook(self):
        try:
            from pydev_ipython.inputhook import get_inputhook
            inputhook = get_inputhook()
            if inputhook:
                inputhook()
        except:
            pass

    def notify_skipped_step_in_because_of_filters(self, frame):
        self.writer.add_command(self.cmd_factory.make_skipped_step_in_because_of_filters(self, frame))

    def notify_thread_created(self, thread_id, thread, use_lock=True):
        if self.writer is None:
            # Protect about threads being created before the communication structure is in place
            # (note that they will appear later on anyways as pydevd does reconcile live/dead threads
            # when processing internal commands, albeit it may take longer and in general this should
            # not be usual as it's expected that the debugger is live before other threads are created).
            return

        with self._lock_running_thread_ids if use_lock else NULL:
            if not self._enable_thread_notifications:
                return

            if thread_id in self._running_thread_ids:
                return

            additional_info = set_additional_thread_info(thread)
            if additional_info.pydev_notify_kill:
                # After we notify it should be killed, make sure we don't notify it's alive (on a racing condition
                # this could happen as we may notify before the thread is stopped internally).
                return

            self._running_thread_ids[thread_id] = thread

        self.writer.add_command(self.cmd_factory.make_thread_created_message(thread))

    def notify_thread_not_alive(self, thread_id, use_lock=True):
        """ if thread is not alive, cancel trace_dispatch processing """
        if self.writer is None:
            return

        with self._lock_running_thread_ids if use_lock else NULL:
            if not self._enable_thread_notifications:
                return

            thread = self._running_thread_ids.pop(thread_id, None)
            if thread is None:
                return

            additional_info = set_additional_thread_info(thread)
            was_notified = additional_info.pydev_notify_kill
            if not was_notified:
                additional_info.pydev_notify_kill = True

        self.writer.add_command(self.cmd_factory.make_thread_killed_message(thread_id))

    def set_enable_thread_notifications(self, enable):
        with self._lock_running_thread_ids:
            if self._enable_thread_notifications != enable:
                self._enable_thread_notifications = enable

                if enable:
                    # As it was previously disabled, we have to notify about existing threads again
                    # (so, clear the cache related to that).
                    self._running_thread_ids = {}

    def process_internal_commands(self):
        '''
        This function processes internal commands.
        '''
        # If this method is being called before the debugger is ready to run we should not notify
        # about threads and should only process commands sent to all threads.
        ready_to_run = self.ready_to_run

        dispose = False
        with self._main_lock:
            program_threads_alive = {}
            if ready_to_run:
                self.check_output_redirect()

                all_threads = threadingEnumerate()
                program_threads_dead = []
                with self._lock_running_thread_ids:
                    reset_cache = not self._running_thread_ids

                    for t in all_threads:
                        if getattr(t, 'is_pydev_daemon_thread', False):
                            pass  # I.e.: skip the DummyThreads created from pydev daemon threads
                        elif isinstance(t, PyDBDaemonThread):
                            pydev_log.error_once('Error in debugger: Found PyDBDaemonThread not marked with is_pydev_daemon_thread=True.')

                        elif is_thread_alive(t):
                            if reset_cache:
                                # Fix multiprocessing debug with breakpoints in both main and child processes
                                # (https://youtrack.jetbrains.com/issue/PY-17092) When the new process is created, the main
                                # thread in the new process already has the attribute 'pydevd_id', so the new thread doesn't
                                # get new id with its process number and the debugger loses access to both threads.
                                # Therefore we should update thread_id for every main thread in the new process.
                                clear_cached_thread_id(t)

                            thread_id = get_thread_id(t)
                            program_threads_alive[thread_id] = t

                            self.notify_thread_created(thread_id, t, use_lock=False)

                    # Compute and notify about threads which are no longer alive.
                    thread_ids = list(self._running_thread_ids.keys())
                    for thread_id in thread_ids:
                        if thread_id not in program_threads_alive:
                            program_threads_dead.append(thread_id)

                    for thread_id in program_threads_dead:
                        self.notify_thread_not_alive(thread_id, use_lock=False)

            cmds_to_execute = []

            # Without self._lock_running_thread_ids
            if len(program_threads_alive) == 0 and ready_to_run:
                dispose = True
            else:
                # Actually process the commands now (make sure we don't have a lock for _lock_running_thread_ids
                # acquired at this point as it could lead to a deadlock if some command evaluated tried to
                # create a thread and wait for it -- which would try to notify about it getting that lock).
                curr_thread_id = get_current_thread_id(threadingCurrentThread())
                if ready_to_run:
                    process_thread_ids = (curr_thread_id, '*')
                else:
                    process_thread_ids = ('*',)

                for thread_id in process_thread_ids:
                    queue = self.get_internal_queue(thread_id)

                    # some commands must be processed by the thread itself... if that's the case,
                    # we will re-add the commands to the queue after executing.
                    cmds_to_add_back = []

                    try:
                        while True:
                            int_cmd = queue.get(False)

                            if not self.mpl_hooks_in_debug_console and isinstance(int_cmd, InternalConsoleExec) and not self.gui_in_use:
                                # add import hooks for matplotlib patches if only debug console was started
                                try:
                                    self.init_matplotlib_in_debug_console()
                                    self.gui_in_use = True
                                except:
                                    pydev_log.debug("Matplotlib support in debug console failed", traceback.format_exc())
                                self.mpl_hooks_in_debug_console = True

                            if int_cmd.can_be_executed_by(curr_thread_id):
                                cmds_to_execute.append(int_cmd)
                            else:
                                pydev_log.verbose("NOT processing internal command: %s ", int_cmd)
                                cmds_to_add_back.append(int_cmd)

                    except _queue.Empty:  # @UndefinedVariable
                        # this is how we exit
                        for int_cmd in cmds_to_add_back:
                            queue.put(int_cmd)

        if dispose:
            # Note: must be called without the main lock to avoid deadlocks.
            self.dispose_and_kill_all_pydevd_threads()
        else:
            # Actually execute the commands without the main lock!
            for int_cmd in cmds_to_execute:
                pydev_log.verbose("processing internal command: %s", int_cmd)
                try:
                    int_cmd.do_it(self)
                except:
                    pydev_log.exception('Error processing internal command.')

    def consolidate_breakpoints(self, canonical_normalized_filename, id_to_breakpoint, file_to_line_to_breakpoints):
        break_dict = {}
        for _breakpoint_id, pybreakpoint in id_to_breakpoint.items():
            break_dict[pybreakpoint.line] = pybreakpoint

        file_to_line_to_breakpoints[canonical_normalized_filename] = break_dict
        self._clear_skip_caches()

    def _clear_skip_caches(self):
        global_cache_skips.clear()
        global_cache_frame_skips.clear()

    def add_break_on_exception(
        self,
        exception,
        condition,
        expression,
        notify_on_handled_exceptions,
        notify_on_unhandled_exceptions,
        notify_on_user_unhandled_exceptions,
        notify_on_first_raise_only,
        ignore_libraries=False
        ):
        try:
            eb = ExceptionBreakpoint(
                exception,
                condition,
                expression,
                notify_on_handled_exceptions,
                notify_on_unhandled_exceptions,
                notify_on_user_unhandled_exceptions,
                notify_on_first_raise_only,
                ignore_libraries
            )
        except ImportError:
            pydev_log.critical("Error unable to add break on exception for: %s (exception could not be imported).", exception)
            return None

        if eb.notify_on_unhandled_exceptions:
            cp = self.break_on_uncaught_exceptions.copy()
            cp[exception] = eb
            pydev_log.info("Exceptions to hook on terminate: %s.", cp)
            self.break_on_uncaught_exceptions = cp

        if eb.notify_on_handled_exceptions:
            cp = self.break_on_caught_exceptions.copy()
            cp[exception] = eb
            pydev_log.info("Exceptions to hook always: %s.", cp)
            self.break_on_caught_exceptions = cp

        if eb.notify_on_user_unhandled_exceptions:
            cp = self.break_on_user_uncaught_exceptions.copy()
            cp[exception] = eb
            pydev_log.info("Exceptions to hook on user uncaught code: %s.", cp)
            self.break_on_user_uncaught_exceptions = cp

        return eb

    def set_suspend(self, thread, stop_reason, suspend_other_threads=False, is_pause=False, original_step_cmd=-1):
        '''
        :param thread:
            The thread which should be suspended.

        :param stop_reason:
            Reason why the thread was suspended.

        :param suspend_other_threads:
            Whether to force other threads to be suspended (i.e.: when hitting a breakpoint
            with a suspend all threads policy).

        :param is_pause:
            If this is a pause to suspend all threads, any thread can be considered as the 'main'
            thread paused.

        :param original_step_cmd:
            If given we may change the stop reason to this.
        '''
        self._threads_suspended_single_notification.increment_suspend_time()
        if is_pause:
            self._threads_suspended_single_notification.on_pause()

        info = mark_thread_suspended(thread, stop_reason, original_step_cmd=original_step_cmd)

        if is_pause:
            # Must set tracing after setting the state to suspend.
            frame = info.get_topmost_frame(thread)
            if frame is not None:
                try:
                    self.set_trace_for_frame_and_parents(frame)
                finally:
                    frame = None

        # If conditional breakpoint raises any exception during evaluation send the details to the client.
        if stop_reason == CMD_SET_BREAK and info.conditional_breakpoint_exception is not None:
            conditional_breakpoint_exception_tuple = info.conditional_breakpoint_exception
            info.conditional_breakpoint_exception = None
            self._send_breakpoint_condition_exception(thread, conditional_breakpoint_exception_tuple)

        if not suspend_other_threads and self.multi_threads_single_notification:
            # In the mode which gives a single notification when all threads are
            # stopped, stop all threads whenever a set_suspend is issued.
            suspend_other_threads = True

        if suspend_other_threads:
            # Suspend all except the current one (which we're currently suspending already).
            suspend_all_threads(self, except_thread=thread)

    def _send_breakpoint_condition_exception(self, thread, conditional_breakpoint_exception_tuple):
        """If conditional breakpoint raises an exception during evaluation
        send exception details to java
        """
        thread_id = get_thread_id(thread)
        # conditional_breakpoint_exception_tuple - should contain 2 values (exception_type, stacktrace)
        if conditional_breakpoint_exception_tuple and len(conditional_breakpoint_exception_tuple) == 2:
            exc_type, stacktrace = conditional_breakpoint_exception_tuple
            int_cmd = InternalGetBreakpointException(thread_id, exc_type, stacktrace)
            self.post_internal_command(int_cmd, thread_id)

    def send_caught_exception_stack(self, thread, arg, curr_frame_id):
        """Sends details on the exception which was caught (and where we stopped) to the java side.

        arg is: exception type, description, traceback object
        """
        thread_id = get_thread_id(thread)
        int_cmd = InternalSendCurrExceptionTrace(thread_id, arg, curr_frame_id)
        self.post_internal_command(int_cmd, thread_id)

    def send_caught_exception_stack_proceeded(self, thread):
        """Sends that some thread was resumed and is no longer showing an exception trace.
        """
        thread_id = get_thread_id(thread)
        int_cmd = InternalSendCurrExceptionTraceProceeded(thread_id)
        self.post_internal_command(int_cmd, thread_id)
        self.process_internal_commands()

    def send_process_created_message(self):
        """Sends a message that a new process has been created.
        """
        if self.writer is None or self.cmd_factory is None:
            return
        cmd = self.cmd_factory.make_process_created_message()
        self.writer.add_command(cmd)

    def send_process_about_to_be_replaced(self):
        """Sends a message that a new process has been created.
        """
        if self.writer is None or self.cmd_factory is None:
            return
        cmd = self.cmd_factory.make_process_about_to_be_replaced_message()
        if cmd is NULL_NET_COMMAND:
            return

        sent = [False]

        def after_sent(*args, **kwargs):
            sent[0] = True

        cmd.call_after_send(after_sent)
        self.writer.add_command(cmd)

        timeout = 5  # Wait up to 5 seconds
        initial_time = time.time()
        while not sent[0]:
            time.sleep(.05)

            if (time.time() - initial_time) > timeout:
                pydev_log.critical('pydevd: Sending message related to process being replaced timed-out after %s seconds', timeout)
                break

    def set_next_statement(self, frame, event, func_name, next_line):
        stop = False
        response_msg = ""
        old_line = frame.f_lineno
        if event == 'line' or event == 'exception':
            # If we're already in the correct context, we have to stop it now, because we can act only on
            # line events -- if a return was the next statement it wouldn't work (so, we have this code
            # repeated at pydevd_frame).

            curr_func_name = frame.f_code.co_name

            # global context is set with an empty name
            if curr_func_name in ('?', '<module>'):
                curr_func_name = ''

            if func_name == '*' or curr_func_name == func_name:
                line = next_line
                frame.f_trace = self.trace_dispatch
                frame.f_lineno = line
                stop = True
            else:
                response_msg = "jump is available only within the bottom frame"
        return stop, old_line, response_msg

    def cancel_async_evaluation(self, thread_id, frame_id):
        with self._main_lock:
            try:
                all_threads = threadingEnumerate()
                for t in all_threads:
                    if getattr(t, 'is_pydev_daemon_thread', False) and hasattr(t, 'cancel_event') and t.thread_id == thread_id and \
                            t.frame_id == frame_id:
                        t.cancel_event.set()
            except:
                pydev_log.exception()

    def find_frame(self, thread_id, frame_id):
        """ returns a frame on the thread that has a given frame_id """
        return self.suspended_frames_manager.find_frame(thread_id, frame_id)

    def do_wait_suspend(self, thread, frame, event, arg, exception_type=None):  # @UnusedVariable
        """ busy waits until the thread state changes to RUN
        it expects thread's state as attributes of the thread.
        Upon running, processes any outstanding Stepping commands.

        :param exception_type:
            If pausing due to an exception, its type.
        """
        if USE_CUSTOM_SYS_CURRENT_FRAMES_MAP:
            constructed_tid_to_last_frame[thread.ident] = sys._getframe()
        self.process_internal_commands()

        thread_id = get_current_thread_id(thread)

        # print('do_wait_suspend %s %s %s %s %s %s (%s)' % (frame.f_lineno, frame.f_code.co_name, frame.f_code.co_filename, event, arg, constant_to_str(thread.additional_info.pydev_step_cmd), constant_to_str(thread.additional_info.pydev_original_step_cmd)))
        # print('--- stack ---')
        # print(traceback.print_stack(file=sys.stdout))
        # print('--- end stack ---')

        # Send the suspend message
        message = thread.additional_info.pydev_message
        suspend_type = thread.additional_info.trace_suspend_type
        thread.additional_info.trace_suspend_type = 'trace'  # Reset to trace mode for next call.
        stop_reason = thread.stop_reason

        frames_list = None

        if arg is not None and event == 'exception':
            # arg must be the exception info (tuple(exc_type, exc, traceback))
            exc_type, exc_desc, trace_obj = arg
            if trace_obj is not None:
                frames_list = pydevd_frame_utils.create_frames_list_from_traceback(trace_obj, frame, exc_type, exc_desc, exception_type=exception_type)

        if frames_list is None:
            frames_list = pydevd_frame_utils.create_frames_list_from_frame(frame)

        if DebugInfoHolder.DEBUG_TRACE_LEVEL > 2:
            pydev_log.debug(
                'PyDB.do_wait_suspend\nname: %s (line: %s)\n file: %s\n event: %s\n arg: %s\n step: %s (original step: %s)\n thread: %s, thread id: %s, id(thread): %s',
                frame.f_code.co_name,
                frame.f_lineno,
                frame.f_code.co_filename,
                event,
                arg,
                constant_to_str(thread.additional_info.pydev_step_cmd),
                constant_to_str(thread.additional_info.pydev_original_step_cmd),
                thread,
                thread_id,
                id(thread),
            )
            for f in frames_list:
                pydev_log.debug('  Stack: %s, %s, %s', f.f_code.co_filename, f.f_code.co_name, f.f_lineno)

        with self.suspended_frames_manager.track_frames(self) as frames_tracker:
            frames_tracker.track(thread_id, frames_list)
            cmd = frames_tracker.create_thread_suspend_command(thread_id, stop_reason, message, suspend_type)
            self.writer.add_command(cmd)

            with CustomFramesContainer.custom_frames_lock:  # @UndefinedVariable
                from_this_thread = []

                for frame_custom_thread_id, custom_frame in CustomFramesContainer.custom_frames.items():
                    if custom_frame.thread_id == thread.ident:
                        frames_tracker.track(thread_id, pydevd_frame_utils.create_frames_list_from_frame(custom_frame.frame), frame_custom_thread_id=frame_custom_thread_id)
                        # print('Frame created as thread: %s' % (frame_custom_thread_id,))

                        self.writer.add_command(self.cmd_factory.make_custom_frame_created_message(
                            frame_custom_thread_id, custom_frame.name))

                        self.writer.add_command(
                            frames_tracker.create_thread_suspend_command(frame_custom_thread_id, CMD_THREAD_SUSPEND, "", suspend_type))

                    from_this_thread.append(frame_custom_thread_id)

            with self._threads_suspended_single_notification.notify_thread_suspended(thread_id, thread, stop_reason):
                keep_suspended = self._do_wait_suspend(thread, frame, event, arg, suspend_type, from_this_thread, frames_tracker)

        frames_list = None

        if keep_suspended:
            # This means that we should pause again after a set next statement.
            self._threads_suspended_single_notification.increment_suspend_time()
            self.do_wait_suspend(thread, frame, event, arg, exception_type)
        if DebugInfoHolder.DEBUG_TRACE_LEVEL > 2:
            pydev_log.debug('Leaving PyDB.do_wait_suspend: %s (%s) %s', thread, thread_id, id(thread))

    def _do_wait_suspend(self, thread, frame, event, arg, suspend_type, from_this_thread, frames_tracker):
        info = thread.additional_info
        info.step_in_initial_location = None
        keep_suspended = False

        with self._main_lock:  # Use lock to check if suspended state changed
            activate_gui = info.pydev_state == STATE_SUSPEND and not self.pydb_disposed

        in_main_thread = is_current_thread_main_thread()
        if activate_gui and in_main_thread:
            # before every stop check if matplotlib modules were imported inside script code
            # or some GUI event loop needs to be activated
            self._activate_gui_if_needed()

        while True:
            with self._main_lock:  # Use lock to check if suspended state changed
                if info.pydev_state != STATE_SUSPEND or (self.pydb_disposed and not self.terminate_requested):
                    # Note: we can't exit here if terminate was requested while a breakpoint was hit.
                    break

            if in_main_thread and self.gui_in_use:
                # call input hooks if only GUI is in use
                self._call_input_hook()

            self.process_internal_commands()
            time.sleep(0.01)

        self.cancel_async_evaluation(get_current_thread_id(thread), str(id(frame)))

        # process any stepping instructions
        if info.pydev_step_cmd in (CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE):
            info.step_in_initial_location = (frame, frame.f_lineno)
            if frame.f_code.co_flags & 0x80:  # CO_COROUTINE = 0x80
                # When in a coroutine we switch to CMD_STEP_INTO_COROUTINE.
                info.pydev_step_cmd = CMD_STEP_INTO_COROUTINE
                info.pydev_step_stop = frame
                self.set_trace_for_frame_and_parents(frame)
            else:
                info.pydev_step_stop = None
                self.set_trace_for_frame_and_parents(frame)

        elif info.pydev_step_cmd in (CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE, CMD_SMART_STEP_INTO):
            info.pydev_step_stop = frame
            self.set_trace_for_frame_and_parents(frame)

        elif info.pydev_step_cmd == CMD_RUN_TO_LINE or info.pydev_step_cmd == CMD_SET_NEXT_STATEMENT:
            info.pydev_step_stop = None
            self.set_trace_for_frame_and_parents(frame)
            stop = False
            response_msg = ""
            try:
                stop, _old_line, response_msg = self.set_next_statement(frame, event, info.pydev_func_name, info.pydev_next_line)
            except ValueError as e:
                response_msg = "%s" % e
            finally:
                seq = info.pydev_message
                cmd = self.cmd_factory.make_set_next_stmnt_status_message(seq, stop, response_msg)
                self.writer.add_command(cmd)
                info.pydev_message = ''

            if stop:
                # Uninstall the current frames tracker before running it.
                frames_tracker.untrack_all()
                cmd = self.cmd_factory.make_thread_run_message(get_current_thread_id(thread), info.pydev_step_cmd)
                self.writer.add_command(cmd)
                info.pydev_state = STATE_SUSPEND
                thread.stop_reason = CMD_SET_NEXT_STATEMENT
                keep_suspended = True

            else:
                # Set next did not work...
                info.pydev_original_step_cmd = -1
                info.pydev_step_cmd = -1
                info.pydev_state = STATE_SUSPEND
                thread.stop_reason = CMD_THREAD_SUSPEND
                # return to the suspend state and wait for other command (without sending any
                # additional notification to the client).
                return self._do_wait_suspend(thread, frame, event, arg, suspend_type, from_this_thread, frames_tracker)

        elif info.pydev_step_cmd in (CMD_STEP_RETURN, CMD_STEP_RETURN_MY_CODE):
            back_frame = frame.f_back
            force_check_project_scope = info.pydev_step_cmd == CMD_STEP_RETURN_MY_CODE

            if force_check_project_scope or self.is_files_filter_enabled:
                while back_frame is not None:
                    if self.apply_files_filter(back_frame, back_frame.f_code.co_filename, force_check_project_scope):
                        frame = back_frame
                        back_frame = back_frame.f_back
                    else:
                        break

            if back_frame is not None:
                # steps back to the same frame (in a return call it will stop in the 'back frame' for the user)
                info.pydev_step_stop = frame
                self.set_trace_for_frame_and_parents(frame)
            else:
                # No back frame?!? -- this happens in jython when we have some frame created from an awt event
                # (the previous frame would be the awt event, but this doesn't make part of 'jython', only 'java')
                # so, if we're doing a step return in this situation, it's the same as just making it run
                info.pydev_step_stop = None
                info.pydev_original_step_cmd = -1
                info.pydev_step_cmd = -1
                info.pydev_state = STATE_RUN

        if PYDEVD_IPYTHON_COMPATIBLE_DEBUGGING:
            info.pydev_use_scoped_step_frame = False
            if info.pydev_step_cmd in (
                    CMD_STEP_OVER, CMD_STEP_OVER_MY_CODE,
                    CMD_STEP_INTO, CMD_STEP_INTO_MY_CODE
                ):
                # i.e.: We're stepping: check if the stepping should be scoped (i.e.: in ipython
                # each line is executed separately in a new frame, in which case we need to consider
                # the next line as if it was still in the same frame).
                f = frame.f_back
                if f and f.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[1]:
                    f = f.f_back
                    if f and f.f_code.co_name == PYDEVD_IPYTHON_CONTEXT[2]:
                        info.pydev_use_scoped_step_frame = True
                        pydev_log.info('Using (ipython) scoped stepping.')
                del f

        del frame
        cmd = self.cmd_factory.make_thread_run_message(get_current_thread_id(thread), info.pydev_step_cmd)
        self.writer.add_command(cmd)

        with CustomFramesContainer.custom_frames_lock:
            # The ones that remained on last_running must now be removed.
            for frame_id in from_this_thread:
                # print('Removing created frame: %s' % (frame_id,))
                self.writer.add_command(self.cmd_factory.make_thread_killed_message(frame_id))

        return keep_suspended

    def do_stop_on_unhandled_exception(self, thread, frame, frames_byid, arg):
        pydev_log.debug("We are stopping in unhandled exception.")
        try:
            add_exception_to_frame(frame, arg)
            self.send_caught_exception_stack(thread, arg, id(frame))
            try:
                self.set_suspend(thread, CMD_ADD_EXCEPTION_BREAK)
                self.do_wait_suspend(thread, frame, 'exception', arg, EXCEPTION_TYPE_UNHANDLED)
            except:
                self.send_caught_exception_stack_proceeded(thread)
        except:
            pydev_log.exception("We've got an error while stopping in unhandled exception: %s.", arg[0])
        finally:
            remove_exception_from_frame(frame)
            frame = None

    def set_trace_for_frame_and_parents(self, frame, **kwargs):
        disable = kwargs.pop('disable', False)
        assert not kwargs

        while frame is not None:
            # Don't change the tracing on debugger-related files
            file_type = self.get_file_type(frame)

            if file_type is None:
                if disable:
                    pydev_log.debug('Disable tracing of frame: %s - %s', frame.f_code.co_filename, frame.f_code.co_name)
                    if frame.f_trace is not None and frame.f_trace is not NO_FTRACE:
                        frame.f_trace = NO_FTRACE

                elif frame.f_trace is not self.trace_dispatch:
                    pydev_log.debug('Set tracing of frame: %s - %s', frame.f_code.co_filename, frame.f_code.co_name)
                    frame.f_trace = self.trace_dispatch
            else:
                pydev_log.debug('SKIP set tracing of frame: %s - %s', frame.f_code.co_filename, frame.f_code.co_name)

            frame = frame.f_back

        del frame

    def _create_pydb_command_thread(self):
        curr_pydb_command_thread = self.py_db_command_thread
        if curr_pydb_command_thread is not None:
            curr_pydb_command_thread.do_kill_pydev_thread()

        new_pydb_command_thread = self.py_db_command_thread = PyDBCommandThread(self)
        new_pydb_command_thread.start()

    def _create_check_output_thread(self):
        curr_output_checker_thread = self.check_alive_thread
        if curr_output_checker_thread is not None:
            curr_output_checker_thread.do_kill_pydev_thread()

        check_alive_thread = self.check_alive_thread = CheckAliveThread(self)
        check_alive_thread.start()

    def start_auxiliary_daemon_threads(self):
        self._create_pydb_command_thread()
        self._create_check_output_thread()

    def __wait_for_threads_to_finish(self, timeout):
        try:
            with self._wait_for_threads_to_finish_called_lock:
                wait_for_threads_to_finish_called = self._wait_for_threads_to_finish_called
                self._wait_for_threads_to_finish_called = True

            if wait_for_threads_to_finish_called:
                # Make sure that we wait for the previous call to be finished.
                self._wait_for_threads_to_finish_called_event.wait(timeout=timeout)
            else:
                try:

                    def get_pydb_daemon_threads_to_wait():
                        pydb_daemon_threads = set(self.created_pydb_daemon_threads)
                        pydb_daemon_threads.discard(self.check_alive_thread)
                        pydb_daemon_threads.discard(threading.current_thread())
                        return pydb_daemon_threads

                    pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads waiting for pydb daemon threads to finish")
                    started_at = time.time()
                    # Note: we wait for all except the check_alive_thread (which is not really a daemon
                    # thread and it can call this method itself).
                    while time.time() < started_at + timeout:
                        if len(get_pydb_daemon_threads_to_wait()) == 0:
                            break
                        time.sleep(1 / 10.)
                    else:
                        thread_names = [t.name for t in get_pydb_daemon_threads_to_wait()]
                        if thread_names:
                            pydev_log.debug("The following pydb threads may not have finished correctly: %s",
                                            ', '.join(thread_names))
                finally:
                    self._wait_for_threads_to_finish_called_event.set()
        except:
            pydev_log.exception()

    def dispose_and_kill_all_pydevd_threads(self, wait=True, timeout=.5):
        '''
        When this method is called we finish the debug session, terminate threads
        and if this was registered as the global instance, unregister it -- afterwards
        it should be possible to create a new instance and set as global to start
        a new debug session.

        :param bool wait:
            If True we'll wait for the threads to be actually finished before proceeding
            (based on the available timeout).
            Note that this must be thread-safe and if one thread is waiting the other thread should
            also wait.
        '''
        try:
            back_frame = sys._getframe().f_back
            pydev_log.debug(
                'PyDB.dispose_and_kill_all_pydevd_threads (called from: File "%s", line %s, in %s)',
                back_frame.f_code.co_filename, back_frame.f_lineno, back_frame.f_code.co_name
            )
            back_frame = None
            with self._disposed_lock:
                disposed = self.pydb_disposed
                self.pydb_disposed = True

            if disposed:
                if wait:
                    pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads (already disposed - wait)")
                    self.__wait_for_threads_to_finish(timeout)
                else:
                    pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads (already disposed - no wait)")
                return

            pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads (first call)")

            # Wait until a time when there are no commands being processed to kill the threads.
            started_at = time.time()
            while time.time() < started_at + timeout:
                with self._main_lock:
                    writer = self.writer
                    if writer is None or writer.empty():
                        pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads no commands being processed.")
                        break
            else:
                pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads timed out waiting for writer to be empty.")

            pydb_daemon_threads = set(self.created_pydb_daemon_threads)
            for t in pydb_daemon_threads:
                if hasattr(t, 'do_kill_pydev_thread'):
                    pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads killing thread: %s", t)
                    t.do_kill_pydev_thread()

            if wait:
                self.__wait_for_threads_to_finish(timeout)
            else:
                pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads: no wait")

            py_db = get_global_debugger()
            if py_db is self:
                set_global_debugger(None)
        except:
            pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads: exception")
            try:
                if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 3:
                    pydev_log.exception()
            except:
                pass
        finally:
            pydev_log.debug("PyDB.dispose_and_kill_all_pydevd_threads: finished")

    def prepare_to_run(self):
        ''' Shared code to prepare debugging by installing traces and registering threads '''
        self.patch_threads()
        self.start_auxiliary_daemon_threads()

    def patch_threads(self):
        try:
            # not available in jython!
            threading.settrace(self.trace_dispatch)  # for all future threads
        except:
            pass

        from _pydev_bundle.pydev_monkey import patch_thread_modules
        patch_thread_modules()

    def run(self, file, globals=None, locals=None, is_module=False, set_trace=True):
        module_name = None
        entry_point_fn = ''
        if is_module:
            # When launching with `python -m <module>`, python automatically adds
            # an empty path to the PYTHONPATH which resolves files in the current
            # directory, so, depending how pydevd itself is launched, we may need
            # to manually add such an entry to properly resolve modules in the
            # current directory (see: https://github.com/Microsoft/ptvsd/issues/1010).
            if '' not in sys.path:
                sys.path.insert(0, '')
            file, _, entry_point_fn = file.partition(':')
            module_name = file
            filename = get_fullname(file)
            if filename is None:
                mod_dir = get_package_dir(module_name)
                if mod_dir is None:
                    sys.stderr.write("No module named %s\n" % file)
                    return
                else:
                    filename = get_fullname("%s.__main__" % module_name)
                    if filename is None:
                        sys.stderr.write("No module named %s\n" % file)
                        return
                    else:
                        file = filename
            else:
                file = filename
                mod_dir = os.path.dirname(filename)
                main_py = os.path.join(mod_dir, '__main__.py')
                main_pyc = os.path.join(mod_dir, '__main__.pyc')
                if filename.endswith('__init__.pyc'):
                    if os.path.exists(main_pyc):
                        filename = main_pyc
                    elif os.path.exists(main_py):
                        filename = main_py
                elif filename.endswith('__init__.py'):
                    if os.path.exists(main_pyc) and not os.path.exists(main_py):
                        filename = main_pyc
                    elif os.path.exists(main_py):
                        filename = main_py

            sys.argv[0] = filename

        if os.path.isdir(file):
            new_target = os.path.join(file, '__main__.py')
            if os.path.isfile(new_target):
                file = new_target

        m = None
        if globals is None:
            m = save_main_module(file, 'pydevd')
            globals = m.__dict__
            try:
                globals['__builtins__'] = __builtins__
            except NameError:
                pass  # Not there on Jython...

        if locals is None:
            locals = globals

        # Predefined (writable) attributes: __name__ is the module's name;
        # __doc__ is the module's documentation string, or None if unavailable;
        # __file__ is the pathname of the file from which the module was loaded,
        # if it was loaded from a file. The __file__ attribute is not present for
        # C modules that are statically linked into the interpreter; for extension modules
        # loaded dynamically from a shared library, it is the pathname of the shared library file.

        # I think this is an ugly hack, bug it works (seems to) for the bug that says that sys.path should be the same in
        # debug and run.
        if sys.path[0] != '' and m is not None and m.__file__.startswith(sys.path[0]):
            # print >> sys.stderr, 'Deleting: ', sys.path[0]
            del sys.path[0]

        if not is_module:
            # now, the local directory has to be added to the pythonpath
            # sys.path.insert(0, os.getcwd())
            # Changed: it's not the local directory, but the directory of the file launched
            # The file being run must be in the pythonpath (even if it was not before)
            sys.path.insert(0, os.path.split(os_path_abspath(file))[0])

        if set_trace:
            self.wait_for_ready_to_run()

            # call prepare_to_run when we already have all information about breakpoints
            self.prepare_to_run()

        t = threadingCurrentThread()
        thread_id = get_current_thread_id(t)

        if self.thread_analyser is not None:
            wrap_threads()
            self.thread_analyser.set_start_time(cur_time())
            send_concurrency_message("threading_event", 0, t.name, thread_id, "thread", "start", file, 1, None, parent=thread_id)

        if self.asyncio_analyser is not None:
            # we don't have main thread in asyncio graph, so we should add a fake event
            send_concurrency_message("asyncio_event", 0, "Task", "Task", "thread", "stop", file, 1, frame=None, parent=None)

        try:
            if INTERACTIVE_MODE_AVAILABLE:
                self.init_gui_support()
        except:
            pydev_log.exception("Matplotlib support in debugger failed")

        if hasattr(sys, 'exc_clear'):
            # we should clean exception information in Python 2, before user's code execution
            sys.exc_clear()

        # Notify that the main thread is created.
        self.notify_thread_created(thread_id, t)

        # Note: important: set the tracing right before calling _exec.
        if set_trace:
            self.enable_tracing()

        return self._exec(is_module, entry_point_fn, module_name, file, globals, locals)

    def _exec(self, is_module, entry_point_fn, module_name, file, globals, locals):
        '''
        This function should have frames tracked by unhandled exceptions (the `_exec` name is important).
        '''
        if not is_module:
            globals = pydevd_runpy.run_path(file, globals, '__main__')
        else:
            # treat ':' as a separator between module and entry point function
            # if there is no entry point we run we same as with -m switch. Otherwise we perform
            # an import and execute the entry point
            if entry_point_fn:
                mod = __import__(module_name, level=0, fromlist=[entry_point_fn], globals=globals, locals=locals)
                func = getattr(mod, entry_point_fn)
                func()
            else:
                # Run with the -m switch
                globals = pydevd_runpy._run_module_as_main(module_name, alter_argv=False)
        return globals

    def wait_for_commands(self, globals):
        self._activate_gui_if_needed()

        thread = threading.current_thread()
        from _pydevd_bundle import pydevd_frame_utils
        frame = pydevd_frame_utils.Frame(None, -1, pydevd_frame_utils.FCode("Console",
                                                                            os.path.abspath(os.path.dirname(__file__))), globals, globals)
        thread_id = get_current_thread_id(thread)
        self.add_fake_frame(thread_id, id(frame), frame)

        cmd = self.cmd_factory.make_show_console_message(self, thread_id, frame)
        if self.writer is not None:
            self.writer.add_command(cmd)

        while True:
            if self.gui_in_use:
                # call input hooks if only GUI is in use
                self._call_input_hook()
            self.process_internal_commands()
            time.sleep(0.01)


class IDAPMessagesListener(object):

    def before_send(self, message_as_dict):
        '''
        Called just before a message is sent to the IDE.

        :type message_as_dict: dict
        '''

    def after_receive(self, message_as_dict):
        '''
        Called just after a message is received from the IDE.

        :type message_as_dict: dict
        '''


def add_dap_messages_listener(dap_messages_listener):
    '''
    Adds a listener for the DAP (debug adapter protocol) messages.

    :type dap_messages_listener: IDAPMessagesListener

    :note: messages from the xml backend are not notified through this API.

    :note: the notifications are sent from threads and they are not synchronized (so,
    it's possible that a message is sent and received from different threads at the same time).
    '''
    py_db = get_global_debugger()
    if py_db is None:
        raise AssertionError('PyDB is still not setup.')

    py_db.add_dap_messages_listener(dap_messages_listener)


def send_json_message(msg):
    '''
    API to send some custom json message.

    :param dict|pydevd_schema.BaseSchema msg:
        The custom message to be sent.

    :return bool:
        True if the message was added to the queue to be sent and False otherwise.
    '''
    py_db = get_global_debugger()
    if py_db is None:
        return False

    writer = py_db.writer
    if writer is None:
        return False

    cmd = NetCommand(-1, 0, msg, is_json=True)
    writer.add_command(cmd)
    return True


def enable_qt_support(qt_support_mode):
    from _pydev_bundle import pydev_monkey_qt
    pydev_monkey_qt.patch_qt(qt_support_mode)


def start_dump_threads_thread(filename_template, timeout, recurrent):
    '''
    Helper to dump threads after a timeout.

    :param filename_template:
        A template filename, such as 'c:/temp/thread_dump_%s.txt', where the %s will
        be replaced by the time for the dump.
    :param timeout:
        The timeout (in seconds) for the dump.
    :param recurrent:
        If True we'll keep on doing thread dumps.
    '''
    assert filename_template.count('%s') == 1, \
        'Expected one %%s to appear in: %s' % (filename_template,)

    def _threads_on_timeout():
        try:
            while True:
                time.sleep(timeout)
                filename = filename_template % (time.time(),)
                try:
                    os.makedirs(os.path.dirname(filename))
                except Exception:
                    pass
                with open(filename, 'w') as stream:
                    dump_threads(stream)
                if not recurrent:
                    return
        except Exception:
            pydev_log.exception()

    t = threading.Thread(target=_threads_on_timeout)
    mark_as_pydevd_daemon_thread(t)
    t.start()


def dump_threads(stream=None):
    '''
    Helper to dump thread info (default is printing to stderr).
    '''
    pydevd_utils.dump_threads(stream)


def usage(doExit=0):
    sys.stdout.write('Usage:\n')
    sys.stdout.write('pydevd.py --port N [(--client hostname) | --server] --file executable [file_options]\n')
    if doExit:
        sys.exit(0)


def _init_stdout_redirect():
    pydevd_io.redirect_stream_to_pydb_io_messages(std='stdout')


def _init_stderr_redirect():
    pydevd_io.redirect_stream_to_pydb_io_messages(std='stderr')


def _enable_attach(
    address,
    dont_trace_start_patterns=(),
    dont_trace_end_patterns=(),
    patch_multiprocessing=False,
    access_token=None,
    client_access_token=None,
    ):
    '''
    Starts accepting connections at the given host/port. The debugger will not be initialized nor
    configured, it'll only start accepting connections (and will have the tracing setup in this
    thread).

    Meant to be used with the DAP (Debug Adapter Protocol) with _wait_for_attach().

    :param address: (host, port)
    :type address: tuple(str, int)
    '''
    host = address[0]
    port = int(address[1])

    if SetupHolder.setup is not None:
        if port != SetupHolder.setup['port']:
            raise AssertionError('Unable to listen in port: %s (already listening in port: %s)' % (port, SetupHolder.setup['port']))
    settrace(
        host=host,
        port=port,
        suspend=False,
        wait_for_ready_to_run=False,
        block_until_connected=False,
        dont_trace_start_patterns=dont_trace_start_patterns,
        dont_trace_end_patterns=dont_trace_end_patterns,
        patch_multiprocessing=patch_multiprocessing,
        access_token=access_token,
        client_access_token=client_access_token,
    )

    py_db = get_global_debugger()
    py_db.wait_for_server_socket_ready()
    return py_db._server_socket_name


def _wait_for_attach(cancel=None):
    '''
    Meant to be called after _enable_attach() -- the current thread will only unblock after a
    connection is in place and the DAP (Debug Adapter Protocol) sends the ConfigurationDone
    request.
    '''
    py_db = get_global_debugger()
    if py_db is None:
        raise AssertionError('Debugger still not created. Please use _enable_attach() before using _wait_for_attach().')

    py_db.block_until_configuration_done(cancel=cancel)


def _is_attached():
    '''
    Can be called any time to check if the connection was established and the DAP (Debug Adapter Protocol) has sent
    the ConfigurationDone request.
    '''
    py_db = get_global_debugger()
    return (py_db is not None) and py_db.is_attached()


#=======================================================================================================================
# settrace
#=======================================================================================================================
def settrace(
    host=None,
    stdout_to_server=False,
    stderr_to_server=False,
    port=5678,
    suspend=True,
    trace_only_current_thread=False,
    overwrite_prev_trace=False,
    patch_multiprocessing=False,
    stop_at_frame=None,
    block_until_connected=True,
    wait_for_ready_to_run=True,
    dont_trace_start_patterns=(),
    dont_trace_end_patterns=(),
    access_token=None,
    client_access_token=None,
    notify_stdin=True,
    **kwargs
    ):
    '''Sets the tracing function with the pydev debug function and initializes needed facilities.

    :param host: the user may specify another host, if the debug server is not in the same machine (default is the local
        host)

    :param stdout_to_server: when this is true, the stdout is passed to the debug server

    :param stderr_to_server: when this is true, the stderr is passed to the debug server
        so that they are printed in its console and not in this process console.

    :param port: specifies which port to use for communicating with the server (note that the server must be started
        in the same port). @note: currently it's hard-coded at 5678 in the client

    :param suspend: whether a breakpoint should be emulated as soon as this function is called.

    :param trace_only_current_thread: determines if only the current thread will be traced or all current and future
        threads will also have the tracing enabled.

    :param overwrite_prev_trace: deprecated

    :param patch_multiprocessing: if True we'll patch the functions which create new processes so that launched
        processes are debugged.

    :param stop_at_frame: if passed it'll stop at the given frame, otherwise it'll stop in the function which
        called this method.

    :param wait_for_ready_to_run: if True settrace will block until the ready_to_run flag is set to True,
        otherwise, it'll set ready_to_run to True and this function won't block.

        Note that if wait_for_ready_to_run == False, there are no guarantees that the debugger is synchronized
        with what's configured in the client (IDE), the only guarantee is that when leaving this function
        the debugger will be already connected.

    :param dont_trace_start_patterns: if set, then any path that starts with one fo the patterns in the collection
        will not be traced

    :param dont_trace_end_patterns: if set, then any path that ends with one fo the patterns in the collection
        will not be traced

    :param access_token: token to be sent from the client (i.e.: IDE) to the debugger when a connection
        is established (verified by the debugger).

    :param client_access_token: token to be sent from the debugger to the client (i.e.: IDE) when
        a connection is established (verified by the client).

    :param notify_stdin:
        If True sys.stdin will be patched to notify the client when a message is requested
        from the IDE. This is done so that when reading the stdin the client is notified.
        Clients may need this to know when something that is being written should be interpreted
        as an input to the process or as a command to be evaluated.
        Note that parallel-python has issues with this (because it tries to assert that sys.stdin
        is of a given type instead of just checking that it has what it needs).
    '''

    stdout_to_server = stdout_to_server or kwargs.get('stdoutToServer', False)  # Backward compatibility
    stderr_to_server = stderr_to_server or kwargs.get('stderrToServer', False)  # Backward compatibility

    # Internal use (may be used to set the setup info directly for subprocesess).
    __setup_holder__ = kwargs.get('__setup_holder__')

    with _set_trace_lock:
        _locked_settrace(
            host,
            stdout_to_server,
            stderr_to_server,
            port,
            suspend,
            trace_only_current_thread,
            patch_multiprocessing,
            stop_at_frame,
            block_until_connected,
            wait_for_ready_to_run,
            dont_trace_start_patterns,
            dont_trace_end_patterns,
            access_token,
            client_access_token,
            __setup_holder__=__setup_holder__,
            notify_stdin=notify_stdin,
        )


_set_trace_lock = ForkSafeLock()


def _locked_settrace(
    host,
    stdout_to_server,
    stderr_to_server,
    port,
    suspend,
    trace_only_current_thread,
    patch_multiprocessing,
    stop_at_frame,
    block_until_connected,
    wait_for_ready_to_run,
    dont_trace_start_patterns,
    dont_trace_end_patterns,
    access_token,
    client_access_token,
    __setup_holder__,
    notify_stdin,
    ):
    if patch_multiprocessing:
        try:
            from _pydev_bundle import pydev_monkey
        except:
            pass
        else:
            pydev_monkey.patch_new_process_functions()

    if host is None:
        from _pydev_bundle import pydev_localhost
        host = pydev_localhost.get_localhost()

    global _global_redirect_stdout_to_server
    global _global_redirect_stderr_to_server

    py_db = get_global_debugger()
    if __setup_holder__:
        SetupHolder.setup = __setup_holder__
    if py_db is None:
        py_db = PyDB()
        pydevd_vm_type.setup_type()

        if SetupHolder.setup is None:
            setup = {
                'client': host,  # dispatch expects client to be set to the host address when server is False
                'server': False,
                'port': int(port),
                'multiprocess': patch_multiprocessing,
                'skip-notify-stdin': not notify_stdin,
            }
            SetupHolder.setup = setup

        if access_token is not None:
            py_db.authentication.access_token = access_token
            SetupHolder.setup['access-token'] = access_token
        if client_access_token is not None:
            py_db.authentication.client_access_token = client_access_token
            SetupHolder.setup['client-access-token'] = client_access_token

        if block_until_connected:
            py_db.connect(host, port)  # Note: connect can raise error.
        else:
            # Create a dummy writer and wait for the real connection.
            py_db.writer = WriterThread(NULL, py_db, terminate_on_socket_close=False)
            py_db.create_wait_for_connection_thread()

        if dont_trace_start_patterns or dont_trace_end_patterns:
            PyDevdAPI().set_dont_trace_start_end_patterns(py_db, dont_trace_start_patterns, dont_trace_end_patterns)

        _global_redirect_stdout_to_server = stdout_to_server
        _global_redirect_stderr_to_server = stderr_to_server

        if _global_redirect_stdout_to_server:
            _init_stdout_redirect()

        if _global_redirect_stderr_to_server:
            _init_stderr_redirect()

        if notify_stdin:
            patch_stdin()

        t = threadingCurrentThread()
        additional_info = set_additional_thread_info(t)

        if not wait_for_ready_to_run:
            py_db.ready_to_run = True

        py_db.wait_for_ready_to_run()
        py_db.start_auxiliary_daemon_threads()

        try:
            if INTERACTIVE_MODE_AVAILABLE:
                py_db.init_gui_support()
        except:
            pydev_log.exception("Matplotlib support in debugger failed")

        if trace_only_current_thread:
            py_db.enable_tracing()
        else:
            # Trace future threads.
            py_db.patch_threads()

            py_db.enable_tracing(py_db.trace_dispatch, apply_to_all_threads=True)

            # As this is the first connection, also set tracing for any untraced threads
            py_db.set_tracing_for_untraced_contexts()

        py_db.set_trace_for_frame_and_parents(get_frame().f_back)

        with CustomFramesContainer.custom_frames_lock:  # @UndefinedVariable
            for _frameId, custom_frame in CustomFramesContainer.custom_frames.items():
                py_db.set_trace_for_frame_and_parents(custom_frame.frame)

    else:
        # ok, we're already in debug mode, with all set, so, let's just set the break
        if access_token is not None:
            py_db.authentication.access_token = access_token
        if client_access_token is not None:
            py_db.authentication.client_access_token = client_access_token

        py_db.set_trace_for_frame_and_parents(get_frame().f_back)

        t = threadingCurrentThread()
        additional_info = set_additional_thread_info(t)

        if trace_only_current_thread:
            py_db.enable_tracing()
        else:
            # Trace future threads.
            py_db.patch_threads()
            py_db.enable_tracing(py_db.trace_dispatch, apply_to_all_threads=True)

    # Suspend as the last thing after all tracing is in place.
    if suspend:
        if stop_at_frame is not None:
            # If the step was set we have to go to run state and
            # set the proper frame for it to stop.
            additional_info.pydev_state = STATE_RUN
            additional_info.pydev_original_step_cmd = CMD_STEP_OVER
            additional_info.pydev_step_cmd = CMD_STEP_OVER
            additional_info.pydev_step_stop = stop_at_frame
            additional_info.suspend_type = PYTHON_SUSPEND
        else:
            # Ask to break as soon as possible.
            py_db.set_suspend(t, CMD_SET_BREAK)


def stoptrace():
    pydev_log.debug("pydevd.stoptrace()")
    pydevd_tracing.restore_sys_set_trace_func()
    sys.settrace(None)
    try:
        # not available in jython!
        threading.settrace(None)  # for all future threads
    except:
        pass

    from _pydev_bundle.pydev_monkey import undo_patch_thread_modules
    undo_patch_thread_modules()

    # Either or both standard streams can be closed at this point,
    # in which case flush() will fail.
    try:
        sys.stdout.flush()
    except:
        pass
    try:
        sys.stderr.flush()
    except:
        pass

    py_db = get_global_debugger()

    if py_db is not None:
        py_db.dispose_and_kill_all_pydevd_threads()


class Dispatcher(object):

    def __init__(self):
        self.port = None

    def connect(self, host, port):
        self.host = host
        self.port = port
        self.client = start_client(self.host, self.port)
        self.reader = DispatchReader(self)
        self.reader.pydev_do_not_trace = False  # we run reader in the same thread so we don't want to loose tracing
        self.reader.run()

    def close(self):
        try:
            self.reader.do_kill_pydev_thread()
        except:
            pass


class DispatchReader(ReaderThread):

    def __init__(self, dispatcher):
        self.dispatcher = dispatcher

        ReaderThread.__init__(
            self,
            get_global_debugger(),
            self.dispatcher.client,
            PyDevJsonCommandProcessor=PyDevJsonCommandProcessor,
            process_net_command=process_net_command,
        )

    @overrides(ReaderThread._on_run)
    def _on_run(self):
        dummy_thread = threading.current_thread()
        dummy_thread.is_pydev_daemon_thread = False
        return ReaderThread._on_run(self)

    @overrides(PyDBDaemonThread.do_kill_pydev_thread)
    def do_kill_pydev_thread(self):
        if not self._kill_received:
            ReaderThread.do_kill_pydev_thread(self)
            try:
                self.sock.shutdown(SHUT_RDWR)
            except:
                pass
            try:
                self.sock.close()
            except:
                pass

    def process_command(self, cmd_id, seq, text):
        if cmd_id == 99:
            self.dispatcher.port = int(text)
            self._kill_received = True


DISPATCH_APPROACH_NEW_CONNECTION = 1  # Used by PyDev
DISPATCH_APPROACH_EXISTING_CONNECTION = 2  # Used by PyCharm
DISPATCH_APPROACH = DISPATCH_APPROACH_NEW_CONNECTION


def dispatch():
    setup = SetupHolder.setup
    host = setup['client']
    port = setup['port']
    if DISPATCH_APPROACH == DISPATCH_APPROACH_EXISTING_CONNECTION:
        dispatcher = Dispatcher()
        try:
            dispatcher.connect(host, port)
            port = dispatcher.port
        finally:
            dispatcher.close()
    return host, port


def settrace_forked(setup_tracing=True):
    '''
    When creating a fork from a process in the debugger, we need to reset the whole debugger environment!
    '''
    from _pydevd_bundle.pydevd_constants import GlobalDebuggerHolder
    py_db = GlobalDebuggerHolder.global_dbg
    if py_db is not None:
        py_db.created_pydb_daemon_threads = {}  # Just making sure we won't touch those (paused) threads.
        py_db = None

    GlobalDebuggerHolder.global_dbg = None
    threading.current_thread().additional_info = None

    # Make sure that we keep the same access tokens for subprocesses started through fork.
    setup = SetupHolder.setup
    if setup is None:
        setup = {}
    else:
        # i.e.: Get the ppid at this point as it just changed.
        # If we later do an exec() it should remain the same ppid.
        setup[pydevd_constants.ARGUMENT_PPID] = PyDevdAPI().get_ppid()
    access_token = setup.get('access-token')
    client_access_token = setup.get('client-access-token')

    if setup_tracing:
        from _pydevd_frame_eval.pydevd_frame_eval_main import clear_thread_local_info
        host, port = dispatch()

    import pydevd_tracing
    pydevd_tracing.restore_sys_set_trace_func()

    if setup_tracing:
        if port is not None:
            custom_frames_container_init()

            if clear_thread_local_info is not None:
                clear_thread_local_info()

            settrace(
                    host,
                    port=port,
                    suspend=False,
                    trace_only_current_thread=False,
                    overwrite_prev_trace=True,
                    patch_multiprocessing=True,
                    access_token=access_token,
                    client_access_token=client_access_token,
            )


@contextmanager
def skip_subprocess_arg_patch():
    '''
    May be used to skip the monkey-patching that pydevd does to
    skip changing arguments to embed the debugger into child processes.

    i.e.:

    with pydevd.skip_subprocess_arg_patch():
        subprocess.call(...)
    '''
    from _pydev_bundle import pydev_monkey
    with pydev_monkey.skip_subprocess_arg_patch():
        yield


def add_dont_terminate_child_pid(pid):
    '''
    May be used to ask pydevd to skip the termination of some process
    when it's asked to terminate (debug adapter protocol only).

    :param int pid:
        The pid to be ignored.

    i.e.:

    process = subprocess.Popen(...)
    pydevd.add_dont_terminate_child_pid(process.pid)
    '''
    py_db = get_global_debugger()
    if py_db is not None:
        py_db.dont_terminate_child_pids.add(pid)


class SetupHolder:

    setup = None


def apply_debugger_options(setup_options):
    """

    :type setup_options: dict[str, bool]
    """
    default_options = {'save-signatures': False, 'qt-support': ''}
    default_options.update(setup_options)
    setup_options = default_options

    debugger = get_global_debugger()
    if setup_options['save-signatures']:
        if pydevd_vm_type.get_vm_type() == pydevd_vm_type.PydevdVmType.JYTHON:
            sys.stderr.write("Collecting run-time type information is not supported for Jython\n")
        else:
            # Only import it if we're going to use it!
            from _pydevd_bundle.pydevd_signature import SignatureFactory
            debugger.signature_factory = SignatureFactory()

    if setup_options['qt-support']:
        enable_qt_support(setup_options['qt-support'])


@call_only_once
def patch_stdin():
    _internal_patch_stdin(None, sys, getpass_mod)


def _internal_patch_stdin(py_db=None, sys=None, getpass_mod=None):
    '''
    Note: don't use this function directly, use `patch_stdin()` instead.
    (this function is only meant to be used on test-cases to avoid patching the actual globals).
    '''
    # Patch stdin so that we notify when readline() is called.
    original_sys_stdin = sys.stdin
    debug_console_stdin = DebugConsoleStdIn(py_db, original_sys_stdin)
    sys.stdin = debug_console_stdin

    _original_getpass = getpass_mod.getpass

    @functools.wraps(_original_getpass)
    def getpass(*args, **kwargs):
        with DebugConsoleStdIn.notify_input_requested(debug_console_stdin):
            try:
                curr_stdin = sys.stdin
                if curr_stdin is debug_console_stdin:
                    sys.stdin = original_sys_stdin
                return _original_getpass(*args, **kwargs)
            finally:
                sys.stdin = curr_stdin

    getpass_mod.getpass = getpass

# Dispatch on_debugger_modules_loaded here, after all primary py_db modules are loaded


for handler in pydevd_extension_utils.extensions_of_type(DebuggerEventHandler):
    handler.on_debugger_modules_loaded(debugger_version=__version__)


def log_to(log_file:str, log_level=3) -> None:
    '''
    In pydevd it's possible to log by setting the following environment variables:

    PYDEVD_DEBUG=1 (sets the default log level to 3 along with other default options)
    PYDEVD_DEBUG_FILE=</path/to/file.log>

    Note that the file will have the pid of the process added to it (so, logging to
    /path/to/file.log would actually start logging to /path/to/file.<pid>.log -- if subprocesses are
    logged, each new subprocess will have the logging set to its own pid).

    Usually setting the environment variable is preferred as it'd log information while
    pydevd is still doing its imports and not just after this method is called, but on
    cases where this is hard to do this function may be called to set the tracing after
    pydevd itself is already imported.
    '''
    pydev_log.log_to(log_file, log_level)


def _log_initial_info():
    pydev_log.debug("Initial arguments: %s", (sys.argv,))
    pydev_log.debug("Current pid: %s", os.getpid())
    pydev_log.debug("Using cython: %s", USING_CYTHON)
    pydev_log.debug("Using frame eval: %s", USING_FRAME_EVAL)
    pydev_log.debug("Using gevent mode: %s / imported gevent module support: %s", SUPPORT_GEVENT, bool(pydevd_gevent_integration))


def config(protocol='', debug_mode='', preimport=''):
    pydev_log.debug('Config: protocol: %s, debug_mode: %s, preimport: %s', protocol, debug_mode, preimport)
    PydevdCustomization.DEFAULT_PROTOCOL = protocol
    PydevdCustomization.DEBUG_MODE = debug_mode
    PydevdCustomization.PREIMPORT = preimport


#=======================================================================================================================
# main
#=======================================================================================================================
def main():

    # parse the command line. --file is our last argument that is required
    _log_initial_info()
    original_argv = sys.argv[:]
    try:
        from _pydevd_bundle.pydevd_command_line_handling import process_command_line
        setup = process_command_line(sys.argv)
        SetupHolder.setup = setup
    except ValueError:
        pydev_log.exception()
        usage(1)

    preimport = setup.get('preimport')
    if preimport:
        pydevd_defaults.PydevdCustomization.PREIMPORT = preimport

    debug_mode = setup.get('debug-mode')
    if debug_mode:
        pydevd_defaults.PydevdCustomization.DEBUG_MODE = debug_mode

    log_trace_level = setup.get('log-level')

    # Note: the logging info could've been changed (this would happen if this is a
    # subprocess and the value in the environment variable does not match the value in the
    # argument because the user used `pydevd.log_to` instead of supplying the environment
    # variable). If this is the case, update the logging info and re-log some information
    # in the new target.
    new_debug_file = setup.get('log-file')
    if new_debug_file and DebugInfoHolder.PYDEVD_DEBUG_FILE != new_debug_file:
        # The debug file can't be set directly, we need to use log_to() so that the a
        # new stream is actually created for the new file.
        log_to(new_debug_file, log_trace_level if log_trace_level is not None else 3)
        _log_initial_info()  # The redirection info just changed, log it again.

    elif log_trace_level is not None:
        # The log file was not specified
        DebugInfoHolder.DEBUG_TRACE_LEVEL = log_trace_level
    pydev_log.debug('Original sys.argv: %s', original_argv)

    if setup['print-in-debugger-startup']:
        try:
            pid = ' (pid: %s)' % os.getpid()
        except:
            pid = ''
        sys.stderr.write("pydev debugger: starting%s\n" % pid)

    pydev_log.debug("Executing file %s", setup['file'])
    pydev_log.debug("arguments: %s", (sys.argv,))

    pydevd_vm_type.setup_type(setup.get('vm_type', None))

    port = setup['port']
    host = setup['client']
    f = setup['file']
    fix_app_engine_debug = False

    debugger = get_global_debugger()
    if debugger is None:
        debugger = PyDB()

    try:
        from _pydev_bundle import pydev_monkey
    except:
        pass  # Not usable on jython 2.1
    else:
        if setup['multiprocess']:  # PyDev
            pydev_monkey.patch_new_process_functions()

        elif setup['multiproc']:  # PyCharm
            pydev_log.debug("Started in multiproc mode\n")
            global DISPATCH_APPROACH
            DISPATCH_APPROACH = DISPATCH_APPROACH_EXISTING_CONNECTION

            dispatcher = Dispatcher()
            try:
                dispatcher.connect(host, port)
                if dispatcher.port is not None:
                    port = dispatcher.port
                    pydev_log.debug("Received port %d\n", port)
                    pydev_log.info("pydev debugger: process %d is connecting\n" % os.getpid())

                    try:
                        pydev_monkey.patch_new_process_functions()
                    except:
                        pydev_log.exception("Error patching process functions.")
                else:
                    pydev_log.critical("pydev debugger: couldn't get port for new debug process.")
            finally:
                dispatcher.close()
        else:
            try:
                pydev_monkey.patch_new_process_functions_with_warning()
            except:
                pydev_log.exception("Error patching process functions.")

            # Only do this patching if we're not running with multiprocess turned on.
            if f.find('dev_appserver.py') != -1:
                if os.path.basename(f).startswith('dev_appserver.py'):
                    appserver_dir = os.path.dirname(f)
                    version_file = os.path.join(appserver_dir, 'VERSION')
                    if os.path.exists(version_file):
                        try:
                            stream = open(version_file, 'r')
                            try:
                                for line in stream.read().splitlines():
                                    line = line.strip()
                                    if line.startswith('release:'):
                                        line = line[8:].strip()
                                        version = line.replace('"', '')
                                        version = version.split('.')
                                        if int(version[0]) > 1:
                                            fix_app_engine_debug = True

                                        elif int(version[0]) == 1:
                                            if int(version[1]) >= 7:
                                                # Only fix from 1.7 onwards
                                                fix_app_engine_debug = True
                                        break
                            finally:
                                stream.close()
                        except:
                            pydev_log.exception()

    try:
        # In the default run (i.e.: run directly on debug mode), we try to patch stackless as soon as possible
        # on a run where we have a remote debug, we may have to be more careful because patching stackless means
        # that if the user already had a stackless.set_schedule_callback installed, he'd loose it and would need
        # to call it again (because stackless provides no way of getting the last function which was registered
        # in set_schedule_callback).
        #
        # So, ideally, if there's an application using stackless and the application wants to use the remote debugger
        # and benefit from stackless debugging, the application itself must call:
        #
        # import pydevd_stackless
        # pydevd_stackless.patch_stackless()
        #
        # itself to be able to benefit from seeing the tasklets created before the remote debugger is attached.
        from _pydevd_bundle import pydevd_stackless
        pydevd_stackless.patch_stackless()
    except:
        # It's ok not having stackless there...
        try:
            if hasattr(sys, 'exc_clear'):
                sys.exc_clear()  # the exception information should be cleaned in Python 2
        except:
            pass

    is_module = setup['module']
    if not setup['skip-notify-stdin']:
        patch_stdin()

    if setup[pydevd_constants.ARGUMENT_JSON_PROTOCOL]:
        PyDevdAPI().set_protocol(debugger, 0, JSON_PROTOCOL)

    elif setup[pydevd_constants.ARGUMENT_HTTP_JSON_PROTOCOL]:
        PyDevdAPI().set_protocol(debugger, 0, HTTP_JSON_PROTOCOL)

    elif setup[pydevd_constants.ARGUMENT_HTTP_PROTOCOL]:
        PyDevdAPI().set_protocol(debugger, 0, pydevd_constants.HTTP_PROTOCOL)

    elif setup[pydevd_constants.ARGUMENT_QUOTED_LINE_PROTOCOL]:
        PyDevdAPI().set_protocol(debugger, 0, pydevd_constants.QUOTED_LINE_PROTOCOL)

    access_token = setup['access-token']
    if access_token:
        debugger.authentication.access_token = access_token

    client_access_token = setup['client-access-token']
    if client_access_token:
        debugger.authentication.client_access_token = client_access_token

    if fix_app_engine_debug:
        sys.stderr.write("pydev debugger: google app engine integration enabled\n")
        curr_dir = os.path.dirname(__file__)
        app_engine_startup_file = os.path.join(curr_dir, 'pydev_app_engine_debug_startup.py')

        sys.argv.insert(1, '--python_startup_script=' + app_engine_startup_file)
        import json
        setup['pydevd'] = __file__
        sys.argv.insert(2, '--python_startup_args=%s' % json.dumps(setup),)
        sys.argv.insert(3, '--automatic_restart=no')
        sys.argv.insert(4, '--max_module_instances=1')

        # Run the dev_appserver
        debugger.run(setup['file'], None, None, is_module, set_trace=False)
    else:
        if setup['save-threading']:
            debugger.thread_analyser = ThreadingLogger()
        if setup['save-asyncio']:
            debugger.asyncio_analyser = AsyncioLogger()

        apply_debugger_options(setup)

        try:
            debugger.connect(host, port)
        except:
            sys.stderr.write("Could not connect to %s: %s\n" % (host, port))
            pydev_log.exception()
            sys.exit(1)

        globals = debugger.run(setup['file'], None, None, is_module)

        if setup['cmd-line']:
            debugger.wait_for_commands(globals)


if __name__ == '__main__':
    main()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/_always_live_program.py <==
import sys
import struct
print('Executable: %s' % sys.executable)
import os
def loop_in_thread():
    while True:
        import time
        time.sleep(.5)
        sys.stdout.write('#')
        sys.stdout.flush()

import threading
threading.Thread(target=loop_in_thread).start()


def is_python_64bit():
    return (struct.calcsize('P') == 8)

print('Is 64: %s' % is_python_64bit())

if __name__ == '__main__':
    print('pid:%s' % (os.getpid()))
    i = 0
    while True:
        i += 1
        import time
        time.sleep(.5)
        sys.stdout.write('.')
        sys.stdout.flush()
        if i % 40 == 0:
            sys.stdout.write('\n')
            sys.stdout.flush()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/_check.py <==
import add_code_to_python_process
print(add_code_to_python_process.run_python_code(3736, "print(20)", connect_debugger_tracing=False))


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/_test_attach_to_process.py <==
import subprocess
import sys
print(sys.executable)

if __name__ == '__main__':
    p = subprocess.Popen([sys.executable, '-u', '_always_live_program.py'])
    import attach_pydevd
    attach_pydevd.main(attach_pydevd.process_command_line(['--pid', str(p.pid), '--protocol', 'http']))
    p.wait()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/_test_attach_to_process_linux.py <==
'''
This module is just for testing concepts. It should be erased later on.

Experiments:

// gdb -p 4957
// call dlopen("/home/fabioz/Desktop/dev/PyDev.Debugger/pydevd_attach_to_process/linux/attach_linux.so", 2)
// call dlsym($1, "hello")
// call hello()


// call open("/home/fabioz/Desktop/dev/PyDev.Debugger/pydevd_attach_to_process/linux/attach_linux.so", 2)
// call mmap(0, 6672, 1 | 2 | 4, 1, 3 , 0)
// add-symbol-file
// cat /proc/pid/maps

// call dlopen("/home/fabioz/Desktop/dev/PyDev.Debugger/pydevd_attach_to_process/linux/attach_linux.so", 1|8)
// call dlsym($1, "hello")
// call hello()
'''

import subprocess
import sys
import os
import time

if __name__ == '__main__':

    linux_dir = os.path.join(os.path.dirname(__file__), 'linux')
    os.chdir(linux_dir)
    so_location = os.path.join(linux_dir, 'attach_linux.so')
    try:
        os.remove(so_location)
    except:
        pass
    subprocess.call('g++ -shared -o attach_linux.so -fPIC -nostartfiles attach_linux.c'.split())
    print('Finished compiling')
    assert os.path.exists('/home/fabioz/Desktop/dev/PyDev.Debugger/pydevd_attach_to_process/linux/attach_linux.so')
    os.chdir(os.path.dirname(linux_dir))
#     import attach_pydevd
#     attach_pydevd.main(attach_pydevd.process_command_line(['--pid', str(p.pid)]))
    p = subprocess.Popen([sys.executable, '-u', '_always_live_program.py'])
    print('Size of file: %s' % (os.stat(so_location).st_size))

    # (gdb) set architecture
    # Requires an argument. Valid arguments are i386, i386:x86-64, i386:x64-32, i8086, i386:intel, i386:x86-64:intel, i386:x64-32:intel, i386:nacl, i386:x86-64:nacl, i386:x64-32:nacl, auto.

    cmd = [
        'gdb',
        '--pid',
        str(p.pid),
        '--batch',
    ]

    arch = 'i386:x86-64'
    if arch:
        cmd.extend(["--eval-command='set architecture %s'" % arch])

    cmd.extend([
        "--eval-command='call dlopen(\"/home/fabioz/Desktop/dev/PyDev.Debugger/pydevd_attach_to_process/linux/attach_linux.so\", 2)'",
        "--eval-command='call (int)DoAttach(1, \"print(\\\"check11111check\\\")\", 0)'",
        # "--eval-command='call (int)SetSysTraceFunc(1, 0)'", -- never call this way, always use "--command='...gdb_threads_settrace.py'",
        # So that threads are all stopped!
    ])

    print(' '.join(cmd))
    time.sleep(.5)
    env = os.environ.copy()
    env.pop('PYTHONIOENCODING', None)
    env.pop('PYTHONPATH', None)
    p2 = subprocess.call(' '.join(cmd), env=env, shell=True)

    time.sleep(1)
    p.kill()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/add_code_to_python_process.py <==
r'''
Copyright: Brainwy Software Ltda.

License: EPL.
=============

Works for Windows by using an executable that'll inject a dll to a process and call a function.

Note: https://github.com/fabioz/winappdbg is used just to determine if the target process is 32 or 64 bits.

Works for Linux relying on gdb.

Limitations:
============

    Linux:
    ------

        1. It possible that ptrace is disabled: /etc/sysctl.d/10-ptrace.conf

        Note that even enabling it in /etc/sysctl.d/10-ptrace.conf (i.e.: making the
        ptrace_scope=0), it's possible that we need to run the application that'll use ptrace (or
        gdb in this case) as root (so, we must sudo the python which'll run this module).

        2. It currently doesn't work in debug builds (i.e.: python_d)


Other implementations:
- pyrasite.com:
    GPL
    Windows/linux (in Linux it also uses gdb to connect -- although specifics are different as we use a dll to execute
    code with other threads stopped). It's Windows approach is more limited because it doesn't seem to deal properly with
    Python 3 if threading is disabled.

- https://github.com/google/pyringe:
    Apache v2.
    Only linux/Python 2.

- http://pytools.codeplex.com:
    Apache V2
    Windows Only (but supports mixed mode debugging)
    Our own code relies heavily on a part of it: http://pytools.codeplex.com/SourceControl/latest#Python/Product/PyDebugAttach/PyDebugAttach.cpp
    to overcome some limitations of attaching and running code in the target python executable on Python 3.
    See: attach.cpp

Linux: References if we wanted to use a pure-python debugger:
    https://bitbucket.org/haypo/python-ptrace/
    http://stackoverflow.com/questions/7841573/how-to-get-an-error-message-for-errno-value-in-python
    Jugaad:
        https://www.defcon.org/images/defcon-19/dc-19-presentations/Jakhar/DEFCON-19-Jakhar-Jugaad-Linux-Thread-Injection.pdf
        https://github.com/aseemjakhar/jugaad

Something else (general and not Python related):
- http://www.codeproject.com/Articles/4610/Three-Ways-to-Inject-Your-Code-into-Another-Proces

Other references:
- https://github.com/haypo/faulthandler
- http://nedbatchelder.com/text/trace-function.html
- https://github.com/python-git/python/blob/master/Python/sysmodule.c (sys_settrace)
- https://github.com/python-git/python/blob/master/Python/ceval.c (PyEval_SetTrace)
- https://github.com/python-git/python/blob/master/Python/thread.c (PyThread_get_key_value)


To build the dlls needed on windows, visual studio express 13 was used (see compile_dll.bat)

See: attach_pydevd.py to attach the pydev debugger to a running python process.
'''

# Note: to work with nasm compiling asm to code and decompiling to see asm with shellcode:
# x:\nasm\nasm-2.07-win32\nasm-2.07\nasm.exe
# nasm.asm&x:\nasm\nasm-2.07-win32\nasm-2.07\ndisasm.exe -b arch nasm
import ctypes
import os
import struct
import subprocess
import sys
import time
from contextlib import contextmanager
import platform
import traceback

try:
    TimeoutError = TimeoutError  # @ReservedAssignment
except NameError:

    class TimeoutError(RuntimeError):  # @ReservedAssignment
        pass


@contextmanager
def _create_win_event(name):
    from winappdbg.win32.kernel32 import CreateEventA, WaitForSingleObject, CloseHandle

    manual_reset = False  # i.e.: after someone waits it, automatically set to False.
    initial_state = False
    if not isinstance(name, bytes):
        name = name.encode('utf-8')
    event = CreateEventA(None, manual_reset, initial_state, name)
    if not event:
        raise ctypes.WinError()

    class _WinEvent(object):

        def wait_for_event_set(self, timeout=None):
            '''
            :param timeout: in seconds
            '''
            if timeout is None:
                timeout = 0xFFFFFFFF
            else:
                timeout = int(timeout * 1000)
            ret = WaitForSingleObject(event, timeout)
            if ret in (0, 0x80):
                return True
            elif ret == 0x102:
                # Timed out
                return False
            else:
                raise ctypes.WinError()

    try:
        yield _WinEvent()
    finally:
        CloseHandle(event)


IS_WINDOWS = sys.platform == 'win32'
IS_LINUX = sys.platform in ('linux', 'linux2')
IS_MAC = sys.platform == 'darwin'


def is_python_64bit():
    return (struct.calcsize('P') == 8)


def get_target_filename(is_target_process_64=None, prefix=None, extension=None):
    # Note: we have an independent (and similar -- but not equal) version of this method in
    # `pydevd_tracing.py` which should be kept synchronized with this one (we do a copy
    # because the `pydevd_attach_to_process` is mostly independent and shouldn't be imported in the
    # debugger -- the only situation where it's imported is if the user actually does an attach to
    # process, through `attach_pydevd.py`, but this should usually be called from the IDE directly
    # and not from the debugger).
    libdir = os.path.dirname(__file__)

    if is_target_process_64 is None:
        if IS_WINDOWS:
            # i.e.: On windows the target process could have a different bitness (32bit is emulated on 64bit).
            raise AssertionError("On windows it's expected that the target bitness is specified.")

        # For other platforms, just use the the same bitness of the process we're running in.
        is_target_process_64 = is_python_64bit()

    arch = ''
    if IS_WINDOWS:
        # prefer not using platform.machine() when possible (it's a bit heavyweight as it may
        # spawn a subprocess).
        arch = os.environ.get("PROCESSOR_ARCHITEW6432", os.environ.get('PROCESSOR_ARCHITECTURE', ''))

    if not arch:
        arch = platform.machine()
        if not arch:
            print('platform.machine() did not return valid value.')  # This shouldn't happen...
            return None

    if IS_WINDOWS:
        if not extension:
            extension = '.dll'
        suffix_64 = 'amd64'
        suffix_32 = 'x86'

    elif IS_LINUX:
        if not extension:
            extension = '.so'
        suffix_64 = 'amd64'
        suffix_32 = 'x86'

    elif IS_MAC:
        if not extension:
            extension = '.dylib'
        suffix_64 = 'x86_64'
        suffix_32 = 'x86'

    else:
        print('Unable to attach to process in platform: %s', sys.platform)
        return None

    if arch.lower() not in ('amd64', 'x86', 'x86_64', 'i386', 'x86'):
        # We don't support this processor by default. Still, let's support the case where the
        # user manually compiled it himself with some heuristics.
        #
        # Ideally the user would provide a library in the format: "attach_<arch>.<extension>"
        # based on the way it's currently compiled -- see:
        # - windows/compile_windows.bat
        # - linux_and_mac/compile_linux.sh
        # - linux_and_mac/compile_mac.sh

        try:
            found = [name for name in os.listdir(libdir) if name.startswith('attach_') and name.endswith(extension)]
        except:
            print('Error listing dir: %s' % (libdir,))
            traceback.print_exc()
            return None

        if prefix:
            expected_name = prefix + arch + extension
            expected_name_linux = prefix + 'linux_' + arch + extension
        else:
            # Default is looking for the attach_ / attach_linux
            expected_name = 'attach_' + arch + extension
            expected_name_linux = 'attach_linux_' + arch + extension

        filename = None
        if expected_name in found:  # Heuristic: user compiled with "attach_<arch>.<extension>"
            filename = os.path.join(libdir, expected_name)

        elif IS_LINUX and expected_name_linux in found:  # Heuristic: user compiled with "attach_linux_<arch>.<extension>"
            filename = os.path.join(libdir, expected_name_linux)

        elif len(found) == 1:  # Heuristic: user removed all libraries and just left his own lib.
            filename = os.path.join(libdir, found[0])

        else:  # Heuristic: there's one additional library which doesn't seem to be our own. Find the odd one.
            filtered = [name for name in found if not name.endswith((suffix_64 + extension, suffix_32 + extension))]
            if len(filtered) == 1:  # If more than one is available we can't be sure...
                filename = os.path.join(libdir, found[0])

        if filename is None:
            print(
                'Unable to attach to process in arch: %s (did not find %s in %s).' % (
                    arch, expected_name, libdir
                )
            )
            return None

        print('Using %s in arch: %s.' % (filename, arch))

    else:
        if is_target_process_64:
            suffix = suffix_64
        else:
            suffix = suffix_32

        if not prefix:
            # Default is looking for the attach_ / attach_linux
            if IS_WINDOWS or IS_MAC:  # just the extension changes
                prefix = 'attach_'
            elif IS_LINUX:
                prefix = 'attach_linux_'  # historically it has a different name
            else:
                print('Unable to attach to process in platform: %s' % (sys.platform,))
                return None

        filename = os.path.join(libdir, '%s%s%s' % (prefix, suffix, extension))

    if not os.path.exists(filename):
        print('Expected: %s to exist.' % (filename,))
        return None

    return filename


def run_python_code_windows(pid, python_code, connect_debugger_tracing=False, show_debug_info=0):
    assert '\'' not in python_code, 'Having a single quote messes with our command.'

    # Suppress winappdbg warning about sql package missing.
    import warnings
    with warnings.catch_warnings():
        warnings.simplefilter("ignore", category=ImportWarning)
        from winappdbg.process import Process

    if not isinstance(python_code, bytes):
        python_code = python_code.encode('utf-8')

    process = Process(pid)
    bits = process.get_bits()
    is_target_process_64 = bits == 64

    # Note: this restriction no longer applies (we create a process with the proper bitness from
    # this process so that the attach works).
    # if is_target_process_64 != is_python_64bit():
    #     raise RuntimeError("The architecture of the Python used to connect doesn't match the architecture of the target.\n"
    #     "Target 64 bits: %s\n"
    #     "Current Python 64 bits: %s" % (is_target_process_64, is_python_64bit()))

    with _acquire_mutex('_pydevd_pid_attach_mutex_%s' % (pid,), 10):
        print('--- Connecting to %s bits target (current process is: %s) ---' % (bits, 64 if is_python_64bit() else 32))
        sys.stdout.flush()

        with _win_write_to_shared_named_memory(python_code, pid):

            target_executable = get_target_filename(is_target_process_64, 'inject_dll_', '.exe')
            if not target_executable:
                raise RuntimeError('Could not find expected .exe file to inject dll in attach to process.')

            target_dll = get_target_filename(is_target_process_64)
            if not target_dll:
                raise RuntimeError('Could not find expected .dll file in attach to process.')

            print('\n--- Injecting attach dll: %s into pid: %s ---' % (os.path.basename(target_dll), pid))
            sys.stdout.flush()
            args = [target_executable, str(pid), target_dll]
            subprocess.check_call(args)

            # Now, if the first injection worked, go on to the second which will actually
            # run the code.
            target_dll_run_on_dllmain = get_target_filename(is_target_process_64, 'run_code_on_dllmain_', '.dll')
            if not target_dll_run_on_dllmain:
                raise RuntimeError('Could not find expected .dll in attach to process.')

            with _create_win_event('_pydevd_pid_event_%s' % (pid,)) as event:
                print('\n--- Injecting run code dll: %s into pid: %s ---' % (os.path.basename(target_dll_run_on_dllmain), pid))
                sys.stdout.flush()
                args = [target_executable, str(pid), target_dll_run_on_dllmain]
                subprocess.check_call(args)

                if not event.wait_for_event_set(15):
                    print('Timeout error: the attach may not have completed.')
                    sys.stdout.flush()
            print('--- Finished dll injection ---\n')
            sys.stdout.flush()

    return 0


@contextmanager
def _acquire_mutex(mutex_name, timeout):
    '''
    Only one process may be attaching to a pid, so, create a system mutex
    to make sure this holds in practice.
    '''
    from winappdbg.win32.kernel32 import CreateMutex, GetLastError, CloseHandle
    from winappdbg.win32.defines import ERROR_ALREADY_EXISTS

    initial_time = time.time()
    while True:
        mutex = CreateMutex(None, True, mutex_name)
        acquired = GetLastError() != ERROR_ALREADY_EXISTS
        if acquired:
            break
        if time.time() - initial_time > timeout:
            raise TimeoutError('Unable to acquire mutex to make attach before timeout.')
        time.sleep(.2)

    try:
        yield
    finally:
        CloseHandle(mutex)


@contextmanager
def _win_write_to_shared_named_memory(python_code, pid):
    # Use the definitions from winappdbg when possible.
    from winappdbg.win32 import defines
    from winappdbg.win32.kernel32 import (
        CreateFileMapping,
        MapViewOfFile,
        CloseHandle,
        UnmapViewOfFile,
    )

    memmove = ctypes.cdll.msvcrt.memmove
    memmove.argtypes = [
        ctypes.c_void_p,
        ctypes.c_void_p,
        defines.SIZE_T,
    ]
    memmove.restype = ctypes.c_void_p

    # Note: BUFSIZE must be the same from run_code_in_memory.hpp
    BUFSIZE = 2048
    assert isinstance(python_code, bytes)
    assert len(python_code) > 0, 'Python code must not be empty.'
    # Note: -1 so that we're sure we'll add a \0 to the end.
    assert len(python_code) < BUFSIZE - 1, 'Python code must have at most %s bytes (found: %s)' % (BUFSIZE - 1, len(python_code))

    python_code += b'\0' * (BUFSIZE - len(python_code))
    assert python_code.endswith(b'\0')

    INVALID_HANDLE_VALUE = -1
    PAGE_READWRITE = 0x4
    FILE_MAP_WRITE = 0x2
    filemap = CreateFileMapping(
        INVALID_HANDLE_VALUE, 0, PAGE_READWRITE, 0, BUFSIZE, u"__pydevd_pid_code_to_run__%s" % (pid,))

    if filemap == INVALID_HANDLE_VALUE or filemap is None:
        raise Exception("Failed to create named file mapping (ctypes: CreateFileMapping): %s" % (filemap,))
    try:
        view = MapViewOfFile(filemap, FILE_MAP_WRITE, 0, 0, 0)
        if not view:
            raise Exception("Failed to create view of named file mapping (ctypes: MapViewOfFile).")

        try:
            memmove(view, python_code, BUFSIZE)
            yield
        finally:
            UnmapViewOfFile(view)
    finally:
        CloseHandle(filemap)


def run_python_code_linux(pid, python_code, connect_debugger_tracing=False, show_debug_info=0):
    assert '\'' not in python_code, 'Having a single quote messes with our command.'

    target_dll = get_target_filename()
    if not target_dll:
        raise RuntimeError('Could not find .so for attach to process.')
    target_dll_name = os.path.splitext(os.path.basename(target_dll))[0]

    # Note: we currently don't support debug builds
    is_debug = 0
    # Note that the space in the beginning of each line in the multi-line is important!
    cmd = [
        'gdb',
        '--nw',  # no gui interface
        '--nh',  # no ~/.gdbinit
        '--nx',  # no .gdbinit
#         '--quiet',  # no version number on startup
        '--pid',
        str(pid),
        '--batch',
#         '--batch-silent',
    ]

    # PYDEVD_GDB_SCAN_SHARED_LIBRARIES can be a list of strings with the shared libraries
    # which should be scanned by default to make the attach to process (i.e.: libdl, libltdl, libc, libfreebl3).
    #
    # The default is scanning all shared libraries, but on some cases this can be in the 20-30
    # seconds range for some corner cases.
    # See: https://github.com/JetBrains/intellij-community/pull/1608
    #
    # By setting PYDEVD_GDB_SCAN_SHARED_LIBRARIES (to a comma-separated string), it's possible to
    # specify just a few libraries to be loaded (not many are needed for the attach,
    # but it can be tricky to pre-specify for all Linux versions as this may change
    # across different versions).
    #
    # See: https://github.com/microsoft/debugpy/issues/762#issuecomment-947103844
    # for a comment that explains the basic steps on how to discover what should be available
    # in each case (mostly trying different versions based on the output of gdb).
    #
    # The upside is that for cases when too many libraries are loaded the attach could be slower
    # and just specifying the one that is actually needed for the attach can make it much faster.
    #
    # The downside is that it may be dependent on the Linux version being attached to (which is the
    # reason why this is no longer done by default -- see: https://github.com/microsoft/debugpy/issues/882).
    gdb_load_shared_libraries = os.environ.get('PYDEVD_GDB_SCAN_SHARED_LIBRARIES', '').strip()
    if gdb_load_shared_libraries:
        print('PYDEVD_GDB_SCAN_SHARED_LIBRARIES set: %s.' % (gdb_load_shared_libraries,))
        cmd.extend(["--init-eval-command='set auto-solib-add off'"])  # Don't scan all libraries.

        for lib in gdb_load_shared_libraries.split(','):
            lib = lib.strip()
            cmd.extend(["--eval-command='sharedlibrary %s'" % (lib,)])  # Scan the specified library
    else:
        print('PYDEVD_GDB_SCAN_SHARED_LIBRARIES not set (scanning all libraries for needed symbols).')

    cmd.extend(["--eval-command='set scheduler-locking off'"])  # If on we'll deadlock.

    # Leave auto by default (it should do the right thing as we're attaching to a process in the
    # current host).
    cmd.extend(["--eval-command='set architecture auto'"])

    cmd.extend([
        "--eval-command='call (void*)dlopen(\"%s\", 2)'" % target_dll,
        "--eval-command='sharedlibrary %s'" % target_dll_name,
        "--eval-command='call (int)DoAttach(%s, \"%s\", %s)'" % (
            is_debug, python_code, show_debug_info)
    ])

    # print ' '.join(cmd)

    env = os.environ.copy()
    # Remove the PYTHONPATH (if gdb has a builtin Python it could fail if we
    # have the PYTHONPATH for a different python version or some forced encoding).
    env.pop('PYTHONIOENCODING', None)
    env.pop('PYTHONPATH', None)
    print('Running: %s' % (' '.join(cmd)))
    subprocess.check_call(' '.join(cmd), shell=True, env=env)


def find_helper_script(filedir, script_name):
    target_filename = os.path.join(filedir, 'linux_and_mac', script_name)
    target_filename = os.path.normpath(target_filename)
    if not os.path.exists(target_filename):
        raise RuntimeError('Could not find helper script: %s' % target_filename)

    return target_filename


def run_python_code_mac(pid, python_code, connect_debugger_tracing=False, show_debug_info=0):
    assert '\'' not in python_code, 'Having a single quote messes with our command.'

    target_dll = get_target_filename()
    if not target_dll:
        raise RuntimeError('Could not find .dylib for attach to process.')

    libdir = os.path.dirname(__file__)
    lldb_prepare_file = find_helper_script(libdir, 'lldb_prepare.py')
    # Note: we currently don't support debug builds

    is_debug = 0
    # Note that the space in the beginning of each line in the multi-line is important!
    cmd = [
        'lldb',
        '--no-lldbinit',  # Do not automatically parse any '.lldbinit' files.
        # '--attach-pid',
        # str(pid),
        # '--arch',
        # arch,
        '--script-language',
        'Python'
        #         '--batch-silent',
    ]

    cmd.extend([
        "-o 'process attach --pid %d'" % pid,
        "-o 'command script import \"%s\"'" % (lldb_prepare_file,),
        "-o 'load_lib_and_attach \"%s\" %s \"%s\" %s'" % (target_dll,
            is_debug, python_code, show_debug_info),
    ])

    cmd.extend([
        "-o 'process detach'",
        "-o 'script import os; os._exit(1)'",
    ])

    # print ' '.join(cmd)

    env = os.environ.copy()
    # Remove the PYTHONPATH (if lldb has a builtin Python it could fail if we
    # have the PYTHONPATH for a different python version or some forced encoding).
    env.pop('PYTHONIOENCODING', None)
    env.pop('PYTHONPATH', None)
    print('Running: %s' % (' '.join(cmd)))
    subprocess.check_call(' '.join(cmd), shell=True, env=env)


if IS_WINDOWS:
    run_python_code = run_python_code_windows
elif IS_MAC:
    run_python_code = run_python_code_mac
elif IS_LINUX:
    run_python_code = run_python_code_linux
else:

    def run_python_code(*args, **kwargs):
        print('Unable to attach to process in platform: %s', sys.platform)


def test():
    print('Running with: %s' % (sys.executable,))
    code = '''
import os, time, sys
print(os.getpid())
#from threading import Thread
#Thread(target=str).start()
if __name__ == '__main__':
    while True:
        time.sleep(.5)
        sys.stdout.write('.\\n')
        sys.stdout.flush()
'''

    p = subprocess.Popen([sys.executable, '-u', '-c', code])
    try:
        code = 'print("It worked!")\n'

        # Real code will be something as:
        # code = '''import sys;sys.path.append(r'X:\winappdbg-code\examples'); import imported;'''
        run_python_code(p.pid, python_code=code)
        print('\nRun a 2nd time...\n')
        run_python_code(p.pid, python_code=code)

        time.sleep(3)
    finally:
        p.kill()


def main(args):
    # Otherwise, assume the first parameter is the pid and anything else is code to be executed
    # in the target process.
    pid = int(args[0])
    del args[0]
    python_code = ';'.join(args)

    # Note: on Linux the python code may not have a single quote char: '
    run_python_code(pid, python_code)


if __name__ == '__main__':
    args = sys.argv[1:]
    if not args:
        print('Expected pid and Python code to execute in target process.')
    else:
        if '--test' == args[0]:
            test()
        else:
            main(args)



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/attach_pydevd.py <==
import sys
import os


def process_command_line(argv):
    setup = {}
    setup['port'] = 5678  # Default port for PyDev remote debugger
    setup['pid'] = 0
    setup['host'] = '127.0.0.1'
    setup['protocol'] = ''
    setup['debug-mode'] = ''

    i = 0
    while i < len(argv):
        if argv[i] == '--port':
            del argv[i]
            setup['port'] = int(argv[i])
            del argv[i]

        elif argv[i] == '--pid':
            del argv[i]
            setup['pid'] = int(argv[i])
            del argv[i]

        elif argv[i] == '--host':
            del argv[i]
            setup['host'] = argv[i]
            del argv[i]

        elif argv[i] == '--protocol':
            del argv[i]
            setup['protocol'] = argv[i]
            del argv[i]

        elif argv[i] == '--debug-mode':
            del argv[i]
            setup['debug-mode'] = argv[i]
            del argv[i]

    if not setup['pid']:
        sys.stderr.write('Expected --pid to be passed.\n')
        sys.exit(1)
    return setup


def main(setup):
    sys.path.append(os.path.dirname(__file__))
    import add_code_to_python_process
    show_debug_info_on_target_process = 0

    pydevd_dirname = os.path.dirname(os.path.dirname(__file__))

    if sys.platform == 'win32':
        setup['pythonpath'] = pydevd_dirname.replace('\\', '/')
        setup['pythonpath2'] = os.path.dirname(__file__).replace('\\', '/')
        python_code = '''import sys;
sys.path.append("%(pythonpath)s");
sys.path.append("%(pythonpath2)s");
import attach_script;
attach_script.attach(port=%(port)s, host="%(host)s", protocol="%(protocol)s", debug_mode="%(debug-mode)s");
'''.replace('\r\n', '').replace('\r', '').replace('\n', '')
    else:
        setup['pythonpath'] = pydevd_dirname
        setup['pythonpath2'] = os.path.dirname(__file__)
        # We have to pass it a bit differently for gdb
        python_code = '''import sys;
sys.path.append(\\\"%(pythonpath)s\\\");
sys.path.append(\\\"%(pythonpath2)s\\\");
import attach_script;
attach_script.attach(port=%(port)s, host=\\\"%(host)s\\\", protocol=\\\"%(protocol)s\\\", debug_mode=\\\"%(debug-mode)s\\\");
'''.replace('\r\n', '').replace('\r', '').replace('\n', '')

    python_code = python_code % setup
    add_code_to_python_process.run_python_code(
        setup['pid'], python_code, connect_debugger_tracing=True, show_debug_info=show_debug_info_on_target_process)


if __name__ == '__main__':
    main(process_command_line(sys.argv[1:]))


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/attach_script.py <==


def get_main_thread_instance(threading):
    if hasattr(threading, 'main_thread'):
        return threading.main_thread()
    else:
        # On Python 2 we don't really have an API to get the main thread,
        # so, we just get it from the 'shutdown' bound method.
        return threading._shutdown.im_self


def get_main_thread_id(unlikely_thread_id=None):
    '''
    :param unlikely_thread_id:
        Pass to mark some thread id as not likely the main thread.

    :return tuple(thread_id, critical_warning)
    '''
    import sys
    import os

    current_frames = sys._current_frames()
    possible_thread_ids = []
    for thread_ident, frame in current_frames.items():
        while frame.f_back is not None:
            frame = frame.f_back

        basename = os.path.basename(frame.f_code.co_filename)
        if basename.endswith(('.pyc', '.pyo')):
            basename = basename[:-1]

        if (frame.f_code.co_name, basename) in [
                ('_run_module_as_main', 'runpy.py'),
                ('_run_module_as_main', '<frozen runpy>'),
                ('run_module_as_main', 'runpy.py'),
                ('run_module', 'runpy.py'),
                ('run_path', 'runpy.py'),
            ]:
            # This is the case for python -m <module name> (this is an ideal match, so,
            # let's return it).
            return thread_ident, ''

        if frame.f_code.co_name == '<module>':
            if frame.f_globals.get('__name__') == '__main__':
                possible_thread_ids.insert(0, thread_ident)  # Add with higher priority
                continue

            # Usually the main thread will be started in the <module>, whereas others would
            # be started in another place (but when Python is embedded, this may not be
            # correct, so, just add to the available possibilities as we'll have to choose
            # one if there are multiple).
            possible_thread_ids.append(thread_ident)

    if len(possible_thread_ids) > 0:
        if len(possible_thread_ids) == 1:
            return possible_thread_ids[0], ''  # Ideal: only one match

        while unlikely_thread_id in possible_thread_ids:
            possible_thread_ids.remove(unlikely_thread_id)

        if len(possible_thread_ids) == 1:
            return possible_thread_ids[0], ''  # Ideal: only one match

        elif len(possible_thread_ids) > 1:
            # Bad: we can't really be certain of anything at this point.
            return possible_thread_ids[0], \
                'Multiple thread ids found (%s). Choosing main thread id randomly (%s).' % (
                    possible_thread_ids, possible_thread_ids[0])

    # If we got here we couldn't discover the main thread id.
    return None, 'Unable to discover main thread id.'


def fix_main_thread_id(on_warn=lambda msg:None, on_exception=lambda msg:None, on_critical=lambda msg:None):
    # This means that we weren't able to import threading in the main thread (which most
    # likely means that the main thread is paused or in some very long operation).
    # In this case we'll import threading here and hotfix what may be wrong in the threading
    # module (if we're on Windows where we create a thread to do the attach and on Linux
    # we are not certain on which thread we're executing this code).
    #
    # The code below is a workaround for https://bugs.python.org/issue37416
    import sys
    import threading

    try:
        with threading._active_limbo_lock:
            main_thread_instance = get_main_thread_instance(threading)

            if sys.platform == 'win32':
                # On windows this code would be called in a secondary thread, so,
                # the current thread is unlikely to be the main thread.
                if hasattr(threading, '_get_ident'):
                    unlikely_thread_id = threading._get_ident()  # py2
                else:
                    unlikely_thread_id = threading.get_ident()  # py3
            else:
                unlikely_thread_id = None

            main_thread_id, critical_warning = get_main_thread_id(unlikely_thread_id)

            if main_thread_id is not None:
                main_thread_id_attr = '_ident'
                if not hasattr(main_thread_instance, main_thread_id_attr):
                    main_thread_id_attr = '_Thread__ident'
                    assert hasattr(main_thread_instance, main_thread_id_attr)

                if main_thread_id != getattr(main_thread_instance, main_thread_id_attr):
                    # Note that we also have to reset the '_tstack_lock' for a regular lock.
                    # This is needed to avoid an error on shutdown because this lock is bound
                    # to the thread state and will be released when the secondary thread
                    # that initialized the lock is finished -- making an assert fail during
                    # process shutdown.
                    main_thread_instance._tstate_lock = threading._allocate_lock()
                    main_thread_instance._tstate_lock.acquire()

                    # Actually patch the thread ident as well as the threading._active dict
                    # (we should have the _active_limbo_lock to do that).
                    threading._active.pop(getattr(main_thread_instance, main_thread_id_attr), None)
                    setattr(main_thread_instance, main_thread_id_attr, main_thread_id)
                    threading._active[getattr(main_thread_instance, main_thread_id_attr)] = main_thread_instance

        # Note: only import from pydevd after the patching is done (we want to do the minimum
        # possible when doing that patching).
        on_warn('The threading module was not imported by user code in the main thread. The debugger will attempt to work around https://bugs.python.org/issue37416.')

        if critical_warning:
            on_critical('Issue found when debugger was trying to work around https://bugs.python.org/issue37416:\n%s' % (critical_warning,))
    except:
        on_exception('Error patching main thread id.')


def attach(port, host, protocol='', debug_mode=''):
    try:
        import sys
        fix_main_thread = 'threading' not in sys.modules

        if fix_main_thread:

            def on_warn(msg):
                from _pydev_bundle import pydev_log
                pydev_log.warn(msg)

            def on_exception(msg):
                from _pydev_bundle import pydev_log
                pydev_log.exception(msg)

            def on_critical(msg):
                from _pydev_bundle import pydev_log
                pydev_log.critical(msg)

            fix_main_thread_id(on_warn=on_warn, on_exception=on_exception, on_critical=on_critical)

        else:
            from _pydev_bundle import pydev_log  # @Reimport
            pydev_log.debug('The threading module is already imported by user code.')

        if protocol:
            from _pydevd_bundle import pydevd_defaults
            pydevd_defaults.PydevdCustomization.DEFAULT_PROTOCOL = protocol

        if debug_mode:
            from _pydevd_bundle import pydevd_defaults
            pydevd_defaults.PydevdCustomization.DEBUG_MODE = debug_mode

        import pydevd

        # I.e.: disconnect/reset if already connected.

        pydevd.SetupHolder.setup = None

        py_db = pydevd.get_global_debugger()
        if py_db is not None:
            py_db.dispose_and_kill_all_pydevd_threads(wait=False)

        # pydevd.DebugInfoHolder.DEBUG_TRACE_LEVEL = 3
        pydevd.settrace(
            port=port,
            host=host,
            stdoutToServer=True,
            stderrToServer=True,
            overwrite_prev_trace=True,
            suspend=False,
            trace_only_current_thread=False,
            patch_multiprocessing=False,
        )
    except:
        import traceback
        traceback.print_exc()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_custom_pyeval_settrace.hpp <==
#ifndef _PY_CUSTOM_PYEVAL_SETTRACE_HPP_
#define _PY_CUSTOM_PYEVAL_SETTRACE_HPP_

#include "python.h"
#include "py_utils.hpp"
#include "py_custom_pyeval_settrace_common.hpp"
#include "py_custom_pyeval_settrace_310.hpp"
#include "py_custom_pyeval_settrace_311.hpp"

// On Python 3.7 onwards the thread state is not kept in PyThread_set_key_value (rather
// it uses PyThread_tss_set using PyThread_tss_set(&_PyRuntime.gilstate.autoTSSkey, (void *)tstate)
// and we don't have access to that key from here (thus, we can't use the previous approach which
// made CPython think that the current thread had the thread state where we wanted to set the tracing).
//
// So, the solution implemented here is not faking that change and reimplementing PyEval_SetTrace.
// The implementation is mostly the same from the one in CPython, but we have one shortcoming:
//
// When CPython sets the tracing for a thread it increments _Py_TracingPossible (actually
// _PyRuntime.ceval.tracing_possible). This implementation has one issue: it only works on
// deltas when the tracing is set (so, a settrace(func) will increase the _Py_TracingPossible global value and a
// settrace(None) will decrease it, but when a thread dies it's kept as is and is not decreased).
// -- as we don't currently have access to _PyRuntime we have to create a thread, set the tracing
// and let it die so that the count is increased (this is really hacky, but better than having
// to create a local copy of the whole _PyRuntime (defined in pystate.h with several inner structs)
// which would need to be kept up to date for each new CPython version just to increment that variable).



/**
 * This version is used in internalInitializeCustomPyEvalSetTrace->pyObject_FastCallDict on older
 * versions of CPython (pre 3.7).
 */
 static PyObject *
 PyObject_FastCallDictCustom(PyObject* callback, PyObject *stack[3], int ignoredStackSizeAlways3, void* ignored)
 {
     PyObject *args = internalInitializeCustomPyEvalSetTrace->pyTuple_New(3);
     PyObject *result;

      if (args == NULL) {
          return NULL;
      }

     IncRef(stack[0]);
     IncRef(stack[1]);
     IncRef(stack[2]);

    // I.e.: same thing as: PyTuple_SET_ITEM(args, 0, stack[0]);
    reinterpret_cast<PyTupleObject *>(args)->ob_item[0] = stack[0];
    reinterpret_cast<PyTupleObject *>(args)->ob_item[1] = stack[1];
    reinterpret_cast<PyTupleObject *>(args)->ob_item[2] = stack[2];

     /* call the Python-level function */
     result = internalInitializeCustomPyEvalSetTrace->pyEval_CallObjectWithKeywords(callback, args, (PyObject*)NULL);

    /* cleanup */
    DecRef(args, internalInitializeCustomPyEvalSetTrace->isDebug);
    return result;
}

static PyObject *
InternalCallTrampoline(PyObject* callback,
                PyFrameObjectBaseUpTo39 *frame, int what, PyObject *arg)
{
    PyObject *result;
    PyObject *stack[3];

// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     if (PyFrame_FastToLocalsWithError(frame) < 0) {
//         return NULL;
//     }
//
    stack[0] = (PyObject *)frame;
    stack[1] = InternalWhatstrings_37[what];
    stack[2] = (arg != NULL) ? arg : internalInitializeCustomPyEvalSetTrace->pyNone;
    
    
    // Helpers to print info.
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[0])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[1])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[2])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)callback)));

    // call the Python-level function
    // result = _PyObject_FastCall(callback, stack, 3);
    //
    // Note that _PyObject_FastCall is actually a define:
    // #define _PyObject_FastCall(func, args, nargs) _PyObject_FastCallDict((func), (args), (nargs), NULL)

    result = internalInitializeCustomPyEvalSetTrace->pyObject_FastCallDict(callback, stack, 3, NULL);


// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     PyFrame_LocalsToFast(frame, 1);

    if (result == NULL) {
        internalInitializeCustomPyEvalSetTrace->pyTraceBack_Here(frame);
    }

    return result;
}

static int
InternalTraceTrampoline(PyObject *self, PyFrameObject *frameParam,
                 int what, PyObject *arg)
{
    PyObject *callback;
    PyObject *result;
    
    PyFrameObjectBaseUpTo39 *frame = reinterpret_cast<PyFrameObjectBaseUpTo39*>(frameParam);

    if (what == PyTrace_CALL){
        callback = self;
    } else {
        callback = frame->f_trace;
    }

    if (callback == NULL){
        return 0;
    }

    result = InternalCallTrampoline(callback, frame, what, arg);
    if (result == NULL) {
        // Note: calling the original sys.settrace here.
        internalInitializeCustomPyEvalSetTrace->pyEval_SetTrace(NULL, NULL);
        PyObject *temp_f_trace = frame->f_trace;
        frame->f_trace = NULL;
        if(temp_f_trace != NULL){
            DecRef(temp_f_trace, internalInitializeCustomPyEvalSetTrace->isDebug);
        }
        return -1;
    }
    if (result != internalInitializeCustomPyEvalSetTrace->pyNone) {
        PyObject *tmp = frame->f_trace;
        frame->f_trace = result;
        DecRef(tmp, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    else {
        DecRef(result, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    return 0;
}

// Based on ceval.c (PyEval_SetTrace(Py_tracefunc func, PyObject *arg))
template<typename T>
void InternalPySetTrace_Template(T tstate, PyObjectHolder* traceFunc, bool isDebug)
{
    PyObject *temp = tstate->c_traceobj;

    // We can't increase _Py_TracingPossible. Everything else should be equal to CPython.
    // runtime->ceval.tracing_possible += (func != NULL) - (tstate->c_tracefunc != NULL);

    PyObject *arg = traceFunc->ToPython();
    IncRef(arg);
    tstate->c_tracefunc = NULL;
    tstate->c_traceobj = NULL;
    /* Must make sure that profiling is not ignored if 'temp' is freed */
    tstate->use_tracing = tstate->c_profilefunc != NULL;
    if(temp != NULL){
        DecRef(temp, isDebug);
    }
    tstate->c_tracefunc = InternalTraceTrampoline;
    tstate->c_traceobj = arg;
    /* Flag that tracing or profiling is turned on */
    tstate->use_tracing = ((InternalTraceTrampoline != NULL)
                           || (tstate->c_profilefunc != NULL));

};


void InternalPySetTrace(PyThreadState* curThread, PyObjectHolder* traceFunc, bool isDebug, PythonVersion version)
{
    if (PyThreadState_25_27::IsFor(version)) {
        InternalPySetTrace_Template<PyThreadState_25_27*>(reinterpret_cast<PyThreadState_25_27*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_30_33::IsFor(version)) {
        InternalPySetTrace_Template<PyThreadState_30_33*>(reinterpret_cast<PyThreadState_30_33*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_34_36::IsFor(version)) {
        InternalPySetTrace_Template<PyThreadState_34_36*>(reinterpret_cast<PyThreadState_34_36*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_37_38::IsFor(version)) {
        InternalPySetTrace_Template<PyThreadState_37_38*>(reinterpret_cast<PyThreadState_37_38*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_39::IsFor(version)) {
        InternalPySetTrace_Template<PyThreadState_39*>(reinterpret_cast<PyThreadState_39*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_310::IsFor(version)) {
        // 3.10 has other changes on the actual algorithm (use_tracing is per-frame now), so, we have a full new version for it.
        InternalPySetTrace_Template310<PyThreadState_310*>(reinterpret_cast<PyThreadState_310*>(curThread), traceFunc, isDebug);
    } else if (PyThreadState_311::IsFor(version)) {
        InternalPySetTrace_Template311<PyThreadState_311*>(reinterpret_cast<PyThreadState_311*>(curThread), traceFunc, isDebug);
    } else {
        printf("Unable to set trace to target thread with Python version: %d", version);
    }
}


#endif //_PY_CUSTOM_PYEVAL_SETTRACE_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_custom_pyeval_settrace_310.hpp <==
#ifndef _PY_CUSTOM_PYEVAL_SETTRACE_310_HPP_
#define _PY_CUSTOM_PYEVAL_SETTRACE_310_HPP_

#include "python.h"
#include "py_utils.hpp"

static PyObject *
InternalCallTrampoline310(PyObject* callback,
                PyFrameObject310 *frame, int what, PyObject *arg)
{
    PyObject *result;
    PyObject *stack[3];

// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     if (PyFrame_FastToLocalsWithError(frame) < 0) {
//         return NULL;
//     }
//
    stack[0] = (PyObject *)frame;
    stack[1] = InternalWhatstrings_37[what];
    stack[2] = (arg != NULL) ? arg : internalInitializeCustomPyEvalSetTrace->pyNone;
    
    
    // Helper to print info.
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[0])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[1])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[2])));
    // printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)callback)));

    result = internalInitializeCustomPyEvalSetTrace->pyObject_FastCallDict(callback, stack, 3, NULL);

// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     PyFrame_LocalsToFast(frame, 1);

    if (result == NULL) {
        internalInitializeCustomPyEvalSetTrace->pyTraceBack_Here(frame);
    }

    return result;
}

// See: static int trace_trampoline(PyObject *self, PyFrameObject *frame, int what, PyObject *arg)
// in: https://github.com/python/cpython/blob/3.10/Python/sysmodule.c
static int
InternalTraceTrampoline310(PyObject *self, PyFrameObject *frameParam,
                 int what, PyObject *arg)
{
    PyObject *callback;
    PyObject *result;
    
    PyFrameObject310 *frame = reinterpret_cast<PyFrameObject310*>(frameParam);

    if (what == PyTrace_CALL){
        callback = self;
    } else {
        callback = frame->f_trace;
    }

    if (callback == NULL){
        return 0;
    }

    result = InternalCallTrampoline310(callback, frame, what, arg);
    if (result == NULL) {
        // Note: calling the original sys.settrace here.
        internalInitializeCustomPyEvalSetTrace->pyEval_SetTrace(NULL, NULL);
        PyObject *temp_f_trace = frame->f_trace;
        frame->f_trace = NULL;
        if(temp_f_trace != NULL){
            DecRef(temp_f_trace, internalInitializeCustomPyEvalSetTrace->isDebug);
        }
        return -1;
    }
    if (result != internalInitializeCustomPyEvalSetTrace->pyNone) {
        PyObject *tmp = frame->f_trace;
        frame->f_trace = result;
        DecRef(tmp, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    else {
        DecRef(result, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    return 0;
}

// Based on ceval.c (PyEval_SetTrace(Py_tracefunc func, PyObject *arg))
// https://github.com/python/cpython/blob/3.10/Python/ceval.c
template<typename T>
void InternalPySetTrace_Template310(T tstate, PyObjectHolder* traceFunc, bool isDebug)
{
    PyObject *temp = tstate->c_traceobj;

    PyObject *arg = traceFunc->ToPython();
    IncRef(arg);
    tstate->c_tracefunc = NULL;
    tstate->c_traceobj = NULL;
    
    // This is different (previously it was just: tstate->use_tracing, now
    // this flag is per-frame). 
    tstate->cframe->use_tracing = tstate->c_profilefunc != NULL;
    
    if(temp != NULL){
        DecRef(temp, isDebug);
    }
    tstate->c_tracefunc = InternalTraceTrampoline310;
    tstate->c_traceobj = arg;
    /* Flag that tracing or profiling is turned on */
    tstate->cframe->use_tracing = ((InternalTraceTrampoline310 != NULL)
                           || (tstate->c_profilefunc != NULL));

};


#endif //_PY_CUSTOM_PYEVAL_SETTRACE_310_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_custom_pyeval_settrace_311.hpp <==
#ifndef _PY_CUSTOM_PYEVAL_SETTRACE_311_HPP_
#define _PY_CUSTOM_PYEVAL_SETTRACE_311_HPP_

#include "python.h"
#include "py_utils.hpp"

static PyObject *
InternalCallTrampoline311(PyObject* callback,
                PyFrameObject311 *frame, int what, PyObject *arg)
{
    PyObject *result;
    PyObject *stack[3];

// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     if (PyFrame_FastToLocalsWithError(frame) < 0) {
//         return NULL;
//     }
//
    stack[0] = (PyObject *)frame;
    stack[1] = InternalWhatstrings_37[what];
    stack[2] = (arg != NULL) ? arg : internalInitializeCustomPyEvalSetTrace->pyNone;
    
    
    // Helper to print info.
    //printf("--- start\n");
    //printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[0])));
    //printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[1])));
    //printf("%s\n", internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8(internalInitializeCustomPyEvalSetTrace->pyObject_Repr((PyObject *)stack[2])));
    //printf("--- end\n");

    result = internalInitializeCustomPyEvalSetTrace->pyObject_FastCallDict(callback, stack, 3, NULL);

// Note: this is commented out from CPython (we shouldn't need it and it adds a reasonable overhead).
//     PyFrame_LocalsToFast(frame, 1);

    if (result == NULL) {
        internalInitializeCustomPyEvalSetTrace->pyTraceBack_Here(frame);
    }

    return result;
}

// See: static int trace_trampoline(PyObject *self, PyFrameObject *frame, int what, PyObject *arg)
// in: https://github.com/python/cpython/blob/3.11/Python/sysmodule.c
static int
InternalTraceTrampoline311(PyObject *self, PyFrameObject *frameParam,
                 int what, PyObject *arg)
{
    PyObject *callback;
    PyObject *result;
    
    PyFrameObject311 *frame = reinterpret_cast<PyFrameObject311*>(frameParam);

    if (what == PyTrace_CALL){
        callback = self;
    } else {
        callback = frame->f_trace;
    }

    if (callback == NULL){
        return 0;
    }

    result = InternalCallTrampoline311(callback, frame, what, arg);
    if (result == NULL) {
        // Note: calling the original sys.settrace here.
        internalInitializeCustomPyEvalSetTrace->pyEval_SetTrace(NULL, NULL);
        PyObject *temp_f_trace = frame->f_trace;
        frame->f_trace = NULL;
        if(temp_f_trace != NULL){
            DecRef(temp_f_trace, internalInitializeCustomPyEvalSetTrace->isDebug);
        }
        return -1;
    }
    if (result != internalInitializeCustomPyEvalSetTrace->pyNone) {
        PyObject *tmp = frame->f_trace;
        frame->f_trace = result;
        DecRef(tmp, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    else {
        DecRef(result, internalInitializeCustomPyEvalSetTrace->isDebug);
    }
    return 0;
}

// Based on ceval.c (PyEval_SetTrace(Py_tracefunc func, PyObject *arg))
// https://github.com/python/cpython/blob/3.11/Python/ceval.c
template<typename T>
void InternalPySetTrace_Template311(T tstate, PyObjectHolder* traceFunc, bool isDebug)
{
    PyObject *traceobj = tstate->c_traceobj;

    PyObject *arg = traceFunc->ToPython();
    IncRef(arg);
    tstate->c_tracefunc = NULL;
    tstate->c_traceobj = NULL;
    
    // This is different (previously it was just: tstate->use_tracing, now
    // this flag is per-frame). 
    int use_tracing = (tstate->c_profilefunc != NULL);
                           
    // Note: before 3.11 this was just 1 or 0, now it needs to be 255 or 0.
    tstate->cframe->use_tracing = (use_tracing ? 255 : 0);
    
    if(traceobj != NULL){
        DecRef(traceobj, isDebug);
    }
    tstate->c_tracefunc = InternalTraceTrampoline311;
    tstate->c_traceobj = arg;
    /* Flag that tracing or profiling is turned on */
    use_tracing = ((InternalTraceTrampoline311 != NULL)
                           || (tstate->c_profilefunc != NULL));
                           
    // Note: before 3.11 this was just 1 or 0, now it needs to be 255 or 0.
    tstate->cframe->use_tracing = (use_tracing ? 255 : 0);

};


#endif //_PY_CUSTOM_PYEVAL_SETTRACE_311_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_custom_pyeval_settrace_common.hpp <==
#ifndef _PY_CUSTOM_PYEVAL_SETTRACE_COMMON_HPP_
#define _PY_CUSTOM_PYEVAL_SETTRACE_COMMON_HPP_

#include "python.h"
#include "py_utils.hpp"

struct InternalInitializeCustomPyEvalSetTrace {
    PyObject* pyNone;
    PyTuple_New* pyTuple_New;
    _PyObject_FastCallDict* pyObject_FastCallDict;
    PyEval_CallObjectWithKeywords* pyEval_CallObjectWithKeywords;
    PyUnicode_InternFromString* pyUnicode_InternFromString;  // Note: in Py2 will be PyString_InternFromString.
    PyTraceBack_Here* pyTraceBack_Here;
    PyEval_SetTrace* pyEval_SetTrace;
    bool isDebug;
    PyUnicode_AsUTF8* pyUnicode_AsUTF8;
    PyObject_Repr* pyObject_Repr;
};

/**
 * Helper information to access CPython internals.
 */
static InternalInitializeCustomPyEvalSetTrace *internalInitializeCustomPyEvalSetTrace = NULL;

/*
 * Cached interned string objects used for calling the profile and
 * trace functions.  Initialized by InternalTraceInit().
 */
static PyObject *InternalWhatstrings_37[8] = {NULL, NULL, NULL, NULL, NULL, NULL, NULL, NULL};


static int
InternalIsTraceInitialized()
{
    return internalInitializeCustomPyEvalSetTrace != NULL;
}



static int
InternalTraceInit(InternalInitializeCustomPyEvalSetTrace *p_internalInitializeSettrace_37)
{
    internalInitializeCustomPyEvalSetTrace = p_internalInitializeSettrace_37;
    static const char * const whatnames[8] = {
        "call", "exception", "line", "return",
        "c_call", "c_exception", "c_return",
        "opcode"
    };
    PyObject *name;
    int i;
    for (i = 0; i < 8; ++i) {
        if (InternalWhatstrings_37[i] == NULL) {
            name = internalInitializeCustomPyEvalSetTrace->pyUnicode_InternFromString(whatnames[i]);
            if (name == NULL)
                return -1;
            InternalWhatstrings_37[i] = name;
        }
    }
    return 0;
}

#endif //_PY_CUSTOM_PYEVAL_SETTRACE_COMMON_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_settrace.hpp <==
#ifndef _PY_SETTRACE_HPP_
#define _PY_SETTRACE_HPP_

#include "ref_utils.hpp"
#include "py_utils.hpp"
#include "python.h"
#include "py_custom_pyeval_settrace.hpp"
#include <unordered_set>


#ifdef _WIN32

typedef HMODULE MODULE_TYPE;
#else // LINUX -----------------------------------------------------------------

typedef void* MODULE_TYPE;
typedef ssize_t SSIZE_T;
typedef unsigned int DWORD;

#endif

DWORD GetPythonThreadId(PythonVersion version, PyThreadState* curThread) {
    DWORD threadId = 0;
    if (PyThreadState_25_27::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_25_27*)curThread)->thread_id;
    } else if (PyThreadState_30_33::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_30_33*)curThread)->thread_id;
    } else if (PyThreadState_34_36::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_34_36*)curThread)->thread_id;
    } else if (PyThreadState_37_38::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_37_38*)curThread)->thread_id;
    } else if (PyThreadState_39::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_39*)curThread)->thread_id;
    } else if (PyThreadState_310::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_310*)curThread)->thread_id;
    } else if (PyThreadState_311::IsFor(version)) {
        threadId = (DWORD)((PyThreadState_311*)curThread)->thread_id;
    }
    return threadId;
}


/**
 * This function may be called to set a tracing function to existing python threads.
 */
int InternalSetSysTraceFunc(
    MODULE_TYPE module,
    bool isDebug,
    bool showDebugInfo,
    PyObjectHolder* traceFunc,
    PyObjectHolder* setTraceFunc,
    unsigned int threadId,
    PyObjectHolder* pyNone)
{

    if(showDebugInfo){
        PRINT("InternalSetSysTraceFunc started.");
    }

    DEFINE_PROC(isInit, Py_IsInitialized*, "Py_IsInitialized", 100);
    if (!isInit()) {
        PRINT("Py_IsInitialized returned false.");
        return 110;
    }

    auto version = GetPythonVersion(module);

    // found initialized Python runtime, gather and check the APIs we need.

    DEFINE_PROC(interpHead, PyInterpreterState_Head*, "PyInterpreterState_Head", 120);
    DEFINE_PROC(gilEnsure, PyGILState_Ensure*, "PyGILState_Ensure", 130);
    DEFINE_PROC(gilRelease, PyGILState_Release*, "PyGILState_Release", 140);
    DEFINE_PROC(threadHead, PyInterpreterState_ThreadHead*, "PyInterpreterState_ThreadHead", 150);
    DEFINE_PROC(threadNext, PyThreadState_Next*, "PyThreadState_Next", 160);
    DEFINE_PROC(threadSwap, PyThreadState_Swap*, "PyThreadState_Swap", 170);
    DEFINE_PROC(call, PyObject_CallFunctionObjArgs*, "PyObject_CallFunctionObjArgs", 180);

    PyInt_FromLong* intFromLong;

    if (version >= PythonVersion_30) {
        DEFINE_PROC(intFromLongPy3, PyInt_FromLong*, "PyLong_FromLong", 190);
        intFromLong = intFromLongPy3;
    } else {
        DEFINE_PROC(intFromLongPy2, PyInt_FromLong*, "PyInt_FromLong", 200);
        intFromLong = intFromLongPy2;
    }

    DEFINE_PROC(pyGetAttr, PyObject_GetAttrString*, "PyObject_GetAttrString", 250);
    DEFINE_PROC(pyHasAttr, PyObject_HasAttrString*, "PyObject_HasAttrString", 260);
    DEFINE_PROC_NO_CHECK(PyCFrame_Type, PyTypeObject*, "PyCFrame_Type", 300);  // optional

    DEFINE_PROC_NO_CHECK(curPythonThread, PyThreadState**, "_PyThreadState_Current", 310);  // optional
    DEFINE_PROC_NO_CHECK(getPythonThread, _PyThreadState_UncheckedGet*, "_PyThreadState_UncheckedGet", 320);  // optional

    if (curPythonThread == nullptr && getPythonThread == nullptr) {
        // we're missing some APIs, we cannot attach.
        PRINT("Error, missing Python threading API!!");
        return 330;
    }

    auto head = interpHead();
    if (head == nullptr) {
        // this interpreter is loaded but not initialized.
        PRINT("Interpreter not initialized!");
        return 340;
    }

    GilHolder gilLock(gilEnsure, gilRelease);   // acquire and hold the GIL until done...

    int retVal = 0;
    // find what index is holding onto the thread state...
    auto curPyThread = getPythonThread ? getPythonThread() : *curPythonThread;

    if(curPyThread == nullptr){
        PRINT("Getting the current python thread returned nullptr.");
        return 345;
    }


    // We do what PyEval_SetTrace does, but for any target thread.
    PyUnicode_InternFromString* pyUnicode_InternFromString;
    if (version >= PythonVersion_30) {
        DEFINE_PROC(unicodeFromString, PyUnicode_InternFromString*, "PyUnicode_InternFromString", 520);
        pyUnicode_InternFromString = unicodeFromString;
    } else {
        DEFINE_PROC(stringFromString, PyUnicode_InternFromString*, "PyString_InternFromString", 525);
        pyUnicode_InternFromString = stringFromString;
    }

    DEFINE_PROC_NO_CHECK(pyObject_FastCallDict, _PyObject_FastCallDict*, "_PyObject_FastCallDict", 530);
    DEFINE_PROC(pyTuple_New, PyTuple_New*, "PyTuple_New", 531);
    DEFINE_PROC(pyEval_CallObjectWithKeywords, PyEval_CallObjectWithKeywords*, "PyEval_CallObjectWithKeywords", 532);

    if(pyObject_FastCallDict == nullptr) {
        DEFINE_PROC_NO_CHECK(pyObject_VectorcallDict, _PyObject_FastCallDict*, "PyObject_VectorcallDict", 533);
        pyObject_FastCallDict = pyObject_VectorcallDict;
    }
                                                                                                         
    if(pyObject_FastCallDict == nullptr) {
        // we have to use PyObject_FastCallDictCustom for older versions of CPython (pre 3.7).
        pyObject_FastCallDict = reinterpret_cast<_PyObject_FastCallDict*>(&PyObject_FastCallDictCustom);
    }


    DEFINE_PROC(pyTraceBack_Here, PyTraceBack_Here*, "PyTraceBack_Here", 540);
    DEFINE_PROC(pyEval_SetTrace, PyEval_SetTrace*, "PyEval_SetTrace", 550);
    
    // These are defined mostly for printing info while debugging, so, if they're not there, don't bother reporting.
    DEFINE_PROC_NO_CHECK(pyObject_Repr, PyObject_Repr*, "PyObject_Repr", 551);
    DEFINE_PROC_NO_CHECK(pyUnicode_AsUTF8, PyUnicode_AsUTF8*, "PyUnicode_AsUTF8", 552);


    bool found = false;
    for (PyThreadState* curThread = threadHead(head); curThread != nullptr; curThread = threadNext(curThread)) {
        if (GetPythonThreadId(version, curThread) != threadId) {
            continue;
        }
        found = true;

        if(showDebugInfo){
            printf("setting trace for thread: %d\n", threadId);
        }

        if(!InternalIsTraceInitialized())
        {
            InternalInitializeCustomPyEvalSetTrace *internalInitializeCustomPyEvalSetTrace = new InternalInitializeCustomPyEvalSetTrace();

            IncRef(pyNone->ToPython());
            internalInitializeCustomPyEvalSetTrace->pyNone = pyNone->ToPython();

            internalInitializeCustomPyEvalSetTrace->pyUnicode_InternFromString = pyUnicode_InternFromString;
            internalInitializeCustomPyEvalSetTrace->pyObject_FastCallDict = pyObject_FastCallDict;
            internalInitializeCustomPyEvalSetTrace->isDebug = isDebug;
            internalInitializeCustomPyEvalSetTrace->pyTraceBack_Here = pyTraceBack_Here;
            internalInitializeCustomPyEvalSetTrace->pyEval_SetTrace = pyEval_SetTrace;
            internalInitializeCustomPyEvalSetTrace->pyTuple_New = pyTuple_New;
            internalInitializeCustomPyEvalSetTrace->pyEval_CallObjectWithKeywords = pyEval_CallObjectWithKeywords;
            internalInitializeCustomPyEvalSetTrace->pyObject_Repr = pyObject_Repr;
            internalInitializeCustomPyEvalSetTrace->pyUnicode_AsUTF8 = pyUnicode_AsUTF8;

            InternalTraceInit(internalInitializeCustomPyEvalSetTrace);
        }
        InternalPySetTrace(curThread, traceFunc, isDebug, version);
        break;
    }
    if(!found) {
        retVal = 501;
    }

    return retVal;

}

#endif // _PY_SETTRACE_HPP_


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_utils.hpp <==
#ifndef _PY_UTILS_HPP_
#define _PY_UTILS_HPP_

typedef int (Py_IsInitialized)();
typedef PyInterpreterState* (PyInterpreterState_Head)();
typedef enum { PyGILState_LOCKED, PyGILState_UNLOCKED } PyGILState_STATE;
typedef PyGILState_STATE(PyGILState_Ensure)();
typedef void (PyGILState_Release)(PyGILState_STATE);
typedef int (PyRun_SimpleString)(const char *command);
typedef PyThreadState* (PyInterpreterState_ThreadHead)(PyInterpreterState* interp);
typedef PyThreadState* (PyThreadState_Next)(PyThreadState *tstate);
typedef PyThreadState* (PyThreadState_Swap)(PyThreadState *tstate);
typedef PyThreadState* (_PyThreadState_UncheckedGet)();
typedef PyObject* (PyObject_CallFunctionObjArgs)(PyObject *callable, ...);    // call w/ varargs, last arg should be nullptr
typedef PyObject* (PyInt_FromLong)(long);
typedef PyObject* (PyErr_Occurred)();
typedef void (PyErr_Fetch)(PyObject **ptype, PyObject **pvalue, PyObject **ptraceback);
typedef void (PyErr_Restore)(PyObject *type, PyObject *value, PyObject *traceback);
typedef PyObject* (PyImport_ImportModule) (const char *name);
typedef PyObject* (PyImport_ImportModuleNoBlock) (const char *name);
typedef PyObject* (PyObject_GetAttrString)(PyObject *o, const char *attr_name);
typedef PyObject* (PyObject_HasAttrString)(PyObject *o, const char *attr_name);
typedef void* (PyThread_get_key_value)(int);
typedef int (PyThread_set_key_value)(int, void*);
typedef void (PyThread_delete_key_value)(int);
typedef int (PyObject_Not) (PyObject *o);
typedef PyObject* (PyDict_New)();
typedef PyObject* (PyUnicode_InternFromString)(const char *u);
typedef PyObject * (_PyObject_FastCallDict)(
    PyObject *callable, PyObject *const *args, Py_ssize_t nargs, PyObject *kwargs);
typedef int (PyTraceBack_Here)(PyFrameObject *frame);

typedef PyObject* PyTuple_New(Py_ssize_t len);
typedef PyObject* PyEval_CallObjectWithKeywords(PyObject *callable, PyObject *args, PyObject *kwargs);

typedef void (PyEval_SetTrace)(Py_tracefunc, PyObject *);
typedef int (*Py_tracefunc)(PyObject *, PyFrameObject *frame, int, PyObject *);
typedef int (_PyEval_SetTrace)(PyThreadState *tstate, Py_tracefunc func, PyObject *arg);

typedef PyObject* PyObject_Repr(PyObject *);
typedef const char* PyUnicode_AsUTF8(PyObject *unicode);

// holder to ensure we release the GIL even in error conditions
class GilHolder {
    PyGILState_STATE _gilState;
    PyGILState_Release* _release;
public:
    GilHolder(PyGILState_Ensure* acquire, PyGILState_Release* release) {
        _gilState = acquire();
        _release = release;
    }

    ~GilHolder() {
        _release(_gilState);
    }
};

#ifdef _WIN32

#define PRINT(msg) {std::cout << msg << std::endl << std::flush;}

#define DEFINE_PROC_NO_CHECK(func, funcType, funcNameStr, errorCode) \
                    funcType func=reinterpret_cast<funcType>(GetProcAddress(module, funcNameStr));

#define DEFINE_PROC(func, funcType, funcNameStr, errorCode) \
                    DEFINE_PROC_NO_CHECK(func, funcType, funcNameStr, errorCode); \
                    if(func == nullptr){std::cout << funcNameStr << " not found." << std::endl << std::flush; return errorCode;};

#else // LINUX -----------------------------------------------------------------

#define PRINT(msg) {printf(msg); printf("\n");}

#define CHECK_NULL(ptr, msg, errorCode) if(ptr == nullptr){printf(msg); return errorCode;}

#define DEFINE_PROC_NO_CHECK(func, funcType, funcNameStr, errorCode) \
                    funcType func; *(void**)(&func) = dlsym(module, funcNameStr);

#define DEFINE_PROC(func, funcType, funcNameStr, errorCode) \
                    DEFINE_PROC_NO_CHECK(func, funcType, funcNameStr, errorCode); \
                    if(func == nullptr){printf(funcNameStr); printf(" not found.\n"); return errorCode;};

#endif //_WIN32

#endif //_PY_UTILS_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/py_version.hpp <==

#ifndef __PY_VERSION_HPP__
#define __PY_VERSION_HPP__


#include <cstring>

enum PythonVersion {
    PythonVersion_Unknown,
    PythonVersion_25 = 0x0205,
    PythonVersion_26 = 0x0206,
    PythonVersion_27 = 0x0207,
    PythonVersion_30 = 0x0300,
    PythonVersion_31 = 0x0301,
    PythonVersion_32 = 0x0302,
    PythonVersion_33 = 0x0303,
    PythonVersion_34 = 0x0304,
    PythonVersion_35 = 0x0305,
    PythonVersion_36 = 0x0306,
    PythonVersion_37 = 0x0307,
    PythonVersion_38 = 0x0308,
    PythonVersion_39 = 0x0309,
    PythonVersion_310 = 0x030A,
    PythonVersion_311 = 0x030B
};


#ifdef _WIN32

typedef const char* (GetVersionFunc)();

static PythonVersion GetPythonVersion(HMODULE hMod) {
    auto versionFunc = reinterpret_cast<GetVersionFunc*>(GetProcAddress(hMod, "Py_GetVersion"));
    if (versionFunc == nullptr) {
        return PythonVersion_Unknown;
    }
    const char* version = versionFunc();


#else // LINUX -----------------------------------------------------------------

typedef const char* (*GetVersionFunc) ();

static PythonVersion GetPythonVersion(void *module) {
    GetVersionFunc versionFunc;
    *(void**)(&versionFunc) = dlsym(module, "Py_GetVersion");
    if(versionFunc == nullptr) {
        return PythonVersion_Unknown;
    }
    const char* version = versionFunc();

#endif //_WIN32

    if (version != nullptr && strlen(version) >= 3 && version[1] == '.') {
        if (version[0] == '2') {
            switch (version[2]) {
            case '5': return PythonVersion_25;
            case '6': return PythonVersion_26;
            case '7': return PythonVersion_27;
            }
        }
        else if (version[0] == '3') {
            switch (version[2]) {
            case '0': return PythonVersion_30;
            case '1':
                if(strlen(version) >= 4){
                    if(version[3] == '0'){
                        return PythonVersion_310;
                    }
                    if(version[3] == '1'){
                        return PythonVersion_311;
                    }
                }
                return PythonVersion_Unknown; // we don't care about 3.1 anymore...
            
            case '2': return PythonVersion_32;
            case '3': return PythonVersion_33;
            case '4': return PythonVersion_34;
            case '5': return PythonVersion_35;
            case '6': return PythonVersion_36;
            case '7': return PythonVersion_37;
            case '8': return PythonVersion_38;
            case '9': return PythonVersion_39;
            }
        }
    }
    return PythonVersion_Unknown;
}

#endif

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/python.h <==
// Python Tools for Visual Studio
// Copyright(c) Microsoft Corporation
// All rights reserved.
//
// Licensed under the Apache License, Version 2.0 (the License); you may not use
// this file except in compliance with the License. You may obtain a copy of the
// License at http://www.apache.org/licenses/LICENSE-2.0
//
// THIS CODE IS PROVIDED ON AN  *AS IS* BASIS, WITHOUT WARRANTIES OR CONDITIONS
// OF ANY KIND, EITHER EXPRESS OR IMPLIED, INCLUDING WITHOUT LIMITATION ANY
// IMPLIED WARRANTIES OR CONDITIONS OF TITLE, FITNESS FOR A PARTICULAR PURPOSE,
// MERCHANTABILITY OR NON-INFRINGEMENT.
//
// See the Apache Version 2.0 License for specific language governing
// permissions and limitations under the License.

#ifndef __PYTHON_H__
#define __PYTHON_H__

#include "../common/py_version.hpp"

#include <cstdint>

#ifndef _WIN32
typedef unsigned int DWORD;
typedef ssize_t SSIZE_T;
#endif
typedef SSIZE_T Py_ssize_t;

// defines limited header of Python API for compatible access across a number of Pythons.

class PyTypeObject;
class PyThreadState;

#define PyObject_HEAD           \
    size_t ob_refcnt;           \
    PyTypeObject *ob_type;

#define PyObject_VAR_HEAD       \
    PyObject_HEAD               \
    size_t ob_size; /* Number of items in variable part */

class PyObject {
public:
    PyObject_HEAD
};

class PyVarObject : public PyObject {
public:
    size_t ob_size; /* Number of items in variable part */
};

// 2.5 - 3.7
class PyFunctionObject : public PyObject {
public:
    PyObject *func_code;    /* A code object */
};

// 2.5 - 2.7 compatible
class PyStringObject : public PyVarObject {
public:
    long ob_shash;
    int ob_sstate;
    char ob_sval[1];

    /* Invariants:
     *     ob_sval contains space for 'ob_size+1' elements.
     *     ob_sval[ob_size] == 0.
     *     ob_shash is the hash of the string or -1 if not computed yet.
     *     ob_sstate != 0 iff the string object is in stringobject.c's
     *       'interned' dictionary; in this case the two references
     *       from 'interned' to this object are *not counted* in ob_refcnt.
     */
};

// 2.4 - 3.7 compatible
typedef struct {
    PyObject_HEAD
    size_t length;      /* Length of raw Unicode data in buffer */
    wchar_t *str;       /* Raw Unicode buffer */
    long hash;          /* Hash value; -1 if not set */
} PyUnicodeObject;


class PyFrameObject : public PyObject {
    // After 3.10 we don't really have things we want to reuse common, so,
    // create an empty base (it's not based on PyVarObject because on Python 3.11
    // it's just a PyObject and no longer a PyVarObject -- the part related to
    // the var object must be declared in ech subclass in this case).
};

// 2.4 - 3.7 compatible
class PyFrameObjectBaseUpTo39 : public PyFrameObject {
public:
    size_t ob_size; /* Number of items in variable part -- i.e.: PyVarObject*/
    
    PyFrameObjectBaseUpTo39 *f_back;  /* previous frame, or nullptr */
    PyObject *f_code;           /* code segment */
    PyObject *f_builtins;       /* builtin symbol table (PyDictObject) */
    PyObject *f_globals;        /* global symbol table (PyDictObject) */
    PyObject *f_locals;         /* local symbol table (any mapping) */
    PyObject **f_valuestack;    /* points after the last local */
    /* Next free slot in f_valuestack.  Frame creation sets to f_valuestack.
       Frame evaluation usually NULLs it, but a frame that yields sets it
       to the current stack top. */
    PyObject **f_stacktop;
    PyObject *f_trace;          /* Trace function */
    
    // It has more things, but we're only interested in things up to f_trace.

};


// https://github.com/python/cpython/blob/3.10/Include/cpython/frameobject.h
class PyFrameObject310 : public PyFrameObject {
public:
    size_t ob_size; /* Number of items in variable part -- i.e.: PyVarObject*/

    PyFrameObject310 *f_back;      /* previous frame, or NULL */
    PyObject *f_code;       /* code segment */
    PyObject *f_builtins;       /* builtin symbol table (PyDictObject) */
    PyObject *f_globals;        /* global symbol table (PyDictObject) */
    PyObject *f_locals;         /* local symbol table (any mapping) */
    PyObject **f_valuestack;    /* points after the last local */
    PyObject *f_trace;          /* Trace function */

    // It has more things, but we're only interested in things up to f_trace.
};

typedef uint16_t _Py_CODEUNIT;

// https://github.com/python/cpython/blob/3.11/Include/internal/pycore_frame.h
typedef struct _PyInterpreterFrame311 {
    /* "Specials" section */
    PyFunctionObject *f_func; /* Strong reference */
    PyObject *f_globals; /* Borrowed reference */
    PyObject *f_builtins; /* Borrowed reference */
    PyObject *f_locals; /* Strong reference, may be NULL */
    void *f_code; /* Strong reference */
    void *frame_obj; /* Strong reference, may be NULL */
    /* Linkage section */
    struct _PyInterpreterFrame311 *previous;
    // NOTE: This is not necessarily the last instruction started in the given
    // frame. Rather, it is the code unit *prior to* the *next* instruction. For
    // example, it may be an inline CACHE entry, an instruction we just jumped
    // over, or (in the case of a newly-created frame) a totally invalid value:
    _Py_CODEUNIT *prev_instr;
    int stacktop;     /* Offset of TOS from localsplus  */
    bool is_entry;  // Whether this is the "root" frame for the current _PyCFrame.
    char owner;
    /* Locals and stack */
    PyObject *localsplus[1];
} _PyInterpreterFrame311;

// https://github.com/python/cpython/blob/3.11/Include/internal/pycore_frame.h
// Note that in 3.11 it's no longer a "PyVarObject".
class PyFrameObject311 : public PyFrameObject {
public:
    PyFrameObject311 *f_back;      /* previous frame, or NULL */
    struct _PyInterpreterFrame311 *f_frame; /* points to the frame data */
    PyObject *f_trace;          /* Trace function */
    int f_lineno;               /* Current line number. Only valid if non-zero */
    char f_trace_lines;         /* Emit per-line trace events? */
    char f_trace_opcodes;       /* Emit per-opcode trace events? */
    char f_fast_as_locals;      /* Have the fast locals of this frame been converted to a dict? */
    // It has more things, but we're not interested on those.
};


typedef void (*destructor)(PyObject *);

// 2.4 - 3.7
class PyMethodDef {
public:
    char    *ml_name;    /* The name of the built-in function/method */
};


//
// 2.5 - 3.7
// While these are compatible there are fields only available on later versions.
class PyTypeObject : public PyVarObject {
public:
    const char *tp_name; /* For printing, in format "<module>.<name>" */
    size_t tp_basicsize, tp_itemsize; /* For allocation */

    /* Methods to implement standard operations */

    destructor tp_dealloc;
    void *tp_print;
    void *tp_getattr;
    void *tp_setattr;
    union {
        void *tp_compare; /* 2.4 - 3.4 */
        void *tp_as_async; /* 3.5 - 3.7 */
    };
    void *tp_repr;

    /* Method suites for standard classes */

    void *tp_as_number;
    void *tp_as_sequence;
    void *tp_as_mapping;

    /* More standard operations (here for binary compatibility) */

    void *tp_hash;
    void *tp_call;
    void *tp_str;
    void *tp_getattro;
    void *tp_setattro;

    /* Functions to access object as input/output buffer */
    void *tp_as_buffer;

    /* Flags to define presence of optional/expanded features */
    long tp_flags;

    const char *tp_doc; /* Documentation string */

    /* Assigned meaning in release 2.0 */
    /* call function for all accessible objects */
    void *tp_traverse;

    /* delete references to contained objects */
    void *tp_clear;

    /* Assigned meaning in release 2.1 */
    /* rich comparisons */
    void *tp_richcompare;

    /* weak reference enabler */
    size_t tp_weaklistoffset;

    /* Added in release 2.2 */
    /* Iterators */
    void *tp_iter;
    void *tp_iternext;

    /* Attribute descriptor and subclassing stuff */
    PyMethodDef *tp_methods;
    struct PyMemberDef *tp_members;
    struct PyGetSetDef *tp_getset;
    struct _typeobject *tp_base;
    PyObject *tp_dict;
    void *tp_descr_get;
    void *tp_descr_set;
    size_t tp_dictoffset;
    void *tp_init;
    void *tp_alloc;
    void *tp_new;
    void *tp_free; /* Low-level free-memory routine */
    void *tp_is_gc; /* For PyObject_IS_GC */
    PyObject *tp_bases;
    PyObject *tp_mro; /* method resolution order */
    PyObject *tp_cache;
    PyObject *tp_subclasses;
    PyObject *tp_weaklist;
    void *tp_del;

    /* Type attribute cache version tag. Added in version 2.6 */
    unsigned int tp_version_tag;
};

// 2.4 - 3.7
class PyTupleObject : public PyVarObject {
public:
    PyObject *ob_item[1];

    /* ob_item contains space for 'ob_size' elements.
     * Items must normally not be nullptr, except during construction when
     * the tuple is not yet visible outside the function that builds it.
     */
};

// 2.4 - 3.7
class PyCFunctionObject : public PyObject {
public:
    PyMethodDef *m_ml;      /* Description of the C function to call */
    PyObject    *m_self;    /* Passed as 'self' arg to the C func, can be nullptr */
    PyObject    *m_module;  /* The __module__ attribute, can be anything */
};

typedef int (*Py_tracefunc)(PyObject *, PyFrameObject *, int, PyObject *);

#define PyTrace_CALL 0
#define PyTrace_EXCEPTION 1
#define PyTrace_LINE 2
#define PyTrace_RETURN 3
#define PyTrace_C_CALL 4
#define PyTrace_C_EXCEPTION 5
#define PyTrace_C_RETURN 6

class PyInterpreterState {
};

class PyThreadState { };

class PyThreadState_25_27 : public PyThreadState {
public:
    /* See Python/ceval.c for comments explaining most fields */

    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObjectBaseUpTo39 *frame;
    int recursion_depth;
    /* 'tracing' keeps track of the execution depth when tracing/profiling.
       This is to prevent the actual trace/profile code from being recorded in
       the trace/profile. */
    int tracing;
    int use_tracing;

    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    PyObject *exc_type;
    PyObject *exc_value;
    PyObject *exc_traceback;

    PyObject *dict;  /* Stores per-thread state */

    /* tick_counter is incremented whenever the check_interval ticker
     * reaches zero. The purpose is to give a useful measure of the number
     * of interpreted bytecode instructions in a given thread.  This
     * extremely lightweight statistic collector may be of interest to
     * profilers (like psyco.jit()), although nothing in the core uses it.
     */
    int tick_counter;

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */
    long thread_id; /* Thread id where this tstate was created */

    /* XXX signal handlers should also be here */
    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 2 && (minorVersion >= 5 && minorVersion <= 7);
    }

    static bool IsFor(PythonVersion version) {
        return version >= PythonVersion_25 && version <= PythonVersion_27;
    }
};

class PyThreadState_30_33 : public PyThreadState {
public:
    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObjectBaseUpTo39 *frame;
    int recursion_depth;
    char overflowed; /* The stack has overflowed. Allow 50 more calls
                        to handle the runtime error. */
    char recursion_critical; /* The current calls must not cause
                                a stack overflow. */
    /* 'tracing' keeps track of the execution depth when tracing/profiling.
       This is to prevent the actual trace/profile code from being recorded in
       the trace/profile. */
    int tracing;
    int use_tracing;

    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    PyObject *exc_type;
    PyObject *exc_value;
    PyObject *exc_traceback;

    PyObject *dict;  /* Stores per-thread state */

    /* tick_counter is incremented whenever the check_interval ticker
     * reaches zero. The purpose is to give a useful measure of the number
     * of interpreted bytecode instructions in a given thread.  This
     * extremely lightweight statistic collector may be of interest to
     * profilers (like psyco.jit()), although nothing in the core uses it.
     */
    int tick_counter;

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */
    long thread_id; /* Thread id where this tstate was created */

    /* XXX signal handlers should also be here */
    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && (minorVersion >= 0 && minorVersion <= 3);
    }

    static bool IsFor(PythonVersion version) {
        return version >= PythonVersion_30 && version <= PythonVersion_33;
    }
};

class PyThreadState_34_36 : public PyThreadState {
public:
    PyThreadState *prev;
    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObjectBaseUpTo39 *frame;
    int recursion_depth;
    char overflowed; /* The stack has overflowed. Allow 50 more calls
                        to handle the runtime error. */
    char recursion_critical; /* The current calls must not cause
                                a stack overflow. */
    /* 'tracing' keeps track of the execution depth when tracing/profiling.
        This is to prevent the actual trace/profile code from being recorded in
        the trace/profile. */
    int tracing;
    int use_tracing;

    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    PyObject *exc_type;
    PyObject *exc_value;
    PyObject *exc_traceback;

    PyObject *dict;  /* Stores per-thread state */

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */

    long thread_id; /* Thread id where this tstate was created */
    /* XXX signal handlers should also be here */

    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && minorVersion >= 4 && minorVersion <= 6;
    }

    static bool IsFor(PythonVersion version) {
        return version >= PythonVersion_34 && version <= PythonVersion_36;
    }
};

struct _PyErr_StackItem {
    PyObject *exc_type, *exc_value, *exc_traceback;
    struct _PyErr_StackItem *previous_item;
};


class PyThreadState_37_38 : public PyThreadState {
public:
    PyThreadState *prev;
    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObjectBaseUpTo39 *frame;
    int recursion_depth;
    char overflowed; /* The stack has overflowed. Allow 50 more calls
                     to handle the runtime error. */
    char recursion_critical; /* The current calls must not cause
                             a stack overflow. */
                             /* 'tracing' keeps track of the execution depth when tracing/profiling.
                             This is to prevent the actual trace/profile code from being recorded in
                             the trace/profile. */
    int stackcheck_counter;

    int tracing;
    int use_tracing;

    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    _PyErr_StackItem exc_state;
    _PyErr_StackItem *exc_info;

    PyObject *dict;  /* Stores per-thread state */

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */

    unsigned long thread_id; /* Thread id where this tstate was created */

    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && (minorVersion == 7 || minorVersion == 8);
    }

    static bool IsFor(PythonVersion version) {
        return version == PythonVersion_37 || version == PythonVersion_38;
    }
};

// i.e.: https://github.com/python/cpython/blob/master/Include/cpython/pystate.h
class PyThreadState_39 : public PyThreadState {
public:
    PyThreadState *prev;
    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObjectBaseUpTo39 *frame;
    int recursion_depth;
    char overflowed; /* The stack has overflowed. Allow 50 more calls
                     to handle the runtime error. */
    int stackcheck_counter;

    int tracing;
    int use_tracing;

    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    _PyErr_StackItem exc_state;
    _PyErr_StackItem *exc_info;

    PyObject *dict;  /* Stores per-thread state */

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */

    unsigned long thread_id; /* Thread id where this tstate was created */

    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && minorVersion == 9;
    }

    static bool IsFor(PythonVersion version) {
        return version == PythonVersion_39;
    }
};

typedef struct _cframe {
    /* This struct will be threaded through the C stack
     * allowing fast access to per-thread state that needs
     * to be accessed quickly by the interpreter, but can
     * be modified outside of the interpreter.
     *
     * WARNING: This makes data on the C stack accessible from
     * heap objects. Care must be taken to maintain stack
     * discipline and make sure that instances of this struct cannot
     * accessed outside of their lifetime.
     */
    int use_tracing;
    struct _cframe *previous;
} CFrame;

// i.e.: https://github.com/python/cpython/blob/master/Include/cpython/pystate.h
class PyThreadState_310 : public PyThreadState {
public:
    PyThreadState *prev;
    PyThreadState *next;
    PyInterpreterState *interp;

    PyFrameObject310 *frame;
    int recursion_depth;
    int recursion_headroom; /* Allow 50 more calls to handle any errors. */
    int stackcheck_counter;

    /* 'tracing' keeps track of the execution depth when tracing/profiling.
       This is to prevent the actual trace/profile code from being recorded in
       the trace/profile. */
    int tracing;

    /* Pointer to current CFrame in the C stack frame of the currently,
     * or most recently, executing _PyEval_EvalFrameDefault. */
    CFrame *cframe;


    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    _PyErr_StackItem exc_state;
    _PyErr_StackItem *exc_info;

    PyObject *dict;  /* Stores per-thread state */

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */

    unsigned long thread_id; /* Thread id where this tstate was created */

    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && minorVersion == 10;
    }

    static bool IsFor(PythonVersion version) {
        return version == PythonVersion_310;
    }
};

// i.e.: https://github.com/python/cpython/blob/3.11/Include/cpython/pystate.h
class PyThreadState_311 : public PyThreadState {
public:
    PyThreadState *prev;
    PyThreadState *next;
    PyInterpreterState *interp;

    int _initialized;

    int _static;
    
    int recursion_remaining;
    int recursion_limit;
    int recursion_headroom; /* Allow 50 more calls to handle any errors. */

    /* 'tracing' keeps track of the execution depth when tracing/profiling.
       This is to prevent the actual trace/profile code from being recorded in
       the trace/profile. */
    int tracing;
    int tracing_what;

    /* Pointer to current CFrame in the C stack frame of the currently,
     * or most recently, executing _PyEval_EvalFrameDefault. */
    CFrame *cframe;


    Py_tracefunc c_profilefunc;
    Py_tracefunc c_tracefunc;
    PyObject *c_profileobj;
    PyObject *c_traceobj;

    PyObject *curexc_type;
    PyObject *curexc_value;
    PyObject *curexc_traceback;

    _PyErr_StackItem *exc_info;

    PyObject *dict;  /* Stores per-thread state */

    int gilstate_counter;

    PyObject *async_exc; /* Asynchronous exception to raise */

    unsigned long thread_id; /* Thread id where this tstate was created */

    static bool IsFor(int majorVersion, int minorVersion) {
        return majorVersion == 3 && minorVersion == 11;
    }

    static bool IsFor(PythonVersion version) {
        return version == PythonVersion_311;
    }
};

class PyIntObject : public PyObject {
public:
    long ob_ival;
};

class Py3kLongObject : public PyVarObject {
public:
    DWORD ob_digit[1];
};

class PyOldStyleClassObject : public PyObject {
public:
    PyObject *cl_bases; /* A tuple of class objects */
    PyObject *cl_dict; /* A dictionary */
    PyObject *cl_name; /* A string */
    /* The following three are functions or nullptr */
    PyObject *cl_getattr;
    PyObject *cl_setattr;
    PyObject *cl_delattr;
};

class PyInstanceObject : public PyObject {
public:
    PyOldStyleClassObject *in_class; /* The class object */
    PyObject *in_dict; /* A dictionary */
    PyObject *in_weakreflist; /* List of weak references */
};

#endif


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/common/ref_utils.hpp <==
#ifndef _REF_UTILS_HPP_
#define _REF_UTILS_HPP_


PyObject* GetPyObjectPointerNoDebugInfo(bool isDebug, PyObject* object) {
    if (object != nullptr && isDebug) {
        // debug builds have 2 extra pointers at the front that we don't care about
        return (PyObject*)((size_t*)object + 2);
    }
    return object;
}

void DecRef(PyObject* object, bool isDebug) {
    auto noDebug = GetPyObjectPointerNoDebugInfo(isDebug, object);

    if (noDebug != nullptr && --noDebug->ob_refcnt == 0) {
        ((PyTypeObject*)GetPyObjectPointerNoDebugInfo(isDebug, noDebug->ob_type))->tp_dealloc(object);
    }
}

void IncRef(PyObject* object) {
    object->ob_refcnt++;
}

class PyObjectHolder {
private:
    PyObject* _object;
public:
    bool _isDebug;

    PyObjectHolder(bool isDebug) {
        _object = nullptr;
        _isDebug = isDebug;
    }

    PyObjectHolder(bool isDebug, PyObject *object) {
        _object = object;
        _isDebug = isDebug;
    };

    PyObjectHolder(bool isDebug, PyObject *object, bool addRef) {
        _object = object;
        _isDebug = isDebug;
        if (_object != nullptr && addRef) {
            GetPyObjectPointerNoDebugInfo(_isDebug, _object)->ob_refcnt++;
        }
    };

    PyObject* ToPython() {
        return _object;
    }

    ~PyObjectHolder() {
        DecRef(_object, _isDebug);
    }

    PyObject* operator* () {
        return GetPyObjectPointerNoDebugInfo(_isDebug, _object);
    }
};


#endif //_REF_UTILS_HPP_

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/linux_and_mac/attach.cpp <==
// This is much simpler than the windows version because we're using gdb and
// we assume that gdb will call things in the correct thread already.

//compile with: g++ -shared -o attach_linux.so -fPIC -nostartfiles attach_linux.c


#include <stdio.h>
#include <stdlib.h>
#include <dlfcn.h>
#include <stdbool.h>

#include "../common/python.h"
#include "../common/ref_utils.hpp"
#include "../common/py_utils.hpp"
#include "../common/py_settrace.hpp"
//#include <unistd.h> used for usleep

// Exported function: hello(): Just to print something and check that we've been
// able to connect.
extern "C" int hello(void);

int hello()
{
    printf("Hello world!\n");

    void *module = dlopen(nullptr, 0x2);

    void *hndl = dlsym (module, "PyGILState_Ensure");
    if(hndl == nullptr){
        printf("nullptr\n");

    }else{
        printf("Worked (found PyGILState_Ensure)!\n");
    }

    printf("%d", GetPythonVersion(module));


    return 2;
}


// Internal function to keep on the tracing
int _PYDEVD_ExecWithGILSetSysStrace(bool showDebugInfo, bool isDebug);

// Implementation details below
typedef PyObject* (PyImport_ImportModuleNoBlock) (const char *name);
typedef int (*PyEval_ThreadsInitialized)();
typedef unsigned long (*_PyEval_GetSwitchInterval)(void);
typedef void (*_PyEval_SetSwitchInterval)(unsigned long microseconds);

// isDebug is pretty important! Must be true on python debug builds (python_d)
// If this value is passed wrongly the program will crash.
extern "C" int DoAttach(bool isDebug, const char *command, bool showDebugInfo);

int DoAttach(bool isDebug, const char *command, bool showDebugInfo)
{
    void *module = dlopen(nullptr, 0x2);
    DEFINE_PROC(isInitFunc, Py_IsInitialized*, "Py_IsInitialized", 1);
    DEFINE_PROC(gilEnsure, PyGILState_Ensure*, "PyGILState_Ensure", 51);
    DEFINE_PROC(gilRelease, PyGILState_Release*, "PyGILState_Release", 51);


    if(!isInitFunc()){
        if(showDebugInfo){
            printf("Py_IsInitialized returned false.\n");
        }
        return 2;
    }

    PythonVersion version = GetPythonVersion(module);

    DEFINE_PROC(interpHead, PyInterpreterState_Head*, "PyInterpreterState_Head", 51);

    auto head = interpHead();
    if (head == nullptr) {
        // this interpreter is loaded but not initialized.
        if(showDebugInfo){
            printf("Interpreter not initialized!\n");
        }
        return 54;
    }

    // Note: unlike windows where we have to do many things to enable threading
    // to work to get the gil, here we'll be executing in an existing thread,
    // so, it's mostly a matter of getting the GIL and running it and we shouldn't
    // have any more problems.

    DEFINE_PROC(pyRun_SimpleString, PyRun_SimpleString*, "PyRun_SimpleString", 51);
    
    GilHolder gilLock(gilEnsure, gilRelease);   // acquire and hold the GIL until done...
    
    pyRun_SimpleString(command);
    return 0;
}


// This is the function which enables us to set the sys.settrace for all the threads
// which are already running.
extern "C" int AttachDebuggerTracing(bool showDebugInfo, void* pSetTraceFunc, void* pTraceFunc, unsigned int threadId, void* pPyNone);

int AttachDebuggerTracing(bool showDebugInfo, void* pSetTraceFunc, void* pTraceFunc, unsigned int threadId, void* pPyNone)
{
    void *module = dlopen(nullptr, 0x2);
    bool isDebug = false;
    PyObjectHolder traceFunc(isDebug, (PyObject*) pTraceFunc, true);
    PyObjectHolder setTraceFunc(isDebug, (PyObject*) pSetTraceFunc, true);
    PyObjectHolder pyNone(isDebug, reinterpret_cast<PyObject*>(pPyNone), true);
    return InternalSetSysTraceFunc(module, isDebug, showDebugInfo, &traceFunc, &setTraceFunc, threadId, &pyNone);
}



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/linux_and_mac/compile_linux.sh <==
set -e

ARCH="$(uname -m)"
case $ARCH in
    i*86) SUFFIX=x86;;
    x86_64*) SUFFIX=amd64;;
    *) echo >&2 "unsupported: $ARCH"; exit 1;;
esac

SRC="$(dirname "$0")/.."
g++ -std=c++11 -shared -fPIC -nostartfiles $SRC/linux_and_mac/attach.cpp -o $SRC/attach_linux_$SUFFIX.so


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/linux_and_mac/compile_mac.sh <==
set -e
SRC="$(dirname "$0")/.."
g++ -fPIC -D_REENTRANT -std=c++11 -arch x86_64 -c $SRC/linux_and_mac/attach.cpp -o $SRC/attach_x86_64.o
g++ -dynamiclib -nostartfiles -arch x86_64 -lc $SRC/attach_x86_64.o -o $SRC/attach_x86_64.dylib


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/linux_and_mac/lldb_prepare.py <==
# This file is meant to be run inside lldb
# It registers command to load library and invoke attach function
# Also it marks process threads to to distinguish them from debugger
# threads later while settings trace in threads

def load_lib_and_attach(debugger, command, result, internal_dict):
    import shlex
    args = shlex.split(command)

    dll = args[0]
    is_debug = args[1]
    python_code = args[2]
    show_debug_info = args[3]

    import lldb
    options = lldb.SBExpressionOptions()
    options.SetFetchDynamicValue()
    options.SetTryAllThreads(run_others=False)
    options.SetTimeoutInMicroSeconds(timeout=10000000)

    print(dll)
    target = debugger.GetSelectedTarget()
    res = target.EvaluateExpression("(void*)dlopen(\"%s\", 2);" % (
        dll), options)
    error = res.GetError()
    if error:
        print(error)

    print(python_code)
    res = target.EvaluateExpression("(int)DoAttach(%s, \"%s\", %s);" % (
        is_debug, python_code.replace('"', "'"), show_debug_info), options)
    error = res.GetError()
    if error:
        print(error)

def __lldb_init_module(debugger, internal_dict):
    import lldb

    debugger.HandleCommand('command script add -f lldb_prepare.load_lib_and_attach load_lib_and_attach')

    try:
        target = debugger.GetSelectedTarget()
        if target:
            process = target.GetProcess()
            if process:
                for thread in process:
                    # print('Marking process thread %d'%thread.GetThreadID())
                    internal_dict['_thread_%d' % thread.GetThreadID()] = True
                    # thread.Suspend()
    except:
        import traceback;traceback.print_exc()





==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/__init__.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Windows application debugging engine for Python.

by Mario Vilas (mvilas at gmail.com)

Project: U{http://sourceforge.net/projects/winappdbg/}

Web:     U{http://winappdbg.sourceforge.net/}

Blog:    U{http://breakingcode.wordpress.com}

@group Debugging:
    Debug, EventHandler, EventSift, DebugLog

@group Instrumentation:
    System, Process, Thread, Module, Window, Registry

@group Disassemblers:
    Disassembler,
    BeaEngine, DistormEngine, PyDasmEngine

@group Crash reporting:
    Crash, CrashDump, CrashDAO, CrashDictionary

@group Memory search:
    Search,
    Pattern,
    BytePattern,
    TextPattern,
    RegExpPattern,
    HexPattern

@group Debug events:
    Event,
    NoEvent,
    CreateProcessEvent,
    CreateThreadEvent,
    ExitProcessEvent,
    ExitThreadEvent,
    LoadDLLEvent,
    UnloadDLLEvent,
    OutputDebugStringEvent,
    RIPEvent,
    ExceptionEvent

@group Win32 API wrappers:
    win32, Handle, ProcessHandle, ThreadHandle, FileHandle

@group Helpers:
    HexInput, HexOutput, HexDump, Color, Table, Logger,
    PathOperations,
    MemoryAddresses,
    CustomAddressIterator,
    DataAddressIterator,
    ImageAddressIterator,
    MappedAddressIterator,
    ExecutableAddressIterator,
    ReadableAddressIterator,
    WriteableAddressIterator,
    ExecutableAndWriteableAddressIterator,
    DebugRegister,
    Regenerator

@group Warnings:
    MixedBitsWarning, BreakpointWarning, BreakpointCallbackWarning,
    EventCallbackWarning, DebugSymbolsWarning, CrashWarning

@group Deprecated classes:
    CrashContainer, CrashTable, CrashTableMSSQL,
    VolatileCrashContainer, DummyCrashContainer

@type version_number: float
@var  version_number: This WinAppDbg major and minor version,
    as a floating point number. Use this for compatibility checking.

@type version: str
@var  version: This WinAppDbg release version,
    as a printable string. Use this to show to the user.

@undocumented: plugins
"""

__revision__ = "$Id$"

# List of all public symbols
__all__ =   [
                # Library version
                'version',
                'version_number',

                # from breakpoint import *
##                'Breakpoint',
##                'CodeBreakpoint',
##                'PageBreakpoint',
##                'HardwareBreakpoint',
##                'Hook',
##                'ApiHook',
##                'BufferWatch',
                'BreakpointWarning',
                'BreakpointCallbackWarning',

                # from crash import *
                'Crash',
                'CrashWarning',
                'CrashDictionary',
                'CrashContainer',
                'CrashTable',
                'CrashTableMSSQL',
                'VolatileCrashContainer',
                'DummyCrashContainer',

                # from debug import *
                'Debug',
                'MixedBitsWarning',

                # from disasm import *
                'Disassembler',
                'BeaEngine',
                'DistormEngine',
                'PyDasmEngine',

                # from event import *
                'EventHandler',
                'EventSift',
##                'EventFactory',
##                'EventDispatcher',
                'EventCallbackWarning',
                'Event',
##                'NoEvent',
                'CreateProcessEvent',
                'CreateThreadEvent',
                'ExitProcessEvent',
                'ExitThreadEvent',
                'LoadDLLEvent',
                'UnloadDLLEvent',
                'OutputDebugStringEvent',
                'RIPEvent',
                'ExceptionEvent',

                # from interactive import *
##                'ConsoleDebugger',

                # from module import *
                'Module',
                'DebugSymbolsWarning',

                # from process import *
                'Process',

                # from system import *
                'System',

                # from search import *
                'Search',
                'Pattern',
                'BytePattern',
                'TextPattern',
                'RegExpPattern',
                'HexPattern',

                # from registry import *
                'Registry',

                # from textio import *
                'HexDump',
                'HexInput',
                'HexOutput',
                'Color',
                'Table',
                'CrashDump',
                'DebugLog',
                'Logger',

                # from thread import *
                'Thread',

                # from util import *
                'PathOperations',
                'MemoryAddresses',
                'CustomAddressIterator',
                'DataAddressIterator',
                'ImageAddressIterator',
                'MappedAddressIterator',
                'ExecutableAddressIterator',
                'ReadableAddressIterator',
                'WriteableAddressIterator',
                'ExecutableAndWriteableAddressIterator',
                'DebugRegister',

                # from window import *
                'Window',

                # import win32
                'win32',

                # from win32 import Handle, ProcessHandle, ThreadHandle, FileHandle
                'Handle',
                'ProcessHandle',
                'ThreadHandle',
                'FileHandle',
            ]

# Import all public symbols
from winappdbg.breakpoint import *
from winappdbg.crash import *
from winappdbg.debug import *
from winappdbg.disasm import *
from winappdbg.event import *
from winappdbg.interactive import *
from winappdbg.module import *
from winappdbg.process import *
from winappdbg.registry import *
from winappdbg.system import *
from winappdbg.search import *
from winappdbg.textio import *
from winappdbg.thread import *
from winappdbg.util import *
from winappdbg.window import *

import winappdbg.win32
from winappdbg.win32 import Handle, ProcessHandle, ThreadHandle, FileHandle

try:
    from sql import *
    __all__.append('CrashDAO')
except ImportError:
    import warnings
    warnings.warn("No SQL database support present (missing dependencies?)",
                  ImportWarning)

# Library version
version_number = 1.5
version = "Version %s" % version_number


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/breakpoint.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Breakpoints.

@group Breakpoints:
    Breakpoint, CodeBreakpoint, PageBreakpoint, HardwareBreakpoint,
    BufferWatch, Hook, ApiHook

@group Warnings:
    BreakpointWarning, BreakpointCallbackWarning
"""

__revision__ = "$Id$"

__all__ = [

    # Base class for breakpoints
    'Breakpoint',

    # Breakpoint implementations
    'CodeBreakpoint',
    'PageBreakpoint',
    'HardwareBreakpoint',

    # Hooks and watches
    'Hook',
    'ApiHook',
    'BufferWatch',

    # Warnings
    'BreakpointWarning',
    'BreakpointCallbackWarning',

    ]

from winappdbg import win32
from winappdbg import compat
import sys
from winappdbg.process import Process, Thread
from winappdbg.util import DebugRegister, MemoryAddresses
from winappdbg.textio import HexDump

import ctypes
import warnings
import traceback

#==============================================================================

class BreakpointWarning (UserWarning):
    """
    This warning is issued when a non-fatal error occurs that's related to
    breakpoints.
    """

class BreakpointCallbackWarning (RuntimeWarning):
    """
    This warning is issued when an uncaught exception was raised by a
    breakpoint's user-defined callback.
    """

#==============================================================================

class Breakpoint (object):
    """
    Base class for breakpoints.
    Here's the breakpoints state machine.

    @see: L{CodeBreakpoint}, L{PageBreakpoint}, L{HardwareBreakpoint}

    @group Breakpoint states:
        DISABLED, ENABLED, ONESHOT, RUNNING
    @group State machine:
        hit, disable, enable, one_shot, running,
        is_disabled, is_enabled, is_one_shot, is_running,
        get_state, get_state_name
    @group Information:
        get_address, get_size, get_span, is_here
    @group Conditional breakpoints:
        is_conditional, is_unconditional,
        get_condition, set_condition, eval_condition
    @group Automatic breakpoints:
        is_automatic, is_interactive,
        get_action, set_action, run_action

    @cvar DISABLED: I{Disabled} S{->} Enabled, OneShot
    @cvar ENABLED:  I{Enabled}  S{->} I{Running}, Disabled
    @cvar ONESHOT:  I{OneShot}  S{->} I{Disabled}
    @cvar RUNNING:  I{Running}  S{->} I{Enabled}, Disabled

    @type DISABLED: int
    @type ENABLED:  int
    @type ONESHOT:  int
    @type RUNNING:  int

    @type stateNames: dict E{lb} int S{->} str E{rb}
    @cvar stateNames: User-friendly names for each breakpoint state.

    @type typeName: str
    @cvar typeName: User friendly breakpoint type string.
    """

    # I don't think transitions Enabled <-> OneShot should be allowed... plus
    #  it would require special handling to avoid setting the same bp twice

    DISABLED    = 0
    ENABLED     = 1
    ONESHOT     = 2
    RUNNING     = 3

    typeName    = 'breakpoint'

    stateNames  = {
        DISABLED    :   'disabled',
        ENABLED     :   'enabled',
        ONESHOT     :   'one shot',
        RUNNING     :   'running',
    }

    def __init__(self, address, size = 1, condition = True, action = None):
        """
        Breakpoint object.

        @type  address: int
        @param address: Memory address for breakpoint.

        @type  size: int
        @param size: Size of breakpoint in bytes (defaults to 1).

        @type  condition: function
        @param condition: (Optional) Condition callback function.

            The callback signature is::

                def condition_callback(event):
                    return True     # returns True or False

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @type  action: function
        @param action: (Optional) Action callback function.
            If specified, the event is handled by this callback instead of
            being dispatched normally.

            The callback signature is::

                def action_callback(event):
                    pass        # no return value

            Where B{event} is an L{Event} object.
        """
        self.__address   = address
        self.__size      = size
        self.__state     = self.DISABLED

        self.set_condition(condition)
        self.set_action(action)

    def __repr__(self):
        if self.is_disabled():
            state = 'Disabled'
        else:
            state = 'Active (%s)' % self.get_state_name()
        if self.is_conditional():
            condition = 'conditional'
        else:
            condition = 'unconditional'
        name = self.typeName
        size = self.get_size()
        if size == 1:
            address = HexDump.address( self.get_address() )
        else:
            begin   = self.get_address()
            end     = begin + size
            begin   = HexDump.address(begin)
            end     = HexDump.address(end)
            address = "range %s-%s" % (begin, end)
        msg = "<%s %s %s at remote address %s>"
        msg = msg % (state, condition, name, address)
        return msg

#------------------------------------------------------------------------------

    def is_disabled(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint is in L{DISABLED} state.
        """
        return self.get_state() == self.DISABLED

    def is_enabled(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint is in L{ENABLED} state.
        """
        return self.get_state() == self.ENABLED

    def is_one_shot(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint is in L{ONESHOT} state.
        """
        return self.get_state() == self.ONESHOT

    def is_running(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint is in L{RUNNING} state.
        """
        return self.get_state() == self.RUNNING

    def is_here(self, address):
        """
        @rtype:  bool
        @return: C{True} if the address is within the range of the breakpoint.
        """
        begin = self.get_address()
        end   = begin + self.get_size()
        return begin <= address < end

    def get_address(self):
        """
        @rtype:  int
        @return: The target memory address for the breakpoint.
        """
        return self.__address

    def get_size(self):
        """
        @rtype:  int
        @return: The size in bytes of the breakpoint.
        """
        return self.__size

    def get_span(self):
        """
        @rtype:  tuple( int, int )
        @return:
            Starting and ending address of the memory range
            covered by the breakpoint.
        """
        address = self.get_address()
        size    = self.get_size()
        return ( address, address + size )

    def get_state(self):
        """
        @rtype:  int
        @return: The current state of the breakpoint
            (L{DISABLED}, L{ENABLED}, L{ONESHOT}, L{RUNNING}).
        """
        return self.__state

    def get_state_name(self):
        """
        @rtype:  str
        @return: The name of the current state of the breakpoint.
        """
        return self.stateNames[ self.get_state() ]

#------------------------------------------------------------------------------

    def is_conditional(self):
        """
        @see: L{__init__}
        @rtype:  bool
        @return: C{True} if the breakpoint has a condition callback defined.
        """
        # Do not evaluate as boolean! Test for identity with True instead.
        return self.__condition is not True

    def is_unconditional(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint doesn't have a condition callback defined.
        """
        # Do not evaluate as boolean! Test for identity with True instead.
        return self.__condition is True

    def get_condition(self):
        """
        @rtype:  bool, function
        @return: Returns the condition callback for conditional breakpoints.
            Returns C{True} for unconditional breakpoints.
        """
        return self.__condition

    def set_condition(self, condition = True):
        """
        Sets a new condition callback for the breakpoint.

        @see: L{__init__}

        @type  condition: function
        @param condition: (Optional) Condition callback function.
        """
        if condition is None:
            self.__condition = True
        else:
            self.__condition = condition

    def eval_condition(self, event):
        """
        Evaluates the breakpoint condition, if any was set.

        @type  event: L{Event}
        @param event: Debug event triggered by the breakpoint.

        @rtype:  bool
        @return: C{True} to dispatch the event, C{False} otherwise.
        """
        condition = self.get_condition()
        if condition is True:   # shortcut for unconditional breakpoints
            return True
        if callable(condition):
            try:
                return bool( condition(event) )
            except Exception:
                e = sys.exc_info()[1]
                msg = ("Breakpoint condition callback %r"
                       " raised an exception: %s")
                msg = msg % (condition, traceback.format_exc(e))
                warnings.warn(msg, BreakpointCallbackWarning)
                return False
        return bool( condition )    # force evaluation now

#------------------------------------------------------------------------------

    def is_automatic(self):
        """
        @rtype:  bool
        @return: C{True} if the breakpoint has an action callback defined.
        """
        return self.__action is not None

    def is_interactive(self):
        """
        @rtype:  bool
        @return:
            C{True} if the breakpoint doesn't have an action callback defined.
        """
        return self.__action is None

    def get_action(self):
        """
        @rtype:  bool, function
        @return: Returns the action callback for automatic breakpoints.
            Returns C{None} for interactive breakpoints.
        """
        return self.__action

    def set_action(self, action = None):
        """
        Sets a new action callback for the breakpoint.

        @type  action: function
        @param action: (Optional) Action callback function.
        """
        self.__action = action

    def run_action(self, event):
        """
        Executes the breakpoint action callback, if any was set.

        @type  event: L{Event}
        @param event: Debug event triggered by the breakpoint.
        """
        action = self.get_action()
        if action is not None:
            try:
                return bool( action(event) )
            except Exception:
                e = sys.exc_info()[1]
                msg = ("Breakpoint action callback %r"
                       " raised an exception: %s")
                msg = msg % (action, traceback.format_exc(e))
                warnings.warn(msg, BreakpointCallbackWarning)
                return False
        return True

#------------------------------------------------------------------------------

    def __bad_transition(self, state):
        """
        Raises an C{AssertionError} exception for an invalid state transition.

        @see: L{stateNames}

        @type  state: int
        @param state: Intended breakpoint state.

        @raise Exception: Always.
        """
        statemsg = ""
        oldState = self.stateNames[ self.get_state() ]
        newState = self.stateNames[ state ]
        msg = "Invalid state transition (%s -> %s)" \
              " for breakpoint at address %s"
        msg = msg % (oldState, newState, HexDump.address(self.get_address()))
        raise AssertionError(msg)

    def disable(self, aProcess, aThread):
        """
        Transition to L{DISABLED} state.
          - When hit: OneShot S{->} Disabled
          - Forced by user: Enabled, OneShot, Running S{->} Disabled
          - Transition from running state may require special handling
            by the breakpoint implementation class.

        @type  aProcess: L{Process}
        @param aProcess: Process object.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
##        if self.__state not in (self.ENABLED, self.ONESHOT, self.RUNNING):
##            self.__bad_transition(self.DISABLED)
        self.__state = self.DISABLED

    def enable(self, aProcess, aThread):
        """
        Transition to L{ENABLED} state.
          - When hit: Running S{->} Enabled
          - Forced by user: Disabled, Running S{->} Enabled
          - Transition from running state may require special handling
            by the breakpoint implementation class.

        @type  aProcess: L{Process}
        @param aProcess: Process object.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
##        if self.__state not in (self.DISABLED, self.RUNNING):
##            self.__bad_transition(self.ENABLED)
        self.__state = self.ENABLED

    def one_shot(self, aProcess, aThread):
        """
        Transition to L{ONESHOT} state.
          - Forced by user: Disabled S{->} OneShot

        @type  aProcess: L{Process}
        @param aProcess: Process object.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
##        if self.__state != self.DISABLED:
##            self.__bad_transition(self.ONESHOT)
        self.__state = self.ONESHOT

    def running(self, aProcess, aThread):
        """
        Transition to L{RUNNING} state.
          - When hit: Enabled S{->} Running

        @type  aProcess: L{Process}
        @param aProcess: Process object.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
        if self.__state != self.ENABLED:
            self.__bad_transition(self.RUNNING)
        self.__state = self.RUNNING

    def hit(self, event):
        """
        Notify a breakpoint that it's been hit.

        This triggers the corresponding state transition and sets the
        C{breakpoint} property of the given L{Event} object.

        @see: L{disable}, L{enable}, L{one_shot}, L{running}

        @type  event: L{Event}
        @param event: Debug event to handle (depends on the breakpoint type).

        @raise AssertionError: Disabled breakpoints can't be hit.
        """
        aProcess = event.get_process()
        aThread  = event.get_thread()
        state    = self.get_state()

        event.breakpoint = self

        if state == self.ENABLED:
            self.running(aProcess, aThread)

        elif state == self.RUNNING:
            self.enable(aProcess, aThread)

        elif state == self.ONESHOT:
            self.disable(aProcess, aThread)

        elif state == self.DISABLED:
            # this should not happen
            msg = "Hit a disabled breakpoint at address %s"
            msg = msg % HexDump.address( self.get_address() )
            warnings.warn(msg, BreakpointWarning)

#==============================================================================

# XXX TODO
# Check if the user is trying to set a code breakpoint on a memory mapped file,
# so we don't end up writing the int3 instruction in the file by accident.

class CodeBreakpoint (Breakpoint):
    """
    Code execution breakpoints (using an int3 opcode).

    @see: L{Debug.break_at}

    @type bpInstruction: str
    @cvar bpInstruction: Breakpoint instruction for the current processor.
    """

    typeName = 'code breakpoint'

    if win32.arch in (win32.ARCH_I386, win32.ARCH_AMD64):
        bpInstruction = '\xCC'      # int 3

    def __init__(self, address, condition = True, action = None):
        """
        Code breakpoint object.

        @see: L{Breakpoint.__init__}

        @type  address: int
        @param address: Memory address for breakpoint.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

        @type  action: function
        @param action: (Optional) Action callback function.
        """
        if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
            msg = "Code breakpoints not supported for %s" % win32.arch
            raise NotImplementedError(msg)
        Breakpoint.__init__(self, address, len(self.bpInstruction),
                            condition, action)
        self.__previousValue = self.bpInstruction

    def __set_bp(self, aProcess):
        """
        Writes a breakpoint instruction at the target address.

        @type  aProcess: L{Process}
        @param aProcess: Process object.
        """
        address = self.get_address()
        self.__previousValue = aProcess.read(address, len(self.bpInstruction))
        if self.__previousValue == self.bpInstruction:
            msg = "Possible overlapping code breakpoints at %s"
            msg = msg % HexDump.address(address)
            warnings.warn(msg, BreakpointWarning)
        aProcess.write(address, self.bpInstruction)

    def __clear_bp(self, aProcess):
        """
        Restores the original byte at the target address.

        @type  aProcess: L{Process}
        @param aProcess: Process object.
        """
        address = self.get_address()
        currentValue = aProcess.read(address, len(self.bpInstruction))
        if currentValue == self.bpInstruction:
            # Only restore the previous value if the int3 is still there.
            aProcess.write(self.get_address(), self.__previousValue)
        else:
            self.__previousValue = currentValue
            msg = "Overwritten code breakpoint at %s"
            msg = msg % HexDump.address(address)
            warnings.warn(msg, BreakpointWarning)

    def disable(self, aProcess, aThread):
        if not self.is_disabled() and not self.is_running():
            self.__clear_bp(aProcess)
        super(CodeBreakpoint, self).disable(aProcess, aThread)

    def enable(self, aProcess, aThread):
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aProcess)
        super(CodeBreakpoint, self).enable(aProcess, aThread)

    def one_shot(self, aProcess, aThread):
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aProcess)
        super(CodeBreakpoint, self).one_shot(aProcess, aThread)

    # FIXME race condition here (however unlikely)
    # If another thread runs on over the target address while
    # the breakpoint is in RUNNING state, we'll miss it. There
    # is a solution to this but it's somewhat complicated, so
    # I'm leaving it for another version of the debugger. :(
    def running(self, aProcess, aThread):
        if self.is_enabled():
            self.__clear_bp(aProcess)
            aThread.set_tf()
        super(CodeBreakpoint, self).running(aProcess, aThread)

#==============================================================================

# TODO:
# * If the original page was already a guard page, the exception should be
#   passed to the debugee instead of being handled by the debugger.
# * If the original page was already a guard page, it should NOT be converted
#   to a no-access page when disabling the breakpoint.
# * If the page permissions were modified after the breakpoint was enabled,
#   no change should be done on them when disabling the breakpoint. For this
#   we need to remember the original page permissions instead of blindly
#   setting and clearing the guard page bit on them.
# * Some pages seem to be "magic" and resist all attempts at changing their
#   protect bits (for example the pages where the PEB and TEB reside). Maybe
#   a more descriptive error message could be shown in this case.

class PageBreakpoint (Breakpoint):
    """
    Page access breakpoint (using guard pages).

    @see: L{Debug.watch_buffer}

    @group Information:
        get_size_in_pages
    """

    typeName = 'page breakpoint'

#------------------------------------------------------------------------------

    def __init__(self, address, pages = 1, condition = True, action = None):
        """
        Page breakpoint object.

        @see: L{Breakpoint.__init__}

        @type  address: int
        @param address: Memory address for breakpoint.

        @type  pages: int
        @param address: Size of breakpoint in pages.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

        @type  action: function
        @param action: (Optional) Action callback function.
        """
        Breakpoint.__init__(self, address, pages * MemoryAddresses.pageSize,
                            condition, action)
##        if (address & 0x00000FFF) != 0:
        floordiv_align = long(address) // long(MemoryAddresses.pageSize)
        truediv_align  = float(address) / float(MemoryAddresses.pageSize)
        if floordiv_align != truediv_align:
            msg   = "Address of page breakpoint "               \
                    "must be aligned to a page size boundary "  \
                    "(value %s received)" % HexDump.address(address)
            raise ValueError(msg)

    def get_size_in_pages(self):
        """
        @rtype:  int
        @return: The size in pages of the breakpoint.
        """
        # The size is always a multiple of the page size.
        return self.get_size() // MemoryAddresses.pageSize

    def __set_bp(self, aProcess):
        """
        Sets the target pages as guard pages.

        @type  aProcess: L{Process}
        @param aProcess: Process object.
        """
        lpAddress    = self.get_address()
        dwSize       = self.get_size()
        flNewProtect = aProcess.mquery(lpAddress).Protect
        flNewProtect = flNewProtect | win32.PAGE_GUARD
        aProcess.mprotect(lpAddress, dwSize, flNewProtect)

    def __clear_bp(self, aProcess):
        """
        Restores the original permissions of the target pages.

        @type  aProcess: L{Process}
        @param aProcess: Process object.
        """
        lpAddress    = self.get_address()
        flNewProtect = aProcess.mquery(lpAddress).Protect
        flNewProtect = flNewProtect & (0xFFFFFFFF ^ win32.PAGE_GUARD)   # DWORD
        aProcess.mprotect(lpAddress, self.get_size(), flNewProtect)

    def disable(self, aProcess, aThread):
        if not self.is_disabled():
            self.__clear_bp(aProcess)
        super(PageBreakpoint, self).disable(aProcess, aThread)

    def enable(self, aProcess, aThread):
        if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
            msg = "Only one-shot page breakpoints are supported for %s"
            raise NotImplementedError(msg % win32.arch)
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aProcess)
        super(PageBreakpoint, self).enable(aProcess, aThread)

    def one_shot(self, aProcess, aThread):
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aProcess)
        super(PageBreakpoint, self).one_shot(aProcess, aThread)

    def running(self, aProcess, aThread):
        aThread.set_tf()
        super(PageBreakpoint, self).running(aProcess, aThread)

#==============================================================================

class HardwareBreakpoint (Breakpoint):
    """
    Hardware breakpoint (using debug registers).

    @see: L{Debug.watch_variable}

    @group Information:
        get_slot, get_trigger, get_watch

    @group Trigger flags:
        BREAK_ON_EXECUTION, BREAK_ON_WRITE, BREAK_ON_ACCESS

    @group Watch size flags:
        WATCH_BYTE, WATCH_WORD, WATCH_DWORD, WATCH_QWORD

    @type BREAK_ON_EXECUTION: int
    @cvar BREAK_ON_EXECUTION: Break on execution.

    @type BREAK_ON_WRITE: int
    @cvar BREAK_ON_WRITE: Break on write.

    @type BREAK_ON_ACCESS: int
    @cvar BREAK_ON_ACCESS: Break on read or write.

    @type WATCH_BYTE: int
    @cvar WATCH_BYTE: Watch a byte.

    @type WATCH_WORD: int
    @cvar WATCH_WORD: Watch a word (2 bytes).

    @type WATCH_DWORD: int
    @cvar WATCH_DWORD: Watch a double word (4 bytes).

    @type WATCH_QWORD: int
    @cvar WATCH_QWORD: Watch one quad word (8 bytes).

    @type validTriggers: tuple
    @cvar validTriggers: Valid trigger flag values.

    @type validWatchSizes: tuple
    @cvar validWatchSizes: Valid watch flag values.
    """

    typeName = 'hardware breakpoint'

    BREAK_ON_EXECUTION  = DebugRegister.BREAK_ON_EXECUTION
    BREAK_ON_WRITE      = DebugRegister.BREAK_ON_WRITE
    BREAK_ON_ACCESS     = DebugRegister.BREAK_ON_ACCESS

    WATCH_BYTE  = DebugRegister.WATCH_BYTE
    WATCH_WORD  = DebugRegister.WATCH_WORD
    WATCH_DWORD = DebugRegister.WATCH_DWORD
    WATCH_QWORD = DebugRegister.WATCH_QWORD

    validTriggers = (
        BREAK_ON_EXECUTION,
        BREAK_ON_WRITE,
        BREAK_ON_ACCESS,
    )

    validWatchSizes = (
        WATCH_BYTE,
        WATCH_WORD,
        WATCH_DWORD,
        WATCH_QWORD,
    )

    def __init__(self, address,                 triggerFlag = BREAK_ON_ACCESS,
                                                   sizeFlag = WATCH_DWORD,
                                                  condition = True,
                                                     action = None):
        """
        Hardware breakpoint object.

        @see: L{Breakpoint.__init__}

        @type  address: int
        @param address: Memory address for breakpoint.

        @type  triggerFlag: int
        @param triggerFlag: Trigger of breakpoint. Must be one of the following:

             - L{BREAK_ON_EXECUTION}

               Break on code execution.

             - L{BREAK_ON_WRITE}

               Break on memory read or write.

             - L{BREAK_ON_ACCESS}

               Break on memory write.

        @type  sizeFlag: int
        @param sizeFlag: Size of breakpoint. Must be one of the following:

             - L{WATCH_BYTE}

               One (1) byte in size.

             - L{WATCH_WORD}

               Two (2) bytes in size.

             - L{WATCH_DWORD}

               Four (4) bytes in size.

             - L{WATCH_QWORD}

               Eight (8) bytes in size.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

        @type  action: function
        @param action: (Optional) Action callback function.
        """
        if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
            msg = "Hardware breakpoints not supported for %s" % win32.arch
            raise NotImplementedError(msg)
        if   sizeFlag == self.WATCH_BYTE:
            size = 1
        elif sizeFlag == self.WATCH_WORD:
            size = 2
        elif sizeFlag == self.WATCH_DWORD:
            size = 4
        elif sizeFlag == self.WATCH_QWORD:
            size = 8
        else:
            msg = "Invalid size flag for hardware breakpoint (%s)"
            msg = msg % repr(sizeFlag)
            raise ValueError(msg)

        if triggerFlag not in self.validTriggers:
            msg = "Invalid trigger flag for hardware breakpoint (%s)"
            msg = msg % repr(triggerFlag)
            raise ValueError(msg)

        Breakpoint.__init__(self, address, size, condition, action)
        self.__trigger  = triggerFlag
        self.__watch    = sizeFlag
        self.__slot     = None

    def __clear_bp(self, aThread):
        """
        Clears this breakpoint from the debug registers.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
        if self.__slot is not None:
            aThread.suspend()
            try:
                ctx = aThread.get_context(win32.CONTEXT_DEBUG_REGISTERS)
                DebugRegister.clear_bp(ctx, self.__slot)
                aThread.set_context(ctx)
                self.__slot = None
            finally:
                aThread.resume()

    def __set_bp(self, aThread):
        """
        Sets this breakpoint in the debug registers.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
        if self.__slot is None:
            aThread.suspend()
            try:
                ctx = aThread.get_context(win32.CONTEXT_DEBUG_REGISTERS)
                self.__slot = DebugRegister.find_slot(ctx)
                if self.__slot is None:
                    msg = "No available hardware breakpoint slots for thread ID %d"
                    msg = msg % aThread.get_tid()
                    raise RuntimeError(msg)
                DebugRegister.set_bp(ctx, self.__slot, self.get_address(),
                                                       self.__trigger, self.__watch)
                aThread.set_context(ctx)
            finally:
                aThread.resume()

    def get_slot(self):
        """
        @rtype:  int
        @return: The debug register number used by this breakpoint,
            or C{None} if the breakpoint is not active.
        """
        return self.__slot

    def get_trigger(self):
        """
        @see: L{validTriggers}
        @rtype:  int
        @return: The breakpoint trigger flag.
        """
        return self.__trigger

    def get_watch(self):
        """
        @see: L{validWatchSizes}
        @rtype:  int
        @return: The breakpoint watch flag.
        """
        return self.__watch

    def disable(self, aProcess, aThread):
        if not self.is_disabled():
            self.__clear_bp(aThread)
        super(HardwareBreakpoint, self).disable(aProcess, aThread)

    def enable(self, aProcess, aThread):
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aThread)
        super(HardwareBreakpoint, self).enable(aProcess, aThread)

    def one_shot(self, aProcess, aThread):
        if not self.is_enabled() and not self.is_one_shot():
            self.__set_bp(aThread)
        super(HardwareBreakpoint, self).one_shot(aProcess, aThread)

    def running(self, aProcess, aThread):
        self.__clear_bp(aThread)
        super(HardwareBreakpoint, self).running(aProcess, aThread)
        aThread.set_tf()

#==============================================================================

# XXX FIXME
#
# The implementation of function hooks is very simple. A breakpoint is set at
# the entry point. Each time it's hit the "pre" callback is executed. If a
# "post" callback was defined, a one-shot breakpoint is set at the return
# address - and when that breakpoint hits, the "post" callback is executed.
#
# Functions hooks, as they are implemented now, don't work correctly for
# recursive functions. The problem is we don't know when to remove the
# breakpoint at the return address. Also there could be more than one return
# address.
#
# One possible solution would involve a dictionary of lists, where the key
# would be the thread ID and the value a stack of return addresses. But we
# still don't know what to do if the "wrong" return address is hit for some
# reason (maybe check the stack pointer?). Or if both a code and a hardware
# breakpoint are hit simultaneously.
#
# For now, the workaround for the user is to set only the "pre" callback for
# functions that are known to be recursive.
#
# If an exception is thrown by a hooked function and caught by one of it's
# parent functions, the "post" callback won't be called and weird stuff may
# happen. A possible solution is to put a breakpoint in the system call that
# unwinds the stack, to detect this case and remove the "post" breakpoint.
#
# Hooks may also behave oddly if the return address is overwritten by a buffer
# overflow bug (this is similar to the exception problem). But it's probably a
# minor issue since when you're fuzzing a function for overflows you're usually
# not interested in the return value anyway.

# TODO: an API to modify the hooked function's arguments

class Hook (object):
    """
    Factory class to produce hook objects. Used by L{Debug.hook_function} and
    L{Debug.stalk_function}.

    When you try to instance this class, one of the architecture specific
    implementations is returned instead.

    Instances act as an action callback for code breakpoints set at the
    beginning of a function. It automatically retrieves the parameters from
    the stack, sets a breakpoint at the return address and retrieves the
    return value from the function call.

    @see: L{_Hook_i386}, L{_Hook_amd64}

    @type useHardwareBreakpoints: bool
    @cvar useHardwareBreakpoints: C{True} to try to use hardware breakpoints,
        C{False} otherwise.
    """

    # This is a factory class that returns
    # the architecture specific implementation.
    def __new__(cls, *argv, **argd):
        try:
            arch = argd['arch']
            del argd['arch']
        except KeyError:
            try:
                arch = argv[4]
                argv = argv[:4] + argv[5:]
            except IndexError:
                raise TypeError("Missing 'arch' argument!")
        if arch is None:
            arch = win32.arch
        if arch == win32.ARCH_I386:
            return _Hook_i386(*argv, **argd)
        if arch == win32.ARCH_AMD64:
            return _Hook_amd64(*argv, **argd)
        return object.__new__(cls, *argv, **argd)

    # XXX FIXME
    #
    # Hardware breakpoints don't work correctly (or al all) in old VirtualBox
    # versions (3.0 and below).
    #
    # Maybe there should be a way to autodetect the buggy VirtualBox versions
    # and tell Hook objects not to use hardware breakpoints?
    #
    # For now the workaround is to manually set this variable to True when
    # WinAppDbg is installed on a physical machine.
    #
    useHardwareBreakpoints = False

    def __init__(self, preCB = None, postCB = None,
                       paramCount = None, signature = None,
                       arch = None):
        """
        @type  preCB: function
        @param preCB: (Optional) Callback triggered on function entry.

            The signature for the callback should be something like this::

                def pre_LoadLibraryEx(event, ra, lpFilename, hFile, dwFlags):

                    # return address
                    ra = params[0]

                    # function arguments start from here...
                    szFilename = event.get_process().peek_string(lpFilename)

                    # (...)

            Note that all pointer types are treated like void pointers, so your
            callback won't get the string or structure pointed to by it, but
            the remote memory address instead. This is so to prevent the ctypes
            library from being "too helpful" and trying to dereference the
            pointer. To get the actual data being pointed to, use one of the
            L{Process.read} methods.

        @type  postCB: function
        @param postCB: (Optional) Callback triggered on function exit.

            The signature for the callback should be something like this::

                def post_LoadLibraryEx(event, return_value):

                    # (...)

        @type  paramCount: int
        @param paramCount:
            (Optional) Number of parameters for the C{preCB} callback,
            not counting the return address. Parameters are read from
            the stack and assumed to be DWORDs in 32 bits and QWORDs in 64.

            This is a faster way to pull stack parameters in 32 bits, but in 64
            bits (or with some odd APIs in 32 bits) it won't be useful, since
            not all arguments to the hooked function will be of the same size.

            For a more reliable and cross-platform way of hooking use the
            C{signature} argument instead.

        @type  signature: tuple
        @param signature:
            (Optional) Tuple of C{ctypes} data types that constitute the
            hooked function signature. When the function is called, this will
            be used to parse the arguments from the stack. Overrides the
            C{paramCount} argument.

        @type  arch: str
        @param arch: (Optional) Target architecture. Defaults to the current
            architecture. See: L{win32.arch}
        """
        self.__preCB      = preCB
        self.__postCB     = postCB
        self.__paramStack = dict()   # tid -> list of tuple( arg, arg, arg... )

        self._paramCount = paramCount

        if win32.arch != win32.ARCH_I386:
            self.useHardwareBreakpoints = False

        if win32.bits == 64 and paramCount and not signature:
            signature = (win32.QWORD,) * paramCount

        if signature:
            self._signature = self._calc_signature(signature)
        else:
            self._signature = None

    def _cast_signature_pointers_to_void(self, signature):
        c_void_p  = ctypes.c_void_p
        c_char_p  = ctypes.c_char_p
        c_wchar_p = ctypes.c_wchar_p
        _Pointer  = ctypes._Pointer
        cast      = ctypes.cast
        for i in compat.xrange(len(signature)):
            t = signature[i]
            if t is not c_void_p and (issubclass(t, _Pointer) \
                                            or t in [c_char_p, c_wchar_p]):
                signature[i] = cast(t, c_void_p)

    def _calc_signature(self, signature):
        raise NotImplementedError(
            "Hook signatures are not supported for architecture: %s" \
            % win32.arch)

    def _get_return_address(self, aProcess, aThread):
        return None

    def _get_function_arguments(self, aProcess, aThread):
        if self._signature or self._paramCount:
            raise NotImplementedError(
                "Hook signatures are not supported for architecture: %s" \
                % win32.arch)
        return ()

    def _get_return_value(self, aThread):
        return None

    # By using break_at() to set a process-wide breakpoint on the function's
    # return address, we might hit a race condition when more than one thread
    # is being debugged.
    #
    # Hardware breakpoints should be used instead. But since a thread can run
    # out of those, we need to fall back to this method when needed.

    def __call__(self, event):
        """
        Handles the breakpoint event on entry of the function.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint hit event.

        @raise WindowsError: An error occured.
        """
        debug = event.debug

        dwProcessId = event.get_pid()
        dwThreadId  = event.get_tid()
        aProcess    = event.get_process()
        aThread     = event.get_thread()

        # Get the return address and function arguments.
        ra     = self._get_return_address(aProcess, aThread)
        params = self._get_function_arguments(aProcess, aThread)

        # Keep the function arguments for later use.
        self.__push_params(dwThreadId, params)

        # If we need to hook the return from the function...
        bHookedReturn = False
        if ra is not None and self.__postCB is not None:

            # Try to set a one shot hardware breakpoint at the return address.
            useHardwareBreakpoints = self.useHardwareBreakpoints
            if useHardwareBreakpoints:
                try:
                    debug.define_hardware_breakpoint(
                        dwThreadId,
                        ra,
                        event.debug.BP_BREAK_ON_EXECUTION,
                        event.debug.BP_WATCH_BYTE,
                        True,
                        self.__postCallAction_hwbp
                        )
                    debug.enable_one_shot_hardware_breakpoint(dwThreadId, ra)
                    bHookedReturn = True
                except Exception:
                    e = sys.exc_info()[1]
                    useHardwareBreakpoints = False
                    msg = ("Failed to set hardware breakpoint"
                           " at address %s for thread ID %d")
                    msg = msg % (HexDump.address(ra), dwThreadId)
                    warnings.warn(msg, BreakpointWarning)

            # If not possible, set a code breakpoint instead.
            if not useHardwareBreakpoints:
                try:
                    debug.break_at(dwProcessId, ra,
                                   self.__postCallAction_codebp)
                    bHookedReturn = True
                except Exception:
                    e = sys.exc_info()[1]
                    msg = ("Failed to set code breakpoint"
                           " at address %s for process ID %d")
                    msg = msg % (HexDump.address(ra), dwProcessId)
                    warnings.warn(msg, BreakpointWarning)

        # Call the "pre" callback.
        try:
            self.__callHandler(self.__preCB, event, ra, *params)

        # If no "post" callback is defined, forget the function arguments.
        finally:
            if not bHookedReturn:
                self.__pop_params(dwThreadId)

    def __postCallAction_hwbp(self, event):
        """
        Handles hardware breakpoint events on return from the function.

        @type  event: L{ExceptionEvent}
        @param event: Single step event.
        """

        # Remove the one shot hardware breakpoint
        # at the return address location in the stack.
        tid     = event.get_tid()
        address = event.breakpoint.get_address()
        event.debug.erase_hardware_breakpoint(tid, address)

        # Call the "post" callback.
        try:
            self.__postCallAction(event)

        # Forget the parameters.
        finally:
            self.__pop_params(tid)

    def __postCallAction_codebp(self, event):
        """
        Handles code breakpoint events on return from the function.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint hit event.
        """

        # If the breakpoint was accidentally hit by another thread,
        # pass it to the debugger instead of calling the "post" callback.
        #
        # XXX FIXME:
        # I suppose this check will fail under some weird conditions...
        #
        tid = event.get_tid()
        if tid not in self.__paramStack:
            return True

        # Remove the code breakpoint at the return address.
        pid     = event.get_pid()
        address = event.breakpoint.get_address()
        event.debug.dont_break_at(pid, address)

        # Call the "post" callback.
        try:
            self.__postCallAction(event)

        # Forget the parameters.
        finally:
            self.__pop_params(tid)

    def __postCallAction(self, event):
        """
        Calls the "post" callback.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint hit event.
        """
        aThread = event.get_thread()
        retval  = self._get_return_value(aThread)
        self.__callHandler(self.__postCB, event, retval)

    def __callHandler(self, callback, event, *params):
        """
        Calls a "pre" or "post" handler, if set.

        @type  callback: function
        @param callback: Callback function to call.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint hit event.

        @type  params: tuple
        @param params: Parameters for the callback function.
        """
        if callback is not None:
            event.hook = self
            callback(event, *params)

    def __push_params(self, tid, params):
        """
        Remembers the arguments tuple for the last call to the hooked function
        from this thread.

        @type  tid: int
        @param tid: Thread global ID.

        @type  params: tuple( arg, arg, arg... )
        @param params: Tuple of arguments.
        """
        stack = self.__paramStack.get( tid, [] )
        stack.append(params)
        self.__paramStack[tid] = stack

    def __pop_params(self, tid):
        """
        Forgets the arguments tuple for the last call to the hooked function
        from this thread.

        @type  tid: int
        @param tid: Thread global ID.
        """
        stack = self.__paramStack[tid]
        stack.pop()
        if not stack:
            del self.__paramStack[tid]

    def get_params(self, tid):
        """
        Returns the parameters found in the stack when the hooked function
        was last called by this thread.

        @type  tid: int
        @param tid: Thread global ID.

        @rtype:  tuple( arg, arg, arg... )
        @return: Tuple of arguments.
        """
        try:
            params = self.get_params_stack(tid)[-1]
        except IndexError:
            msg = "Hooked function called from thread %d already returned"
            raise IndexError(msg % tid)
        return params

    def get_params_stack(self, tid):
        """
        Returns the parameters found in the stack each time the hooked function
        was called by this thread and hasn't returned yet.

        @type  tid: int
        @param tid: Thread global ID.

        @rtype:  list of tuple( arg, arg, arg... )
        @return: List of argument tuples.
        """
        try:
            stack = self.__paramStack[tid]
        except KeyError:
            msg = "Hooked function was not called from thread %d"
            raise KeyError(msg % tid)
        return stack

    def hook(self, debug, pid, address):
        """
        Installs the function hook at a given process and address.

        @see: L{unhook}

        @warning: Do not call from an function hook callback.

        @type  debug: L{Debug}
        @param debug: Debug object.

        @type  pid: int
        @param pid: Process ID.

        @type  address: int
        @param address: Function address.
        """
        return debug.break_at(pid, address, self)

    def unhook(self, debug, pid, address):
        """
        Removes the function hook at a given process and address.

        @see: L{hook}

        @warning: Do not call from an function hook callback.

        @type  debug: L{Debug}
        @param debug: Debug object.

        @type  pid: int
        @param pid: Process ID.

        @type  address: int
        @param address: Function address.
        """
        return debug.dont_break_at(pid, address)

class _Hook_i386 (Hook):
    """
    Implementation details for L{Hook} on the L{win32.ARCH_I386} architecture.
    """

    # We don't want to inherit the parent class __new__ method.
    __new__ = object.__new__

    def _calc_signature(self, signature):
        self._cast_signature_pointers_to_void(signature)
        class Arguments (ctypes.Structure):
            _fields_ = [ ("arg_%s" % i, signature[i]) \
                         for i in compat.xrange(len(signature) - 1, -1, -1) ]
        return Arguments

    def _get_return_address(self, aProcess, aThread):
        return aProcess.read_pointer( aThread.get_sp() )

    def _get_function_arguments(self, aProcess, aThread):
        if self._signature:
            params = aThread.read_stack_structure(self._signature,
                                       offset = win32.sizeof(win32.LPVOID))
        elif self._paramCount:
            params = aThread.read_stack_dwords(self._paramCount,
                                       offset = win32.sizeof(win32.LPVOID))
        else:
            params = ()
        return params

    def _get_return_value(self, aThread):
        ctx = aThread.get_context(win32.CONTEXT_INTEGER)
        return ctx['Eax']

class _Hook_amd64 (Hook):
    """
    Implementation details for L{Hook} on the L{win32.ARCH_AMD64} architecture.
    """

    # We don't want to inherit the parent class __new__ method.
    __new__ = object.__new__

    # Make a list of floating point types.
    __float_types = (
        ctypes.c_double,
        ctypes.c_float,
    )
    # Long doubles are not supported in old versions of ctypes!
    try:
        __float_types += (ctypes.c_longdouble,)
    except AttributeError:
        pass

    def _calc_signature(self, signature):
        self._cast_signature_pointers_to_void(signature)

        float_types = self.__float_types
        c_sizeof    = ctypes.sizeof
        reg_size    = c_sizeof(ctypes.c_size_t)

        reg_int_sig   = []
        reg_float_sig = []
        stack_sig     = []

        for i in compat.xrange(len(signature)):
            arg  = signature[i]
            name = "arg_%d" % i
            stack_sig.insert( 0, (name, arg) )
            if i < 4:
                if type(arg) in float_types:
                    reg_float_sig.append( (name, arg) )
                elif c_sizeof(arg) <= reg_size:
                    reg_int_sig.append( (name, arg) )
                else:
                    msg = ("Hook signatures don't support structures"
                           " within the first 4 arguments of a function"
                           " for the %s architecture") % win32.arch
                    raise NotImplementedError(msg)

        if reg_int_sig:
            class RegisterArguments (ctypes.Structure):
                _fields_ = reg_int_sig
        else:
            RegisterArguments = None
        if reg_float_sig:
            class FloatArguments (ctypes.Structure):
                _fields_ = reg_float_sig
        else:
            FloatArguments = None
        if stack_sig:
            class StackArguments (ctypes.Structure):
                _fields_ = stack_sig
        else:
            StackArguments = None

        return (len(signature),
                RegisterArguments,
                FloatArguments,
                StackArguments)

    def _get_return_address(self, aProcess, aThread):
        return aProcess.read_pointer( aThread.get_sp() )

    def _get_function_arguments(self, aProcess, aThread):
        if self._signature:
            (args_count,
             RegisterArguments,
             FloatArguments,
             StackArguments) = self._signature
            arguments = {}
            if StackArguments:
                address = aThread.get_sp() + win32.sizeof(win32.LPVOID)
                stack_struct = aProcess.read_structure(address,
                                                            StackArguments)
                stack_args = dict(
                    [ (name, stack_struct.__getattribute__(name))
                        for (name, type) in stack_struct._fields_ ]
                )
                arguments.update(stack_args)
            flags = 0
            if RegisterArguments:
                flags = flags | win32.CONTEXT_INTEGER
            if FloatArguments:
                flags = flags | win32.CONTEXT_MMX_REGISTERS
            if flags:
                ctx = aThread.get_context(flags)
                if RegisterArguments:
                    buffer = (win32.QWORD * 4)(ctx['Rcx'], ctx['Rdx'],
                                               ctx['R8'],  ctx['R9'])
                    reg_args = self._get_arguments_from_buffer(buffer,
                                                         RegisterArguments)
                    arguments.update(reg_args)
                if FloatArguments:
                    buffer = (win32.M128A * 4)(ctx['XMM0'], ctx['XMM1'],
                                               ctx['XMM2'], ctx['XMM3'])
                    float_args = self._get_arguments_from_buffer(buffer,
                                                            FloatArguments)
                    arguments.update(float_args)
            params = tuple( [ arguments["arg_%d" % i]
                              for i in compat.xrange(args_count) ] )
        else:
            params = ()
        return params

    def _get_arguments_from_buffer(self, buffer, structure):
        b_ptr  = ctypes.pointer(buffer)
        v_ptr  = ctypes.cast(b_ptr, ctypes.c_void_p)
        s_ptr  = ctypes.cast(v_ptr, ctypes.POINTER(structure))
        struct = s_ptr.contents
        return dict(
            [ (name, struct.__getattribute__(name))
                for (name, type) in struct._fields_ ]
        )

    def _get_return_value(self, aThread):
        ctx = aThread.get_context(win32.CONTEXT_INTEGER)
        return ctx['Rax']

#------------------------------------------------------------------------------

# This class acts as a factory of Hook objects, one per target process.
# Said objects are deleted by the unhook() method.

class ApiHook (object):
    """
    Used by L{EventHandler}.

    This class acts as an action callback for code breakpoints set at the
    beginning of a function. It automatically retrieves the parameters from
    the stack, sets a breakpoint at the return address and retrieves the
    return value from the function call.

    @see: L{EventHandler.apiHooks}

    @type modName: str
    @ivar modName: Module name.

    @type procName: str
    @ivar procName: Procedure name.
    """

    def __init__(self, eventHandler, modName, procName, paramCount = None,
                                                         signature = None):
        """
        @type  eventHandler: L{EventHandler}
        @param eventHandler: Event handler instance. This is where the hook
            callbacks are to be defined (see below).

        @type  modName: str
        @param modName: Module name.

        @type  procName: str
        @param procName: Procedure name.
            The pre and post callbacks will be deduced from it.

            For example, if the procedure is "LoadLibraryEx" the callback
            routines will be "pre_LoadLibraryEx" and "post_LoadLibraryEx".

            The signature for the callbacks should be something like this::

                def pre_LoadLibraryEx(self, event, ra, lpFilename, hFile, dwFlags):

                    # return address
                    ra = params[0]

                    # function arguments start from here...
                    szFilename = event.get_process().peek_string(lpFilename)

                    # (...)

                def post_LoadLibraryEx(self, event, return_value):

                    # (...)

            Note that all pointer types are treated like void pointers, so your
            callback won't get the string or structure pointed to by it, but
            the remote memory address instead. This is so to prevent the ctypes
            library from being "too helpful" and trying to dereference the
            pointer. To get the actual data being pointed to, use one of the
            L{Process.read} methods.

        @type  paramCount: int
        @param paramCount:
            (Optional) Number of parameters for the C{preCB} callback,
            not counting the return address. Parameters are read from
            the stack and assumed to be DWORDs in 32 bits and QWORDs in 64.

            This is a faster way to pull stack parameters in 32 bits, but in 64
            bits (or with some odd APIs in 32 bits) it won't be useful, since
            not all arguments to the hooked function will be of the same size.

            For a more reliable and cross-platform way of hooking use the
            C{signature} argument instead.

        @type  signature: tuple
        @param signature:
            (Optional) Tuple of C{ctypes} data types that constitute the
            hooked function signature. When the function is called, this will
            be used to parse the arguments from the stack. Overrides the
            C{paramCount} argument.
        """
        self.__modName    = modName
        self.__procName   = procName
        self.__paramCount = paramCount
        self.__signature  = signature
        self.__preCB      = getattr(eventHandler, 'pre_%s'  % procName, None)
        self.__postCB     = getattr(eventHandler, 'post_%s' % procName, None)
        self.__hook       = dict()

    def __call__(self, event):
        """
        Handles the breakpoint event on entry of the function.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint hit event.

        @raise WindowsError: An error occured.
        """
        pid = event.get_pid()
        try:
            hook = self.__hook[pid]
        except KeyError:
            hook = Hook(self.__preCB, self.__postCB,
                        self.__paramCount, self.__signature,
                        event.get_process().get_arch() )
            self.__hook[pid] = hook
        return hook(event)

    @property
    def modName(self):
        return self.__modName

    @property
    def procName(self):
        return self.__procName

    def hook(self, debug, pid):
        """
        Installs the API hook on a given process and module.

        @warning: Do not call from an API hook callback.

        @type  debug: L{Debug}
        @param debug: Debug object.

        @type  pid: int
        @param pid: Process ID.
        """
        label = "%s!%s" % (self.__modName, self.__procName)
        try:
            hook = self.__hook[pid]
        except KeyError:
            try:
                aProcess = debug.system.get_process(pid)
            except KeyError:
                aProcess = Process(pid)
            hook = Hook(self.__preCB, self.__postCB,
                        self.__paramCount, self.__signature,
                        aProcess.get_arch() )
            self.__hook[pid] = hook
        hook.hook(debug, pid, label)

    def unhook(self, debug, pid):
        """
        Removes the API hook from the given process and module.

        @warning: Do not call from an API hook callback.

        @type  debug: L{Debug}
        @param debug: Debug object.

        @type  pid: int
        @param pid: Process ID.
        """
        try:
            hook = self.__hook[pid]
        except KeyError:
            return
        label = "%s!%s" % (self.__modName, self.__procName)
        hook.unhook(debug, pid, label)
        del self.__hook[pid]

#==============================================================================

class BufferWatch (object):
    """
    Returned by L{Debug.watch_buffer}.

    This object uniquely references a buffer being watched, even if there are
    multiple watches set on the exact memory region.

    @type pid: int
    @ivar pid: Process ID.

    @type start: int
    @ivar start: Memory address of the start of the buffer.

    @type end: int
    @ivar end: Memory address of the end of the buffer.

    @type action: callable
    @ivar action: Action callback.

    @type oneshot: bool
    @ivar oneshot: C{True} for one shot breakpoints, C{False} otherwise.
    """

    def __init__(self, pid, start, end, action = None, oneshot = False):
        self.__pid     = pid
        self.__start   = start
        self.__end     = end
        self.__action  = action
        self.__oneshot = oneshot

    @property
    def pid(self):
        return self.__pid

    @property
    def start(self):
        return self.__start

    @property
    def end(self):
        return self.__end

    @property
    def action(self):
        return self.__action

    @property
    def oneshot(self):
        return self.__oneshot

    def match(self, address):
        """
        Determine if the given memory address lies within the watched buffer.

        @rtype: bool
        @return: C{True} if the given memory address lies within the watched
            buffer, C{False} otherwise.
        """
        return self.__start <= address < self.__end

#==============================================================================

class _BufferWatchCondition (object):
    """
    Used by L{Debug.watch_buffer}.

    This class acts as a condition callback for page breakpoints.
    It emulates page breakpoints that can overlap and/or take up less
    than a page's size.
    """

    def __init__(self):
        self.__ranges = list()  # list of BufferWatch in definition order

    def add(self, bw):
        """
        Adds a buffer watch identifier.

        @type  bw: L{BufferWatch}
        @param bw:
            Buffer watch identifier.
        """
        self.__ranges.append(bw)

    def remove(self, bw):
        """
        Removes a buffer watch identifier.

        @type  bw: L{BufferWatch}
        @param bw:
            Buffer watch identifier.

        @raise KeyError: The buffer watch identifier was already removed.
        """
        try:
            self.__ranges.remove(bw)
        except KeyError:
            if not bw.oneshot:
                raise

    def remove_last_match(self, address, size):
        """
        Removes the last buffer from the watch object
        to match the given address and size.

        @type  address: int
        @param address: Memory address of buffer to stop watching.

        @type  size: int
        @param size: Size in bytes of buffer to stop watching.

        @rtype:  int
        @return: Number of matching elements found. Only the last one to be
            added is actually deleted upon calling this method.

            This counter allows you to know if there are more matching elements
            and how many.
        """
        count = 0
        start = address
        end   = address + size - 1
        matched = None
        for item in self.__ranges:
            if item.match(start) and item.match(end):
                matched = item
                count += 1
        self.__ranges.remove(matched)
        return count

    def count(self):
        """
        @rtype:  int
        @return: Number of buffers being watched.
        """
        return len(self.__ranges)

    def __call__(self, event):
        """
        Breakpoint condition callback.

        This method will also call the action callbacks for each
        buffer being watched.

        @type  event: L{ExceptionEvent}
        @param event: Guard page exception event.

        @rtype:  bool
        @return: C{True} if the address being accessed belongs
            to at least one of the buffers that was being watched
            and had no action callback.
        """
        address    = event.get_exception_information(1)
        bCondition = False
        for bw in self.__ranges:
            bMatched = bw.match(address)
            try:
                action = bw.action
                if bMatched and action is not None:
                    try:
                        action(event)
                    except Exception:
                        e = sys.exc_info()[1]
                        msg = ("Breakpoint action callback %r"
                               " raised an exception: %s")
                        msg = msg % (action, traceback.format_exc(e))
                        warnings.warn(msg, BreakpointCallbackWarning)
                else:
                    bCondition = bCondition or bMatched
            finally:
                if bMatched and bw.oneshot:
                    event.debug.dont_watch_buffer(bw)
        return bCondition

#==============================================================================

class _BreakpointContainer (object):
    """
    Encapsulates the capability to contain Breakpoint objects.

    @group Breakpoints:
        break_at, watch_variable, watch_buffer, hook_function,
        dont_break_at, dont_watch_variable, dont_watch_buffer,
        dont_hook_function, unhook_function,
        break_on_error, dont_break_on_error

    @group Stalking:
        stalk_at, stalk_variable, stalk_buffer, stalk_function,
        dont_stalk_at, dont_stalk_variable, dont_stalk_buffer,
        dont_stalk_function

    @group Tracing:
        is_tracing, get_traced_tids,
        start_tracing, stop_tracing,
        start_tracing_process, stop_tracing_process,
        start_tracing_all, stop_tracing_all

    @group Symbols:
        resolve_label, resolve_exported_function

    @group Advanced breakpoint use:
        define_code_breakpoint,
        define_page_breakpoint,
        define_hardware_breakpoint,
        has_code_breakpoint,
        has_page_breakpoint,
        has_hardware_breakpoint,
        get_code_breakpoint,
        get_page_breakpoint,
        get_hardware_breakpoint,
        erase_code_breakpoint,
        erase_page_breakpoint,
        erase_hardware_breakpoint,
        enable_code_breakpoint,
        enable_page_breakpoint,
        enable_hardware_breakpoint,
        enable_one_shot_code_breakpoint,
        enable_one_shot_page_breakpoint,
        enable_one_shot_hardware_breakpoint,
        disable_code_breakpoint,
        disable_page_breakpoint,
        disable_hardware_breakpoint

    @group Listing breakpoints:
        get_all_breakpoints,
        get_all_code_breakpoints,
        get_all_page_breakpoints,
        get_all_hardware_breakpoints,
        get_process_breakpoints,
        get_process_code_breakpoints,
        get_process_page_breakpoints,
        get_process_hardware_breakpoints,
        get_thread_hardware_breakpoints,
        get_all_deferred_code_breakpoints,
        get_process_deferred_code_breakpoints

    @group Batch operations on breakpoints:
        enable_all_breakpoints,
        enable_one_shot_all_breakpoints,
        disable_all_breakpoints,
        erase_all_breakpoints,
        enable_process_breakpoints,
        enable_one_shot_process_breakpoints,
        disable_process_breakpoints,
        erase_process_breakpoints

    @group Breakpoint types:
        BP_TYPE_ANY, BP_TYPE_CODE, BP_TYPE_PAGE, BP_TYPE_HARDWARE
    @group Breakpoint states:
        BP_STATE_DISABLED, BP_STATE_ENABLED, BP_STATE_ONESHOT, BP_STATE_RUNNING
    @group Memory breakpoint trigger flags:
        BP_BREAK_ON_EXECUTION, BP_BREAK_ON_WRITE, BP_BREAK_ON_ACCESS
    @group Memory breakpoint size flags:
        BP_WATCH_BYTE, BP_WATCH_WORD, BP_WATCH_DWORD, BP_WATCH_QWORD

    @type BP_TYPE_ANY: int
    @cvar BP_TYPE_ANY: To get all breakpoints
    @type BP_TYPE_CODE: int
    @cvar BP_TYPE_CODE: To get code breakpoints only
    @type BP_TYPE_PAGE: int
    @cvar BP_TYPE_PAGE: To get page breakpoints only
    @type BP_TYPE_HARDWARE: int
    @cvar BP_TYPE_HARDWARE: To get hardware breakpoints only

    @type BP_STATE_DISABLED: int
    @cvar BP_STATE_DISABLED: Breakpoint is disabled.
    @type BP_STATE_ENABLED: int
    @cvar BP_STATE_ENABLED: Breakpoint is enabled.
    @type BP_STATE_ONESHOT: int
    @cvar BP_STATE_ONESHOT: Breakpoint is enabled for one shot.
    @type BP_STATE_RUNNING: int
    @cvar BP_STATE_RUNNING: Breakpoint is running (recently hit).

    @type BP_BREAK_ON_EXECUTION: int
    @cvar BP_BREAK_ON_EXECUTION: Break on code execution.
    @type BP_BREAK_ON_WRITE: int
    @cvar BP_BREAK_ON_WRITE: Break on memory write.
    @type BP_BREAK_ON_ACCESS: int
    @cvar BP_BREAK_ON_ACCESS: Break on memory read or write.
    """

    # Breakpoint types
    BP_TYPE_ANY             = 0     # to get all breakpoints
    BP_TYPE_CODE            = 1
    BP_TYPE_PAGE            = 2
    BP_TYPE_HARDWARE        = 3

    # Breakpoint states
    BP_STATE_DISABLED       = Breakpoint.DISABLED
    BP_STATE_ENABLED        = Breakpoint.ENABLED
    BP_STATE_ONESHOT        = Breakpoint.ONESHOT
    BP_STATE_RUNNING        = Breakpoint.RUNNING

    # Memory breakpoint trigger flags
    BP_BREAK_ON_EXECUTION   = HardwareBreakpoint.BREAK_ON_EXECUTION
    BP_BREAK_ON_WRITE       = HardwareBreakpoint.BREAK_ON_WRITE
    BP_BREAK_ON_ACCESS      = HardwareBreakpoint.BREAK_ON_ACCESS

    # Memory breakpoint size flags
    BP_WATCH_BYTE           = HardwareBreakpoint.WATCH_BYTE
    BP_WATCH_WORD           = HardwareBreakpoint.WATCH_WORD
    BP_WATCH_QWORD          = HardwareBreakpoint.WATCH_QWORD
    BP_WATCH_DWORD          = HardwareBreakpoint.WATCH_DWORD

    def __init__(self):
        self.__codeBP       = dict()    # (pid, address) -> CodeBreakpoint
        self.__pageBP       = dict()    # (pid, address) -> PageBreakpoint
        self.__hardwareBP   = dict()    # tid -> [ HardwareBreakpoint ]
        self.__runningBP    = dict()    # tid -> set( Breakpoint )
        self.__tracing      = set()     # set( tid )
        self.__deferredBP   = dict()    # pid -> label -> (action, oneshot)

#------------------------------------------------------------------------------

    # This operates on the dictionary of running breakpoints.
    # Since the bps are meant to stay alive no cleanup is done here.

    def __get_running_bp_set(self, tid):
        "Auxiliary method."
        return self.__runningBP.get(tid, ())

    def __add_running_bp(self, tid, bp):
        "Auxiliary method."
        if tid not in self.__runningBP:
            self.__runningBP[tid] = set()
        self.__runningBP[tid].add(bp)

    def __del_running_bp(self, tid, bp):
        "Auxiliary method."
        self.__runningBP[tid].remove(bp)
        if not self.__runningBP[tid]:
            del self.__runningBP[tid]

    def __del_running_bp_from_all_threads(self, bp):
        "Auxiliary method."
        for (tid, bpset) in compat.iteritems(self.__runningBP):
            if bp in bpset:
                bpset.remove(bp)
                self.system.get_thread(tid).clear_tf()

#------------------------------------------------------------------------------

    # This is the cleanup code. Mostly called on response to exit/unload debug
    # events. If possible it shouldn't raise exceptions on runtime errors.
    # The main goal here is to avoid memory or handle leaks.

    def __cleanup_breakpoint(self, event, bp):
        "Auxiliary method."
        try:
            process = event.get_process()
            thread  = event.get_thread()
            bp.disable(process, thread) # clear the debug regs / trap flag
        except Exception:
            pass
        bp.set_condition(True)  # break possible circular reference
        bp.set_action(None)     # break possible circular reference

    def __cleanup_thread(self, event):
        """
        Auxiliary method for L{_notify_exit_thread}
        and L{_notify_exit_process}.
        """
        tid = event.get_tid()

        # Cleanup running breakpoints
        try:
            for bp in self.__runningBP[tid]:
                self.__cleanup_breakpoint(event, bp)
            del self.__runningBP[tid]
        except KeyError:
            pass

        # Cleanup hardware breakpoints
        try:
            for bp in self.__hardwareBP[tid]:
                self.__cleanup_breakpoint(event, bp)
            del self.__hardwareBP[tid]
        except KeyError:
            pass

        # Cleanup set of threads being traced
        if tid in self.__tracing:
            self.__tracing.remove(tid)

    def __cleanup_process(self, event):
        """
        Auxiliary method for L{_notify_exit_process}.
        """
        pid     = event.get_pid()
        process = event.get_process()

        # Cleanup code breakpoints
        for (bp_pid, bp_address) in compat.keys(self.__codeBP):
            if bp_pid == pid:
                bp = self.__codeBP[ (bp_pid, bp_address) ]
                self.__cleanup_breakpoint(event, bp)
                del self.__codeBP[ (bp_pid, bp_address) ]

        # Cleanup page breakpoints
        for (bp_pid, bp_address) in compat.keys(self.__pageBP):
            if bp_pid == pid:
                bp = self.__pageBP[ (bp_pid, bp_address) ]
                self.__cleanup_breakpoint(event, bp)
                del self.__pageBP[ (bp_pid, bp_address) ]

        # Cleanup deferred code breakpoints
        try:
            del self.__deferredBP[pid]
        except KeyError:
            pass

    def __cleanup_module(self, event):
        """
        Auxiliary method for L{_notify_unload_dll}.
        """
        pid     = event.get_pid()
        process = event.get_process()
        module  = event.get_module()

        # Cleanup thread breakpoints on this module
        for tid in process.iter_thread_ids():
            thread = process.get_thread(tid)

            # Running breakpoints
            if tid in self.__runningBP:
                bplist = list(self.__runningBP[tid])
                for bp in bplist:
                    bp_address = bp.get_address()
                    if process.get_module_at_address(bp_address) == module:
                        self.__cleanup_breakpoint(event, bp)
                        self.__runningBP[tid].remove(bp)

            # Hardware breakpoints
            if tid in self.__hardwareBP:
                bplist = list(self.__hardwareBP[tid])
                for bp in bplist:
                    bp_address = bp.get_address()
                    if process.get_module_at_address(bp_address) == module:
                        self.__cleanup_breakpoint(event, bp)
                        self.__hardwareBP[tid].remove(bp)

        # Cleanup code breakpoints on this module
        for (bp_pid, bp_address) in compat.keys(self.__codeBP):
            if bp_pid == pid:
                if process.get_module_at_address(bp_address) == module:
                    bp = self.__codeBP[ (bp_pid, bp_address) ]
                    self.__cleanup_breakpoint(event, bp)
                    del self.__codeBP[ (bp_pid, bp_address) ]

        # Cleanup page breakpoints on this module
        for (bp_pid, bp_address) in compat.keys(self.__pageBP):
            if bp_pid == pid:
                if process.get_module_at_address(bp_address) == module:
                    bp = self.__pageBP[ (bp_pid, bp_address) ]
                    self.__cleanup_breakpoint(event, bp)
                    del self.__pageBP[ (bp_pid, bp_address) ]

#------------------------------------------------------------------------------

    # Defining breakpoints.

    # Code breakpoints.
    def define_code_breakpoint(self, dwProcessId, address,   condition = True,
                                                                action = None):
        """
        Creates a disabled code breakpoint at the given address.

        @see:
            L{has_code_breakpoint},
            L{get_code_breakpoint},
            L{enable_code_breakpoint},
            L{enable_one_shot_code_breakpoint},
            L{disable_code_breakpoint},
            L{erase_code_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of the code instruction to break at.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

            The callback signature is::

                def condition_callback(event):
                    return True     # returns True or False

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @type  action: function
        @param action: (Optional) Action callback function.
            If specified, the event is handled by this callback instead of
            being dispatched normally.

            The callback signature is::

                def action_callback(event):
                    pass        # no return value

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @rtype:  L{CodeBreakpoint}
        @return: The code breakpoint object.
        """
        process = self.system.get_process(dwProcessId)
        bp = CodeBreakpoint(address, condition, action)

        key = (dwProcessId, bp.get_address())
        if key in self.__codeBP:
            msg = "Already exists (PID %d) : %r"
            raise KeyError(msg % (dwProcessId, self.__codeBP[key]))
        self.__codeBP[key] = bp
        return bp

    # Page breakpoints.
    def define_page_breakpoint(self, dwProcessId, address,       pages = 1,
                                                             condition = True,
                                                                action = None):
        """
        Creates a disabled page breakpoint at the given address.

        @see:
            L{has_page_breakpoint},
            L{get_page_breakpoint},
            L{enable_page_breakpoint},
            L{enable_one_shot_page_breakpoint},
            L{disable_page_breakpoint},
            L{erase_page_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of the first page to watch.

        @type  pages: int
        @param pages: Number of pages to watch.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

            The callback signature is::

                def condition_callback(event):
                    return True     # returns True or False

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @type  action: function
        @param action: (Optional) Action callback function.
            If specified, the event is handled by this callback instead of
            being dispatched normally.

            The callback signature is::

                def action_callback(event):
                    pass        # no return value

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @rtype:  L{PageBreakpoint}
        @return: The page breakpoint object.
        """
        process = self.system.get_process(dwProcessId)
        bp      = PageBreakpoint(address, pages, condition, action)
        begin   = bp.get_address()
        end     = begin + bp.get_size()

        address  = begin
        pageSize = MemoryAddresses.pageSize
        while address < end:
            key = (dwProcessId, address)
            if key in self.__pageBP:
                msg = "Already exists (PID %d) : %r"
                msg = msg % (dwProcessId, self.__pageBP[key])
                raise KeyError(msg)
            address = address + pageSize

        address = begin
        while address < end:
            key = (dwProcessId, address)
            self.__pageBP[key] = bp
            address = address + pageSize
        return bp

    # Hardware breakpoints.
    def define_hardware_breakpoint(self, dwThreadId, address,
                                              triggerFlag = BP_BREAK_ON_ACCESS,
                                                 sizeFlag = BP_WATCH_DWORD,
                                                condition = True,
                                                   action = None):
        """
        Creates a disabled hardware breakpoint at the given address.

        @see:
            L{has_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{enable_hardware_breakpoint},
            L{enable_one_shot_hardware_breakpoint},
            L{disable_hardware_breakpoint},
            L{erase_hardware_breakpoint}

        @note:
            Hardware breakpoints do not seem to work properly on VirtualBox.
            See U{http://www.virtualbox.org/ticket/477}.

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address to watch.

        @type  triggerFlag: int
        @param triggerFlag: Trigger of breakpoint. Must be one of the following:

             - L{BP_BREAK_ON_EXECUTION}

               Break on code execution.

             - L{BP_BREAK_ON_WRITE}

               Break on memory read or write.

             - L{BP_BREAK_ON_ACCESS}

               Break on memory write.

        @type  sizeFlag: int
        @param sizeFlag: Size of breakpoint. Must be one of the following:

             - L{BP_WATCH_BYTE}

               One (1) byte in size.

             - L{BP_WATCH_WORD}

               Two (2) bytes in size.

             - L{BP_WATCH_DWORD}

               Four (4) bytes in size.

             - L{BP_WATCH_QWORD}

               Eight (8) bytes in size.

        @type  condition: function
        @param condition: (Optional) Condition callback function.

            The callback signature is::

                def condition_callback(event):
                    return True     # returns True or False

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @type  action: function
        @param action: (Optional) Action callback function.
            If specified, the event is handled by this callback instead of
            being dispatched normally.

            The callback signature is::

                def action_callback(event):
                    pass        # no return value

            Where B{event} is an L{Event} object,
            and the return value is a boolean
            (C{True} to dispatch the event, C{False} otherwise).

        @rtype:  L{HardwareBreakpoint}
        @return: The hardware breakpoint object.
        """
        thread  = self.system.get_thread(dwThreadId)
        bp      = HardwareBreakpoint(address, triggerFlag, sizeFlag, condition,
                                                                        action)
        begin   = bp.get_address()
        end     = begin + bp.get_size()

        if dwThreadId in self.__hardwareBP:
            bpSet = self.__hardwareBP[dwThreadId]
            for oldbp in bpSet:
                old_begin = oldbp.get_address()
                old_end   = old_begin + oldbp.get_size()
                if MemoryAddresses.do_ranges_intersect(begin, end, old_begin,
                                                                     old_end):
                    msg = "Already exists (TID %d) : %r" % (dwThreadId, oldbp)
                    raise KeyError(msg)
        else:
            bpSet = set()
            self.__hardwareBP[dwThreadId] = bpSet
        bpSet.add(bp)
        return bp

#------------------------------------------------------------------------------

    # Checking breakpoint definitions.

    def has_code_breakpoint(self, dwProcessId, address):
        """
        Checks if a code breakpoint is defined at the given address.

        @see:
            L{define_code_breakpoint},
            L{get_code_breakpoint},
            L{erase_code_breakpoint},
            L{enable_code_breakpoint},
            L{enable_one_shot_code_breakpoint},
            L{disable_code_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.

        @rtype:  bool
        @return: C{True} if the breakpoint is defined, C{False} otherwise.
        """
        return (dwProcessId, address) in self.__codeBP

    def has_page_breakpoint(self, dwProcessId, address):
        """
        Checks if a page breakpoint is defined at the given address.

        @see:
            L{define_page_breakpoint},
            L{get_page_breakpoint},
            L{erase_page_breakpoint},
            L{enable_page_breakpoint},
            L{enable_one_shot_page_breakpoint},
            L{disable_page_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.

        @rtype:  bool
        @return: C{True} if the breakpoint is defined, C{False} otherwise.
        """
        return (dwProcessId, address) in self.__pageBP

    def has_hardware_breakpoint(self, dwThreadId, address):
        """
        Checks if a hardware breakpoint is defined at the given address.

        @see:
            L{define_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{erase_hardware_breakpoint},
            L{enable_hardware_breakpoint},
            L{enable_one_shot_hardware_breakpoint},
            L{disable_hardware_breakpoint}

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address of breakpoint.

        @rtype:  bool
        @return: C{True} if the breakpoint is defined, C{False} otherwise.
        """
        if dwThreadId in self.__hardwareBP:
            bpSet = self.__hardwareBP[dwThreadId]
            for bp in bpSet:
                if bp.get_address() == address:
                    return True
        return False

#------------------------------------------------------------------------------

    # Getting breakpoints.

    def get_code_breakpoint(self, dwProcessId, address):
        """
        Returns the internally used breakpoint object,
        for the code breakpoint defined at the given address.

        @warning: It's usually best to call the L{Debug} methods
            instead of accessing the breakpoint objects directly.

        @see:
            L{define_code_breakpoint},
            L{has_code_breakpoint},
            L{enable_code_breakpoint},
            L{enable_one_shot_code_breakpoint},
            L{disable_code_breakpoint},
            L{erase_code_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address where the breakpoint is defined.

        @rtype:  L{CodeBreakpoint}
        @return: The code breakpoint object.
        """
        key = (dwProcessId, address)
        if key not in self.__codeBP:
            msg = "No breakpoint at process %d, address %s"
            address = HexDump.address(address)
            raise KeyError(msg % (dwProcessId, address))
        return self.__codeBP[key]

    def get_page_breakpoint(self, dwProcessId, address):
        """
        Returns the internally used breakpoint object,
        for the page breakpoint defined at the given address.

        @warning: It's usually best to call the L{Debug} methods
            instead of accessing the breakpoint objects directly.

        @see:
            L{define_page_breakpoint},
            L{has_page_breakpoint},
            L{enable_page_breakpoint},
            L{enable_one_shot_page_breakpoint},
            L{disable_page_breakpoint},
            L{erase_page_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address where the breakpoint is defined.

        @rtype:  L{PageBreakpoint}
        @return: The page breakpoint object.
        """
        key = (dwProcessId, address)
        if key not in self.__pageBP:
            msg = "No breakpoint at process %d, address %s"
            address = HexDump.addresS(address)
            raise KeyError(msg % (dwProcessId, address))
        return self.__pageBP[key]

    def get_hardware_breakpoint(self, dwThreadId, address):
        """
        Returns the internally used breakpoint object,
        for the code breakpoint defined at the given address.

        @warning: It's usually best to call the L{Debug} methods
            instead of accessing the breakpoint objects directly.

        @see:
            L{define_hardware_breakpoint},
            L{has_hardware_breakpoint},
            L{get_code_breakpoint},
            L{enable_hardware_breakpoint},
            L{enable_one_shot_hardware_breakpoint},
            L{disable_hardware_breakpoint},
            L{erase_hardware_breakpoint}

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address where the breakpoint is defined.

        @rtype:  L{HardwareBreakpoint}
        @return: The hardware breakpoint object.
        """
        if dwThreadId not in self.__hardwareBP:
            msg = "No hardware breakpoints set for thread %d"
            raise KeyError(msg % dwThreadId)
        for bp in self.__hardwareBP[dwThreadId]:
            if bp.is_here(address):
                return bp
        msg = "No hardware breakpoint at thread %d, address %s"
        raise KeyError(msg % (dwThreadId, HexDump.address(address)))

#------------------------------------------------------------------------------

    # Enabling and disabling breakpoints.

    def enable_code_breakpoint(self, dwProcessId, address):
        """
        Enables the code breakpoint at the given address.

        @see:
            L{define_code_breakpoint},
            L{has_code_breakpoint},
            L{enable_one_shot_code_breakpoint},
            L{disable_code_breakpoint}
            L{erase_code_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_code_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.enable(p, None)        # XXX HACK thread is not used

    def enable_page_breakpoint(self, dwProcessId, address):
        """
        Enables the page breakpoint at the given address.

        @see:
            L{define_page_breakpoint},
            L{has_page_breakpoint},
            L{get_page_breakpoint},
            L{enable_one_shot_page_breakpoint},
            L{disable_page_breakpoint}
            L{erase_page_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_page_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.enable(p, None)          # XXX HACK thread is not used

    def enable_hardware_breakpoint(self, dwThreadId, address):
        """
        Enables the hardware breakpoint at the given address.

        @see:
            L{define_hardware_breakpoint},
            L{has_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{enable_one_shot_hardware_breakpoint},
            L{disable_hardware_breakpoint}
            L{erase_hardware_breakpoint},

        @note: Do not set hardware breakpoints while processing the system
            breakpoint event.

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        t  = self.system.get_thread(dwThreadId)
        bp = self.get_hardware_breakpoint(dwThreadId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.enable(None, t)          # XXX HACK process is not used

    def enable_one_shot_code_breakpoint(self, dwProcessId, address):
        """
        Enables the code breakpoint at the given address for only one shot.

        @see:
            L{define_code_breakpoint},
            L{has_code_breakpoint},
            L{get_code_breakpoint},
            L{enable_code_breakpoint},
            L{disable_code_breakpoint}
            L{erase_code_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_code_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.one_shot(p, None)        # XXX HACK thread is not used

    def enable_one_shot_page_breakpoint(self, dwProcessId, address):
        """
        Enables the page breakpoint at the given address for only one shot.

        @see:
            L{define_page_breakpoint},
            L{has_page_breakpoint},
            L{get_page_breakpoint},
            L{enable_page_breakpoint},
            L{disable_page_breakpoint}
            L{erase_page_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_page_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.one_shot(p, None)        # XXX HACK thread is not used

    def enable_one_shot_hardware_breakpoint(self, dwThreadId, address):
        """
        Enables the hardware breakpoint at the given address for only one shot.

        @see:
            L{define_hardware_breakpoint},
            L{has_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{enable_hardware_breakpoint},
            L{disable_hardware_breakpoint}
            L{erase_hardware_breakpoint},

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        t  = self.system.get_thread(dwThreadId)
        bp = self.get_hardware_breakpoint(dwThreadId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.one_shot(None, t)        # XXX HACK process is not used

    def disable_code_breakpoint(self, dwProcessId, address):
        """
        Disables the code breakpoint at the given address.

        @see:
            L{define_code_breakpoint},
            L{has_code_breakpoint},
            L{get_code_breakpoint},
            L{enable_code_breakpoint}
            L{enable_one_shot_code_breakpoint},
            L{erase_code_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_code_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.disable(p, None)     # XXX HACK thread is not used

    def disable_page_breakpoint(self, dwProcessId, address):
        """
        Disables the page breakpoint at the given address.

        @see:
            L{define_page_breakpoint},
            L{has_page_breakpoint},
            L{get_page_breakpoint},
            L{enable_page_breakpoint}
            L{enable_one_shot_page_breakpoint},
            L{erase_page_breakpoint},

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        p  = self.system.get_process(dwProcessId)
        bp = self.get_page_breakpoint(dwProcessId, address)
        if bp.is_running():
            self.__del_running_bp_from_all_threads(bp)
        bp.disable(p, None)     # XXX HACK thread is not used

    def disable_hardware_breakpoint(self, dwThreadId, address):
        """
        Disables the hardware breakpoint at the given address.

        @see:
            L{define_hardware_breakpoint},
            L{has_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{enable_hardware_breakpoint}
            L{enable_one_shot_hardware_breakpoint},
            L{erase_hardware_breakpoint},

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        t  = self.system.get_thread(dwThreadId)
        p  = t.get_process()
        bp = self.get_hardware_breakpoint(dwThreadId, address)
        if bp.is_running():
            self.__del_running_bp(dwThreadId, bp)
        bp.disable(p, t)

#------------------------------------------------------------------------------

    # Undefining (erasing) breakpoints.

    def erase_code_breakpoint(self, dwProcessId, address):
        """
        Erases the code breakpoint at the given address.

        @see:
            L{define_code_breakpoint},
            L{has_code_breakpoint},
            L{get_code_breakpoint},
            L{enable_code_breakpoint},
            L{enable_one_shot_code_breakpoint},
            L{disable_code_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        bp = self.get_code_breakpoint(dwProcessId, address)
        if not bp.is_disabled():
            self.disable_code_breakpoint(dwProcessId, address)
        del self.__codeBP[ (dwProcessId, address) ]

    def erase_page_breakpoint(self, dwProcessId, address):
        """
        Erases the page breakpoint at the given address.

        @see:
            L{define_page_breakpoint},
            L{has_page_breakpoint},
            L{get_page_breakpoint},
            L{enable_page_breakpoint},
            L{enable_one_shot_page_breakpoint},
            L{disable_page_breakpoint}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        bp    = self.get_page_breakpoint(dwProcessId, address)
        begin = bp.get_address()
        end   = begin + bp.get_size()
        if not bp.is_disabled():
            self.disable_page_breakpoint(dwProcessId, address)
        address  = begin
        pageSize = MemoryAddresses.pageSize
        while address < end:
            del self.__pageBP[ (dwProcessId, address) ]
            address = address + pageSize

    def erase_hardware_breakpoint(self, dwThreadId, address):
        """
        Erases the hardware breakpoint at the given address.

        @see:
            L{define_hardware_breakpoint},
            L{has_hardware_breakpoint},
            L{get_hardware_breakpoint},
            L{enable_hardware_breakpoint},
            L{enable_one_shot_hardware_breakpoint},
            L{disable_hardware_breakpoint}

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @type  address: int
        @param address: Memory address of breakpoint.
        """
        bp = self.get_hardware_breakpoint(dwThreadId, address)
        if not bp.is_disabled():
            self.disable_hardware_breakpoint(dwThreadId, address)
        bpSet = self.__hardwareBP[dwThreadId]
        bpSet.remove(bp)
        if not bpSet:
            del self.__hardwareBP[dwThreadId]

#------------------------------------------------------------------------------

    # Listing breakpoints.

    def get_all_breakpoints(self):
        """
        Returns all breakpoint objects as a list of tuples.

        Each tuple contains:
         - Process global ID to which the breakpoint applies.
         - Thread global ID to which the breakpoint applies, or C{None}.
         - The L{Breakpoint} object itself.

        @note: If you're only interested in a specific breakpoint type, or in
            breakpoints for a specific process or thread, it's probably faster
            to call one of the following methods:
             - L{get_all_code_breakpoints}
             - L{get_all_page_breakpoints}
             - L{get_all_hardware_breakpoints}
             - L{get_process_code_breakpoints}
             - L{get_process_page_breakpoints}
             - L{get_process_hardware_breakpoints}
             - L{get_thread_hardware_breakpoints}

        @rtype:  list of tuple( pid, tid, bp )
        @return: List of all breakpoints.
        """
        bplist = list()

        # Get the code breakpoints.
        for (pid, bp) in self.get_all_code_breakpoints():
            bplist.append( (pid, None, bp) )

        # Get the page breakpoints.
        for (pid, bp) in self.get_all_page_breakpoints():
            bplist.append( (pid, None, bp) )

        # Get the hardware breakpoints.
        for (tid, bp) in self.get_all_hardware_breakpoints():
            pid = self.system.get_thread(tid).get_pid()
            bplist.append( (pid, tid, bp) )

        # Return the list of breakpoints.
        return bplist

    def get_all_code_breakpoints(self):
        """
        @rtype:  list of tuple( int, L{CodeBreakpoint} )
        @return: All code breakpoints as a list of tuples (pid, bp).
        """
        return [ (pid, bp) for ((pid, address), bp) in compat.iteritems(self.__codeBP) ]

    def get_all_page_breakpoints(self):
        """
        @rtype:  list of tuple( int, L{PageBreakpoint} )
        @return: All page breakpoints as a list of tuples (pid, bp).
        """
##        return list( set( [ (pid, bp) for ((pid, address), bp) in compat.iteritems(self.__pageBP) ] ) )
        result = set()
        for ((pid, address), bp) in compat.iteritems(self.__pageBP):
            result.add( (pid, bp) )
        return list(result)

    def get_all_hardware_breakpoints(self):
        """
        @rtype:  list of tuple( int, L{HardwareBreakpoint} )
        @return: All hardware breakpoints as a list of tuples (tid, bp).
        """
        result = list()
        for (tid, bplist) in compat.iteritems(self.__hardwareBP):
            for bp in bplist:
                result.append( (tid, bp) )
        return result

    def get_process_breakpoints(self, dwProcessId):
        """
        Returns all breakpoint objects for the given process as a list of tuples.

        Each tuple contains:
         - Process global ID to which the breakpoint applies.
         - Thread global ID to which the breakpoint applies, or C{None}.
         - The L{Breakpoint} object itself.

        @note: If you're only interested in a specific breakpoint type, or in
            breakpoints for a specific process or thread, it's probably faster
            to call one of the following methods:
             - L{get_all_code_breakpoints}
             - L{get_all_page_breakpoints}
             - L{get_all_hardware_breakpoints}
             - L{get_process_code_breakpoints}
             - L{get_process_page_breakpoints}
             - L{get_process_hardware_breakpoints}
             - L{get_thread_hardware_breakpoints}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  list of tuple( pid, tid, bp )
        @return: List of all breakpoints for the given process.
        """
        bplist = list()

        # Get the code breakpoints.
        for bp in self.get_process_code_breakpoints(dwProcessId):
            bplist.append( (dwProcessId, None, bp) )

        # Get the page breakpoints.
        for bp in self.get_process_page_breakpoints(dwProcessId):
            bplist.append( (dwProcessId, None, bp) )

        # Get the hardware breakpoints.
        for (tid, bp) in self.get_process_hardware_breakpoints(dwProcessId):
            pid = self.system.get_thread(tid).get_pid()
            bplist.append( (dwProcessId, tid, bp) )

        # Return the list of breakpoints.
        return bplist

    def get_process_code_breakpoints(self, dwProcessId):
        """
        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  list of L{CodeBreakpoint}
        @return: All code breakpoints for the given process.
        """
        return [ bp for ((pid, address), bp) in compat.iteritems(self.__codeBP) \
                if pid == dwProcessId ]

    def get_process_page_breakpoints(self, dwProcessId):
        """
        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  list of L{PageBreakpoint}
        @return: All page breakpoints for the given process.
        """
        return [ bp for ((pid, address), bp) in compat.iteritems(self.__pageBP) \
                if pid == dwProcessId ]

    def get_thread_hardware_breakpoints(self, dwThreadId):
        """
        @see: L{get_process_hardware_breakpoints}

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @rtype:  list of L{HardwareBreakpoint}
        @return: All hardware breakpoints for the given thread.
        """
        result = list()
        for (tid, bplist) in compat.iteritems(self.__hardwareBP):
            if tid == dwThreadId:
                for bp in bplist:
                    result.append(bp)
        return result

    def get_process_hardware_breakpoints(self, dwProcessId):
        """
        @see: L{get_thread_hardware_breakpoints}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  list of tuple( int, L{HardwareBreakpoint} )
        @return: All hardware breakpoints for each thread in the given process
            as a list of tuples (tid, bp).
        """
        result = list()
        aProcess = self.system.get_process(dwProcessId)
        for dwThreadId in aProcess.iter_thread_ids():
            if dwThreadId in self.__hardwareBP:
                bplist = self.__hardwareBP[dwThreadId]
                for bp in bplist:
                    result.append( (dwThreadId, bp) )
        return result

##    def get_all_hooks(self):
##        """
##        @see: L{get_process_hooks}
##
##        @rtype:  list of tuple( int, int, L{Hook} )
##        @return: All defined hooks as a list of tuples (pid, address, hook).
##        """
##        return [ (pid, address, hook) \
##            for ((pid, address), hook) in self.__hook_objects ]
##
##    def get_process_hooks(self, dwProcessId):
##        """
##        @see: L{get_all_hooks}
##
##        @type  dwProcessId: int
##        @param dwProcessId: Process global ID.
##
##        @rtype:  list of tuple( int, int, L{Hook} )
##        @return: All hooks for the given process as a list of tuples
##            (pid, address, hook).
##        """
##        return [ (pid, address, hook) \
##            for ((pid, address), hook) in self.__hook_objects \
##            if pid == dwProcessId ]

#------------------------------------------------------------------------------

    # Batch operations on all breakpoints.

    def enable_all_breakpoints(self):
        """
        Enables all disabled breakpoints in all processes.

        @see:
            enable_code_breakpoint,
            enable_page_breakpoint,
            enable_hardware_breakpoint
        """

        # disable code breakpoints
        for (pid, bp) in self.get_all_code_breakpoints():
            if bp.is_disabled():
                self.enable_code_breakpoint(pid, bp.get_address())

        # disable page breakpoints
        for (pid, bp) in self.get_all_page_breakpoints():
            if bp.is_disabled():
                self.enable_page_breakpoint(pid, bp.get_address())

        # disable hardware breakpoints
        for (tid, bp) in self.get_all_hardware_breakpoints():
            if bp.is_disabled():
                self.enable_hardware_breakpoint(tid, bp.get_address())

    def enable_one_shot_all_breakpoints(self):
        """
        Enables for one shot all disabled breakpoints in all processes.

        @see:
            enable_one_shot_code_breakpoint,
            enable_one_shot_page_breakpoint,
            enable_one_shot_hardware_breakpoint
        """

        # disable code breakpoints for one shot
        for (pid, bp) in self.get_all_code_breakpoints():
            if bp.is_disabled():
                self.enable_one_shot_code_breakpoint(pid, bp.get_address())

        # disable page breakpoints for one shot
        for (pid, bp) in self.get_all_page_breakpoints():
            if bp.is_disabled():
                self.enable_one_shot_page_breakpoint(pid, bp.get_address())

        # disable hardware breakpoints for one shot
        for (tid, bp) in self.get_all_hardware_breakpoints():
            if bp.is_disabled():
                self.enable_one_shot_hardware_breakpoint(tid, bp.get_address())

    def disable_all_breakpoints(self):
        """
        Disables all breakpoints in all processes.

        @see:
            disable_code_breakpoint,
            disable_page_breakpoint,
            disable_hardware_breakpoint
        """

        # disable code breakpoints
        for (pid, bp) in self.get_all_code_breakpoints():
            self.disable_code_breakpoint(pid, bp.get_address())

        # disable page breakpoints
        for (pid, bp) in self.get_all_page_breakpoints():
            self.disable_page_breakpoint(pid, bp.get_address())

        # disable hardware breakpoints
        for (tid, bp) in self.get_all_hardware_breakpoints():
            self.disable_hardware_breakpoint(tid, bp.get_address())

    def erase_all_breakpoints(self):
        """
        Erases all breakpoints in all processes.

        @see:
            erase_code_breakpoint,
            erase_page_breakpoint,
            erase_hardware_breakpoint
        """

        # This should be faster but let's not trust the GC so much :P
        # self.disable_all_breakpoints()
        # self.__codeBP       = dict()
        # self.__pageBP       = dict()
        # self.__hardwareBP   = dict()
        # self.__runningBP    = dict()
        # self.__hook_objects = dict()

##        # erase hooks
##        for (pid, address, hook) in self.get_all_hooks():
##            self.dont_hook_function(pid, address)

        # erase code breakpoints
        for (pid, bp) in self.get_all_code_breakpoints():
            self.erase_code_breakpoint(pid, bp.get_address())

        # erase page breakpoints
        for (pid, bp) in self.get_all_page_breakpoints():
            self.erase_page_breakpoint(pid, bp.get_address())

        # erase hardware breakpoints
        for (tid, bp) in self.get_all_hardware_breakpoints():
            self.erase_hardware_breakpoint(tid, bp.get_address())

#------------------------------------------------------------------------------

    # Batch operations on breakpoints per process.

    def enable_process_breakpoints(self, dwProcessId):
        """
        Enables all disabled breakpoints for the given process.

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.
        """

        # enable code breakpoints
        for bp in self.get_process_code_breakpoints(dwProcessId):
            if bp.is_disabled():
                self.enable_code_breakpoint(dwProcessId, bp.get_address())

        # enable page breakpoints
        for bp in self.get_process_page_breakpoints(dwProcessId):
            if bp.is_disabled():
                self.enable_page_breakpoint(dwProcessId, bp.get_address())

        # enable hardware breakpoints
        if self.system.has_process(dwProcessId):
            aProcess = self.system.get_process(dwProcessId)
        else:
            aProcess = Process(dwProcessId)
            aProcess.scan_threads()
        for aThread in aProcess.iter_threads():
            dwThreadId = aThread.get_tid()
            for bp in self.get_thread_hardware_breakpoints(dwThreadId):
                if bp.is_disabled():
                    self.enable_hardware_breakpoint(dwThreadId, bp.get_address())

    def enable_one_shot_process_breakpoints(self, dwProcessId):
        """
        Enables for one shot all disabled breakpoints for the given process.

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.
        """

        # enable code breakpoints for one shot
        for bp in self.get_process_code_breakpoints(dwProcessId):
            if bp.is_disabled():
                self.enable_one_shot_code_breakpoint(dwProcessId, bp.get_address())

        # enable page breakpoints for one shot
        for bp in self.get_process_page_breakpoints(dwProcessId):
            if bp.is_disabled():
                self.enable_one_shot_page_breakpoint(dwProcessId, bp.get_address())

        # enable hardware breakpoints for one shot
        if self.system.has_process(dwProcessId):
            aProcess = self.system.get_process(dwProcessId)
        else:
            aProcess = Process(dwProcessId)
            aProcess.scan_threads()
        for aThread in aProcess.iter_threads():
            dwThreadId = aThread.get_tid()
            for bp in self.get_thread_hardware_breakpoints(dwThreadId):
                if bp.is_disabled():
                    self.enable_one_shot_hardware_breakpoint(dwThreadId, bp.get_address())

    def disable_process_breakpoints(self, dwProcessId):
        """
        Disables all breakpoints for the given process.

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.
        """

        # disable code breakpoints
        for bp in self.get_process_code_breakpoints(dwProcessId):
            self.disable_code_breakpoint(dwProcessId, bp.get_address())

        # disable page breakpoints
        for bp in self.get_process_page_breakpoints(dwProcessId):
            self.disable_page_breakpoint(dwProcessId, bp.get_address())

        # disable hardware breakpoints
        if self.system.has_process(dwProcessId):
            aProcess = self.system.get_process(dwProcessId)
        else:
            aProcess = Process(dwProcessId)
            aProcess.scan_threads()
        for aThread in aProcess.iter_threads():
            dwThreadId = aThread.get_tid()
            for bp in self.get_thread_hardware_breakpoints(dwThreadId):
                self.disable_hardware_breakpoint(dwThreadId, bp.get_address())

    def erase_process_breakpoints(self, dwProcessId):
        """
        Erases all breakpoints for the given process.

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.
        """

        # disable breakpoints first
        # if an error occurs, no breakpoint is erased
        self.disable_process_breakpoints(dwProcessId)

##        # erase hooks
##        for address, hook in self.get_process_hooks(dwProcessId):
##            self.dont_hook_function(dwProcessId, address)

        # erase code breakpoints
        for bp in self.get_process_code_breakpoints(dwProcessId):
            self.erase_code_breakpoint(dwProcessId, bp.get_address())

        # erase page breakpoints
        for bp in self.get_process_page_breakpoints(dwProcessId):
            self.erase_page_breakpoint(dwProcessId, bp.get_address())

        # erase hardware breakpoints
        if self.system.has_process(dwProcessId):
            aProcess = self.system.get_process(dwProcessId)
        else:
            aProcess = Process(dwProcessId)
            aProcess.scan_threads()
        for aThread in aProcess.iter_threads():
            dwThreadId = aThread.get_tid()
            for bp in self.get_thread_hardware_breakpoints(dwThreadId):
                self.erase_hardware_breakpoint(dwThreadId, bp.get_address())

#------------------------------------------------------------------------------

    # Internal handlers of debug events.

    def _notify_guard_page(self, event):
        """
        Notify breakpoints of a guard page exception event.

        @type  event: L{ExceptionEvent}
        @param event: Guard page exception event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        address         = event.get_fault_address()
        pid             = event.get_pid()
        bCallHandler    = True

        # Align address to page boundary.
        mask = ~(MemoryAddresses.pageSize - 1)
        address = address & mask

        # Do we have an active page breakpoint there?
        key = (pid, address)
        if key in self.__pageBP:
            bp = self.__pageBP[key]
            if bp.is_enabled() or bp.is_one_shot():

                # Breakpoint is ours.
                event.continueStatus = win32.DBG_CONTINUE
##                event.continueStatus = win32.DBG_EXCEPTION_HANDLED

                # Hit the breakpoint.
                bp.hit(event)

                # Remember breakpoints in RUNNING state.
                if bp.is_running():
                    tid = event.get_tid()
                    self.__add_running_bp(tid, bp)

                # Evaluate the breakpoint condition.
                bCondition = bp.eval_condition(event)

                # If the breakpoint is automatic, run the action.
                # If not, notify the user.
                if bCondition and bp.is_automatic():
                    bp.run_action(event)
                    bCallHandler = False
                else:
                    bCallHandler = bCondition

        # If we don't have a breakpoint here pass the exception to the debugee.
        # This is a normally occurring exception so we shouldn't swallow it.
        else:
            event.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED

        return bCallHandler

    def _notify_breakpoint(self, event):
        """
        Notify breakpoints of a breakpoint exception event.

        @type  event: L{ExceptionEvent}
        @param event: Breakpoint exception event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        address         = event.get_exception_address()
        pid             = event.get_pid()
        bCallHandler    = True

        # Do we have an active code breakpoint there?
        key = (pid, address)
        if key in self.__codeBP:
            bp = self.__codeBP[key]
            if not bp.is_disabled():

                # Change the program counter (PC) to the exception address.
                # This accounts for the change in PC caused by
                # executing the breakpoint instruction, no matter
                # the size of it.
                aThread = event.get_thread()
                aThread.set_pc(address)

                # Swallow the exception.
                event.continueStatus = win32.DBG_CONTINUE

                # Hit the breakpoint.
                bp.hit(event)

                # Remember breakpoints in RUNNING state.
                if bp.is_running():
                    tid = event.get_tid()
                    self.__add_running_bp(tid, bp)

                # Evaluate the breakpoint condition.
                bCondition = bp.eval_condition(event)

                # If the breakpoint is automatic, run the action.
                # If not, notify the user.
                if bCondition and bp.is_automatic():
                    bCallHandler = bp.run_action(event)
                else:
                    bCallHandler = bCondition

        # Handle the system breakpoint.
        # TODO: examine the stack trace to figure out if it's really a
        # system breakpoint or an antidebug trick. The caller should be
        # inside ntdll if it's legit.
        elif event.get_process().is_system_defined_breakpoint(address):
            event.continueStatus = win32.DBG_CONTINUE

        # In hostile mode, if we don't have a breakpoint here pass the
        # exception to the debugee. In normal mode assume all breakpoint
        # exceptions are to be handled by the debugger.
        else:
            if self.in_hostile_mode():
                event.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED
            else:
                event.continueStatus = win32.DBG_CONTINUE

        return bCallHandler

    def _notify_single_step(self, event):
        """
        Notify breakpoints of a single step exception event.

        @type  event: L{ExceptionEvent}
        @param event: Single step exception event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        pid             = event.get_pid()
        tid             = event.get_tid()
        aThread         = event.get_thread()
        aProcess        = event.get_process()
        bCallHandler    = True
        bIsOurs         = False

        # In hostile mode set the default to pass the exception to the debugee.
        # If we later determine the exception is ours, hide it instead.
        old_continueStatus = event.continueStatus
        try:
            if self.in_hostile_mode():
                event.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED

            # Single step support is implemented on x86/x64 architectures only.
            if self.system.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
                return bCallHandler

            # In hostile mode, read the last executed bytes to try to detect
            # some antidebug tricks. Skip this check in normal mode because
            # it'd slow things down.
            #
            # FIXME: weird opcode encodings may bypass this check!
            #
            # bFakeSingleStep: Ice Breakpoint undocumented instruction.
            # bHideTrapFlag: Don't let pushf instructions get the real value of
            #                the trap flag.
            # bNextIsPopFlags: Don't let popf instructions clear the trap flag.
            #
            bFakeSingleStep  = False
            bLastIsPushFlags = False
            bNextIsPopFlags  = False
            if self.in_hostile_mode():
                pc = aThread.get_pc()
                c = aProcess.read_char(pc - 1)
                if c == 0xF1:               # int1
                    bFakeSingleStep  = True
                elif c == 0x9C:             # pushf
                    bLastIsPushFlags = True
                c = aProcess.peek_char(pc)
                if c == 0x66:           # the only valid prefix for popf
                    c = aProcess.peek_char(pc + 1)
                if c == 0x9D:           # popf
                    if bLastIsPushFlags:
                        bLastIsPushFlags = False  # they cancel each other out
                    else:
                        bNextIsPopFlags  = True

            # When the thread is in tracing mode,
            # don't pass the exception to the debugee
            # and set the trap flag again.
            if self.is_tracing(tid):
                bIsOurs = True
                if not bFakeSingleStep:
                    event.continueStatus = win32.DBG_CONTINUE
                aThread.set_tf()

                # Don't let the debugee read or write the trap flag.
                # This code works in 32 and 64 bits thanks to the endianness.
                if bLastIsPushFlags or bNextIsPopFlags:
                    sp = aThread.get_sp()
                    flags = aProcess.read_dword(sp)
                    if bLastIsPushFlags:
                        flags &= ~Thread.Flags.Trap
                    else: # if bNextIsPopFlags:
                        flags |= Thread.Flags.Trap
                    aProcess.write_dword(sp, flags)

            # Handle breakpoints in RUNNING state.
            running = self.__get_running_bp_set(tid)
            if running:
                bIsOurs = True
                if not bFakeSingleStep:
                    event.continueStatus = win32.DBG_CONTINUE
                bCallHandler = False
                while running:
                    try:
                        running.pop().hit(event)
                    except Exception:
                        e = sys.exc_info()[1]
                        warnings.warn(str(e), BreakpointWarning)

            # Handle hardware breakpoints.
            if tid in self.__hardwareBP:
                ctx     = aThread.get_context(win32.CONTEXT_DEBUG_REGISTERS)
                Dr6     = ctx['Dr6']
                ctx['Dr6'] = Dr6 & DebugRegister.clearHitMask
                aThread.set_context(ctx)
                bFoundBreakpoint = False
                bCondition       = False
                hwbpList = [ bp for bp in self.__hardwareBP[tid] ]
                for bp in hwbpList:
                    if not bp in self.__hardwareBP[tid]:
                        continue    # it was removed by a user-defined callback
                    slot = bp.get_slot()
                    if (slot is not None) and \
                                           (Dr6 & DebugRegister.hitMask[slot]):
                        if not bFoundBreakpoint: #set before actions are called
                            if not bFakeSingleStep:
                                event.continueStatus = win32.DBG_CONTINUE
                        bFoundBreakpoint = True
                        bIsOurs = True
                        bp.hit(event)
                        if bp.is_running():
                            self.__add_running_bp(tid, bp)
                        bThisCondition = bp.eval_condition(event)
                        if bThisCondition and bp.is_automatic():
                            bp.run_action(event)
                            bThisCondition = False
                        bCondition = bCondition or bThisCondition
                if bFoundBreakpoint:
                    bCallHandler = bCondition

            # Always call the user-defined handler
            # when the thread is in tracing mode.
            if self.is_tracing(tid):
                bCallHandler = True

            # If we're not in hostile mode, by default we assume all single
            # step exceptions are caused by the debugger.
            if not bIsOurs and not self.in_hostile_mode():
                aThread.clear_tf()

        # If the user hit Control-C while we were inside the try block,
        # set the default continueStatus back.
        except:
            event.continueStatus = old_continueStatus
            raise

        return bCallHandler

    def _notify_load_dll(self, event):
        """
        Notify the loading of a DLL.

        @type  event: L{LoadDLLEvent}
        @param event: Load DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handler, C{False} otherwise.
        """
        self.__set_deferred_breakpoints(event)
        return True

    def _notify_unload_dll(self, event):
        """
        Notify the unloading of a DLL.

        @type  event: L{UnloadDLLEvent}
        @param event: Unload DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handler, C{False} otherwise.
        """
        self.__cleanup_module(event)
        return True

    def _notify_exit_thread(self, event):
        """
        Notify the termination of a thread.

        @type  event: L{ExitThreadEvent}
        @param event: Exit thread event.

        @rtype:  bool
        @return: C{True} to call the user-defined handler, C{False} otherwise.
        """
        self.__cleanup_thread(event)
        return True

    def _notify_exit_process(self, event):
        """
        Notify the termination of a process.

        @type  event: L{ExitProcessEvent}
        @param event: Exit process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handler, C{False} otherwise.
        """
        self.__cleanup_process(event)
        self.__cleanup_thread(event)
        return True

#------------------------------------------------------------------------------

    # This is the high level breakpoint interface. Here we don't have to care
    # about defining or enabling breakpoints, and many errors are ignored
    # (like for example setting the same breakpoint twice, here the second
    # breakpoint replaces the first, much like in WinDBG). It should be easier
    # and more intuitive, if less detailed. It also allows the use of deferred
    # breakpoints.

#------------------------------------------------------------------------------

    # Code breakpoints

    def __set_break(self, pid, address, action, oneshot):
        """
        Used by L{break_at} and L{stalk_at}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_code_breakpoint} for more details.

        @type  oneshot: bool
        @param oneshot: C{True} for one-shot breakpoints, C{False} otherwise.

        @rtype:  L{Breakpoint}
        @return: Returns the new L{Breakpoint} object, or C{None} if the label
            couldn't be resolved and the breakpoint was deferred. Deferred
            breakpoints are set when the DLL they point to is loaded.
        """
        if type(address) not in (int, long):
            label = address
            try:
                address = self.system.get_process(pid).resolve_label(address)
                if not address:
                    raise Exception()
            except Exception:
                try:
                    deferred = self.__deferredBP[pid]
                except KeyError:
                    deferred = dict()
                    self.__deferredBP[pid] = deferred
                if label in deferred:
                    msg = "Redefined deferred code breakpoint at %s in process ID %d"
                    msg = msg % (label, pid)
                    warnings.warn(msg, BreakpointWarning)
                deferred[label] = (action, oneshot)
                return None
        if self.has_code_breakpoint(pid, address):
            bp = self.get_code_breakpoint(pid, address)
            if bp.get_action() != action:   # can't use "is not", fails for bound methods
                bp.set_action(action)
                msg = "Redefined code breakpoint at %s in process ID %d"
                msg = msg % (label, pid)
                warnings.warn(msg, BreakpointWarning)
        else:
            self.define_code_breakpoint(pid, address, True, action)
            bp = self.get_code_breakpoint(pid, address)
        if oneshot:
            if not bp.is_one_shot():
                self.enable_one_shot_code_breakpoint(pid, address)
        else:
            if not bp.is_enabled():
                self.enable_code_breakpoint(pid, address)
        return bp

    def __clear_break(self, pid, address):
        """
        Used by L{dont_break_at} and L{dont_stalk_at}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.
        """
        if type(address) not in (int, long):
            unknown = True
            label = address
            try:
                deferred = self.__deferredBP[pid]
                del deferred[label]
                unknown = False
            except KeyError:
##                traceback.print_last()      # XXX DEBUG
                pass
            aProcess = self.system.get_process(pid)
            try:
                address = aProcess.resolve_label(label)
                if not address:
                    raise Exception()
            except Exception:
##                traceback.print_last()      # XXX DEBUG
                if unknown:
                    msg = ("Can't clear unknown code breakpoint"
                           " at %s in process ID %d")
                    msg = msg % (label, pid)
                    warnings.warn(msg, BreakpointWarning)
                return
        if self.has_code_breakpoint(pid, address):
            self.erase_code_breakpoint(pid, address)

    def __set_deferred_breakpoints(self, event):
        """
        Used internally. Sets all deferred breakpoints for a DLL when it's
        loaded.

        @type  event: L{LoadDLLEvent}
        @param event: Load DLL event.
        """
        pid = event.get_pid()
        try:
            deferred = self.__deferredBP[pid]
        except KeyError:
            return
        aProcess = event.get_process()
        for (label, (action, oneshot)) in deferred.items():
            try:
                address = aProcess.resolve_label(label)
            except Exception:
                continue
            del deferred[label]
            try:
                self.__set_break(pid, address, action, oneshot)
            except Exception:
                msg = "Can't set deferred breakpoint %s at process ID %d"
                msg = msg % (label, pid)
                warnings.warn(msg, BreakpointWarning)

    def get_all_deferred_code_breakpoints(self):
        """
        Returns a list of deferred code breakpoints.

        @rtype:  tuple of (int, str, callable, bool)
        @return: Tuple containing the following elements:
             - Process ID where to set the breakpoint.
             - Label pointing to the address where to set the breakpoint.
             - Action callback for the breakpoint.
             - C{True} of the breakpoint is one-shot, C{False} otherwise.
        """
        result = []
        for pid, deferred in compat.iteritems(self.__deferredBP):
            for (label, (action, oneshot)) in compat.iteritems(deferred):
                result.add( (pid, label, action, oneshot) )
        return result

    def get_process_deferred_code_breakpoints(self, dwProcessId):
        """
        Returns a list of deferred code breakpoints.

        @type  dwProcessId: int
        @param dwProcessId: Process ID.

        @rtype:  tuple of (int, str, callable, bool)
        @return: Tuple containing the following elements:
             - Label pointing to the address where to set the breakpoint.
             - Action callback for the breakpoint.
             - C{True} of the breakpoint is one-shot, C{False} otherwise.
        """
        return [ (label, action, oneshot)
                  for (label, (action, oneshot))
                  in compat.iteritems(self.__deferredBP.get(dwProcessId, {})) ]

    def stalk_at(self, pid, address, action = None):
        """
        Sets a one shot code breakpoint at the given process and address.

        If instead of an address you pass a label, the breakpoint may be
        deferred until the DLL it points to is loaded.

        @see: L{break_at}, L{dont_stalk_at}

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_code_breakpoint} for more details.

        @rtype:  bool
        @return: C{True} if the breakpoint was set immediately, or C{False} if
            it was deferred.
        """
        bp = self.__set_break(pid, address, action, oneshot = True)
        return bp is not None

    def break_at(self, pid, address, action = None):
        """
        Sets a code breakpoint at the given process and address.

        If instead of an address you pass a label, the breakpoint may be
        deferred until the DLL it points to is loaded.

        @see: L{stalk_at}, L{dont_break_at}

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_code_breakpoint} for more details.

        @rtype:  bool
        @return: C{True} if the breakpoint was set immediately, or C{False} if
            it was deferred.
        """
        bp = self.__set_break(pid, address, action, oneshot = False)
        return bp is not None

    def dont_break_at(self, pid, address):
        """
        Clears a code breakpoint set by L{break_at}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.
        """
        self.__clear_break(pid, address)

    def dont_stalk_at(self, pid, address):
        """
        Clears a code breakpoint set by L{stalk_at}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.
        """
        self.__clear_break(pid, address)

#------------------------------------------------------------------------------

    # Function hooks

    def hook_function(self, pid, address,
                      preCB = None, postCB = None,
                      paramCount = None, signature = None):
        """
        Sets a function hook at the given address.

        If instead of an address you pass a label, the hook may be
        deferred until the DLL it points to is loaded.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.

        @type  preCB: function
        @param preCB: (Optional) Callback triggered on function entry.

            The signature for the callback should be something like this::

                def pre_LoadLibraryEx(event, ra, lpFilename, hFile, dwFlags):

                    # return address
                    ra = params[0]

                    # function arguments start from here...
                    szFilename = event.get_process().peek_string(lpFilename)

                    # (...)

            Note that all pointer types are treated like void pointers, so your
            callback won't get the string or structure pointed to by it, but
            the remote memory address instead. This is so to prevent the ctypes
            library from being "too helpful" and trying to dereference the
            pointer. To get the actual data being pointed to, use one of the
            L{Process.read} methods.

        @type  postCB: function
        @param postCB: (Optional) Callback triggered on function exit.

            The signature for the callback should be something like this::

                def post_LoadLibraryEx(event, return_value):

                    # (...)

        @type  paramCount: int
        @param paramCount:
            (Optional) Number of parameters for the C{preCB} callback,
            not counting the return address. Parameters are read from
            the stack and assumed to be DWORDs in 32 bits and QWORDs in 64.

            This is a faster way to pull stack parameters in 32 bits, but in 64
            bits (or with some odd APIs in 32 bits) it won't be useful, since
            not all arguments to the hooked function will be of the same size.

            For a more reliable and cross-platform way of hooking use the
            C{signature} argument instead.

        @type  signature: tuple
        @param signature:
            (Optional) Tuple of C{ctypes} data types that constitute the
            hooked function signature. When the function is called, this will
            be used to parse the arguments from the stack. Overrides the
            C{paramCount} argument.

        @rtype:  bool
        @return: C{True} if the hook was set immediately, or C{False} if
            it was deferred.
        """
        try:
            aProcess = self.system.get_process(pid)
        except KeyError:
            aProcess = Process(pid)
        arch = aProcess.get_arch()
        hookObj = Hook(preCB, postCB, paramCount, signature, arch)
        bp = self.break_at(pid, address, hookObj)
        return bp is not None

    def stalk_function(self, pid, address,
                       preCB = None, postCB = None,
                       paramCount = None, signature = None):
        """
        Sets a one-shot function hook at the given address.

        If instead of an address you pass a label, the hook may be
        deferred until the DLL it points to is loaded.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.

        @type  preCB: function
        @param preCB: (Optional) Callback triggered on function entry.

            The signature for the callback should be something like this::

                def pre_LoadLibraryEx(event, ra, lpFilename, hFile, dwFlags):

                    # return address
                    ra = params[0]

                    # function arguments start from here...
                    szFilename = event.get_process().peek_string(lpFilename)

                    # (...)

            Note that all pointer types are treated like void pointers, so your
            callback won't get the string or structure pointed to by it, but
            the remote memory address instead. This is so to prevent the ctypes
            library from being "too helpful" and trying to dereference the
            pointer. To get the actual data being pointed to, use one of the
            L{Process.read} methods.

        @type  postCB: function
        @param postCB: (Optional) Callback triggered on function exit.

            The signature for the callback should be something like this::

                def post_LoadLibraryEx(event, return_value):

                    # (...)

        @type  paramCount: int
        @param paramCount:
            (Optional) Number of parameters for the C{preCB} callback,
            not counting the return address. Parameters are read from
            the stack and assumed to be DWORDs in 32 bits and QWORDs in 64.

            This is a faster way to pull stack parameters in 32 bits, but in 64
            bits (or with some odd APIs in 32 bits) it won't be useful, since
            not all arguments to the hooked function will be of the same size.

            For a more reliable and cross-platform way of hooking use the
            C{signature} argument instead.

        @type  signature: tuple
        @param signature:
            (Optional) Tuple of C{ctypes} data types that constitute the
            hooked function signature. When the function is called, this will
            be used to parse the arguments from the stack. Overrides the
            C{paramCount} argument.

        @rtype:  bool
        @return: C{True} if the breakpoint was set immediately, or C{False} if
            it was deferred.
        """
        try:
            aProcess = self.system.get_process(pid)
        except KeyError:
            aProcess = Process(pid)
        arch = aProcess.get_arch()
        hookObj = Hook(preCB, postCB, paramCount, signature, arch)
        bp = self.stalk_at(pid, address, hookObj)
        return bp is not None

    def dont_hook_function(self, pid, address):
        """
        Removes a function hook set by L{hook_function}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.
        """
        self.dont_break_at(pid, address)

    # alias
    unhook_function = dont_hook_function

    def dont_stalk_function(self, pid, address):
        """
        Removes a function hook set by L{stalk_function}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int or str
        @param address:
            Memory address of code instruction to break at. It can be an
            integer value for the actual address or a string with a label
            to be resolved.
        """
        self.dont_stalk_at(pid, address)

#------------------------------------------------------------------------------

    # Variable watches

    def __set_variable_watch(self, tid, address, size, action):
        """
        Used by L{watch_variable} and L{stalk_variable}.

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to watch.

        @type  size: int
        @param size: Size of variable to watch. The only supported sizes are:
            byte (1), word (2), dword (4) and qword (8).

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_hardware_breakpoint} for more details.

        @rtype:  L{HardwareBreakpoint}
        @return: Hardware breakpoint at the requested address.
        """

        # TODO
        # We should merge the breakpoints instead of overwriting them.
        # We'll have the same problem as watch_buffer and we'll need to change
        # the API again.

        if size == 1:
            sizeFlag = self.BP_WATCH_BYTE
        elif size == 2:
            sizeFlag = self.BP_WATCH_WORD
        elif size == 4:
            sizeFlag = self.BP_WATCH_DWORD
        elif size == 8:
            sizeFlag = self.BP_WATCH_QWORD
        else:
            raise ValueError("Bad size for variable watch: %r" % size)

        if self.has_hardware_breakpoint(tid, address):
            warnings.warn(
                "Hardware breakpoint in thread %d at address %s was overwritten!" \
                % (tid, HexDump.address(address,
                                   self.system.get_thread(tid).get_bits())),
                BreakpointWarning)

            bp = self.get_hardware_breakpoint(tid, address)
            if  bp.get_trigger() != self.BP_BREAK_ON_ACCESS or \
                bp.get_watch()   != sizeFlag:
                    self.erase_hardware_breakpoint(tid, address)
                    self.define_hardware_breakpoint(tid, address,
                               self.BP_BREAK_ON_ACCESS, sizeFlag, True, action)
                    bp = self.get_hardware_breakpoint(tid, address)

        else:
            self.define_hardware_breakpoint(tid, address,
                               self.BP_BREAK_ON_ACCESS, sizeFlag, True, action)
            bp = self.get_hardware_breakpoint(tid, address)

        return bp

    def __clear_variable_watch(self, tid, address):
        """
        Used by L{dont_watch_variable} and L{dont_stalk_variable}.

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to stop watching.
        """
        if self.has_hardware_breakpoint(tid, address):
            self.erase_hardware_breakpoint(tid, address)

    def watch_variable(self, tid, address, size, action = None):
        """
        Sets a hardware breakpoint at the given thread, address and size.

        @see: L{dont_watch_variable}

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to watch.

        @type  size: int
        @param size: Size of variable to watch. The only supported sizes are:
            byte (1), word (2), dword (4) and qword (8).

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_hardware_breakpoint} for more details.
        """
        bp = self.__set_variable_watch(tid, address, size, action)
        if not bp.is_enabled():
            self.enable_hardware_breakpoint(tid, address)

    def stalk_variable(self, tid, address, size, action = None):
        """
        Sets a one-shot hardware breakpoint at the given thread,
        address and size.

        @see: L{dont_watch_variable}

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to watch.

        @type  size: int
        @param size: Size of variable to watch. The only supported sizes are:
            byte (1), word (2), dword (4) and qword (8).

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_hardware_breakpoint} for more details.
        """
        bp = self.__set_variable_watch(tid, address, size, action)
        if not bp.is_one_shot():
            self.enable_one_shot_hardware_breakpoint(tid, address)

    def dont_watch_variable(self, tid, address):
        """
        Clears a hardware breakpoint set by L{watch_variable}.

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to stop watching.
        """
        self.__clear_variable_watch(tid, address)

    def dont_stalk_variable(self, tid, address):
        """
        Clears a hardware breakpoint set by L{stalk_variable}.

        @type  tid: int
        @param tid: Thread global ID.

        @type  address: int
        @param address: Memory address of variable to stop watching.
        """
        self.__clear_variable_watch(tid, address)

#------------------------------------------------------------------------------

    # Buffer watches

    def __set_buffer_watch(self, pid, address, size, action, bOneShot):
        """
        Used by L{watch_buffer} and L{stalk_buffer}.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int
        @param address: Memory address of buffer to watch.

        @type  size: int
        @param size: Size in bytes of buffer to watch.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_page_breakpoint} for more details.

        @type  bOneShot: bool
        @param bOneShot:
            C{True} to set a one-shot breakpoint,
            C{False} to set a normal breakpoint.
        """

        # Check the size isn't zero or negative.
        if size < 1:
            raise ValueError("Bad size for buffer watch: %r" % size)

        # Create the buffer watch identifier.
        bw = BufferWatch(pid, address, address + size, action, bOneShot)

        # Get the base address and size in pages required for this buffer.
        base  = MemoryAddresses.align_address_to_page_start(address)
        limit = MemoryAddresses.align_address_to_page_end(address + size)
        pages = MemoryAddresses.get_buffer_size_in_pages(address, size)

        try:

            # For each page:
            #  + if a page breakpoint exists reuse it
            #  + if it doesn't exist define it

            bset = set()     # all breakpoints used
            nset = set()     # newly defined breakpoints
            cset = set()     # condition objects

            page_addr = base
            pageSize  = MemoryAddresses.pageSize
            while page_addr < limit:

                # If a breakpoints exists, reuse it.
                if self.has_page_breakpoint(pid, page_addr):
                    bp = self.get_page_breakpoint(pid, page_addr)
                    if bp not in bset:
                        condition = bp.get_condition()
                        if not condition in cset:
                            if not isinstance(condition,_BufferWatchCondition):
                                # this shouldn't happen unless you tinkered
                                # with it or defined your own page breakpoints
                                # manually.
                                msg = "Can't watch buffer at page %s"
                                msg = msg % HexDump.address(page_addr)
                                raise RuntimeError(msg)
                            cset.add(condition)
                        bset.add(bp)

                # If it doesn't, define it.
                else:
                    condition = _BufferWatchCondition()
                    bp = self.define_page_breakpoint(pid, page_addr, 1,
                                                     condition = condition)
                    bset.add(bp)
                    nset.add(bp)
                    cset.add(condition)

                # Next page.
                page_addr = page_addr + pageSize

            # For each breakpoint, enable it if needed.
            aProcess = self.system.get_process(pid)
            for bp in bset:
                if bp.is_disabled() or bp.is_one_shot():
                    bp.enable(aProcess, None)

        # On error...
        except:

            # Erase the newly defined breakpoints.
            for bp in nset:
                try:
                    self.erase_page_breakpoint(pid, bp.get_address())
                except:
                    pass

            # Pass the exception to the caller
            raise

        # For each condition object, add the new buffer.
        for condition in cset:
            condition.add(bw)

    def __clear_buffer_watch_old_method(self, pid, address, size):
        """
        Used by L{dont_watch_buffer} and L{dont_stalk_buffer}.

        @warn: Deprecated since WinAppDbg 1.5.

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int
        @param address: Memory address of buffer to stop watching.

        @type  size: int
        @param size: Size in bytes of buffer to stop watching.
        """
        warnings.warn("Deprecated since WinAppDbg 1.5", DeprecationWarning)

        # Check the size isn't zero or negative.
        if size < 1:
            raise ValueError("Bad size for buffer watch: %r" % size)

        # Get the base address and size in pages required for this buffer.
        base  = MemoryAddresses.align_address_to_page_start(address)
        limit = MemoryAddresses.align_address_to_page_end(address + size)
        pages = MemoryAddresses.get_buffer_size_in_pages(address, size)

        # For each page, get the breakpoint and it's condition object.
        # For each condition, remove the buffer.
        # For each breakpoint, if no buffers are on watch, erase it.
        cset = set()     # condition objects
        page_addr = base
        pageSize = MemoryAddresses.pageSize
        while page_addr < limit:
            if self.has_page_breakpoint(pid, page_addr):
                bp = self.get_page_breakpoint(pid, page_addr)
                condition = bp.get_condition()
                if condition not in cset:
                    if not isinstance(condition, _BufferWatchCondition):
                        # this shouldn't happen unless you tinkered with it
                        # or defined your own page breakpoints manually.
                        continue
                    cset.add(condition)
                    condition.remove_last_match(address, size)
                    if condition.count() == 0:
                        try:
                            self.erase_page_breakpoint(pid, bp.get_address())
                        except WindowsError:
                            pass
            page_addr = page_addr + pageSize

    def __clear_buffer_watch(self, bw):
        """
        Used by L{dont_watch_buffer} and L{dont_stalk_buffer}.

        @type  bw: L{BufferWatch}
        @param bw: Buffer watch identifier.
        """

        # Get the PID and the start and end addresses of the buffer.
        pid   = bw.pid
        start = bw.start
        end   = bw.end

        # Get the base address and size in pages required for the buffer.
        base  = MemoryAddresses.align_address_to_page_start(start)
        limit = MemoryAddresses.align_address_to_page_end(end)
        pages = MemoryAddresses.get_buffer_size_in_pages(start, end - start)

        # For each page, get the breakpoint and it's condition object.
        # For each condition, remove the buffer.
        # For each breakpoint, if no buffers are on watch, erase it.
        cset = set()     # condition objects
        page_addr = base
        pageSize = MemoryAddresses.pageSize
        while page_addr < limit:
            if self.has_page_breakpoint(pid, page_addr):
                bp = self.get_page_breakpoint(pid, page_addr)
                condition = bp.get_condition()
                if condition not in cset:
                    if not isinstance(condition, _BufferWatchCondition):
                        # this shouldn't happen unless you tinkered with it
                        # or defined your own page breakpoints manually.
                        continue
                    cset.add(condition)
                    condition.remove(bw)
                    if condition.count() == 0:
                        try:
                            self.erase_page_breakpoint(pid, bp.get_address())
                        except WindowsError:
                            msg = "Cannot remove page breakpoint at address %s"
                            msg = msg % HexDump.address( bp.get_address() )
                            warnings.warn(msg, BreakpointWarning)
            page_addr = page_addr + pageSize

    def watch_buffer(self, pid, address, size, action = None):
        """
        Sets a page breakpoint and notifies when the given buffer is accessed.

        @see: L{dont_watch_variable}

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int
        @param address: Memory address of buffer to watch.

        @type  size: int
        @param size: Size in bytes of buffer to watch.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_page_breakpoint} for more details.

        @rtype:  L{BufferWatch}
        @return: Buffer watch identifier.
        """
        self.__set_buffer_watch(pid, address, size, action, False)

    def stalk_buffer(self, pid, address, size, action = None):
        """
        Sets a one-shot page breakpoint and notifies
        when the given buffer is accessed.

        @see: L{dont_watch_variable}

        @type  pid: int
        @param pid: Process global ID.

        @type  address: int
        @param address: Memory address of buffer to watch.

        @type  size: int
        @param size: Size in bytes of buffer to watch.

        @type  action: function
        @param action: (Optional) Action callback function.

            See L{define_page_breakpoint} for more details.

        @rtype:  L{BufferWatch}
        @return: Buffer watch identifier.
        """
        self.__set_buffer_watch(pid, address, size, action, True)

    def dont_watch_buffer(self, bw, *argv, **argd):
        """
        Clears a page breakpoint set by L{watch_buffer}.

        @type  bw: L{BufferWatch}
        @param bw:
            Buffer watch identifier returned by L{watch_buffer}.
        """

        # The sane way to do it.
        if not (argv or argd):
            self.__clear_buffer_watch(bw)

        # Backwards compatibility with WinAppDbg 1.4.
        else:
            argv = list(argv)
            argv.insert(0, bw)
            if 'pid' in argd:
                argv.insert(0, argd.pop('pid'))
            if 'address' in argd:
                argv.insert(1, argd.pop('address'))
            if 'size' in argd:
                argv.insert(2, argd.pop('size'))
            if argd:
                raise TypeError("Wrong arguments for dont_watch_buffer()")
            try:
                pid, address, size = argv
            except ValueError:
                raise TypeError("Wrong arguments for dont_watch_buffer()")
            self.__clear_buffer_watch_old_method(pid, address, size)

    def dont_stalk_buffer(self, bw, *argv, **argd):
        """
        Clears a page breakpoint set by L{stalk_buffer}.

        @type  bw: L{BufferWatch}
        @param bw:
            Buffer watch identifier returned by L{stalk_buffer}.
        """
        self.dont_watch_buffer(bw, *argv, **argd)

#------------------------------------------------------------------------------

    # Tracing

# XXX TODO
# Add "action" parameter to tracing mode

    def __start_tracing(self, thread):
        """
        @type  thread: L{Thread}
        @param thread: Thread to start tracing.
        """
        tid = thread.get_tid()
        if not tid in self.__tracing:
            thread.set_tf()
            self.__tracing.add(tid)

    def __stop_tracing(self, thread):
        """
        @type  thread: L{Thread}
        @param thread: Thread to stop tracing.
        """
        tid = thread.get_tid()
        if tid in self.__tracing:
            self.__tracing.remove(tid)
            if thread.is_alive():
                thread.clear_tf()

    def is_tracing(self, tid):
        """
        @type  tid: int
        @param tid: Thread global ID.

        @rtype:  bool
        @return: C{True} if the thread is being traced, C{False} otherwise.
        """
        return tid in self.__tracing

    def get_traced_tids(self):
        """
        Retrieves the list of global IDs of all threads being traced.

        @rtype:  list( int... )
        @return: List of thread global IDs.
        """
        tids = list(self.__tracing)
        tids.sort()
        return tids

    def start_tracing(self, tid):
        """
        Start tracing mode in the given thread.

        @type  tid: int
        @param tid: Global ID of thread to start tracing.
        """
        if not self.is_tracing(tid):
            thread = self.system.get_thread(tid)
            self.__start_tracing(thread)

    def stop_tracing(self, tid):
        """
        Stop tracing mode in the given thread.

        @type  tid: int
        @param tid: Global ID of thread to stop tracing.
        """
        if self.is_tracing(tid):
            thread = self.system.get_thread(tid)
            self.__stop_tracing(thread)

    def start_tracing_process(self, pid):
        """
        Start tracing mode for all threads in the given process.

        @type  pid: int
        @param pid: Global ID of process to start tracing.
        """
        for thread in self.system.get_process(pid).iter_threads():
            self.__start_tracing(thread)

    def stop_tracing_process(self, pid):
        """
        Stop tracing mode for all threads in the given process.

        @type  pid: int
        @param pid: Global ID of process to stop tracing.
        """
        for thread in self.system.get_process(pid).iter_threads():
            self.__stop_tracing(thread)

    def start_tracing_all(self):
        """
        Start tracing mode for all threads in all debugees.
        """
        for pid in self.get_debugee_pids():
            self.start_tracing_process(pid)

    def stop_tracing_all(self):
        """
        Stop tracing mode for all threads in all debugees.
        """
        for pid in self.get_debugee_pids():
            self.stop_tracing_process(pid)

#------------------------------------------------------------------------------

    # Break on LastError values (only available since Windows Server 2003)

    def break_on_error(self, pid, errorCode):
        """
        Sets or clears the system breakpoint for a given Win32 error code.

        Use L{Process.is_system_defined_breakpoint} to tell if a breakpoint
        exception was caused by a system breakpoint or by the application
        itself (for example because of a failed assertion in the code).

        @note: This functionality is only available since Windows Server 2003.
            In 2003 it only breaks on error values set externally to the
            kernel32.dll library, but this was fixed in Windows Vista.

        @warn: This method will fail if the debug symbols for ntdll (kernel32
            in Windows 2003) are not present. For more information see:
            L{System.fix_symbol_store_path}.

        @see: U{http://www.nynaeve.net/?p=147}

        @type  pid: int
        @param pid: Process ID.

        @type  errorCode: int
        @param errorCode: Win32 error code to stop on. Set to C{0} or
            C{ERROR_SUCCESS} to clear the breakpoint instead.

        @raise NotImplementedError:
            The functionality is not supported in this system.

        @raise WindowsError:
            An error occurred while processing this request.
        """
        aProcess = self.system.get_process(pid)
        address  = aProcess.get_break_on_error_ptr()
        if not address:
            raise NotImplementedError(
                        "The functionality is not supported in this system.")
        aProcess.write_dword(address, errorCode)

    def dont_break_on_error(self, pid):
        """
        Alias to L{break_on_error}C{(pid, ERROR_SUCCESS)}.

        @type  pid: int
        @param pid: Process ID.

        @raise NotImplementedError:
            The functionality is not supported in this system.

        @raise WindowsError:
            An error occurred while processing this request.
        """
        self.break_on_error(pid, 0)

#------------------------------------------------------------------------------

    # Simplified symbol resolving, useful for hooking functions

    def resolve_exported_function(self, pid, modName, procName):
        """
        Resolves the exported DLL function for the given process.

        @type  pid: int
        @param pid: Process global ID.

        @type  modName: str
        @param modName: Name of the module that exports the function.

        @type  procName: str
        @param procName: Name of the exported function to resolve.

        @rtype:  int, None
        @return: On success, the address of the exported function.
            On failure, returns C{None}.
        """
        aProcess = self.system.get_process(pid)
        aModule = aProcess.get_module_by_name(modName)
        if not aModule:
            aProcess.scan_modules()
            aModule = aProcess.get_module_by_name(modName)
        if aModule:
            address = aModule.resolve(procName)
            return address
        return None

    def resolve_label(self, pid, label):
        """
        Resolves a label for the given process.

        @type  pid: int
        @param pid: Process global ID.

        @type  label: str
        @param label: Label to resolve.

        @rtype:  int
        @return: Memory address pointed to by the label.

        @raise ValueError: The label is malformed or impossible to resolve.
        @raise RuntimeError: Cannot resolve the module or function.
        """
        return self.get_process(pid).resolve_label(label)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/compat.py <==
# Partial copy of https://bitbucket.org/gutworth/six/src/8e634686c53a35092dd705172440a9231c90ddd1/six.py?at=default
# With some differences to take into account that the iterXXX version may be defined in user code.

# Original __author__ = "Benjamin Peterson <benjamin@python.org>"
# Base __version__ = "1.7.3"

# Copyright (c) 2010-2014 Benjamin Peterson
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import sys
import types



# Useful for very coarse version differentiation.
PY2 = sys.version_info[0] == 2
PY3 = sys.version_info[0] == 3

if PY3:
    string_types = str,
    integer_types = int,
    class_types = type,
    text_type = str
    binary_type = bytes

    MAXSIZE = sys.maxsize
else:
    string_types = basestring,
    integer_types = (int, long)
    class_types = (type, types.ClassType)
    text_type = unicode
    binary_type = str

    if sys.platform.startswith("java"):
        # Jython always uses 32 bits.
        MAXSIZE = int((1 << 31) - 1)
    else:
        # It's possible to have sizeof(long) != sizeof(Py_ssize_t).
        class X(object):
            def __len__(self):
                return 1 << 31
        try:
            len(X())
        except OverflowError:
            # 32-bit
            MAXSIZE = int((1 << 31) - 1)
        else:
            # 64-bit
            MAXSIZE = int((1 << 63) - 1)
        del X


if PY3:
    xrange = range
    unicode = str
    bytes = bytes
    def iterkeys(d, **kw):
        if hasattr(d, 'iterkeys'):
            return iter(d.iterkeys(**kw))
        return iter(d.keys(**kw))

    def itervalues(d, **kw):
        if hasattr(d, 'itervalues'):
            return iter(d.itervalues(**kw))
        return iter(d.values(**kw))

    def iteritems(d, **kw):
        if hasattr(d, 'iteritems'):
            return iter(d.iteritems(**kw))
        return iter(d.items(**kw))

    def iterlists(d, **kw):
        if hasattr(d, 'iterlists'):
            return iter(d.iterlists(**kw))
        return iter(d.lists(**kw))

    def keys(d, **kw):
        return list(iterkeys(d, **kw))
else:
    unicode = unicode
    xrange = xrange
    bytes = str
    def keys(d, **kw):
        return d.keys(**kw)

    def iterkeys(d, **kw):
        return iter(d.iterkeys(**kw))

    def itervalues(d, **kw):
        return iter(d.itervalues(**kw))

    def iteritems(d, **kw):
        return iter(d.iteritems(**kw))

    def iterlists(d, **kw):
        return iter(d.iterlists(**kw))

if PY3:
    import builtins
    exec_ = getattr(builtins, "exec")


    def reraise(tp, value, tb=None):
        if value is None:
            value = tp()
        if value.__traceback__ is not tb:
            raise value.with_traceback(tb)
        raise value

else:
    def exec_(_code_, _globs_=None, _locs_=None):
        """Execute code in a namespace."""
        if _globs_ is None:
            frame = sys._getframe(1)
            _globs_ = frame.f_globals
            if _locs_ is None:
                _locs_ = frame.f_locals
            del frame
        elif _locs_ is None:
            _locs_ = _globs_
        exec("""exec _code_ in _globs_, _locs_""")


    exec_("""def reraise(tp, value, tb=None):
    raise tp, value, tb
""")


if PY3:
    import operator
    def b(s):
        if isinstance(s, str):
            return s.encode("latin-1")
        assert isinstance(s, bytes)
        return s
    def u(s):
        return s
    unichr = chr
    if sys.version_info[1] <= 1:
        def int2byte(i):
            return bytes((i,))
    else:
        # This is about 2x faster than the implementation above on 3.2+
        int2byte = operator.methodcaller("to_bytes", 1, "big")
    byte2int = operator.itemgetter(0)
    indexbytes = operator.getitem
    iterbytes = iter
    import io
    StringIO = io.StringIO
    BytesIO = io.BytesIO
else:
    def b(s):
        return s
    # Workaround for standalone backslash
    def u(s):
        return unicode(s.replace(r'\\', r'\\\\'), "unicode_escape")
    unichr = unichr
    int2byte = chr
    def byte2int(bs):
        return ord(bs[0])
    def indexbytes(buf, i):
        return ord(buf[i])
    def iterbytes(buf):
        return (ord(byte) for byte in buf)
    import StringIO
    StringIO = BytesIO = StringIO.StringIO

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/crash.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Crash dump support.

@group Crash reporting:
    Crash, CrashDictionary

@group Warnings:
    CrashWarning

@group Deprecated classes:
    CrashContainer, CrashTable, CrashTableMSSQL,
    VolatileCrashContainer, DummyCrashContainer
"""

__revision__ = "$Id$"

__all__ = [

    # Object that represents a crash in the debugee.
    'Crash',

    # Crash storage.
    'CrashDictionary',

    # Warnings.
    'CrashWarning',

    # Backwards compatibility with WinAppDbg 1.4 and before.
    'CrashContainer',
    'CrashTable',
    'CrashTableMSSQL',
    'VolatileCrashContainer',
    'DummyCrashContainer',
]

from winappdbg import win32
from winappdbg import compat
from winappdbg.system import System
from winappdbg.textio import HexDump, CrashDump
from winappdbg.util import StaticClass, MemoryAddresses, PathOperations

import sys
import os
import time
import zlib
import warnings

# lazy imports
sql = None
anydbm = None

#==============================================================================

# Secure alternative to pickle, use it if present.
try:
    import cerealizer
    pickle = cerealizer

    # There is no optimization function for cerealized objects.
    def optimize(picklestring):
        return picklestring

    # There is no HIGHEST_PROTOCOL in cerealizer.
    HIGHEST_PROTOCOL = 0

    # Note: it's important NOT to provide backwards compatibility, otherwise
    # it'd be just the same as not having this!
    #
    # To disable this security upgrade simply uncomment the following line:
    #
    # raise ImportError("Fallback to pickle for backwards compatibility")

# If cerealizer is not present fallback to the insecure pickle module.
except ImportError:

    # Faster implementation of the pickle module as a C extension.
    try:
        import cPickle as pickle

    # If all fails fallback to the classic pickle module.
    except ImportError:
        import pickle

    # Fetch the highest protocol version.
    HIGHEST_PROTOCOL = pickle.HIGHEST_PROTOCOL

    # Try to use the pickle optimizer if found.
    try:
        from pickletools import optimize
    except ImportError:
        def optimize(picklestring):
            return picklestring

class Marshaller (StaticClass):
    """
    Custom pickler for L{Crash} objects. Optimizes the pickled data when using
    the standard C{pickle} (or C{cPickle}) module. The pickled data is then
    compressed using zlib.
    """

    @staticmethod
    def dumps(obj, protocol=HIGHEST_PROTOCOL):
        return zlib.compress(optimize(pickle.dumps(obj)), 9)

    @staticmethod
    def loads(data):
        return pickle.loads(zlib.decompress(data))

#==============================================================================

class CrashWarning (Warning):
    """
    An error occurred while gathering crash data.
    Some data may be incomplete or missing.
    """

#==============================================================================

# Crash object. Must be serializable.
class Crash (object):
    """
    Represents a crash, bug, or another interesting event in the debugee.

    @group Basic information:
        timeStamp, signature, eventCode, eventName, pid, tid, arch, os, bits,
        registers, labelPC, pc, sp, fp

    @group Optional information:
        debugString,
        modFileName,
        lpBaseOfDll,
        exceptionCode,
        exceptionName,
        exceptionDescription,
        exceptionAddress,
        exceptionLabel,
        firstChance,
        faultType,
        faultAddress,
        faultLabel,
        isOurBreakpoint,
        isSystemBreakpoint,
        stackTrace,
        stackTracePC,
        stackTraceLabels,
        stackTracePretty

    @group Extra information:
        commandLine,
        environment,
        environmentData,
        registersPeek,
        stackRange,
        stackFrame,
        stackPeek,
        faultCode,
        faultMem,
        faultPeek,
        faultDisasm,
        memoryMap

    @group Report:
        briefReport, fullReport, notesReport, environmentReport, isExploitable

    @group Notes:
        addNote, getNotes, iterNotes, hasNotes, clearNotes, notes

    @group Miscellaneous:
        fetch_extra_data

    @type timeStamp: float
    @ivar timeStamp: Timestamp as returned by time.time().

    @type signature: object
    @ivar signature: Approximately unique signature for the Crash object.

        This signature can be used as an heuristic to determine if two crashes
        were caused by the same software error. Ideally it should be treated as
        as opaque serializable object that can be tested for equality.

    @type notes: list( str )
    @ivar notes: List of strings, each string is a note.

    @type eventCode: int
    @ivar eventCode: Event code as defined by the Win32 API.

    @type eventName: str
    @ivar eventName: Event code user-friendly name.

    @type pid: int
    @ivar pid: Process global ID.

    @type tid: int
    @ivar tid: Thread global ID.

    @type arch: str
    @ivar arch: Processor architecture.

    @type os: str
    @ivar os: Operating system version.

        May indicate a 64 bit version even if L{arch} and L{bits} indicate 32
        bits. This means the crash occurred inside a WOW64 process.

    @type bits: int
    @ivar bits: C{32} or C{64} bits.

    @type commandLine: None or str
    @ivar commandLine: Command line for the target process.

        C{None} if unapplicable or unable to retrieve.

    @type environmentData: None or list of str
    @ivar environmentData: Environment data for the target process.

        C{None} if unapplicable or unable to retrieve.

    @type environment: None or dict( str S{->} str )
    @ivar environment: Environment variables for the target process.

        C{None} if unapplicable or unable to retrieve.

    @type registers: dict( str S{->} int )
    @ivar registers: Dictionary mapping register names to their values.

    @type registersPeek: None or dict( str S{->} str )
    @ivar registersPeek: Dictionary mapping register names to the data they point to.

        C{None} if unapplicable or unable to retrieve.

    @type labelPC: None or str
    @ivar labelPC: Label pointing to the program counter.

        C{None} or invalid if unapplicable or unable to retrieve.

    @type debugString: None or str
    @ivar debugString: Debug string sent by the debugee.

        C{None} if unapplicable or unable to retrieve.

    @type exceptionCode: None or int
    @ivar exceptionCode: Exception code as defined by the Win32 API.

        C{None} if unapplicable or unable to retrieve.

    @type exceptionName: None or str
    @ivar exceptionName: Exception code user-friendly name.

        C{None} if unapplicable or unable to retrieve.

    @type exceptionDescription: None or str
    @ivar exceptionDescription: Exception description.

        C{None} if unapplicable or unable to retrieve.

    @type exceptionAddress: None or int
    @ivar exceptionAddress: Memory address where the exception occured.

        C{None} if unapplicable or unable to retrieve.

    @type exceptionLabel: None or str
    @ivar exceptionLabel: Label pointing to the exception address.

        C{None} or invalid if unapplicable or unable to retrieve.

    @type faultType: None or int
    @ivar faultType: Access violation type.
        Only applicable to memory faults.
        Should be one of the following constants:

         - L{win32.ACCESS_VIOLATION_TYPE_READ}
         - L{win32.ACCESS_VIOLATION_TYPE_WRITE}
         - L{win32.ACCESS_VIOLATION_TYPE_DEP}

        C{None} if unapplicable or unable to retrieve.

    @type faultAddress: None or int
    @ivar faultAddress: Access violation memory address.
        Only applicable to memory faults.

        C{None} if unapplicable or unable to retrieve.

    @type faultLabel: None or str
    @ivar faultLabel: Label pointing to the access violation memory address.
        Only applicable to memory faults.

        C{None} if unapplicable or unable to retrieve.

    @type firstChance: None or bool
    @ivar firstChance:
        C{True} for first chance exceptions, C{False} for second chance.

        C{None} if unapplicable or unable to retrieve.

    @type isOurBreakpoint: bool
    @ivar isOurBreakpoint:
        C{True} for breakpoints defined by the L{Debug} class,
        C{False} otherwise.

        C{None} if unapplicable.

    @type isSystemBreakpoint: bool
    @ivar isSystemBreakpoint:
        C{True} for known system-defined breakpoints,
        C{False} otherwise.

        C{None} if unapplicable.

    @type modFileName: None or str
    @ivar modFileName: File name of module where the program counter points to.

        C{None} or invalid if unapplicable or unable to retrieve.

    @type lpBaseOfDll: None or int
    @ivar lpBaseOfDll: Base of module where the program counter points to.

        C{None} if unapplicable or unable to retrieve.

    @type stackTrace: None or tuple of tuple( int, int, str )
    @ivar stackTrace:
        Stack trace of the current thread as a tuple of
        ( frame pointer, return address, module filename ).

        C{None} or empty if unapplicable or unable to retrieve.

    @type stackTracePretty: None or tuple of tuple( int, str )
    @ivar stackTracePretty:
        Stack trace of the current thread as a tuple of
        ( frame pointer, return location ).

        C{None} or empty if unapplicable or unable to retrieve.

    @type stackTracePC: None or tuple( int... )
    @ivar stackTracePC: Tuple of return addresses in the stack trace.

        C{None} or empty if unapplicable or unable to retrieve.

    @type stackTraceLabels: None or tuple( str... )
    @ivar stackTraceLabels:
        Tuple of labels pointing to the return addresses in the stack trace.

        C{None} or empty if unapplicable or unable to retrieve.

    @type stackRange: tuple( int, int )
    @ivar stackRange:
        Stack beginning and end pointers, in memory addresses order.

        C{None} if unapplicable or unable to retrieve.

    @type stackFrame: None or str
    @ivar stackFrame: Data pointed to by the stack pointer.

        C{None} or empty if unapplicable or unable to retrieve.

    @type stackPeek: None or dict( int S{->} str )
    @ivar stackPeek: Dictionary mapping stack offsets to the data they point to.

        C{None} or empty if unapplicable or unable to retrieve.

    @type faultCode: None or str
    @ivar faultCode: Data pointed to by the program counter.

        C{None} or empty if unapplicable or unable to retrieve.

    @type faultMem: None or str
    @ivar faultMem: Data pointed to by the exception address.

        C{None} or empty if unapplicable or unable to retrieve.

    @type faultPeek: None or dict( intS{->} str )
    @ivar faultPeek: Dictionary mapping guessed pointers at L{faultMem} to the data they point to.

        C{None} or empty if unapplicable or unable to retrieve.

    @type faultDisasm: None or tuple of tuple( long, int, str, str )
    @ivar faultDisasm: Dissassembly around the program counter.

        C{None} or empty if unapplicable or unable to retrieve.

    @type memoryMap: None or list of L{win32.MemoryBasicInformation} objects.
    @ivar memoryMap: Memory snapshot of the program. May contain the actual
        data from the entire process memory if requested.
        See L{fetch_extra_data} for more details.

        C{None} or empty if unapplicable or unable to retrieve.

    @type _rowid: int
    @ivar _rowid: Row ID in the database. Internally used by the DAO layer.
        Only present in crash dumps retrieved from the database. Do not rely
        on this property to be present in future versions of WinAppDbg.
    """

    def __init__(self, event):
        """
        @type  event: L{Event}
        @param event: Event object for crash.
        """

        # First of all, take the timestamp.
        self.timeStamp          = time.time()

        # Notes are initially empty.
        self.notes              = list()

        # Get the process and thread, but dont't store them in the DB.
        process = event.get_process()
        thread  = event.get_thread()

        # Determine the architecture.
        self.os                 = System.os
        self.arch               = process.get_arch()
        self.bits               = process.get_bits()

        # The following properties are always retrieved for all events.
        self.eventCode          = event.get_event_code()
        self.eventName          = event.get_event_name()
        self.pid                = event.get_pid()
        self.tid                = event.get_tid()
        self.registers          = dict(thread.get_context())
        self.labelPC            = process.get_label_at_address(self.pc)

        # The following properties are only retrieved for some events.
        self.commandLine        = None
        self.environment        = None
        self.environmentData    = None
        self.registersPeek      = None
        self.debugString        = None
        self.modFileName        = None
        self.lpBaseOfDll        = None
        self.exceptionCode      = None
        self.exceptionName      = None
        self.exceptionDescription = None
        self.exceptionAddress   = None
        self.exceptionLabel     = None
        self.firstChance        = None
        self.faultType          = None
        self.faultAddress       = None
        self.faultLabel         = None
        self.isOurBreakpoint    = None
        self.isSystemBreakpoint = None
        self.stackTrace         = None
        self.stackTracePC       = None
        self.stackTraceLabels   = None
        self.stackTracePretty   = None
        self.stackRange         = None
        self.stackFrame         = None
        self.stackPeek          = None
        self.faultCode          = None
        self.faultMem           = None
        self.faultPeek          = None
        self.faultDisasm        = None
        self.memoryMap          = None

        # Get information for debug string events.
        if self.eventCode == win32.OUTPUT_DEBUG_STRING_EVENT:
            self.debugString = event.get_debug_string()

        # Get information for module load and unload events.
        # For create and exit process events, get the information
        # for the main module.
        elif self.eventCode in (win32.CREATE_PROCESS_DEBUG_EVENT,
                                win32.EXIT_PROCESS_DEBUG_EVENT,
                                win32.LOAD_DLL_DEBUG_EVENT,
                                win32.UNLOAD_DLL_DEBUG_EVENT):
            aModule = event.get_module()
            self.modFileName = event.get_filename()
            if not self.modFileName:
                self.modFileName = aModule.get_filename()
            self.lpBaseOfDll = event.get_module_base()
            if not self.lpBaseOfDll:
                self.lpBaseOfDll = aModule.get_base()

        # Get some information for exception events.
        # To get the remaining information call fetch_extra_data().
        elif self.eventCode == win32.EXCEPTION_DEBUG_EVENT:

            # Exception information.
            self.exceptionCode          = event.get_exception_code()
            self.exceptionName          = event.get_exception_name()
            self.exceptionDescription   = event.get_exception_description()
            self.exceptionAddress       = event.get_exception_address()
            self.firstChance            = event.is_first_chance()
            self.exceptionLabel         = process.get_label_at_address(
                                                         self.exceptionAddress)
            if self.exceptionCode in (win32.EXCEPTION_ACCESS_VIOLATION,
                                      win32.EXCEPTION_GUARD_PAGE,
                                      win32.EXCEPTION_IN_PAGE_ERROR):
                self.faultType    = event.get_fault_type()
                self.faultAddress = event.get_fault_address()
                self.faultLabel   = process.get_label_at_address(
                                                            self.faultAddress)
            elif self.exceptionCode in (win32.EXCEPTION_BREAKPOINT,
                                        win32.EXCEPTION_SINGLE_STEP):
                self.isOurBreakpoint = hasattr(event, 'breakpoint') \
                                       and event.breakpoint
                self.isSystemBreakpoint = \
                    process.is_system_defined_breakpoint(self.exceptionAddress)

            # Stack trace.
            try:
                self.stackTracePretty = thread.get_stack_trace_with_labels()
            except Exception:
                e = sys.exc_info()[1]
                warnings.warn(
                    "Cannot get stack trace with labels, reason: %s" % str(e),
                    CrashWarning)
            try:
                self.stackTrace     = thread.get_stack_trace()
                stackTracePC        = [ ra for (_,ra,_) in self.stackTrace ]
                self.stackTracePC   = tuple(stackTracePC)
                stackTraceLabels    = [ process.get_label_at_address(ra) \
                                             for ra in self.stackTracePC ]
                self.stackTraceLabels = tuple(stackTraceLabels)
            except Exception:
                e = sys.exc_info()[1]
                warnings.warn("Cannot get stack trace, reason: %s" % str(e),
                              CrashWarning)

    def fetch_extra_data(self, event, takeMemorySnapshot = 0):
        """
        Fetch extra data from the L{Event} object.

        @note: Since this method may take a little longer to run, it's best to
            call it only after you've determined the crash is interesting and
            you want to save it.

        @type  event: L{Event}
        @param event: Event object for crash.

        @type  takeMemorySnapshot: int
        @param takeMemorySnapshot:
            Memory snapshot behavior:
             - C{0} to take no memory information (default).
             - C{1} to take only the memory map.
               See L{Process.get_memory_map}.
             - C{2} to take a full memory snapshot.
               See L{Process.take_memory_snapshot}.
             - C{3} to take a live memory snapshot.
               See L{Process.generate_memory_snapshot}.
        """

        # Get the process and thread, we'll use them below.
        process = event.get_process()
        thread  = event.get_thread()

        # Get the command line for the target process.
        try:
            self.commandLine = process.get_command_line()
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn("Cannot get command line, reason: %s" % str(e),
                          CrashWarning)

        # Get the environment variables for the target process.
        try:
            self.environmentData = process.get_environment_data()
            self.environment     = process.parse_environment_data(
                                                        self.environmentData)
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn("Cannot get environment, reason: %s" % str(e),
                          CrashWarning)

        # Data pointed to by registers.
        self.registersPeek = thread.peek_pointers_in_registers()

        # Module where execution is taking place.
        aModule = process.get_module_at_address(self.pc)
        if aModule is not None:
            self.modFileName = aModule.get_filename()
            self.lpBaseOfDll = aModule.get_base()

        # Contents of the stack frame.
        try:
            self.stackRange = thread.get_stack_range()
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn("Cannot get stack range, reason: %s" % str(e),
                          CrashWarning)
        try:
            self.stackFrame = thread.get_stack_frame()
            stackFrame = self.stackFrame
        except Exception:
            self.stackFrame = thread.peek_stack_data()
            stackFrame = self.stackFrame[:64]
        if stackFrame:
            self.stackPeek = process.peek_pointers_in_data(stackFrame)

        # Code being executed.
        self.faultCode   = thread.peek_code_bytes()
        try:
            self.faultDisasm = thread.disassemble_around_pc(32)
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn("Cannot disassemble, reason: %s" % str(e),
                          CrashWarning)

        # For memory related exceptions, get the memory contents
        # of the location that caused the exception to be raised.
        if self.eventCode == win32.EXCEPTION_DEBUG_EVENT:
            if self.pc != self.exceptionAddress and self.exceptionCode in (
                        win32.EXCEPTION_ACCESS_VIOLATION,
                        win32.EXCEPTION_ARRAY_BOUNDS_EXCEEDED,
                        win32.EXCEPTION_DATATYPE_MISALIGNMENT,
                        win32.EXCEPTION_IN_PAGE_ERROR,
                        win32.EXCEPTION_STACK_OVERFLOW,
                        win32.EXCEPTION_GUARD_PAGE,
                        ):
                self.faultMem = process.peek(self.exceptionAddress, 64)
                if self.faultMem:
                    self.faultPeek = process.peek_pointers_in_data(
                                                                 self.faultMem)

        # TODO: maybe add names and versions of DLLs and EXE?

        # Take a snapshot of the process memory. Additionally get the
        # memory contents if requested.
        if takeMemorySnapshot == 1:
            self.memoryMap = process.get_memory_map()
            mappedFilenames = process.get_mapped_filenames(self.memoryMap)
            for mbi in self.memoryMap:
                mbi.filename = mappedFilenames.get(mbi.BaseAddress, None)
                mbi.content  = None
        elif takeMemorySnapshot == 2:
            self.memoryMap = process.take_memory_snapshot()
        elif takeMemorySnapshot == 3:
            self.memoryMap = process.generate_memory_snapshot()

    @property
    def pc(self):
        """
        Value of the program counter register.

        @rtype:  int
        """
        try:
            return self.registers['Eip']        # i386
        except KeyError:
            return self.registers['Rip']        # amd64

    @property
    def sp(self):
        """
        Value of the stack pointer register.

        @rtype:  int
        """
        try:
            return self.registers['Esp']        # i386
        except KeyError:
            return self.registers['Rsp']        # amd64

    @property
    def fp(self):
        """
        Value of the frame pointer register.

        @rtype:  int
        """
        try:
            return self.registers['Ebp']        # i386
        except KeyError:
            return self.registers['Rbp']        # amd64

    def __str__(self):
        return self.fullReport()

    def key(self):
        """
        Alias of L{signature}. Deprecated since WinAppDbg 1.5.
        """
        warnings.warn("Crash.key() method was deprecated in WinAppDbg 1.5",
                      DeprecationWarning)
        return self.signature

    @property
    def signature(self):
        if self.labelPC:
            pc = self.labelPC
        else:
            pc = self.pc
        if self.stackTraceLabels:
            trace = self.stackTraceLabels
        else:
            trace = self.stackTracePC
        return  (
                self.arch,
                self.eventCode,
                self.exceptionCode,
                pc,
                trace,
                self.debugString,
                )
        # TODO
        # add the name and version of the binary where the crash happened?

    def isExploitable(self):
        """
        Guess how likely is it that the bug causing the crash can be leveraged
        into an exploitable vulnerability.

        @note: Don't take this as an equivalent of a real exploitability
            analysis, that can only be done by a human being! This is only
            a guideline, useful for example to sort crashes - placing the most
            interesting ones at the top.

        @see: The heuristics are similar to those of the B{!exploitable}
            extension for I{WinDBG}, which can be downloaded from here:

            U{http://www.codeplex.com/msecdbg}

        @rtype: tuple( str, str, str )
        @return: The first element of the tuple is the result of the analysis,
            being one of the following:

             - Not an exception
             - Not exploitable
             - Not likely exploitable
             - Unknown
             - Probably exploitable
             - Exploitable

            The second element of the tuple is a code to identify the matched
            heuristic rule.

            The third element of the tuple is a description string of the
            reason behind the result.
        """

        # Terminal rules

        if self.eventCode != win32.EXCEPTION_DEBUG_EVENT:
            return ("Not an exception", "NotAnException", "The event is not an exception.")

        if self.stackRange and self.pc is not None and self.stackRange[0] <= self.pc < self.stackRange[1]:
            return ("Exploitable", "StackCodeExecution", "Code execution from the stack is considered exploitable.")

        # This rule is NOT from !exploitable
        if self.stackRange and self.sp is not None and not (self.stackRange[0] <= self.sp < self.stackRange[1]):
            return ("Exploitable", "StackPointerCorruption", "Stack pointer corruption is considered exploitable.")

        if self.exceptionCode == win32.EXCEPTION_ILLEGAL_INSTRUCTION:
            return ("Exploitable", "IllegalInstruction", "An illegal instruction exception indicates that the attacker controls execution flow.")

        if self.exceptionCode == win32.EXCEPTION_PRIV_INSTRUCTION:
            return ("Exploitable", "PrivilegedInstruction", "A privileged instruction exception indicates that the attacker controls execution flow.")

        if self.exceptionCode == win32.EXCEPTION_GUARD_PAGE:
            return ("Exploitable", "GuardPage", "A guard page violation indicates a stack overflow has occured, and the stack of another thread was reached (possibly the overflow length is not controlled by the attacker).")

        if self.exceptionCode == win32.STATUS_STACK_BUFFER_OVERRUN:
            return ("Exploitable", "GSViolation", "An overrun of a protected stack buffer has been detected. This is considered exploitable, and must be fixed.")

        if self.exceptionCode == win32.STATUS_HEAP_CORRUPTION:
            return ("Exploitable", "HeapCorruption", "Heap Corruption has been detected. This is considered exploitable, and must be fixed.")

        if self.exceptionCode == win32.EXCEPTION_ACCESS_VIOLATION:
            nearNull      = self.faultAddress is None or MemoryAddresses.align_address_to_page_start(self.faultAddress) == 0
            controlFlow   = self.__is_control_flow()
            blockDataMove = self.__is_block_data_move()
            if self.faultType == win32.EXCEPTION_EXECUTE_FAULT:
                if nearNull:
                    return ("Probably exploitable", "DEPViolation", "User mode DEP access violations are probably exploitable if near NULL.")
                else:
                    return ("Exploitable", "DEPViolation", "User mode DEP access violations are exploitable.")
            elif self.faultType == win32.EXCEPTION_WRITE_FAULT:
                if nearNull:
                    return ("Probably exploitable", "WriteAV", "User mode write access violations that are near NULL are probably exploitable.")
                else:
                    return ("Exploitable", "WriteAV", "User mode write access violations that are not near NULL are exploitable.")
            elif self.faultType == win32.EXCEPTION_READ_FAULT:
                if self.faultAddress == self.pc:
                    if nearNull:
                        return ("Probably exploitable", "ReadAVonIP", "Access violations at the instruction pointer are probably exploitable if near NULL.")
                    else:
                        return ("Exploitable", "ReadAVonIP", "Access violations at the instruction pointer are exploitable if not near NULL.")
                if controlFlow:
                    if nearNull:
                        return ("Probably exploitable", "ReadAVonControlFlow", "Access violations near null in control flow instructions are considered probably exploitable.")
                    else:
                        return ("Exploitable", "ReadAVonControlFlow", "Access violations not near null in control flow instructions are considered exploitable.")
                if blockDataMove:
                    return ("Probably exploitable", "ReadAVonBlockMove", "This is a read access violation in a block data move, and is therefore classified as probably exploitable.")

                # Rule: Tainted information used to control branch addresses is considered probably exploitable
                # Rule: Tainted information used to control the target of a later write is probably exploitable

        # Non terminal rules

        # XXX TODO add rule to check if code is in writeable memory (probably exploitable)

        # XXX TODO maybe we should be returning a list of tuples instead?

        result = ("Unknown", "Unknown", "Exploitability unknown.")

        if self.exceptionCode == win32.EXCEPTION_ACCESS_VIOLATION:
            if self.faultType == win32.EXCEPTION_READ_FAULT:
                if nearNull:
                    result = ("Not likely exploitable", "ReadAVNearNull", "This is a user mode read access violation near null, and is probably not exploitable.")

        elif self.exceptionCode == win32.EXCEPTION_INT_DIVIDE_BY_ZERO:
            result = ("Not likely exploitable", "DivideByZero", "This is an integer divide by zero, and is probably not exploitable.")

        elif self.exceptionCode == win32.EXCEPTION_FLT_DIVIDE_BY_ZERO:
            result = ("Not likely exploitable", "DivideByZero", "This is a floating point divide by zero, and is probably not exploitable.")

        elif self.exceptionCode in (win32.EXCEPTION_BREAKPOINT, win32.STATUS_WX86_BREAKPOINT):
            result = ("Unknown", "Breakpoint", "While a breakpoint itself is probably not exploitable, it may also be an indication that an attacker is testing a target. In either case breakpoints should not exist in production code.")

        # Rule: If the stack contains unknown symbols in user mode, call that out
        # Rule: Tainted information used to control the source of a later block move unknown, but called out explicitly
        # Rule: Tainted information used as an argument to a function is an unknown risk, but called out explicitly
        # Rule: Tainted information used to control branch selection is an unknown risk, but called out explicitly

        return result

    def __is_control_flow(self):
        """
        Private method to tell if the instruction pointed to by the program
        counter is a control flow instruction.

        Currently only works for x86 and amd64 architectures.
        """
        jump_instructions = (
            'jmp', 'jecxz', 'jcxz',
            'ja', 'jnbe', 'jae', 'jnb', 'jb', 'jnae', 'jbe', 'jna', 'jc', 'je',
            'jz', 'jnc', 'jne', 'jnz', 'jnp', 'jpo', 'jp', 'jpe', 'jg', 'jnle',
            'jge', 'jnl', 'jl', 'jnge', 'jle', 'jng', 'jno', 'jns', 'jo', 'js'
        )
        call_instructions = ( 'call', 'ret', 'retn' )
        loop_instructions = ( 'loop', 'loopz', 'loopnz', 'loope', 'loopne' )
        control_flow_instructions = call_instructions + loop_instructions + \
                                    jump_instructions
        isControlFlow = False
        instruction = None
        if self.pc is not None and self.faultDisasm:
            for disasm in self.faultDisasm:
                if disasm[0] == self.pc:
                    instruction = disasm[2].lower().strip()
                    break
        if instruction:
            for x in control_flow_instructions:
                if x in instruction:
                    isControlFlow = True
                    break
        return isControlFlow

    def __is_block_data_move(self):
        """
        Private method to tell if the instruction pointed to by the program
        counter is a block data move instruction.

        Currently only works for x86 and amd64 architectures.
        """
        block_data_move_instructions = ('movs', 'stos', 'lods')
        isBlockDataMove = False
        instruction = None
        if self.pc is not None and self.faultDisasm:
            for disasm in self.faultDisasm:
                if disasm[0] == self.pc:
                    instruction = disasm[2].lower().strip()
                    break
        if instruction:
            for x in block_data_move_instructions:
                if x in instruction:
                    isBlockDataMove = True
                    break
        return isBlockDataMove

    def briefReport(self):
        """
        @rtype:  str
        @return: Short description of the event.
        """
        if self.exceptionCode is not None:
            if self.exceptionCode == win32.EXCEPTION_BREAKPOINT:
                if self.isOurBreakpoint:
                    what = "Breakpoint hit"
                elif self.isSystemBreakpoint:
                    what = "System breakpoint hit"
                else:
                    what = "Assertion failed"
            elif self.exceptionDescription:
                what = self.exceptionDescription
            elif self.exceptionName:
                what = self.exceptionName
            else:
                what = "Exception %s" % \
                            HexDump.integer(self.exceptionCode, self.bits)
            if self.firstChance:
                chance = 'first'
            else:
                chance = 'second'
            if self.exceptionLabel:
                where = self.exceptionLabel
            elif self.exceptionAddress:
                where = HexDump.address(self.exceptionAddress, self.bits)
            elif self.labelPC:
                where = self.labelPC
            else:
                where = HexDump.address(self.pc, self.bits)
            msg = "%s (%s chance) at %s" % (what, chance, where)
        elif self.debugString is not None:
            if self.labelPC:
                where = self.labelPC
            else:
                where = HexDump.address(self.pc, self.bits)
            msg = "Debug string from %s: %r" % (where, self.debugString)
        else:
            if self.labelPC:
                where = self.labelPC
            else:
                where = HexDump.address(self.pc, self.bits)
            msg = "%s (%s) at %s" % (
                        self.eventName,
                        HexDump.integer(self.eventCode, self.bits),
                        where
                       )
        return msg

    def fullReport(self, bShowNotes = True):
        """
        @type  bShowNotes: bool
        @param bShowNotes: C{True} to show the user notes, C{False} otherwise.

        @rtype:  str
        @return: Long description of the event.
        """
        msg  = self.briefReport()
        msg += '\n'

        if self.bits == 32:
            width = 16
        else:
            width = 8

        if self.eventCode == win32.EXCEPTION_DEBUG_EVENT:
            (exploitability, expcode, expdescription) = self.isExploitable()
            msg += '\nSecurity risk level: %s\n' % exploitability
            msg += '  %s\n' % expdescription

        if bShowNotes and self.notes:
            msg += '\nNotes:\n'
            msg += self.notesReport()

        if self.commandLine:
            msg += '\nCommand line: %s\n' % self.commandLine

        if self.environment:
            msg += '\nEnvironment:\n'
            msg += self.environmentReport()

        if not self.labelPC:
            base = HexDump.address(self.lpBaseOfDll, self.bits)
            if self.modFileName:
                fn   = PathOperations.pathname_to_filename(self.modFileName)
                msg += '\nRunning in %s (%s)\n' % (fn, base)
            else:
                msg += '\nRunning in module at %s\n' % base

        if self.registers:
            msg += '\nRegisters:\n'
            msg += CrashDump.dump_registers(self.registers)
            if self.registersPeek:
                msg += '\n'
                msg += CrashDump.dump_registers_peek(self.registers,
                                                     self.registersPeek,
                                                     width = width)

        if self.faultDisasm:
            msg += '\nCode disassembly:\n'
            msg += CrashDump.dump_code(self.faultDisasm, self.pc,
                                       bits = self.bits)

        if self.stackTrace:
            msg += '\nStack trace:\n'
            if self.stackTracePretty:
                msg += CrashDump.dump_stack_trace_with_labels(
                                        self.stackTracePretty,
                                        bits = self.bits)
            else:
                msg += CrashDump.dump_stack_trace(self.stackTrace,
                                                  bits = self.bits)

        if self.stackFrame:
            if self.stackPeek:
                msg += '\nStack pointers:\n'
                msg += CrashDump.dump_stack_peek(self.stackPeek, width = width)
            msg += '\nStack dump:\n'
            msg += HexDump.hexblock(self.stackFrame, self.sp,
                                    bits = self.bits, width = width)

        if self.faultCode and not self.modFileName:
            msg += '\nCode dump:\n'
            msg += HexDump.hexblock(self.faultCode, self.pc,
                                    bits = self.bits, width = width)

        if self.faultMem:
            if self.faultPeek:
                msg += '\nException address pointers:\n'
                msg += CrashDump.dump_data_peek(self.faultPeek,
                                                self.exceptionAddress,
                                                bits  = self.bits,
                                                width = width)
            msg += '\nException address dump:\n'
            msg += HexDump.hexblock(self.faultMem, self.exceptionAddress,
                                    bits = self.bits, width = width)

        if self.memoryMap:
            msg += '\nMemory map:\n'
            mappedFileNames = dict()
            for mbi in self.memoryMap:
                if hasattr(mbi, 'filename') and mbi.filename:
                    mappedFileNames[mbi.BaseAddress] = mbi.filename
            msg += CrashDump.dump_memory_map(self.memoryMap, mappedFileNames,
                                             bits = self.bits)

        if not msg.endswith('\n\n'):
            if not msg.endswith('\n'):
                msg += '\n'
            msg += '\n'
        return msg

    def environmentReport(self):
        """
        @rtype: str
        @return: The process environment variables,
            merged and formatted for a report.
        """
        msg = ''
        if self.environment:
            for key, value in compat.iteritems(self.environment):
                msg += '  %s=%s\n' % (key, value)
        return msg

    def notesReport(self):
        """
        @rtype:  str
        @return: All notes, merged and formatted for a report.
        """
        msg = ''
        if self.notes:
            for n in self.notes:
                n = n.strip('\n')
                if '\n' in n:
                    n = n.strip('\n')
                    msg += ' * %s\n' % n.pop(0)
                    for x in n:
                        msg += '   %s\n' % x
                else:
                    msg += ' * %s\n' % n
        return msg

    def addNote(self, msg):
        """
        Add a note to the crash event.

        @type msg:  str
        @param msg: Note text.
        """
        self.notes.append(msg)

    def clearNotes(self):
        """
        Clear the notes of this crash event.
        """
        self.notes = list()

    def getNotes(self):
        """
        Get the list of notes of this crash event.

        @rtype:  list( str )
        @return: List of notes.
        """
        return self.notes

    def iterNotes(self):
        """
        Iterate the notes of this crash event.

        @rtype:  listiterator
        @return: Iterator of the list of notes.
        """
        return self.notes.__iter__()

    def hasNotes(self):
        """
        @rtype:  bool
        @return: C{True} if there are notes for this crash event.
        """
        return bool( self.notes )

#==============================================================================

class CrashContainer (object):
    """
    Old crash dump persistencer using a DBM database.
    Doesn't support duplicate crashes.

    @warning:
        DBM database support is provided for backwards compatibility with older
        versions of WinAppDbg. New applications should not use this class.
        Also, DBM databases in Python suffer from multiple problems that can
        easily be avoided by switching to a SQL database.

    @see: If you really must use a DBM database, try the standard C{shelve}
        module instead: U{http://docs.python.org/library/shelve.html}

    @group Marshalling configuration:
        optimizeKeys, optimizeValues, compressKeys, compressValues, escapeKeys,
        escapeValues, binaryKeys, binaryValues

    @type optimizeKeys: bool
    @cvar optimizeKeys: Ignored by the current implementation.

        Up to WinAppDbg 1.4 this setting caused the database keys to be
        optimized when pickled with the standard C{pickle} module.

        But with a DBM database backend that causes inconsistencies, since the
        same key can be serialized into multiple optimized pickles, thus losing
        uniqueness.

    @type optimizeValues: bool
    @cvar optimizeValues: C{True} to optimize the marshalling of keys, C{False}
        otherwise. Only used with the C{pickle} module, ignored when using the
        more secure C{cerealizer} module.

    @type compressKeys: bool
    @cvar compressKeys: C{True} to compress keys when marshalling, C{False}
        to leave them uncompressed.

    @type compressValues: bool
    @cvar compressValues: C{True} to compress values when marshalling, C{False}
        to leave them uncompressed.

    @type escapeKeys: bool
    @cvar escapeKeys: C{True} to escape keys when marshalling, C{False}
        to leave them uncompressed.

    @type escapeValues: bool
    @cvar escapeValues: C{True} to escape values when marshalling, C{False}
        to leave them uncompressed.

    @type binaryKeys: bool
    @cvar binaryKeys: C{True} to marshall keys to binary format (the Python
        C{buffer} type), C{False} to use text marshalled keys (C{str} type).

    @type binaryValues: bool
    @cvar binaryValues: C{True} to marshall values to binary format (the Python
        C{buffer} type), C{False} to use text marshalled values (C{str} type).
    """

    optimizeKeys    = False
    optimizeValues  = True
    compressKeys    = False
    compressValues  = True
    escapeKeys      = False
    escapeValues    = False
    binaryKeys      = False
    binaryValues    = False

    def __init__(self, filename = None, allowRepeatedKeys = False):
        """
        @type  filename: str
        @param filename: (Optional) File name for crash database.
            If no filename is specified, the container is volatile.

            Volatile containers are stored only in memory and
            destroyed when they go out of scope.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            Currently not supported, always use C{False}.
        """
        if allowRepeatedKeys:
            raise NotImplementedError()
        self.__filename = filename
        if filename:
            global anydbm
            if not anydbm:
                import anydbm
            self.__db = anydbm.open(filename, 'c')
            self.__keys = dict([ (self.unmarshall_key(mk), mk)
                                                  for mk in self.__db.keys() ])
        else:
            self.__db = dict()
            self.__keys = dict()

    def remove_key(self, key):
        """
        Removes the given key from the set of known keys.

        @type  key: L{Crash} key.
        @param key: Key to remove.
        """
        del self.__keys[key]

    def marshall_key(self, key):
        """
        Marshalls a Crash key to be used in the database.

        @see: L{__init__}

        @type  key: L{Crash} key.
        @param key: Key to convert.

        @rtype:  str or buffer
        @return: Converted key.
        """
        if key in self.__keys:
            return self.__keys[key]
        skey = pickle.dumps(key, protocol = 0)
        if self.compressKeys:
            skey = zlib.compress(skey, zlib.Z_BEST_COMPRESSION)
        if self.escapeKeys:
            skey = skey.encode('hex')
        if self.binaryKeys:
            skey = buffer(skey)
        self.__keys[key] = skey
        return skey

    def unmarshall_key(self, key):
        """
        Unmarshalls a Crash key read from the database.

        @type  key: str or buffer
        @param key: Key to convert.

        @rtype:  L{Crash} key.
        @return: Converted key.
        """
        key = str(key)
        if self.escapeKeys:
            key = key.decode('hex')
        if self.compressKeys:
            key = zlib.decompress(key)
        key = pickle.loads(key)
        return key

    def marshall_value(self, value, storeMemoryMap = False):
        """
        Marshalls a Crash object to be used in the database.
        By default the C{memoryMap} member is B{NOT} stored here.

        @warning: Setting the C{storeMemoryMap} argument to C{True} can lead to
            a severe performance penalty!

        @type  value: L{Crash}
        @param value: Object to convert.

        @type  storeMemoryMap: bool
        @param storeMemoryMap: C{True} to store the memory map, C{False}
            otherwise.

        @rtype:  str
        @return: Converted object.
        """
        if hasattr(value, 'memoryMap'):
            crash = value
            memoryMap = crash.memoryMap
            try:
                crash.memoryMap = None
                if storeMemoryMap and memoryMap is not None:
                    # convert the generator to a list
                    crash.memoryMap = list(memoryMap)
                if self.optimizeValues:
                    value = pickle.dumps(crash, protocol = HIGHEST_PROTOCOL)
                    value = optimize(value)
                else:
                    value = pickle.dumps(crash, protocol = 0)
            finally:
                crash.memoryMap = memoryMap
                del memoryMap
                del crash
        if self.compressValues:
            value = zlib.compress(value, zlib.Z_BEST_COMPRESSION)
        if self.escapeValues:
            value = value.encode('hex')
        if self.binaryValues:
            value = buffer(value)
        return value

    def unmarshall_value(self, value):
        """
        Unmarshalls a Crash object read from the database.

        @type  value: str
        @param value: Object to convert.

        @rtype:  L{Crash}
        @return: Converted object.
        """
        value = str(value)
        if self.escapeValues:
            value = value.decode('hex')
        if self.compressValues:
            value = zlib.decompress(value)
        value = pickle.loads(value)
        return value

    # The interface is meant to be similar to a Python set.
    # However it may not be necessary to implement all of the set methods.
    # Other methods like get, has_key, iterkeys and itervalues
    # are dictionary-like.

    def __len__(self):
        """
        @rtype:  int
        @return: Count of known keys.
        """
        return len(self.__keys)

    def __bool__(self):
        """
        @rtype:  bool
        @return: C{False} if there are no known keys.
        """
        return bool(self.__keys)

    def __contains__(self, crash):
        """
        @type  crash: L{Crash}
        @param crash: Crash object.

        @rtype:  bool
        @return:
            C{True} if a Crash object with the same key is in the container.
        """
        return self.has_key( crash.key() )

    def has_key(self, key):
        """
        @type  key: L{Crash} key.
        @param key: Key to find.

        @rtype:  bool
        @return: C{True} if the key is present in the set of known keys.
        """
        return key in self.__keys

    def iterkeys(self):
        """
        @rtype:  iterator
        @return: Iterator of known L{Crash} keys.
        """
        return compat.iterkeys(self.__keys)

    class __CrashContainerIterator (object):
        """
        Iterator of Crash objects. Returned by L{CrashContainer.__iter__}.
        """

        def __init__(self, container):
            """
            @type  container: L{CrashContainer}
            @param container: Crash set to iterate.
            """
            # It's important to keep a reference to the CrashContainer,
            # rather than it's underlying database.
            # Otherwise the destructor of CrashContainer may close the
            # database while we're still iterating it.
            #
            # TODO: lock the database when iterating it.
            #
            self.__container = container
            self.__keys_iter = compat.iterkeys(container)

        def next(self):
            """
            @rtype:  L{Crash}
            @return: A B{copy} of a Crash object in the L{CrashContainer}.
            @raise StopIteration: No more items left.
            """
            key  = self.__keys_iter.next()
            return self.__container.get(key)

    def __del__(self):
        "Class destructor. Closes the database when this object is destroyed."
        try:
            if self.__filename:
                self.__db.close()
        except:
            pass

    def __iter__(self):
        """
        @see:    L{itervalues}
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} objects.
        """
        return self.itervalues()

    def itervalues(self):
        """
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} objects.

        @warning: A B{copy} of each object is returned,
            so any changes made to them will be lost.

            To preserve changes do the following:
                1. Keep a reference to the object.
                2. Delete the object from the set.
                3. Modify the object and add it again.
        """
        return self.__CrashContainerIterator(self)

    def add(self, crash):
        """
        Adds a new crash to the container.
        If the crash appears to be already known, it's ignored.

        @see: L{Crash.key}

        @type  crash: L{Crash}
        @param crash: Crash object to add.
        """
        if crash not in self:
            key  = crash.key()
            skey = self.marshall_key(key)
            data = self.marshall_value(crash, storeMemoryMap = True)
            self.__db[skey] = data

    def __delitem__(self, key):
        """
        Removes a crash from the container.

        @type  key: L{Crash} unique key.
        @param key: Key of the crash to get.
        """
        skey = self.marshall_key(key)
        del self.__db[skey]
        self.remove_key(key)

    def remove(self, crash):
        """
        Removes a crash from the container.

        @type  crash: L{Crash}
        @param crash: Crash object to remove.
        """
        del self[ crash.key() ]

    def get(self, key):
        """
        Retrieves a crash from the container.

        @type  key: L{Crash} unique key.
        @param key: Key of the crash to get.

        @rtype:  L{Crash} object.
        @return: Crash matching the given key.

        @see:     L{iterkeys}
        @warning: A B{copy} of each object is returned,
            so any changes made to them will be lost.

            To preserve changes do the following:
                1. Keep a reference to the object.
                2. Delete the object from the set.
                3. Modify the object and add it again.
        """
        skey  = self.marshall_key(key)
        data  = self.__db[skey]
        crash = self.unmarshall_value(data)
        return crash

    def __getitem__(self, key):
        """
        Retrieves a crash from the container.

        @type  key: L{Crash} unique key.
        @param key: Key of the crash to get.

        @rtype:  L{Crash} object.
        @return: Crash matching the given key.

        @see:     L{iterkeys}
        @warning: A B{copy} of each object is returned,
            so any changes made to them will be lost.

            To preserve changes do the following:
                1. Keep a reference to the object.
                2. Delete the object from the set.
                3. Modify the object and add it again.
        """
        return self.get(key)

#==============================================================================

class CrashDictionary(object):
    """
    Dictionary-like persistence interface for L{Crash} objects.

    Currently the only implementation is through L{sql.CrashDAO}.
    """

    def __init__(self, url, creator = None, allowRepeatedKeys = True):
        """
        @type  url: str
        @param url: Connection URL of the crash database.
            See L{sql.CrashDAO.__init__} for more details.

        @type  creator: callable
        @param creator: (Optional) Callback function that creates the SQL
            database connection.

            Normally it's not necessary to use this argument. However in some
            odd cases you may need to customize the database connection, for
            example when using the integrated authentication in MSSQL.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            If C{True} all L{Crash} objects are stored.

            If C{False} any L{Crash} object with the same signature as a
            previously existing object will be ignored.
        """
        global sql
        if sql is None:
            from winappdbg import sql
        self._allowRepeatedKeys = allowRepeatedKeys
        self._dao = sql.CrashDAO(url, creator)

    def add(self, crash):
        """
        Adds a new crash to the container.

        @note:
            When the C{allowRepeatedKeys} parameter of the constructor
            is set to C{False}, duplicated crashes are ignored.

        @see: L{Crash.key}

        @type  crash: L{Crash}
        @param crash: Crash object to add.
        """
        self._dao.add(crash, self._allowRepeatedKeys)

    def get(self, key):
        """
        Retrieves a crash from the container.

        @type  key: L{Crash} signature.
        @param key: Heuristic signature of the crash to get.

        @rtype:  L{Crash} object.
        @return: Crash matching the given signature. If more than one is found,
            retrieve the newest one.

        @see:     L{iterkeys}
        @warning: A B{copy} of each object is returned,
            so any changes made to them will be lost.

            To preserve changes do the following:
                1. Keep a reference to the object.
                2. Delete the object from the set.
                3. Modify the object and add it again.
        """
        found = self._dao.find(signature=key, limit=1, order=-1)
        if not found:
            raise KeyError(key)
        return found[0]

    def __iter__(self):
        """
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} objects.
        """
        offset = 0
        limit  = 10
        while 1:
            found = self._dao.find(offset=offset, limit=limit)
            if not found:
                break
            offset += len(found)
            for crash in found:
                yield crash

    def itervalues(self):
        """
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} objects.
        """
        return self.__iter__()

    def iterkeys(self):
        """
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} heuristic signatures.
        """
        for crash in self:
            yield crash.signature       # FIXME this gives repeated results!

    def __contains__(self, crash):
        """
        @type  crash: L{Crash}
        @param crash: Crash object.

        @rtype:  bool
        @return: C{True} if the Crash object is in the container.
        """
        return self._dao.count(signature=crash.signature) > 0

    def has_key(self, key):
        """
        @type  key: L{Crash} signature.
        @param key: Heuristic signature of the crash to get.

        @rtype:  bool
        @return: C{True} if a matching L{Crash} object is in the container.
        """
        return self._dao.count(signature=key) > 0

    def __len__(self):
        """
        @rtype:  int
        @return: Count of L{Crash} elements in the container.
        """
        return self._dao.count()

    def __bool__(self):
        """
        @rtype:  bool
        @return: C{False} if the container is empty.
        """
        return bool( len(self) )

class CrashTable(CrashDictionary):
    """
    Old crash dump persistencer using a SQLite database.

    @warning:
        Superceded by L{CrashDictionary} since WinAppDbg 1.5.
        New applications should not use this class.
    """

    def __init__(self, location = None, allowRepeatedKeys = True):
        """
        @type  location: str
        @param location: (Optional) Location of the crash database.
            If the location is a filename, it's an SQLite database file.

            If no location is specified, the container is volatile.
            Volatile containers are stored only in memory and
            destroyed when they go out of scope.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            If C{True} all L{Crash} objects are stored.

            If C{False} any L{Crash} object with the same signature as a
            previously existing object will be ignored.
        """
        warnings.warn(
            "The %s class is deprecated since WinAppDbg 1.5." % self.__class__,
            DeprecationWarning)
        if location:
            url = "sqlite:///%s" % location
        else:
            url = "sqlite://"
        super(CrashTable, self).__init__(url, allowRepeatedKeys)

class CrashTableMSSQL (CrashDictionary):
    """
    Old crash dump persistencer using a Microsoft SQL Server database.

    @warning:
        Superceded by L{CrashDictionary} since WinAppDbg 1.5.
        New applications should not use this class.
    """

    def __init__(self, location = None, allowRepeatedKeys = True):
        """
        @type  location: str
        @param location: Location of the crash database.
            It must be an ODBC connection string.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            If C{True} all L{Crash} objects are stored.

            If C{False} any L{Crash} object with the same signature as a
            previously existing object will be ignored.
        """
        warnings.warn(
            "The %s class is deprecated since WinAppDbg 1.5." % self.__class__,
            DeprecationWarning)
        import urllib
        url = "mssql+pyodbc:///?odbc_connect=" + urllib.quote_plus(location)
        super(CrashTableMSSQL, self).__init__(url, allowRepeatedKeys)

class VolatileCrashContainer (CrashTable):
    """
    Old in-memory crash dump storage.

    @warning:
        Superceded by L{CrashDictionary} since WinAppDbg 1.5.
        New applications should not use this class.
    """

    def __init__(self, allowRepeatedKeys = True):
        """
        Volatile containers are stored only in memory and
        destroyed when they go out of scope.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            If C{True} all L{Crash} objects are stored.

            If C{False} any L{Crash} object with the same key as a
            previously existing object will be ignored.
        """
        super(VolatileCrashContainer, self).__init__(
            allowRepeatedKeys=allowRepeatedKeys)

class DummyCrashContainer(object):
    """
    Fakes a database of volatile Crash objects,
    trying to mimic part of it's interface, but
    doesn't actually store anything.

    Normally applications don't need to use this.

    @see: L{CrashDictionary}
    """

    def __init__(self, allowRepeatedKeys = True):
        """
        Fake containers don't store L{Crash} objects, but they implement the
        interface properly.

        @type  allowRepeatedKeys: bool
        @param allowRepeatedKeys:
            Mimics the duplicate filter behavior found in real containers.
        """
        self.__keys  = set()
        self.__count = 0
        self.__allowRepeatedKeys = allowRepeatedKeys

    def __contains__(self, crash):
        """
        @type  crash: L{Crash}
        @param crash: Crash object.

        @rtype:  bool
        @return: C{True} if the Crash object is in the container.
        """
        return crash.signature in self.__keys

    def __len__(self):
        """
        @rtype:  int
        @return: Count of L{Crash} elements in the container.
        """
        if self.__allowRepeatedKeys:
            return self.__count
        return len( self.__keys )

    def __bool__(self):
        """
        @rtype:  bool
        @return: C{False} if the container is empty.
        """
        return bool( len(self) )

    def add(self, crash):
        """
        Adds a new crash to the container.

        @note:
            When the C{allowRepeatedKeys} parameter of the constructor
            is set to C{False}, duplicated crashes are ignored.

        @see: L{Crash.key}

        @type  crash: L{Crash}
        @param crash: Crash object to add.
        """
        self.__keys.add( crash.signature )
        self.__count += 1

    def get(self, key):
        """
        This method is not supported.
        """
        raise NotImplementedError()

    def has_key(self, key):
        """
        @type  key: L{Crash} signature.
        @param key: Heuristic signature of the crash to get.

        @rtype:  bool
        @return: C{True} if a matching L{Crash} object is in the container.
        """
        return self.__keys.has_key( key )

    def iterkeys(self):
        """
        @rtype:  iterator
        @return: Iterator of the contained L{Crash} object keys.

        @see:     L{get}
        @warning: A B{copy} of each object is returned,
            so any changes made to them will be lost.

            To preserve changes do the following:
                1. Keep a reference to the object.
                2. Delete the object from the set.
                3. Modify the object and add it again.
        """
        return iter(self.__keys)

#==============================================================================
# Register the Crash class with the secure serializer.

try:
    cerealizer.register(Crash)
    cerealizer.register(win32.MemoryBasicInformation)
except NameError:
    pass


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/debug.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Debugging.

@group Debugging:
    Debug

@group Warnings:
    MixedBitsWarning
"""

__revision__ = "$Id$"

__all__ = [ 'Debug', 'MixedBitsWarning' ]

import sys
from winappdbg import win32
from winappdbg.system import System
from winappdbg.process import Process
from winappdbg.thread import Thread
from winappdbg.module import Module
from winappdbg.window import Window
from winappdbg.breakpoint import _BreakpointContainer, CodeBreakpoint
from winappdbg.event import Event, EventHandler, EventDispatcher, EventFactory
from winappdbg.interactive import ConsoleDebugger

import warnings
##import traceback

#==============================================================================

# If you set this warning to be considered as an error, you can stop the
# debugger from attaching to 64-bit processes from a 32-bit Python VM and
# visceversa.
class MixedBitsWarning (RuntimeWarning):
    """
    This warning is issued when mixing 32 and 64 bit processes.
    """

#==============================================================================

# TODO
# * Add memory read and write operations, similar to those in the Process
#   class, but hiding the presence of the code breakpoints.
# * Add a method to get the memory map of a process, but hiding the presence
#   of the page breakpoints.
# * Maybe the previous two features should be implemented at the Process class
#   instead, but how to communicate with the Debug object without creating
#   circular references? Perhaps the "overrides" could be set using private
#   members (so users won't see them), but then there's the problem of the
#   users being able to access the snapshot (i.e. clear it), which is why it's
#   not such a great idea to use the snapshot to store data that really belongs
#   to the Debug class.

class Debug (EventDispatcher, _BreakpointContainer):
    """
    The main debugger class.

    @group Debugging:
        interactive, attach, detach, detach_from_all, execv, execl,
        kill, kill_all,
        get_debugee_count, get_debugee_pids,
        is_debugee, is_debugee_attached, is_debugee_started,
        in_hostile_mode,
        add_existing_session

    @group Debugging loop:
        loop, stop, next, wait, dispatch, cont

    @undocumented: force_garbage_collection

    @type system: L{System}
    @ivar system: A System snapshot that is automatically updated for
        processes being debugged. Processes not being debugged in this snapshot
        may be outdated.
    """

    # Automatically set to True the first time a Debug object is instanced.
    _debug_static_init = False

    def __init__(self, eventHandler = None,               bKillOnExit = False,
                                                         bHostileCode = False):
        """
        Debugger object.

        @type  eventHandler: L{EventHandler}
        @param eventHandler:
            (Optional, recommended) Custom event handler object.

        @type  bKillOnExit: bool
        @param bKillOnExit: (Optional) Kill on exit mode.
            If C{True} debugged processes are killed when the debugger is
            stopped. If C{False} when the debugger stops it detaches from all
            debugged processes and leaves them running (default).

        @type  bHostileCode: bool
        @param bHostileCode: (Optional) Hostile code mode.
            Set to C{True} to take some basic precautions against anti-debug
            tricks. Disabled by default.

        @warn: When hostile mode is enabled, some things may not work as
            expected! This is because the anti-anti debug tricks may disrupt
            the behavior of the Win32 debugging APIs or WinAppDbg itself.

        @note: The L{eventHandler} parameter may be any callable Python object
            (for example a function, or an instance method).
            However you'll probably find it more convenient to use an instance
            of a subclass of L{EventHandler} here.

        @raise WindowsError: Raises an exception on error.
        """
        EventDispatcher.__init__(self, eventHandler)
        _BreakpointContainer.__init__(self)

        self.system                         = System()
        self.lastEvent                      = None
        self.__firstDebugee                 = True
        self.__bKillOnExit                  = bKillOnExit
        self.__bHostileCode                 = bHostileCode
        self.__breakOnEP                    = set()     # set of pids
        self.__attachedDebugees             = set()     # set of pids
        self.__startedDebugees              = set()     # set of pids

        if not self._debug_static_init:
            self._debug_static_init = True

            # Request debug privileges for the current process.
            # Only do this once, and only after instancing a Debug object,
            # so passive debuggers don't get detected because of this.
            self.system.request_debug_privileges(bIgnoreExceptions = False)

            # Try to fix the symbol store path if it wasn't set.
            # But don't enable symbol downloading by default, since it may
            # degrade performance severely.
            self.system.fix_symbol_store_path(remote = False, force = False)

##    # It's hard not to create circular references,
##    # and if we have a destructor, we can end up leaking everything.
##    # It's best to code the debugging loop properly to always
##    # stop the debugger before going out of scope.
##    def __del__(self):
##        self.stop()

    def __enter__(self):
        """
        Compatibility with the "C{with}" Python statement.
        """
        return self

    def __exit__(self, type, value, traceback):
        """
        Compatibility with the "C{with}" Python statement.
        """
        self.stop()

    def __len__(self):
        """
        @rtype:  int
        @return: Number of processes being debugged.
        """
        return self.get_debugee_count()

    # TODO: maybe custom __bool__ to break out of loop() ?
    # it already does work (because of __len__) but it'd be
    # useful to do it from the event handler anyway

#------------------------------------------------------------------------------

    def __setSystemKillOnExitMode(self):
        # Make sure the default system behavior on detaching from processes
        # versus killing them matches our preferences. This only affects the
        # scenario where the Python VM dies unexpectedly without running all
        # the finally clauses, or the user failed to either instance the Debug
        # object inside a with block or call the stop() method before quitting.
        if self.__firstDebugee:
            try:
                System.set_kill_on_exit_mode(self.__bKillOnExit)
                self.__firstDebugee = False
            except Exception:
                pass

    def attach(self, dwProcessId):
        """
        Attaches to an existing process for debugging.

        @see: L{detach}, L{execv}, L{execl}

        @type  dwProcessId: int
        @param dwProcessId: Global ID of a process to attach to.

        @rtype:  L{Process}
        @return: A new Process object. Normally you don't need to use it now,
            it's best to interact with the process from the event handler.

        @raise WindowsError: Raises an exception on error.
            Depending on the circumstances, the debugger may or may not have
            attached to the target process.
        """

        # Get the Process object from the snapshot,
        # if missing create a new one.
        try:
            aProcess = self.system.get_process(dwProcessId)
        except KeyError:
            aProcess = Process(dwProcessId)

        # Warn when mixing 32 and 64 bits.
        # This also allows the user to stop attaching altogether,
        # depending on how the warnings are configured.
        if System.bits != aProcess.get_bits():
            msg = "Mixture of 32 and 64 bits is considered experimental." \
                  " Use at your own risk!"
            warnings.warn(msg, MixedBitsWarning)

        # Attach to the process.
        win32.DebugActiveProcess(dwProcessId)

        # Add the new PID to the set of debugees.
        self.__attachedDebugees.add(dwProcessId)

        # Match the system kill-on-exit flag to our own.
        self.__setSystemKillOnExitMode()

        # If the Process object was not in the snapshot, add it now.
        if not self.system.has_process(dwProcessId):
            self.system._add_process(aProcess)

        # Scan the process threads and loaded modules.
        # This is prefered because the thread and library events do not
        # properly give some information, like the filename for each module.
        aProcess.scan_threads()
        aProcess.scan_modules()

        # Return the Process object, like the execv() and execl() methods.
        return aProcess

    def execv(self, argv, **kwargs):
        """
        Starts a new process for debugging.

        This method uses a list of arguments. To use a command line string
        instead, use L{execl}.

        @see: L{attach}, L{detach}

        @type  argv: list( str... )
        @param argv: List of command line arguments to pass to the debugee.
            The first element must be the debugee executable filename.

        @type    bBreakOnEntryPoint: bool
        @keyword bBreakOnEntryPoint: C{True} to automatically set a breakpoint
            at the program entry point.

        @type    bConsole: bool
        @keyword bConsole: True to inherit the console of the debugger.
            Defaults to C{False}.

        @type    bFollow: bool
        @keyword bFollow: C{True} to automatically attach to child processes.
            Defaults to C{False}.

        @type    bInheritHandles: bool
        @keyword bInheritHandles: C{True} if the new process should inherit
            it's parent process' handles. Defaults to C{False}.

        @type    bSuspended: bool
        @keyword bSuspended: C{True} to suspend the main thread before any code
            is executed in the debugee. Defaults to C{False}.

        @keyword dwParentProcessId: C{None} or C{0} if the debugger process
            should be the parent process (default), or a process ID to
            forcefully set as the debugee's parent (only available for Windows
            Vista and above).

            In hostile mode, the default is not the debugger process but the
            process ID for "explorer.exe".

        @type    iTrustLevel: int or None
        @keyword iTrustLevel: Trust level.
            Must be one of the following values:
             - 0: B{No trust}. May not access certain resources, such as
                  cryptographic keys and credentials. Only available since
                  Windows XP and 2003, desktop editions. This is the default
                  in hostile mode.
             - 1: B{Normal trust}. Run with the same privileges as a normal
                  user, that is, one that doesn't have the I{Administrator} or
                  I{Power User} user rights. Only available since Windows XP
                  and 2003, desktop editions.
             - 2: B{Full trust}. Run with the exact same privileges as the
                  current user. This is the default in normal mode.

        @type    bAllowElevation: bool
        @keyword bAllowElevation: C{True} to allow the child process to keep
            UAC elevation, if the debugger itself is running elevated. C{False}
            to ensure the child process doesn't run with elevation. Defaults to
            C{True}.

            This flag is only meaningful on Windows Vista and above, and if the
            debugger itself is running with elevation. It can be used to make
            sure the child processes don't run elevated as well.

            This flag DOES NOT force an elevation prompt when the debugger is
            not running with elevation.

            Note that running the debugger with elevation (or the Python
            interpreter at all for that matter) is not normally required.
            You should only need to if the target program requires elevation
            to work properly (for example if you try to debug an installer).

        @rtype:  L{Process}
        @return: A new Process object. Normally you don't need to use it now,
            it's best to interact with the process from the event handler.

        @raise WindowsError: Raises an exception on error.
        """
        if type(argv) in (str, compat.unicode):
            raise TypeError("Debug.execv expects a list, not a string")
        lpCmdLine = self.system.argv_to_cmdline(argv)
        return self.execl(lpCmdLine, **kwargs)

    def execl(self, lpCmdLine, **kwargs):
        """
        Starts a new process for debugging.

        This method uses a command line string. To use a list of arguments
        instead, use L{execv}.

        @see: L{attach}, L{detach}

        @type  lpCmdLine: str
        @param lpCmdLine: Command line string to execute.
            The first token must be the debugee executable filename.
            Tokens with spaces must be enclosed in double quotes.
            Tokens including double quote characters must be escaped with a
            backslash.

        @type    bBreakOnEntryPoint: bool
        @keyword bBreakOnEntryPoint: C{True} to automatically set a breakpoint
            at the program entry point. Defaults to C{False}.

        @type    bConsole: bool
        @keyword bConsole: True to inherit the console of the debugger.
            Defaults to C{False}.

        @type    bFollow: bool
        @keyword bFollow: C{True} to automatically attach to child processes.
            Defaults to C{False}.

        @type    bInheritHandles: bool
        @keyword bInheritHandles: C{True} if the new process should inherit
            it's parent process' handles. Defaults to C{False}.

        @type    bSuspended: bool
        @keyword bSuspended: C{True} to suspend the main thread before any code
            is executed in the debugee. Defaults to C{False}.

        @type    dwParentProcessId: int or None
        @keyword dwParentProcessId: C{None} or C{0} if the debugger process
            should be the parent process (default), or a process ID to
            forcefully set as the debugee's parent (only available for Windows
            Vista and above).

            In hostile mode, the default is not the debugger process but the
            process ID for "explorer.exe".

        @type    iTrustLevel: int
        @keyword iTrustLevel: Trust level.
            Must be one of the following values:
             - 0: B{No trust}. May not access certain resources, such as
                  cryptographic keys and credentials. Only available since
                  Windows XP and 2003, desktop editions. This is the default
                  in hostile mode.
             - 1: B{Normal trust}. Run with the same privileges as a normal
                  user, that is, one that doesn't have the I{Administrator} or
                  I{Power User} user rights. Only available since Windows XP
                  and 2003, desktop editions.
             - 2: B{Full trust}. Run with the exact same privileges as the
                  current user. This is the default in normal mode.

        @type    bAllowElevation: bool
        @keyword bAllowElevation: C{True} to allow the child process to keep
            UAC elevation, if the debugger itself is running elevated. C{False}
            to ensure the child process doesn't run with elevation. Defaults to
            C{True} in normal mode and C{False} in hostile mode.

            This flag is only meaningful on Windows Vista and above, and if the
            debugger itself is running with elevation. It can be used to make
            sure the child processes don't run elevated as well.

            This flag DOES NOT force an elevation prompt when the debugger is
            not running with elevation.

            Note that running the debugger with elevation (or the Python
            interpreter at all for that matter) is not normally required.
            You should only need to if the target program requires elevation
            to work properly (for example if you try to debug an installer).

        @rtype:  L{Process}
        @return: A new Process object. Normally you don't need to use it now,
            it's best to interact with the process from the event handler.

        @raise WindowsError: Raises an exception on error.
        """
        if type(lpCmdLine) not in (str, compat.unicode):
            warnings.warn("Debug.execl expects a string")

        # Set the "debug" flag to True.
        kwargs['bDebug'] = True

        # Pop the "break on entry point" flag.
        bBreakOnEntryPoint = kwargs.pop('bBreakOnEntryPoint', False)

        # Set the default trust level if requested.
        if 'iTrustLevel' not in kwargs:
            if self.__bHostileCode:
                kwargs['iTrustLevel'] = 0
            else:
                kwargs['iTrustLevel'] = 2

        # Set the default UAC elevation flag if requested.
        if 'bAllowElevation' not in kwargs:
            kwargs['bAllowElevation'] = not self.__bHostileCode

        # In hostile mode the default parent process is explorer.exe.
        # Only supported for Windows Vista and above.
        if self.__bHostileCode and not kwargs.get('dwParentProcessId', None):
            try:
                vista_and_above = self.__vista_and_above
            except AttributeError:
                osi = win32.OSVERSIONINFOEXW()
                osi.dwMajorVersion = 6
                osi.dwMinorVersion = 0
                osi.dwPlatformId   = win32.VER_PLATFORM_WIN32_NT
                mask = 0
                mask = win32.VerSetConditionMask(mask,
                                          win32.VER_MAJORVERSION,
                                          win32.VER_GREATER_EQUAL)
                mask = win32.VerSetConditionMask(mask,
                                          win32.VER_MAJORVERSION,
                                          win32.VER_GREATER_EQUAL)
                mask = win32.VerSetConditionMask(mask,
                                          win32.VER_PLATFORMID,
                                          win32.VER_EQUAL)
                vista_and_above = win32.VerifyVersionInfoW(osi,
                                          win32.VER_MAJORVERSION | \
                                          win32.VER_MINORVERSION | \
                                          win32.VER_PLATFORMID,
                                          mask)
                self.__vista_and_above = vista_and_above
            if vista_and_above:
                dwParentProcessId = self.system.get_explorer_pid()
                if dwParentProcessId:
                    kwargs['dwParentProcessId'] = dwParentProcessId
                else:
                    msg = ("Failed to find \"explorer.exe\"!"
                           " Using the debugger as parent process.")
                    warnings.warn(msg, RuntimeWarning)

        # Start the new process.
        aProcess = None
        try:
            aProcess = self.system.start_process(lpCmdLine, **kwargs)
            dwProcessId = aProcess.get_pid()

            # Match the system kill-on-exit flag to our own.
            self.__setSystemKillOnExitMode()

            # Warn when mixing 32 and 64 bits.
            # This also allows the user to stop attaching altogether,
            # depending on how the warnings are configured.
            if System.bits != aProcess.get_bits():
                msg = "Mixture of 32 and 64 bits is considered experimental." \
                      " Use at your own risk!"
                warnings.warn(msg, MixedBitsWarning)

            # Add the new PID to the set of debugees.
            self.__startedDebugees.add(dwProcessId)

            # Add the new PID to the set of "break on EP" debugees if needed.
            if bBreakOnEntryPoint:
                self.__breakOnEP.add(dwProcessId)

            # Return the Process object.
            return aProcess

        # On error kill the new process and raise an exception.
        except:
            if aProcess is not None:
                try:
                    try:
                        self.__startedDebugees.remove(aProcess.get_pid())
                    except KeyError:
                        pass
                finally:
                    try:
                        try:
                            self.__breakOnEP.remove(aProcess.get_pid())
                        except KeyError:
                            pass
                    finally:
                        try:
                            aProcess.kill()
                        except Exception:
                            pass
            raise

    def add_existing_session(self, dwProcessId, bStarted = False):
        """
        Use this method only when for some reason the debugger's been attached
        to the target outside of WinAppDbg (for example when integrating with
        other tools).

        You don't normally need to call this method. Most users should call
        L{attach}, L{execv} or L{execl} instead.

        @type  dwProcessId: int
        @param dwProcessId: Global process ID.

        @type  bStarted: bool
        @param bStarted: C{True} if the process was started by the debugger,
            or C{False} if the process was attached to instead.

        @raise WindowsError: The target process does not exist, is not attached
            to the debugger anymore.
        """

        # Register the process object with the snapshot.
        if not self.system.has_process(dwProcessId):
            aProcess = Process(dwProcessId)
            self.system._add_process(aProcess)
        else:
            aProcess = self.system.get_process(dwProcessId)

        # Test for debug privileges on the target process.
        # Raises WindowsException on error.
        aProcess.get_handle()

        # Register the process ID with the debugger.
        if bStarted:
            self.__attachedDebugees.add(dwProcessId)
        else:
            self.__startedDebugees.add(dwProcessId)

        # Match the system kill-on-exit flag to our own.
        self.__setSystemKillOnExitMode()

        # Scan the process threads and loaded modules.
        # This is prefered because the thread and library events do not
        # properly give some information, like the filename for each module.
        aProcess.scan_threads()
        aProcess.scan_modules()

    def __cleanup_process(self, dwProcessId, bIgnoreExceptions = False):
        """
        Perform the necessary cleanup of a process about to be killed or
        detached from.

        This private method is called by L{kill} and L{detach}.

        @type  dwProcessId: int
        @param dwProcessId: Global ID of a process to kill.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when killing the process.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """
        # If the process is being debugged...
        if self.is_debugee(dwProcessId):

            # Make sure a Process object exists or the following calls fail.
            if not self.system.has_process(dwProcessId):
                aProcess = Process(dwProcessId)
                try:
                    aProcess.get_handle()
                except WindowsError:
                    pass    # fails later on with more specific reason
                self.system._add_process(aProcess)

            # Erase all breakpoints in the process.
            try:
                self.erase_process_breakpoints(dwProcessId)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

            # Stop tracing all threads in the process.
            try:
                self.stop_tracing_process(dwProcessId)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

            # The process is no longer a debugee.
            try:
                if dwProcessId in self.__attachedDebugees:
                    self.__attachedDebugees.remove(dwProcessId)
                if dwProcessId in self.__startedDebugees:
                    self.__startedDebugees.remove(dwProcessId)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

        # Clear and remove the process from the snapshot.
        # If the user wants to do something with it after detaching
        # a new Process instance should be created.
        try:
            if self.system.has_process(dwProcessId):
                try:
                    self.system.get_process(dwProcessId).clear()
                finally:
                    self.system._del_process(dwProcessId)
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

        # If the last debugging event is related to this process, forget it.
        try:
            if self.lastEvent and self.lastEvent.get_pid() == dwProcessId:
                self.lastEvent = None
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

    def kill(self, dwProcessId, bIgnoreExceptions = False):
        """
        Kills a process currently being debugged.

        @see: L{detach}

        @type  dwProcessId: int
        @param dwProcessId: Global ID of a process to kill.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when killing the process.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """

        # Keep a reference to the process. We'll need it later.
        try:
            aProcess = self.system.get_process(dwProcessId)
        except KeyError:
            aProcess = Process(dwProcessId)

        # Cleanup all data referring to the process.
        self.__cleanup_process(dwProcessId,
                               bIgnoreExceptions = bIgnoreExceptions)

        # Kill the process.
        try:
            try:
                if self.is_debugee(dwProcessId):
                    try:
                        if aProcess.is_alive():
                            aProcess.suspend()
                    finally:
                        self.detach(dwProcessId,
                                    bIgnoreExceptions = bIgnoreExceptions)
            finally:
                aProcess.kill()
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

        # Cleanup what remains of the process data.
        try:
            aProcess.clear()
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

    def kill_all(self, bIgnoreExceptions = False):
        """
        Kills from all processes currently being debugged.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when killing each process. C{False} to stop and raise an
            exception when encountering an error.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """
        for pid in self.get_debugee_pids():
            self.kill(pid, bIgnoreExceptions = bIgnoreExceptions)

    def detach(self, dwProcessId, bIgnoreExceptions = False):
        """
        Detaches from a process currently being debugged.

        @note: On Windows 2000 and below the process is killed.

        @see: L{attach}, L{detach_from_all}

        @type  dwProcessId: int
        @param dwProcessId: Global ID of a process to detach from.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when detaching. C{False} to stop and raise an exception when
            encountering an error.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """

        # Keep a reference to the process. We'll need it later.
        try:
            aProcess = self.system.get_process(dwProcessId)
        except KeyError:
            aProcess = Process(dwProcessId)

        # Determine if there is support for detaching.
        # This check should only fail on Windows 2000 and older.
        try:
            win32.DebugActiveProcessStop
            can_detach = True
        except AttributeError:
            can_detach = False

        # Continue the last event before detaching.
        # XXX not sure about this...
        try:
            if can_detach and self.lastEvent and \
                                    self.lastEvent.get_pid() == dwProcessId:
                self.cont(self.lastEvent)
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

        # Cleanup all data referring to the process.
        self.__cleanup_process(dwProcessId,
                               bIgnoreExceptions = bIgnoreExceptions)

        try:
            # Detach from the process.
            # On Windows 2000 and before, kill the process.
            if can_detach:
                try:
                    win32.DebugActiveProcessStop(dwProcessId)
                except Exception:
                    if not bIgnoreExceptions:
                        raise
                    e = sys.exc_info()[1]
                    warnings.warn(str(e), RuntimeWarning)
            else:
                try:
                    aProcess.kill()
                except Exception:
                    if not bIgnoreExceptions:
                        raise
                    e = sys.exc_info()[1]
                    warnings.warn(str(e), RuntimeWarning)

        finally:

            # Cleanup what remains of the process data.
            aProcess.clear()

    def detach_from_all(self, bIgnoreExceptions = False):
        """
        Detaches from all processes currently being debugged.

        @note: To better handle last debugging event, call L{stop} instead.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when detaching.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """
        for pid in self.get_debugee_pids():
            self.detach(pid, bIgnoreExceptions = bIgnoreExceptions)

#------------------------------------------------------------------------------

    def wait(self, dwMilliseconds = None):
        """
        Waits for the next debug event.

        @see: L{cont}, L{dispatch}, L{loop}

        @type  dwMilliseconds: int
        @param dwMilliseconds: (Optional) Timeout in milliseconds.
            Use C{INFINITE} or C{None} for no timeout.

        @rtype:  L{Event}
        @return: An event that occured in one of the debugees.

        @raise WindowsError: Raises an exception on error.
            If no target processes are left to debug,
            the error code is L{win32.ERROR_INVALID_HANDLE}.
        """

        # Wait for the next debug event.
        raw   = win32.WaitForDebugEvent(dwMilliseconds)
        event = EventFactory.get(self, raw)

        # Remember it.
        self.lastEvent = event

        # Return it.
        return event

    def dispatch(self, event = None):
        """
        Calls the debug event notify callbacks.

        @see: L{cont}, L{loop}, L{wait}

        @type  event: L{Event}
        @param event: (Optional) Event object returned by L{wait}.

        @raise WindowsError: Raises an exception on error.
        """

        # If no event object was given, use the last event.
        if event is None:
            event = self.lastEvent

        # Ignore dummy events.
        if not event:
            return

        # Determine the default behaviour for this event.
        # XXX HACK
        # Some undocumented flags are used, but as far as I know in those
        # versions of Windows that don't support them they should behave
        # like DGB_CONTINUE.

        code = event.get_event_code()
        if code == win32.EXCEPTION_DEBUG_EVENT:

            # At this point, by default some exception types are swallowed by
            # the debugger, because we don't know yet if it was caused by the
            # debugger itself or the debugged process.
            #
            # Later on (see breakpoint.py) if we determined the exception was
            # not caused directly by the debugger itself, we set the default
            # back to passing the exception to the debugee.
            #
            # The "invalid handle" exception is also swallowed by the debugger
            # because it's not normally generated by the debugee. But in
            # hostile mode we want to pass it to the debugee, as it may be the
            # result of an anti-debug trick. In that case it's best to disable
            # bad handles detection with Microsoft's gflags.exe utility. See:
            # http://msdn.microsoft.com/en-us/library/windows/hardware/ff549557(v=vs.85).aspx

            exc_code = event.get_exception_code()
            if exc_code in (
                    win32.EXCEPTION_BREAKPOINT,
                    win32.EXCEPTION_WX86_BREAKPOINT,
                    win32.EXCEPTION_SINGLE_STEP,
                    win32.EXCEPTION_GUARD_PAGE,
                ):
                event.continueStatus = win32.DBG_CONTINUE
            elif exc_code == win32.EXCEPTION_INVALID_HANDLE:
                if self.__bHostileCode:
                    event.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED
                else:
                    event.continueStatus = win32.DBG_CONTINUE
            else:
                event.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED

        elif code == win32.RIP_EVENT and \
                   event.get_rip_type() == win32.SLE_ERROR:

            # RIP events that signal fatal events should kill the process.
            event.continueStatus = win32.DBG_TERMINATE_PROCESS

        else:

            # Other events need this continue code.
            # Sometimes other codes can be used and are ignored, sometimes not.
            # For example, when using the DBG_EXCEPTION_NOT_HANDLED code,
            # debug strings are sent twice (!)
            event.continueStatus = win32.DBG_CONTINUE

        # Dispatch the debug event.
        return EventDispatcher.dispatch(self, event)

    def cont(self, event = None):
        """
        Resumes execution after processing a debug event.

        @see: dispatch(), loop(), wait()

        @type  event: L{Event}
        @param event: (Optional) Event object returned by L{wait}.

        @raise WindowsError: Raises an exception on error.
        """

        # If no event object was given, use the last event.
        if event is None:
            event = self.lastEvent

        # Ignore dummy events.
        if not event:
            return

        # Get the event continue status information.
        dwProcessId      = event.get_pid()
        dwThreadId       = event.get_tid()
        dwContinueStatus = event.continueStatus

        # Check if the process is still being debugged.
        if self.is_debugee(dwProcessId):

            # Try to flush the instruction cache.
            try:
                if self.system.has_process(dwProcessId):
                    aProcess = self.system.get_process(dwProcessId)
                else:
                    aProcess = Process(dwProcessId)
                aProcess.flush_instruction_cache()
            except WindowsError:
                pass

            # XXX TODO
            #
            # Try to execute the UnhandledExceptionFilter for second chance
            # exceptions, at least when in hostile mode (in normal mode it
            # would be breaking compatibility, as users may actually expect
            # second chance exceptions to be raised again).
            #
            # Reportedly in Windows 7 (maybe in Vista too) this seems to be
            # happening already. In XP and below the UnhandledExceptionFilter
            # was never called for processes being debugged.

            # Continue execution of the debugee.
            win32.ContinueDebugEvent(dwProcessId, dwThreadId, dwContinueStatus)

        # If the event is the last event, forget it.
        if event == self.lastEvent:
            self.lastEvent = None

    def stop(self, bIgnoreExceptions = True):
        """
        Stops debugging all processes.

        If the kill on exit mode is on, debugged processes are killed when the
        debugger is stopped. Otherwise when the debugger stops it detaches from
        all debugged processes and leaves them running (default). For more
        details see: L{__init__}

        @note: This method is better than L{detach_from_all} because it can
            gracefully handle the last debugging event before detaching.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when detaching.
        """

        # Determine if we have a last debug event that we need to continue.
        try:
            event = self.lastEvent
            has_event = bool(event)
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)
            has_event = False

        # If we do...
        if has_event:

            # Disable all breakpoints in the process before resuming execution.
            try:
                pid = event.get_pid()
                self.disable_process_breakpoints(pid)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

            # Disable all breakpoints in the thread before resuming execution.
            try:
                tid = event.get_tid()
                self.disable_thread_breakpoints(tid)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

            # Resume execution.
            try:
                event.continueDebugEvent = win32.DBG_CONTINUE
                self.cont(event)
            except Exception:
                if not bIgnoreExceptions:
                    raise
                e = sys.exc_info()[1]
                warnings.warn(str(e), RuntimeWarning)

        # Detach from or kill all debuggees.
        try:
            if self.__bKillOnExit:
                self.kill_all(bIgnoreExceptions)
            else:
                self.detach_from_all(bIgnoreExceptions)
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

        # Cleanup the process snapshots.
        try:
            self.system.clear()
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

        # Close all Win32 handles the Python garbage collector failed to close.
        self.force_garbage_collection(bIgnoreExceptions)

    def next(self):
        """
        Handles the next debug event.

        @see: L{cont}, L{dispatch}, L{wait}, L{stop}

        @raise WindowsError: Raises an exception on error.

            If the wait operation causes an error, debugging is stopped
            (meaning all debugees are either killed or detached from).

            If the event dispatching causes an error, the event is still
            continued before returning. This may happen, for example, if the
            event handler raises an exception nobody catches.
        """
        try:
            event = self.wait()
        except Exception:
            self.stop()
            raise
        try:
            self.dispatch()
        finally:
            self.cont()

    def loop(self):
        """
        Simple debugging loop.

        This debugging loop is meant to be useful for most simple scripts.
        It iterates as long as there is at least one debugee, or an exception
        is raised. Multiple calls are allowed.

        This is a trivial example script::
            import sys
            debug = Debug()
            try:
                debug.execv( sys.argv [ 1 : ] )
                debug.loop()
            finally:
                debug.stop()

        @see: L{next}, L{stop}

            U{http://msdn.microsoft.com/en-us/library/ms681675(VS.85).aspx}

        @raise WindowsError: Raises an exception on error.

            If the wait operation causes an error, debugging is stopped
            (meaning all debugees are either killed or detached from).

            If the event dispatching causes an error, the event is still
            continued before returning. This may happen, for example, if the
            event handler raises an exception nobody catches.
        """
        while self:
            self.next()

    def get_debugee_count(self):
        """
        @rtype:  int
        @return: Number of processes being debugged.
        """
        return len(self.__attachedDebugees) + len(self.__startedDebugees)

    def get_debugee_pids(self):
        """
        @rtype:  list( int... )
        @return: Global IDs of processes being debugged.
        """
        return list(self.__attachedDebugees) + list(self.__startedDebugees)

    def is_debugee(self, dwProcessId):
        """
        Determine if the debugger is debugging the given process.

        @see: L{is_debugee_attached}, L{is_debugee_started}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  bool
        @return: C{True} if the given process is being debugged
            by this L{Debug} instance.
        """
        return self.is_debugee_attached(dwProcessId) or \
               self.is_debugee_started(dwProcessId)

    def is_debugee_started(self, dwProcessId):
        """
        Determine if the given process was started by the debugger.

        @see: L{is_debugee}, L{is_debugee_attached}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  bool
        @return: C{True} if the given process was started for debugging by this
            L{Debug} instance.
        """
        return dwProcessId in self.__startedDebugees

    def is_debugee_attached(self, dwProcessId):
        """
        Determine if the debugger is attached to the given process.

        @see: L{is_debugee}, L{is_debugee_started}

        @type  dwProcessId: int
        @param dwProcessId: Process global ID.

        @rtype:  bool
        @return: C{True} if the given process is attached to this
            L{Debug} instance.
        """
        return dwProcessId in self.__attachedDebugees

    def in_hostile_mode(self):
        """
        Determine if we're in hostile mode (anti-anti-debug).

        @rtype:  bool
        @return: C{True} if this C{Debug} instance was started in hostile mode,
            C{False} otherwise.
        """
        return self.__bHostileCode

#------------------------------------------------------------------------------

    def interactive(self, bConfirmQuit = True, bShowBanner = True):
        """
        Start an interactive debugging session.

        @type  bConfirmQuit: bool
        @param bConfirmQuit: Set to C{True} to ask the user for confirmation
            before closing the session, C{False} otherwise.

        @type  bShowBanner: bool
        @param bShowBanner: Set to C{True} to show a banner before entering
            the session and after leaving it, C{False} otherwise.

        @warn: This will temporarily disable the user-defined event handler!

        This method returns when the user closes the session.
        """
        print('')
        print("-" * 79)
        print("Interactive debugging session started.")
        print("Use the \"help\" command to list all available commands.")
        print("Use the \"quit\" command to close this session.")
        print("-" * 79)
        if self.lastEvent is None:
            print('')
        console = ConsoleDebugger()
        console.confirm_quit = bConfirmQuit
        console.load_history()
        try:
            console.start_using_debugger(self)
            console.loop()
        finally:
            console.stop_using_debugger()
            console.save_history()
        print('')
        print("-" * 79)
        print("Interactive debugging session closed.")
        print("-" * 79)
        print('')

#------------------------------------------------------------------------------

    @staticmethod
    def force_garbage_collection(bIgnoreExceptions = True):
        """
        Close all Win32 handles the Python garbage collector failed to close.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when detaching.
        """
        try:
            import gc
            gc.collect()
            bRecollect = False
            for obj in list(gc.garbage):
                try:
                    if isinstance(obj, win32.Handle):
                        obj.close()
                    elif isinstance(obj, Event):
                        obj.debug = None
                    elif isinstance(obj, Process):
                        obj.clear()
                    elif isinstance(obj, Thread):
                        obj.set_process(None)
                        obj.clear()
                    elif isinstance(obj, Module):
                        obj.set_process(None)
                    elif isinstance(obj, Window):
                        obj.set_process(None)
                    else:
                        continue
                    gc.garbage.remove(obj)
                    del obj
                    bRecollect = True
                except Exception:
                    if not bIgnoreExceptions:
                        raise
                    e = sys.exc_info()[1]
                    warnings.warn(str(e), RuntimeWarning)
            if bRecollect:
                gc.collect()
        except Exception:
            if not bIgnoreExceptions:
                raise
            e = sys.exc_info()[1]
            warnings.warn(str(e), RuntimeWarning)

#------------------------------------------------------------------------------

    def _notify_create_process(self, event):
        """
        Notify the creation of a new process.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{CreateProcessEvent}
        @param event: Create process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        dwProcessId = event.get_pid()
        if dwProcessId not in self.__attachedDebugees:
            if dwProcessId not in self.__startedDebugees:
                self.__startedDebugees.add(dwProcessId)

        retval = self.system._notify_create_process(event)

        # Set a breakpoint on the program's entry point if requested.
        # Try not to use the Event object's entry point value, as in some cases
        # it may be wrong. See: http://pferrie.host22.com/misc/lowlevel3.htm
        if dwProcessId in self.__breakOnEP:
            try:
                lpEntryPoint = event.get_process().get_entry_point()
            except Exception:
                lpEntryPoint = event.get_start_address()

            # It'd be best to use a hardware breakpoint instead, at least in
            # hostile mode. But since the main thread's context gets smashed
            # by the loader, I haven't found a way to make it work yet.
            self.break_at(dwProcessId, lpEntryPoint)

        # Defeat isDebuggerPresent by patching PEB->BeingDebugged.
        # When we do this, some debugging APIs cease to work as expected.
        # For example, the system breakpoint isn't hit when we attach.
        # For that reason we need to define a code breakpoint at the
        # code location where a new thread is spawned by the debugging
        # APIs, ntdll!DbgUiRemoteBreakin.
        if self.__bHostileCode:
            aProcess = event.get_process()
            try:
                hProcess = aProcess.get_handle(win32.PROCESS_QUERY_INFORMATION)
                pbi = win32.NtQueryInformationProcess(
                                       hProcess, win32.ProcessBasicInformation)
                ptr = pbi.PebBaseAddress + 2
                if aProcess.peek(ptr, 1) == '\x01':
                    aProcess.poke(ptr, '\x00')
            except WindowsError:
                e = sys.exc_info()[1]
                warnings.warn(
                    "Cannot patch PEB->BeingDebugged, reason: %s" % e.strerror)

        return retval

    def _notify_create_thread(self, event):
        """
        Notify the creation of a new thread.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{CreateThreadEvent}
        @param event: Create thread event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        return event.get_process()._notify_create_thread(event)

    def _notify_load_dll(self, event):
        """
        Notify the load of a new module.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{LoadDLLEvent}
        @param event: Load DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """

        # Pass the event to the breakpoint container.
        bCallHandler = _BreakpointContainer._notify_load_dll(self, event)

        # Get the process where the DLL was loaded.
        aProcess = event.get_process()

        # Pass the event to the process.
        bCallHandler = aProcess._notify_load_dll(event) and bCallHandler

        # Anti-anti-debugging tricks on ntdll.dll.
        if self.__bHostileCode:
            aModule = event.get_module()
            if aModule.match_name('ntdll.dll'):

                # Since we've overwritten the PEB to hide
                # ourselves, we no longer have the system
                # breakpoint when attaching to the process.
                # Set a breakpoint at ntdll!DbgUiRemoteBreakin
                # instead (that's where the debug API spawns
                # it's auxiliary threads). This also defeats
                # a simple anti-debugging trick: the hostile
                # process could have overwritten the int3
                # instruction at the system breakpoint.
                self.break_at(aProcess.get_pid(),
                        aProcess.resolve_label('ntdll!DbgUiRemoteBreakin'))

        return bCallHandler

    def _notify_exit_process(self, event):
        """
        Notify the termination of a process.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{ExitProcessEvent}
        @param event: Exit process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        bCallHandler1 = _BreakpointContainer._notify_exit_process(self, event)
        bCallHandler2 = self.system._notify_exit_process(event)

        try:
            self.detach( event.get_pid() )
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror != win32.ERROR_INVALID_PARAMETER:
                warnings.warn(
                    "Failed to detach from dead process, reason: %s" % str(e),
                    RuntimeWarning)
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn(
                "Failed to detach from dead process, reason: %s" % str(e),
                RuntimeWarning)

        return bCallHandler1 and bCallHandler2

    def _notify_exit_thread(self, event):
        """
        Notify the termination of a thread.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{ExitThreadEvent}
        @param event: Exit thread event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        bCallHandler1 = _BreakpointContainer._notify_exit_thread(self, event)
        bCallHandler2 = event.get_process()._notify_exit_thread(event)
        return bCallHandler1 and bCallHandler2

    def _notify_unload_dll(self, event):
        """
        Notify the unload of a module.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{UnloadDLLEvent}
        @param event: Unload DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        bCallHandler1 = _BreakpointContainer._notify_unload_dll(self, event)
        bCallHandler2 = event.get_process()._notify_unload_dll(event)
        return bCallHandler1 and bCallHandler2

    def _notify_rip(self, event):
        """
        Notify of a RIP event.

        @warning: This method is meant to be used internally by the debugger.

        @type  event: L{RIPEvent}
        @param event: RIP event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        event.debug.detach( event.get_pid() )
        return True

    def _notify_debug_control_c(self, event):
        """
        Notify of a Debug Ctrl-C exception.

        @warning: This method is meant to be used internally by the debugger.

        @note: This exception is only raised when a debugger is attached, and
            applications are not supposed to handle it, so we need to handle it
            ourselves or the application may crash.

        @see: U{http://msdn.microsoft.com/en-us/library/aa363082(VS.85).aspx}

        @type  event: L{ExceptionEvent}
        @param event: Debug Ctrl-C exception event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        if event.is_first_chance():
            event.continueStatus = win32.DBG_EXCEPTION_HANDLED
        return True

    def _notify_ms_vc_exception(self, event):
        """
        Notify of a Microsoft Visual C exception.

        @warning: This method is meant to be used internally by the debugger.

        @note: This allows the debugger to understand the
            Microsoft Visual C thread naming convention.

        @see: U{http://msdn.microsoft.com/en-us/library/xcb2z8hs.aspx}

        @type  event: L{ExceptionEvent}
        @param event: Microsoft Visual C exception event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        dwType = event.get_exception_information(0)
        if dwType == 0x1000:
            pszName     = event.get_exception_information(1)
            dwThreadId  = event.get_exception_information(2)
            dwFlags     = event.get_exception_information(3)

            aProcess = event.get_process()
            szName   = aProcess.peek_string(pszName, fUnicode = False)
            if szName:

                if dwThreadId == -1:
                    dwThreadId = event.get_tid()

                if aProcess.has_thread(dwThreadId):
                    aThread = aProcess.get_thread(dwThreadId)
                else:
                    aThread = Thread(dwThreadId)
                    aProcess._add_thread(aThread)

##                if aThread.get_name() is None:
##                    aThread.set_name(szName)
                aThread.set_name(szName)

        return True


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/disasm.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Binary code disassembly.

@group Disassembler loader:
    Disassembler, Engine

@group Disassembler engines:
    BeaEngine, CapstoneEngine, DistormEngine,
    LibdisassembleEngine, PyDasmEngine
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = [
    'Disassembler',
    'Engine',
    'BeaEngine',
    'CapstoneEngine',
    'DistormEngine',
    'LibdisassembleEngine',
    'PyDasmEngine',
]

from winappdbg.textio import HexDump
from winappdbg import win32

import ctypes
import warnings

# lazy imports
BeaEnginePython = None
distorm3 = None
pydasm = None
libdisassemble = None
capstone = None

#==============================================================================

class Engine (object):
    """
    Base class for disassembly engine adaptors.

    @type name: str
    @cvar name: Engine name to use with the L{Disassembler} class.

    @type desc: str
    @cvar desc: User friendly name of the disassembler engine.

    @type url: str
    @cvar url: Download URL.

    @type supported: set(str)
    @cvar supported: Set of supported processor architectures.
        For more details see L{win32.version._get_arch}.

    @type arch: str
    @ivar arch: Name of the processor architecture.
    """

    name = "<insert engine name here>"
    desc = "<insert engine description here>"
    url  = "<insert download url here>"
    supported = set()

    def __init__(self, arch = None):
        """
        @type  arch: str
        @param arch: Name of the processor architecture.
            If not provided the current processor architecture is assumed.
            For more details see L{win32.version._get_arch}.

        @raise NotImplementedError: This disassembler doesn't support the
            requested processor architecture.
        """
        self.arch = self._validate_arch(arch)
        try:
            self._import_dependencies()
        except ImportError:
            msg = "%s is not installed or can't be found. Download it from: %s"
            msg = msg % (self.name, self.url)
            raise NotImplementedError(msg)

    def _validate_arch(self, arch = None):
        """
        @type  arch: str
        @param arch: Name of the processor architecture.
            If not provided the current processor architecture is assumed.
            For more details see L{win32.version._get_arch}.

        @rtype:  str
        @return: Name of the processor architecture.
            If not provided the current processor architecture is assumed.
            For more details see L{win32.version._get_arch}.

        @raise NotImplementedError: This disassembler doesn't support the
            requested processor architecture.
        """

        # Use the default architecture if none specified.
        if not arch:
            arch = win32.arch

        # Validate the architecture.
        if arch not in self.supported:
            msg = "The %s engine cannot decode %s code."
            msg = msg % (self.name, arch)
            raise NotImplementedError(msg)

        # Return the architecture.
        return arch

    def _import_dependencies(self):
        """
        Loads the dependencies for this disassembler.

        @raise ImportError: This disassembler cannot find or load the
            necessary dependencies to make it work.
        """
        raise SyntaxError("Subclasses MUST implement this method!")

    def decode(self, address, code):
        """
        @type  address: int
        @param address: Memory address where the code was read from.

        @type  code: str
        @param code: Machine code to disassemble.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.

        @raise NotImplementedError: This disassembler could not be loaded.
            This may be due to missing dependencies.
        """
        raise NotImplementedError()

#==============================================================================

class BeaEngine (Engine):
    """
    Integration with the BeaEngine disassembler by Beatrix.

    @see: U{https://sourceforge.net/projects/winappdbg/files/additional%20packages/BeaEngine/}
    """

    name = "BeaEngine"
    desc = "BeaEngine disassembler by Beatrix"
    url  = "https://sourceforge.net/projects/winappdbg/files/additional%20packages/BeaEngine/"

    supported = set((
        win32.ARCH_I386,
        win32.ARCH_AMD64,
    ))

    def _import_dependencies(self):

        # Load the BeaEngine ctypes wrapper.
        global BeaEnginePython
        if BeaEnginePython is None:
            import BeaEnginePython

    def decode(self, address, code):
        addressof = ctypes.addressof

        # Instance the code buffer.
        buffer = ctypes.create_string_buffer(code)
        buffer_ptr = addressof(buffer)

        # Instance the disassembler structure.
        Instruction = BeaEnginePython.DISASM()
        Instruction.VirtualAddr = address
        Instruction.EIP = buffer_ptr
        Instruction.SecurityBlock = buffer_ptr + len(code)
        if self.arch == win32.ARCH_I386:
            Instruction.Archi = 0
        else:
            Instruction.Archi = 0x40
        Instruction.Options = ( BeaEnginePython.Tabulation      +
                                BeaEnginePython.NasmSyntax      +
                                BeaEnginePython.SuffixedNumeral +
                                BeaEnginePython.ShowSegmentRegs )

        # Prepare for looping over each instruction.
        result = []
        Disasm = BeaEnginePython.Disasm
        InstructionPtr = addressof(Instruction)
        hexdump = HexDump.hexadecimal
        append = result.append
        OUT_OF_BLOCK   = BeaEnginePython.OUT_OF_BLOCK
        UNKNOWN_OPCODE = BeaEnginePython.UNKNOWN_OPCODE

        # For each decoded instruction...
        while True:

            # Calculate the current offset into the buffer.
            offset = Instruction.EIP - buffer_ptr

            # If we've gone past the buffer, break the loop.
            if offset >= len(code):
                break

            # Decode the current instruction.
            InstrLength = Disasm(InstructionPtr)

            # If BeaEngine detects we've gone past the buffer, break the loop.
            if InstrLength == OUT_OF_BLOCK:
                break

            # The instruction could not be decoded.
            if InstrLength == UNKNOWN_OPCODE:

                # Output a single byte as a "db" instruction.
                char = "%.2X" % ord(buffer[offset])
                result.append((
                    Instruction.VirtualAddr,
                    1,
                    "db %sh" % char,
                    char,
                ))
                Instruction.VirtualAddr += 1
                Instruction.EIP += 1

            # The instruction was decoded but reading past the buffer's end.
            # This can happen when the last instruction is a prefix without an
            # opcode. For example: decode(0, '\x66')
            elif offset + InstrLength > len(code):

                # Output each byte as a "db" instruction.
                for char in buffer[ offset : offset + len(code) ]:
                    char = "%.2X" % ord(char)
                    result.append((
                        Instruction.VirtualAddr,
                        1,
                        "db %sh" % char,
                        char,
                    ))
                    Instruction.VirtualAddr += 1
                    Instruction.EIP += 1

            # The instruction was decoded correctly.
            else:

                # Output the decoded instruction.
                append((
                    Instruction.VirtualAddr,
                    InstrLength,
                    Instruction.CompleteInstr.strip(),
                    hexdump(buffer.raw[offset:offset+InstrLength]),
                ))
                Instruction.VirtualAddr += InstrLength
                Instruction.EIP += InstrLength

        # Return the list of decoded instructions.
        return result

#==============================================================================

class DistormEngine (Engine):
    """
    Integration with the diStorm disassembler by Gil Dabah.

    @see: U{https://code.google.com/p/distorm3}
    """

    name = "diStorm"
    desc = "diStorm disassembler by Gil Dabah"
    url  = "https://code.google.com/p/distorm3"

    supported = set((
        win32.ARCH_I386,
        win32.ARCH_AMD64,
    ))

    def _import_dependencies(self):

        # Load the distorm bindings.
        global distorm3
        if distorm3 is None:
            try:
                import distorm3
            except ImportError:
                import distorm as distorm3

        # Load the decoder function.
        self.__decode = distorm3.Decode

        # Load the bits flag.
        self.__flag = {
            win32.ARCH_I386:  distorm3.Decode32Bits,
            win32.ARCH_AMD64: distorm3.Decode64Bits,
        }[self.arch]

    def decode(self, address, code):
        return self.__decode(address, code, self.__flag)

#==============================================================================

class PyDasmEngine (Engine):
    """
    Integration with PyDasm: Python bindings to libdasm.

    @see: U{https://code.google.com/p/libdasm/}
    """

    name = "PyDasm"
    desc = "PyDasm: Python bindings to libdasm"
    url  = "https://code.google.com/p/libdasm/"

    supported = set((
        win32.ARCH_I386,
    ))

    def _import_dependencies(self):

        # Load the libdasm bindings.
        global pydasm
        if pydasm is None:
            import pydasm

    def decode(self, address, code):

        # Decode each instruction in the buffer.
        result = []
        offset = 0
        while offset < len(code):

            # Try to decode the current instruction.
            instruction = pydasm.get_instruction(code[offset:offset+32],
                                                 pydasm.MODE_32)

            # Get the memory address of the current instruction.
            current = address + offset

            # Illegal opcode or opcode longer than remaining buffer.
            if not instruction or instruction.length + offset > len(code):
                hexdump = '%.2X' % ord(code[offset])
                disasm  = 'db 0x%s' % hexdump
                ilen    = 1

            # Correctly decoded instruction.
            else:
                disasm  = pydasm.get_instruction_string(instruction,
                                                        pydasm.FORMAT_INTEL,
                                                        current)
                ilen    = instruction.length
                hexdump = HexDump.hexadecimal(code[offset:offset+ilen])

            # Add the decoded instruction to the list.
            result.append((
                current,
                ilen,
                disasm,
                hexdump,
            ))

            # Move to the next instruction.
            offset += ilen

        # Return the list of decoded instructions.
        return result

#==============================================================================

class LibdisassembleEngine (Engine):
    """
    Integration with Immunity libdisassemble.

    @see: U{http://www.immunitysec.com/resources-freesoftware.shtml}
    """

    name = "Libdisassemble"
    desc = "Immunity libdisassemble"
    url  = "http://www.immunitysec.com/resources-freesoftware.shtml"

    supported = set((
        win32.ARCH_I386,
    ))

    def _import_dependencies(self):

        # Load the libdisassemble module.
        # Since it doesn't come with an installer or an __init__.py file
        # users can only install it manually however they feel like it,
        # so we'll have to do a bit of guessing to find it.

        global libdisassemble
        if libdisassemble is None:
            try:

                # If installed properly with __init__.py
                import libdisassemble.disassemble as libdisassemble

            except ImportError:

                # If installed by just copying and pasting the files
                import disassemble as libdisassemble

    def decode(self, address, code):

        # Decode each instruction in the buffer.
        result = []
        offset = 0
        while offset < len(code):

            # Decode the current instruction.
            opcode  = libdisassemble.Opcode( code[offset:offset+32] )
            length  = opcode.getSize()
            disasm  = opcode.printOpcode('INTEL')
            hexdump = HexDump.hexadecimal( code[offset:offset+length] )

            # Add the decoded instruction to the list.
            result.append((
                address + offset,
                length,
                disasm,
                hexdump,
            ))

            # Move to the next instruction.
            offset += length

        # Return the list of decoded instructions.
        return result

#==============================================================================

class CapstoneEngine (Engine):
    """
    Integration with the Capstone disassembler by Nguyen Anh Quynh.

    @see: U{http://www.capstone-engine.org/}
    """

    name = "Capstone"
    desc = "Capstone disassembler by Nguyen Anh Quynh"
    url  = "http://www.capstone-engine.org/"

    supported = set((
        win32.ARCH_I386,
        win32.ARCH_AMD64,
        win32.ARCH_THUMB,
        win32.ARCH_ARM,
        win32.ARCH_ARM64,
    ))

    def _import_dependencies(self):

        # Load the Capstone bindings.
        global capstone
        if capstone is None:
            import capstone

        # Load the constants for the requested architecture.
        self.__constants = {
            win32.ARCH_I386:
                (capstone.CS_ARCH_X86,   capstone.CS_MODE_32),
            win32.ARCH_AMD64:
                (capstone.CS_ARCH_X86,   capstone.CS_MODE_64),
            win32.ARCH_THUMB:
                (capstone.CS_ARCH_ARM,   capstone.CS_MODE_THUMB),
            win32.ARCH_ARM:
                (capstone.CS_ARCH_ARM,   capstone.CS_MODE_ARM),
            win32.ARCH_ARM64:
                (capstone.CS_ARCH_ARM64, capstone.CS_MODE_ARM),
        }

        # Test for the bug in early versions of Capstone.
        # If found, warn the user about it.
        try:
            self.__bug = not isinstance(
                capstone.cs_disasm_quick(
                    capstone.CS_ARCH_X86, capstone.CS_MODE_32, "\x90", 1)[0],
                capstone.capstone.CsInsn)
        except AttributeError:
            self.__bug = False
        if self.__bug:
            warnings.warn(
                "This version of the Capstone bindings is unstable,"
                " please upgrade to a newer one!",
                RuntimeWarning, stacklevel=4)


    def decode(self, address, code):

        # Get the constants for the requested architecture.
        arch, mode = self.__constants[self.arch]

        # Get the decoder function outside the loop.
        decoder = capstone.cs_disasm_quick

        # If the buggy version of the bindings are being used, we need to catch
        # all exceptions broadly. If not, we only need to catch CsError.
        if self.__bug:
            CsError = Exception
        else:
            CsError = capstone.CsError

        # Create the variables for the instruction length, mnemonic and
        # operands. That way they won't be created within the loop,
        # minimizing the chances data might be overwritten.
        # This only makes sense for the buggy vesion of the bindings, normally
        # memory accesses are safe).
        length = mnemonic = op_str = None

        # For each instruction...
        result = []
        offset = 0
        while offset < len(code):

            # Disassemble a single instruction, because disassembling multiple
            # instructions may cause excessive memory usage (Capstone allocates
            # approximately 1K of metadata per each decoded instruction).
            instr = None
            try:
                instr = decoder(
                    arch, mode, code[offset:offset+16], address+offset, 1)[0]
            except IndexError:
                pass   # No instructions decoded.
            except CsError:
                pass   # Any other error.

            # On success add the decoded instruction.
            if instr is not None:

                # Get the instruction length, mnemonic and operands.
                # Copy the values quickly before someone overwrites them,
                # if using the buggy version of the bindings (otherwise it's
                # irrelevant in which order we access the properties).
                length   = instr.size
                mnemonic = instr.mnemonic
                op_str   = instr.op_str

                # Concatenate the mnemonic and the operands.
                if op_str:
                    disasm = "%s %s" % (mnemonic, op_str)
                else:
                    disasm = mnemonic

                # Get the instruction bytes as a hexadecimal dump.
                hexdump = HexDump.hexadecimal( code[offset:offset+length] )

            # On error add a "define constant" instruction.
            # The exact instruction depends on the architecture.
            else:

                # The number of bytes to skip depends on the architecture.
                # On Intel processors we'll skip one byte, since we can't
                # really know the instruction length. On the rest of the
                # architectures we always know the instruction length.
                if self.arch in (win32.ARCH_I386, win32.ARCH_AMD64):
                    length = 1
                else:
                    length = 4

                # Get the skipped bytes as a hexadecimal dump.
                skipped = code[offset:offset+length]
                hexdump = HexDump.hexadecimal(skipped)

                # Build the "define constant" instruction.
                # On Intel processors it's "db".
                # On ARM processors it's "dcb".
                if self.arch in (win32.ARCH_I386, win32.ARCH_AMD64):
                    mnemonic = "db "
                else:
                    mnemonic = "dcb "
                bytes = []
                for b in skipped:
                    if b.isalpha():
                        bytes.append("'%s'" % b)
                    else:
                        bytes.append("0x%x" % ord(b))
                op_str = ", ".join(bytes)
                disasm = mnemonic + op_str

            # Add the decoded instruction to the list.
            result.append((
                address + offset,
                length,
                disasm,
                hexdump,
            ))

            # Update the offset.
            offset += length

        # Return the list of decoded instructions.
        return result

#==============================================================================

# TODO: use a lock to access __decoder
# TODO: look in sys.modules for whichever disassembler is already loaded

class Disassembler (object):
    """
    Generic disassembler. Uses a set of adapters to decide which library to
    load for which supported platform.

    @type engines: tuple( L{Engine} )
    @cvar engines: Set of supported engines. If you implement your own adapter
        you can add its class here to make it available to L{Disassembler}.
        Supported disassemblers are:
    """

    engines = (
        DistormEngine,  # diStorm engine goes first for backwards compatibility
        BeaEngine,
        CapstoneEngine,
        LibdisassembleEngine,
        PyDasmEngine,
    )

    # Add the list of supported disassemblers to the docstring.
    __doc__ += "\n"
    for e in engines:
        __doc__ += "         - %s - %s (U{%s})\n" % (e.name, e.desc, e.url)
    del e

    # Cache of already loaded disassemblers.
    __decoder = {}

    def __new__(cls, arch = None, engine = None):
        """
        Factory class. You can't really instance a L{Disassembler} object,
        instead one of the adapter L{Engine} subclasses is returned.

        @type  arch: str
        @param arch: (Optional) Name of the processor architecture.
            If not provided the current processor architecture is assumed.
            For more details see L{win32.version._get_arch}.

        @type  engine: str
        @param engine: (Optional) Name of the disassembler engine.
            If not provided a compatible one is loaded automatically.
            See: L{Engine.name}

        @raise NotImplementedError: No compatible disassembler was found that
            could decode machine code for the requested architecture. This may
            be due to missing dependencies.

        @raise ValueError: An unknown engine name was supplied.
        """

        # Use the default architecture if none specified.
        if not arch:
            arch = win32.arch

        # Return a compatible engine if none specified.
        if not engine:
            found = False
            for clazz in cls.engines:
                try:
                    if arch in clazz.supported:
                        selected = (clazz.name, arch)
                        try:
                            decoder = cls.__decoder[selected]
                        except KeyError:
                            decoder = clazz(arch)
                            cls.__decoder[selected] = decoder
                        return decoder
                except NotImplementedError:
                    pass
            msg = "No disassembler engine available for %s code." % arch
            raise NotImplementedError(msg)

        # Return the specified engine.
        selected = (engine, arch)
        try:
            decoder = cls.__decoder[selected]
        except KeyError:
            found = False
            engineLower = engine.lower()
            for clazz in cls.engines:
                if clazz.name.lower() == engineLower:
                    found = True
                    break
            if not found:
                msg = "Unsupported disassembler engine: %s" % engine
                raise ValueError(msg)
            if arch not in clazz.supported:
                msg = "The %s engine cannot decode %s code." % selected
                raise NotImplementedError(msg)
            decoder = clazz(arch)
            cls.__decoder[selected] = decoder
        return decoder


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/event.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Event handling module.

@see: U{http://apps.sourceforge.net/trac/winappdbg/wiki/Debugging}

@group Debugging:
    EventHandler, EventSift

@group Debug events:
    EventFactory,
    EventDispatcher,
    Event,
    NoEvent,
    CreateProcessEvent,
    CreateThreadEvent,
    ExitProcessEvent,
    ExitThreadEvent,
    LoadDLLEvent,
    UnloadDLLEvent,
    OutputDebugStringEvent,
    RIPEvent,
    ExceptionEvent

@group Warnings:
    EventCallbackWarning
"""

__revision__ = "$Id$"

__all__ = [
            # Factory of Event objects and all of it's subclasses.
            # Users should not need to instance Event objects directly.
            'EventFactory',

            # Event dispatcher used internally by the Debug class.
            'EventDispatcher',

            # Base classes for user-defined event handlers.
            'EventHandler',
            'EventSift',

            # Warning for uncaught exceptions on event callbacks.
            'EventCallbackWarning',

            # Dummy event object that can be used as a placeholder.
            # It's never returned by the EventFactory.
            'NoEvent',

            # Base class for event objects.
            'Event',

            # Event objects.
            'CreateProcessEvent',
            'CreateThreadEvent',
            'ExitProcessEvent',
            'ExitThreadEvent',
            'LoadDLLEvent',
            'UnloadDLLEvent',
            'OutputDebugStringEvent',
            'RIPEvent',
            'ExceptionEvent'
          ]

from winappdbg import win32
from winappdbg import compat
from winappdbg.win32 import FileHandle, ProcessHandle, ThreadHandle
from winappdbg.breakpoint import ApiHook
from winappdbg.module import Module
from winappdbg.thread import Thread
from winappdbg.process import Process
from winappdbg.textio import HexDump
from winappdbg.util import StaticClass, PathOperations

import sys
import ctypes
import warnings
import traceback

#==============================================================================

class EventCallbackWarning (RuntimeWarning):
    """
    This warning is issued when an uncaught exception was raised by a
    user-defined event handler.
    """

#==============================================================================

class Event (object):
    """
    Event object.

    @type eventMethod: str
    @cvar eventMethod:
        Method name to call when using L{EventHandler} subclasses.
        Used internally.

    @type eventName: str
    @cvar eventName:
        User-friendly name of the event.

    @type eventDescription: str
    @cvar eventDescription:
        User-friendly description of the event.

    @type debug: L{Debug}
    @ivar debug:
        Debug object that received the event.

    @type raw: L{DEBUG_EVENT}
    @ivar raw:
        Raw DEBUG_EVENT structure as used by the Win32 API.

    @type continueStatus: int
    @ivar continueStatus:
        Continue status to pass to L{win32.ContinueDebugEvent}.
    """

    eventMethod      = 'unknown_event'
    eventName        = 'Unknown event'
    eventDescription = 'A debug event of an unknown type has occured.'

    def __init__(self, debug, raw):
        """
        @type  debug: L{Debug}
        @param debug: Debug object that received the event.

        @type  raw: L{DEBUG_EVENT}
        @param raw: Raw DEBUG_EVENT structure as used by the Win32 API.
        """
        self.debug          = debug
        self.raw            = raw
        self.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED

##    @property
##    def debug(self):
##        """
##        @rtype  debug: L{Debug}
##        @return debug:
##            Debug object that received the event.
##        """
##        return self.__debug()

    def get_event_name(self):
        """
        @rtype:  str
        @return: User-friendly name of the event.
        """
        return self.eventName

    def get_event_description(self):
        """
        @rtype:  str
        @return: User-friendly description of the event.
        """
        return self.eventDescription

    def get_event_code(self):
        """
        @rtype:  int
        @return: Debug event code as defined in the Win32 API.
        """
        return self.raw.dwDebugEventCode

##    # Compatibility with version 1.0
##    # XXX to be removed in version 1.4
##    def get_code(self):
##        """
##        Alias of L{get_event_code} for backwards compatibility
##        with WinAppDbg version 1.0.
##        Will be phased out in the next version.
##
##        @rtype:  int
##        @return: Debug event code as defined in the Win32 API.
##        """
##        return self.get_event_code()

    def get_pid(self):
        """
        @see: L{get_process}

        @rtype:  int
        @return: Process global ID where the event occured.
        """
        return self.raw.dwProcessId

    def get_tid(self):
        """
        @see: L{get_thread}

        @rtype:  int
        @return: Thread global ID where the event occured.
        """
        return self.raw.dwThreadId

    def get_process(self):
        """
        @see: L{get_pid}

        @rtype:  L{Process}
        @return: Process where the event occured.
        """
        pid     = self.get_pid()
        system  = self.debug.system
        if system.has_process(pid):
            process = system.get_process(pid)
        else:
            # XXX HACK
            # The process object was missing for some reason, so make a new one.
            process = Process(pid)
            system._add_process(process)
##            process.scan_threads()    # not needed
            process.scan_modules()
        return process

    def get_thread(self):
        """
        @see: L{get_tid}

        @rtype:  L{Thread}
        @return: Thread where the event occured.
        """
        tid     = self.get_tid()
        process = self.get_process()
        if process.has_thread(tid):
            thread = process.get_thread(tid)
        else:
            # XXX HACK
            # The thread object was missing for some reason, so make a new one.
            thread = Thread(tid)
            process._add_thread(thread)
        return thread

#==============================================================================

class NoEvent (Event):
    """
    No event.

    Dummy L{Event} object that can be used as a placeholder when no debug
    event has occured yet. It's never returned by the L{EventFactory}.
    """

    eventMethod      = 'no_event'
    eventName        = 'No event'
    eventDescription = 'No debug event has occured.'

    def __init__(self, debug, raw = None):
        Event.__init__(self, debug, raw)

    def __len__(self):
        """
        Always returns C{0}, so when evaluating the object as a boolean it's
        always C{False}. This prevents L{Debug.cont} from trying to continue
        a dummy event.
        """
        return 0

    def get_event_code(self):
        return -1

    def get_pid(self):
        return -1

    def get_tid(self):
        return -1

    def get_process(self):
        return Process(self.get_pid())

    def get_thread(self):
        return Thread(self.get_tid())

#==============================================================================

class ExceptionEvent (Event):
    """
    Exception event.

    @type exceptionName: dict( int S{->} str )
    @cvar exceptionName:
        Mapping of exception constants to their names.

    @type exceptionDescription: dict( int S{->} str )
    @cvar exceptionDescription:
        Mapping of exception constants to user-friendly strings.

    @type breakpoint: L{Breakpoint}
    @ivar breakpoint:
        If the exception was caused by one of our breakpoints, this member
        contains a reference to the breakpoint object. Otherwise it's not
        defined. It should only be used from the condition or action callback
        routines, instead of the event handler.

    @type hook: L{Hook}
    @ivar hook:
        If the exception was caused by a function hook, this member contains a
        reference to the hook object. Otherwise it's not defined. It should
        only be used from the hook callback routines, instead of the event
        handler.
    """

    eventName        = 'Exception event'
    eventDescription = 'An exception was raised by the debugee.'

    __exceptionMethod = {
        win32.EXCEPTION_ACCESS_VIOLATION          : 'access_violation',
        win32.EXCEPTION_ARRAY_BOUNDS_EXCEEDED     : 'array_bounds_exceeded',
        win32.EXCEPTION_BREAKPOINT                : 'breakpoint',
        win32.EXCEPTION_DATATYPE_MISALIGNMENT     : 'datatype_misalignment',
        win32.EXCEPTION_FLT_DENORMAL_OPERAND      : 'float_denormal_operand',
        win32.EXCEPTION_FLT_DIVIDE_BY_ZERO        : 'float_divide_by_zero',
        win32.EXCEPTION_FLT_INEXACT_RESULT        : 'float_inexact_result',
        win32.EXCEPTION_FLT_INVALID_OPERATION     : 'float_invalid_operation',
        win32.EXCEPTION_FLT_OVERFLOW              : 'float_overflow',
        win32.EXCEPTION_FLT_STACK_CHECK           : 'float_stack_check',
        win32.EXCEPTION_FLT_UNDERFLOW             : 'float_underflow',
        win32.EXCEPTION_ILLEGAL_INSTRUCTION       : 'illegal_instruction',
        win32.EXCEPTION_IN_PAGE_ERROR             : 'in_page_error',
        win32.EXCEPTION_INT_DIVIDE_BY_ZERO        : 'integer_divide_by_zero',
        win32.EXCEPTION_INT_OVERFLOW              : 'integer_overflow',
        win32.EXCEPTION_INVALID_DISPOSITION       : 'invalid_disposition',
        win32.EXCEPTION_NONCONTINUABLE_EXCEPTION  : 'noncontinuable_exception',
        win32.EXCEPTION_PRIV_INSTRUCTION          : 'privileged_instruction',
        win32.EXCEPTION_SINGLE_STEP               : 'single_step',
        win32.EXCEPTION_STACK_OVERFLOW            : 'stack_overflow',
        win32.EXCEPTION_GUARD_PAGE                : 'guard_page',
        win32.EXCEPTION_INVALID_HANDLE            : 'invalid_handle',
        win32.EXCEPTION_POSSIBLE_DEADLOCK         : 'possible_deadlock',
        win32.EXCEPTION_WX86_BREAKPOINT           : 'wow64_breakpoint',
        win32.CONTROL_C_EXIT                      : 'control_c_exit',
        win32.DBG_CONTROL_C                       : 'debug_control_c',
        win32.MS_VC_EXCEPTION                     : 'ms_vc_exception',
    }

    __exceptionName = {
        win32.EXCEPTION_ACCESS_VIOLATION          : 'EXCEPTION_ACCESS_VIOLATION',
        win32.EXCEPTION_ARRAY_BOUNDS_EXCEEDED     : 'EXCEPTION_ARRAY_BOUNDS_EXCEEDED',
        win32.EXCEPTION_BREAKPOINT                : 'EXCEPTION_BREAKPOINT',
        win32.EXCEPTION_DATATYPE_MISALIGNMENT     : 'EXCEPTION_DATATYPE_MISALIGNMENT',
        win32.EXCEPTION_FLT_DENORMAL_OPERAND      : 'EXCEPTION_FLT_DENORMAL_OPERAND',
        win32.EXCEPTION_FLT_DIVIDE_BY_ZERO        : 'EXCEPTION_FLT_DIVIDE_BY_ZERO',
        win32.EXCEPTION_FLT_INEXACT_RESULT        : 'EXCEPTION_FLT_INEXACT_RESULT',
        win32.EXCEPTION_FLT_INVALID_OPERATION     : 'EXCEPTION_FLT_INVALID_OPERATION',
        win32.EXCEPTION_FLT_OVERFLOW              : 'EXCEPTION_FLT_OVERFLOW',
        win32.EXCEPTION_FLT_STACK_CHECK           : 'EXCEPTION_FLT_STACK_CHECK',
        win32.EXCEPTION_FLT_UNDERFLOW             : 'EXCEPTION_FLT_UNDERFLOW',
        win32.EXCEPTION_ILLEGAL_INSTRUCTION       : 'EXCEPTION_ILLEGAL_INSTRUCTION',
        win32.EXCEPTION_IN_PAGE_ERROR             : 'EXCEPTION_IN_PAGE_ERROR',
        win32.EXCEPTION_INT_DIVIDE_BY_ZERO        : 'EXCEPTION_INT_DIVIDE_BY_ZERO',
        win32.EXCEPTION_INT_OVERFLOW              : 'EXCEPTION_INT_OVERFLOW',
        win32.EXCEPTION_INVALID_DISPOSITION       : 'EXCEPTION_INVALID_DISPOSITION',
        win32.EXCEPTION_NONCONTINUABLE_EXCEPTION  : 'EXCEPTION_NONCONTINUABLE_EXCEPTION',
        win32.EXCEPTION_PRIV_INSTRUCTION          : 'EXCEPTION_PRIV_INSTRUCTION',
        win32.EXCEPTION_SINGLE_STEP               : 'EXCEPTION_SINGLE_STEP',
        win32.EXCEPTION_STACK_OVERFLOW            : 'EXCEPTION_STACK_OVERFLOW',
        win32.EXCEPTION_GUARD_PAGE                : 'EXCEPTION_GUARD_PAGE',
        win32.EXCEPTION_INVALID_HANDLE            : 'EXCEPTION_INVALID_HANDLE',
        win32.EXCEPTION_POSSIBLE_DEADLOCK         : 'EXCEPTION_POSSIBLE_DEADLOCK',
        win32.EXCEPTION_WX86_BREAKPOINT           : 'EXCEPTION_WX86_BREAKPOINT',
        win32.CONTROL_C_EXIT                      : 'CONTROL_C_EXIT',
        win32.DBG_CONTROL_C                       : 'DBG_CONTROL_C',
        win32.MS_VC_EXCEPTION                     : 'MS_VC_EXCEPTION',
    }

    __exceptionDescription = {
        win32.EXCEPTION_ACCESS_VIOLATION          : 'Access violation',
        win32.EXCEPTION_ARRAY_BOUNDS_EXCEEDED     : 'Array bounds exceeded',
        win32.EXCEPTION_BREAKPOINT                : 'Breakpoint',
        win32.EXCEPTION_DATATYPE_MISALIGNMENT     : 'Datatype misalignment',
        win32.EXCEPTION_FLT_DENORMAL_OPERAND      : 'Float denormal operand',
        win32.EXCEPTION_FLT_DIVIDE_BY_ZERO        : 'Float divide by zero',
        win32.EXCEPTION_FLT_INEXACT_RESULT        : 'Float inexact result',
        win32.EXCEPTION_FLT_INVALID_OPERATION     : 'Float invalid operation',
        win32.EXCEPTION_FLT_OVERFLOW              : 'Float overflow',
        win32.EXCEPTION_FLT_STACK_CHECK           : 'Float stack check',
        win32.EXCEPTION_FLT_UNDERFLOW             : 'Float underflow',
        win32.EXCEPTION_ILLEGAL_INSTRUCTION       : 'Illegal instruction',
        win32.EXCEPTION_IN_PAGE_ERROR             : 'In-page error',
        win32.EXCEPTION_INT_DIVIDE_BY_ZERO        : 'Integer divide by zero',
        win32.EXCEPTION_INT_OVERFLOW              : 'Integer overflow',
        win32.EXCEPTION_INVALID_DISPOSITION       : 'Invalid disposition',
        win32.EXCEPTION_NONCONTINUABLE_EXCEPTION  : 'Noncontinuable exception',
        win32.EXCEPTION_PRIV_INSTRUCTION          : 'Privileged instruction',
        win32.EXCEPTION_SINGLE_STEP               : 'Single step event',
        win32.EXCEPTION_STACK_OVERFLOW            : 'Stack limits overflow',
        win32.EXCEPTION_GUARD_PAGE                : 'Guard page hit',
        win32.EXCEPTION_INVALID_HANDLE            : 'Invalid handle',
        win32.EXCEPTION_POSSIBLE_DEADLOCK         : 'Possible deadlock',
        win32.EXCEPTION_WX86_BREAKPOINT           : 'WOW64 breakpoint',
        win32.CONTROL_C_EXIT                      : 'Control-C exit',
        win32.DBG_CONTROL_C                       : 'Debug Control-C',
        win32.MS_VC_EXCEPTION                     : 'Microsoft Visual C++ exception',
    }

    @property
    def eventMethod(self):
        return self.__exceptionMethod.get(
                                self.get_exception_code(), 'unknown_exception')

    def get_exception_name(self):
        """
        @rtype:  str
        @return: Name of the exception as defined by the Win32 API.
        """
        code = self.get_exception_code()
        unk  = HexDump.integer(code)
        return self.__exceptionName.get(code, unk)

    def get_exception_description(self):
        """
        @rtype:  str
        @return: User-friendly name of the exception.
        """
        code = self.get_exception_code()
        description = self.__exceptionDescription.get(code, None)
        if description is None:
            try:
                description = 'Exception code %s (%s)'
                description = description % (HexDump.integer(code),
                                             ctypes.FormatError(code))
            except OverflowError:
                description = 'Exception code %s' % HexDump.integer(code)
        return description

    def is_first_chance(self):
        """
        @rtype:  bool
        @return: C{True} for first chance exceptions, C{False} for last chance.
        """
        return self.raw.u.Exception.dwFirstChance != 0

    def is_last_chance(self):
        """
        @rtype:  bool
        @return: The opposite of L{is_first_chance}.
        """
        return not self.is_first_chance()

    def is_noncontinuable(self):
        """
        @see: U{http://msdn.microsoft.com/en-us/library/aa363082(VS.85).aspx}

        @rtype:  bool
        @return: C{True} if the exception is noncontinuable,
            C{False} otherwise.

            Attempting to continue a noncontinuable exception results in an
            EXCEPTION_NONCONTINUABLE_EXCEPTION exception to be raised.
        """
        return bool( self.raw.u.Exception.ExceptionRecord.ExceptionFlags & \
                                            win32.EXCEPTION_NONCONTINUABLE )

    def is_continuable(self):
        """
        @rtype:  bool
        @return: The opposite of L{is_noncontinuable}.
        """
        return not self.is_noncontinuable()

    def is_user_defined_exception(self):
        """
        Determines if this is an user-defined exception. User-defined
        exceptions may contain any exception code that is not system reserved.

        Often the exception code is also a valid Win32 error code, but that's
        up to the debugged application.

        @rtype:  bool
        @return: C{True} if the exception is user-defined, C{False} otherwise.
        """
        return self.get_exception_code() & 0x10000000 == 0

    def is_system_defined_exception(self):
        """
        @rtype:  bool
        @return: The opposite of L{is_user_defined_exception}.
        """
        return not self.is_user_defined_exception()

    def get_exception_code(self):
        """
        @rtype:  int
        @return: Exception code as defined by the Win32 API.
        """
        return self.raw.u.Exception.ExceptionRecord.ExceptionCode

    def get_exception_address(self):
        """
        @rtype:  int
        @return: Memory address where the exception occured.
        """
        address = self.raw.u.Exception.ExceptionRecord.ExceptionAddress
        if address is None:
            address = 0
        return address

    def get_exception_information(self, index):
        """
        @type  index: int
        @param index: Index into the exception information block.

        @rtype:  int
        @return: Exception information DWORD.
        """
        if index < 0 or index > win32.EXCEPTION_MAXIMUM_PARAMETERS:
            raise IndexError("Array index out of range: %s" % repr(index))
        info = self.raw.u.Exception.ExceptionRecord.ExceptionInformation
        value = info[index]
        if value is None:
            value = 0
        return value

    def get_exception_information_as_list(self):
        """
        @rtype:  list( int )
        @return: Exception information block.
        """
        info = self.raw.u.Exception.ExceptionRecord.ExceptionInformation
        data = list()
        for index in compat.xrange(0, win32.EXCEPTION_MAXIMUM_PARAMETERS):
            value = info[index]
            if value is None:
                value = 0
            data.append(value)
        return data

    def get_fault_type(self):
        """
        @rtype:  int
        @return: Access violation type.
            Should be one of the following constants:

             - L{win32.EXCEPTION_READ_FAULT}
             - L{win32.EXCEPTION_WRITE_FAULT}
             - L{win32.EXCEPTION_EXECUTE_FAULT}

        @note: This method is only meaningful for access violation exceptions,
            in-page memory error exceptions and guard page exceptions.

        @raise NotImplementedError: Wrong kind of exception.
        """
        if self.get_exception_code() not in (win32.EXCEPTION_ACCESS_VIOLATION,
                    win32.EXCEPTION_IN_PAGE_ERROR, win32.EXCEPTION_GUARD_PAGE):
            msg = "This method is not meaningful for %s."
            raise NotImplementedError(msg % self.get_exception_name())
        return self.get_exception_information(0)

    def get_fault_address(self):
        """
        @rtype:  int
        @return: Access violation memory address.

        @note: This method is only meaningful for access violation exceptions,
            in-page memory error exceptions and guard page exceptions.

        @raise NotImplementedError: Wrong kind of exception.
        """
        if self.get_exception_code() not in (win32.EXCEPTION_ACCESS_VIOLATION,
                    win32.EXCEPTION_IN_PAGE_ERROR, win32.EXCEPTION_GUARD_PAGE):
            msg = "This method is not meaningful for %s."
            raise NotImplementedError(msg % self.get_exception_name())
        return self.get_exception_information(1)

    def get_ntstatus_code(self):
        """
        @rtype:  int
        @return: NTSTATUS status code that caused the exception.

        @note: This method is only meaningful for in-page memory error
            exceptions.

        @raise NotImplementedError: Not an in-page memory error.
        """
        if self.get_exception_code() != win32.EXCEPTION_IN_PAGE_ERROR:
            msg = "This method is only meaningful "\
                  "for in-page memory error exceptions."
            raise NotImplementedError(msg)
        return self.get_exception_information(2)

    def is_nested(self):
        """
        @rtype:  bool
        @return: Returns C{True} if there are additional exception records
            associated with this exception. This would mean the exception
            is nested, that is, it was triggered while trying to handle
            at least one previous exception.
        """
        return bool(self.raw.u.Exception.ExceptionRecord.ExceptionRecord)

    def get_raw_exception_record_list(self):
        """
        Traverses the exception record linked list and builds a Python list.

        Nested exception records are received for nested exceptions. This
        happens when an exception is raised in the debugee while trying to
        handle a previous exception.

        @rtype:  list( L{win32.EXCEPTION_RECORD} )
        @return:
            List of raw exception record structures as used by the Win32 API.

            There is always at least one exception record, so the list is
            never empty. All other methods of this class read from the first
            exception record only, that is, the most recent exception.
        """
        # The first EXCEPTION_RECORD is contained in EXCEPTION_DEBUG_INFO.
        # The remaining EXCEPTION_RECORD structures are linked by pointers.
        nested = list()
        record = self.raw.u.Exception
        while True:
            record = record.ExceptionRecord
            if not record:
                break
            nested.append(record)
        return nested

    def get_nested_exceptions(self):
        """
        Traverses the exception record linked list and builds a Python list.

        Nested exception records are received for nested exceptions. This
        happens when an exception is raised in the debugee while trying to
        handle a previous exception.

        @rtype:  list( L{ExceptionEvent} )
        @return:
            List of ExceptionEvent objects representing each exception record
            found in this event.

            There is always at least one exception record, so the list is
            never empty. All other methods of this class read from the first
            exception record only, that is, the most recent exception.
        """
        # The list always begins with ourselves.
        # Just put a reference to "self" as the first element,
        # and start looping from the second exception record.
        nested = [ self ]
        raw = self.raw
        dwDebugEventCode = raw.dwDebugEventCode
        dwProcessId      = raw.dwProcessId
        dwThreadId       = raw.dwThreadId
        dwFirstChance    = raw.u.Exception.dwFirstChance
        record           = raw.u.Exception.ExceptionRecord
        while True:
            record = record.ExceptionRecord
            if not record:
                break
            raw = win32.DEBUG_EVENT()
            raw.dwDebugEventCode            = dwDebugEventCode
            raw.dwProcessId                 = dwProcessId
            raw.dwThreadId                  = dwThreadId
            raw.u.Exception.ExceptionRecord = record
            raw.u.Exception.dwFirstChance   = dwFirstChance
            event = EventFactory.get(self.debug, raw)
            nested.append(event)
        return nested

#==============================================================================

class CreateThreadEvent (Event):
    """
    Thread creation event.
    """

    eventMethod      = 'create_thread'
    eventName        = 'Thread creation event'
    eventDescription = 'A new thread has started.'

    def get_thread_handle(self):
        """
        @rtype:  L{ThreadHandle}
        @return: Thread handle received from the system.
            Returns C{None} if the handle is not available.
        """
        # The handle doesn't need to be closed.
        # See http://msdn.microsoft.com/en-us/library/ms681423(VS.85).aspx
        hThread = self.raw.u.CreateThread.hThread
        if hThread in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
            hThread = None
        else:
            hThread = ThreadHandle(hThread, False, win32.THREAD_ALL_ACCESS)
        return hThread

    def get_teb(self):
        """
        @rtype:  int
        @return: Pointer to the TEB.
        """
        return self.raw.u.CreateThread.lpThreadLocalBase

    def get_start_address(self):
        """
        @rtype:  int
        @return: Pointer to the first instruction to execute in this thread.

            Returns C{NULL} when the debugger attached to a process
            and the thread already existed.

            See U{http://msdn.microsoft.com/en-us/library/ms679295(VS.85).aspx}
        """
        return self.raw.u.CreateThread.lpStartAddress

#==============================================================================

class CreateProcessEvent (Event):
    """
    Process creation event.
    """

    eventMethod      = 'create_process'
    eventName        = 'Process creation event'
    eventDescription = 'A new process has started.'

    def get_file_handle(self):
        """
        @rtype:  L{FileHandle} or None
        @return: File handle to the main module, received from the system.
            Returns C{None} if the handle is not available.
        """
        # This handle DOES need to be closed.
        # Therefore we must cache it so it doesn't
        # get closed after the first call.
        try:
            hFile = self.__hFile
        except AttributeError:
            hFile = self.raw.u.CreateProcessInfo.hFile
            if hFile in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
                hFile = None
            else:
                hFile = FileHandle(hFile, True)
            self.__hFile = hFile
        return hFile

    def get_process_handle(self):
        """
        @rtype:  L{ProcessHandle}
        @return: Process handle received from the system.
            Returns C{None} if the handle is not available.
        """
        # The handle doesn't need to be closed.
        # See http://msdn.microsoft.com/en-us/library/ms681423(VS.85).aspx
        hProcess = self.raw.u.CreateProcessInfo.hProcess
        if hProcess in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
            hProcess = None
        else:
            hProcess = ProcessHandle(hProcess, False, win32.PROCESS_ALL_ACCESS)
        return hProcess

    def get_thread_handle(self):
        """
        @rtype:  L{ThreadHandle}
        @return: Thread handle received from the system.
            Returns C{None} if the handle is not available.
        """
        # The handle doesn't need to be closed.
        # See http://msdn.microsoft.com/en-us/library/ms681423(VS.85).aspx
        hThread = self.raw.u.CreateProcessInfo.hThread
        if hThread in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
            hThread = None
        else:
            hThread = ThreadHandle(hThread, False, win32.THREAD_ALL_ACCESS)
        return hThread

    def get_start_address(self):
        """
        @rtype:  int
        @return: Pointer to the first instruction to execute in this process.

            Returns C{NULL} when the debugger attaches to a process.

            See U{http://msdn.microsoft.com/en-us/library/ms679295(VS.85).aspx}
        """
        return self.raw.u.CreateProcessInfo.lpStartAddress

    def get_image_base(self):
        """
        @rtype:  int
        @return: Base address of the main module.
        @warn: This value is taken from the PE file
            and may be incorrect because of ASLR!
        """
        # TODO try to calculate the real value when ASLR is active.
        return self.raw.u.CreateProcessInfo.lpBaseOfImage

    def get_teb(self):
        """
        @rtype:  int
        @return: Pointer to the TEB.
        """
        return self.raw.u.CreateProcessInfo.lpThreadLocalBase

    def get_debug_info(self):
        """
        @rtype:  str
        @return: Debugging information.
        """
        raw  = self.raw.u.CreateProcessInfo
        ptr  = raw.lpBaseOfImage + raw.dwDebugInfoFileOffset
        size = raw.nDebugInfoSize
        data = self.get_process().peek(ptr, size)
        if len(data) == size:
            return data
        return None

    def get_filename(self):
        """
        @rtype:  str, None
        @return: This method does it's best to retrieve the filename to
        the main module of the process. However, sometimes that's not
        possible, and C{None} is returned instead.
        """

        # Try to get the filename from the file handle.
        szFilename = None
        hFile = self.get_file_handle()
        if hFile:
            szFilename = hFile.get_filename()
        if not szFilename:

            # Try to get it from CREATE_PROCESS_DEBUG_INFO.lpImageName
            # It's NULL or *NULL most of the times, see MSDN:
            # http://msdn.microsoft.com/en-us/library/ms679286(VS.85).aspx
            aProcess = self.get_process()
            lpRemoteFilenamePtr = self.raw.u.CreateProcessInfo.lpImageName
            if lpRemoteFilenamePtr:
                lpFilename  = aProcess.peek_uint(lpRemoteFilenamePtr)
                fUnicode    = bool( self.raw.u.CreateProcessInfo.fUnicode )
                szFilename  = aProcess.peek_string(lpFilename, fUnicode)

                # XXX TODO
                # Sometimes the filename is relative (ntdll.dll, kernel32.dll).
                # It could be converted to an absolute pathname (SearchPath).

            # Try to get it from Process.get_image_name().
            if not szFilename:
                szFilename = aProcess.get_image_name()

        # Return the filename, or None on error.
        return szFilename

    def get_module_base(self):
        """
        @rtype:  int
        @return: Base address of the main module.
        """
        return self.get_image_base()

    def get_module(self):
        """
        @rtype:  L{Module}
        @return: Main module of the process.
        """
        return self.get_process().get_module( self.get_module_base() )

#==============================================================================

class ExitThreadEvent (Event):
    """
    Thread termination event.
    """

    eventMethod      = 'exit_thread'
    eventName        = 'Thread termination event'
    eventDescription = 'A thread has finished executing.'

    def get_exit_code(self):
        """
        @rtype:  int
        @return: Exit code of the thread.
        """
        return self.raw.u.ExitThread.dwExitCode

#==============================================================================

class ExitProcessEvent (Event):
    """
    Process termination event.
    """

    eventMethod      = 'exit_process'
    eventName        = 'Process termination event'
    eventDescription = 'A process has finished executing.'

    def get_exit_code(self):
        """
        @rtype:  int
        @return: Exit code of the process.
        """
        return self.raw.u.ExitProcess.dwExitCode

    def get_filename(self):
        """
        @rtype:  None or str
        @return: Filename of the main module.
            C{None} if the filename is unknown.
        """
        return self.get_module().get_filename()

    def get_image_base(self):
        """
        @rtype:  int
        @return: Base address of the main module.
        """
        return self.get_module_base()

    def get_module_base(self):
        """
        @rtype:  int
        @return: Base address of the main module.
        """
        return self.get_module().get_base()

    def get_module(self):
        """
        @rtype:  L{Module}
        @return: Main module of the process.
        """
        return self.get_process().get_main_module()

#==============================================================================

class LoadDLLEvent (Event):
    """
    Module load event.
    """

    eventMethod      = 'load_dll'
    eventName        = 'Module load event'
    eventDescription = 'A new DLL library was loaded by the debugee.'

    def get_module_base(self):
        """
        @rtype:  int
        @return: Base address for the newly loaded DLL.
        """
        return self.raw.u.LoadDll.lpBaseOfDll

    def get_module(self):
        """
        @rtype:  L{Module}
        @return: Module object for the newly loaded DLL.
        """
        lpBaseOfDll = self.get_module_base()
        aProcess    = self.get_process()
        if aProcess.has_module(lpBaseOfDll):
            aModule = aProcess.get_module(lpBaseOfDll)
        else:
            # XXX HACK
            # For some reason the module object is missing, so make a new one.
            aModule = Module(lpBaseOfDll,
                             hFile    = self.get_file_handle(),
                             fileName = self.get_filename(),
                             process  = aProcess)
            aProcess._add_module(aModule)
        return aModule

    def get_file_handle(self):
        """
        @rtype:  L{FileHandle} or None
        @return: File handle to the newly loaded DLL received from the system.
            Returns C{None} if the handle is not available.
        """
        # This handle DOES need to be closed.
        # Therefore we must cache it so it doesn't
        # get closed after the first call.
        try:
            hFile = self.__hFile
        except AttributeError:
            hFile = self.raw.u.LoadDll.hFile
            if hFile in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
                hFile = None
            else:
                hFile = FileHandle(hFile, True)
            self.__hFile = hFile
        return hFile

    def get_filename(self):
        """
        @rtype:  str, None
        @return: This method does it's best to retrieve the filename to
        the newly loaded module. However, sometimes that's not
        possible, and C{None} is returned instead.
        """
        szFilename = None

        # Try to get it from LOAD_DLL_DEBUG_INFO.lpImageName
        # It's NULL or *NULL most of the times, see MSDN:
        # http://msdn.microsoft.com/en-us/library/ms679286(VS.85).aspx
        aProcess = self.get_process()
        lpRemoteFilenamePtr = self.raw.u.LoadDll.lpImageName
        if lpRemoteFilenamePtr:
            lpFilename  = aProcess.peek_uint(lpRemoteFilenamePtr)
            fUnicode    = bool( self.raw.u.LoadDll.fUnicode )
            szFilename  = aProcess.peek_string(lpFilename, fUnicode)
            if not szFilename:
                szFilename = None

        # Try to get the filename from the file handle.
        if not szFilename:
            hFile = self.get_file_handle()
            if hFile:
                szFilename = hFile.get_filename()

        # Return the filename, or None on error.
        return szFilename

#==============================================================================

class UnloadDLLEvent (Event):
    """
    Module unload event.
    """

    eventMethod      = 'unload_dll'
    eventName        = 'Module unload event'
    eventDescription = 'A DLL library was unloaded by the debugee.'

    def get_module_base(self):
        """
        @rtype:  int
        @return: Base address for the recently unloaded DLL.
        """
        return self.raw.u.UnloadDll.lpBaseOfDll

    def get_module(self):
        """
        @rtype:  L{Module}
        @return: Module object for the recently unloaded DLL.
        """
        lpBaseOfDll = self.get_module_base()
        aProcess    = self.get_process()
        if aProcess.has_module(lpBaseOfDll):
            aModule = aProcess.get_module(lpBaseOfDll)
        else:
            aModule = Module(lpBaseOfDll, process = aProcess)
            aProcess._add_module(aModule)
        return aModule

    def get_file_handle(self):
        """
        @rtype:  None or L{FileHandle}
        @return: File handle to the recently unloaded DLL.
            Returns C{None} if the handle is not available.
        """
        hFile = self.get_module().hFile
        if hFile in (0, win32.NULL, win32.INVALID_HANDLE_VALUE):
            hFile = None
        return hFile

    def get_filename(self):
        """
        @rtype:  None or str
        @return: Filename of the recently unloaded DLL.
            C{None} if the filename is unknown.
        """
        return self.get_module().get_filename()

#==============================================================================

class OutputDebugStringEvent (Event):
    """
    Debug string output event.
    """

    eventMethod      = 'output_string'
    eventName        = 'Debug string output event'
    eventDescription = 'The debugee sent a message to the debugger.'

    def get_debug_string(self):
        """
        @rtype:  str, compat.unicode
        @return: String sent by the debugee.
            It may be ANSI or Unicode and may end with a null character.
        """
        return self.get_process().peek_string(
                                self.raw.u.DebugString.lpDebugStringData,
                                bool( self.raw.u.DebugString.fUnicode ),
                                self.raw.u.DebugString.nDebugStringLength)

#==============================================================================

class RIPEvent (Event):
    """
    RIP event.
    """

    eventMethod      = 'rip'
    eventName        = 'RIP event'
    eventDescription = 'An error has occured and the process ' \
                       'can no longer be debugged.'

    def get_rip_error(self):
        """
        @rtype:  int
        @return: RIP error code as defined by the Win32 API.
        """
        return self.raw.u.RipInfo.dwError

    def get_rip_type(self):
        """
        @rtype:  int
        @return: RIP type code as defined by the Win32 API.
            May be C{0} or one of the following:
             - L{win32.SLE_ERROR}
             - L{win32.SLE_MINORERROR}
             - L{win32.SLE_WARNING}
        """
        return self.raw.u.RipInfo.dwType

#==============================================================================

class EventFactory (StaticClass):
    """
    Factory of L{Event} objects.

    @type baseEvent: L{Event}
    @cvar baseEvent:
        Base class for Event objects.
        It's used for unknown event codes.

    @type eventClasses: dict( int S{->} L{Event} )
    @cvar eventClasses:
        Dictionary that maps event codes to L{Event} subclasses.
    """

    baseEvent    = Event
    eventClasses = {
        win32.EXCEPTION_DEBUG_EVENT       : ExceptionEvent,           # 1
        win32.CREATE_THREAD_DEBUG_EVENT   : CreateThreadEvent,        # 2
        win32.CREATE_PROCESS_DEBUG_EVENT  : CreateProcessEvent,       # 3
        win32.EXIT_THREAD_DEBUG_EVENT     : ExitThreadEvent,          # 4
        win32.EXIT_PROCESS_DEBUG_EVENT    : ExitProcessEvent,         # 5
        win32.LOAD_DLL_DEBUG_EVENT        : LoadDLLEvent,             # 6
        win32.UNLOAD_DLL_DEBUG_EVENT      : UnloadDLLEvent,           # 7
        win32.OUTPUT_DEBUG_STRING_EVENT   : OutputDebugStringEvent,   # 8
        win32.RIP_EVENT                   : RIPEvent,                 # 9
    }

    @classmethod
    def get(cls, debug, raw):
        """
        @type  debug: L{Debug}
        @param debug: Debug object that received the event.

        @type  raw: L{DEBUG_EVENT}
        @param raw: Raw DEBUG_EVENT structure as used by the Win32 API.

        @rtype: L{Event}
        @returns: An Event object or one of it's subclasses,
            depending on the event type.
        """
        eventClass = cls.eventClasses.get(raw.dwDebugEventCode, cls.baseEvent)
        return eventClass(debug, raw)

#==============================================================================

class EventHandler (object):
    """
    Base class for debug event handlers.

    Your program should subclass it to implement it's own event handling.

    The constructor can be overriden as long as you call the superclass
    constructor. The special method L{__call__} B{MUST NOT} be overriden.

    The signature for event handlers is the following::

        def event_handler(self, event):

    Where B{event} is an L{Event} object.

    Each event handler is named after the event they handle.
    This is the list of all valid event handler names:

     - I{event}

       Receives an L{Event} object or an object of any of it's subclasses,
       and handles any event for which no handler was defined.

     - I{unknown_event}

       Receives an L{Event} object or an object of any of it's subclasses,
       and handles any event unknown to the debugging engine. (This is not
       likely to happen unless the Win32 debugging API is changed in future
       versions of Windows).

     - I{exception}

       Receives an L{ExceptionEvent} object and handles any exception for
       which no handler was defined. See above for exception handlers.

     - I{unknown_exception}

       Receives an L{ExceptionEvent} object and handles any exception unknown
       to the debugging engine. This usually happens for C++ exceptions, which
       are not standardized and may change from one compiler to the next.

       Currently we have partial support for C++ exceptions thrown by Microsoft
       compilers.

       Also see: U{RaiseException()
       <http://msdn.microsoft.com/en-us/library/ms680552(VS.85).aspx>}

     - I{create_thread}

       Receives a L{CreateThreadEvent} object.

     - I{create_process}

       Receives a L{CreateProcessEvent} object.

     - I{exit_thread}

       Receives a L{ExitThreadEvent} object.

     - I{exit_process}

       Receives a L{ExitProcessEvent} object.

     - I{load_dll}

       Receives a L{LoadDLLEvent} object.

     - I{unload_dll}

       Receives an L{UnloadDLLEvent} object.

     - I{output_string}

       Receives an L{OutputDebugStringEvent} object.

     - I{rip}

       Receives a L{RIPEvent} object.

    This is the list of all valid exception handler names
    (they all receive an L{ExceptionEvent} object):

     - I{access_violation}
     - I{array_bounds_exceeded}
     - I{breakpoint}
     - I{control_c_exit}
     - I{datatype_misalignment}
     - I{debug_control_c}
     - I{float_denormal_operand}
     - I{float_divide_by_zero}
     - I{float_inexact_result}
     - I{float_invalid_operation}
     - I{float_overflow}
     - I{float_stack_check}
     - I{float_underflow}
     - I{guard_page}
     - I{illegal_instruction}
     - I{in_page_error}
     - I{integer_divide_by_zero}
     - I{integer_overflow}
     - I{invalid_disposition}
     - I{invalid_handle}
     - I{ms_vc_exception}
     - I{noncontinuable_exception}
     - I{possible_deadlock}
     - I{privileged_instruction}
     - I{single_step}
     - I{stack_overflow}
     - I{wow64_breakpoint}



    @type apiHooks: dict( str S{->} list( tuple( str, int ) ) )
    @cvar apiHooks:
        Dictionary that maps module names to lists of
        tuples of ( procedure name, parameter count ).

        All procedures listed here will be hooked for calls from the debugee.
        When this happens, the corresponding event handler can be notified both
        when the procedure is entered and when it's left by the debugee.

        For example, let's hook the LoadLibraryEx() API call.
        This would be the declaration of apiHooks::

            from winappdbg import EventHandler
            from winappdbg.win32 import *

            # (...)

            class MyEventHandler (EventHandler):

                apiHook = {

                    "kernel32.dll" : (

                        #   Procedure name      Signature
                        (   "LoadLibraryEx",    (PVOID, HANDLE, DWORD) ),

                        # (more procedures can go here...)
                    ),

                    # (more libraries can go here...)
                }

                # (your method definitions go here...)

        Note that all pointer types are treated like void pointers, so your
        callback won't get the string or structure pointed to by it, but the
        remote memory address instead. This is so to prevent the ctypes library
        from being "too helpful" and trying to dereference the pointer. To get
        the actual data being pointed to, use one of the L{Process.read}
        methods.

        Now, to intercept calls to LoadLibraryEx define a method like this in
        your event handler class::

            def pre_LoadLibraryEx(self, event, ra, lpFilename, hFile, dwFlags):
                szFilename = event.get_process().peek_string(lpFilename)

                # (...)

        Note that the first parameter is always the L{Event} object, and the
        second parameter is the return address. The third parameter and above
        are the values passed to the hooked function.

        Finally, to intercept returns from calls to LoadLibraryEx define a
        method like this::

            def post_LoadLibraryEx(self, event, retval):
                # (...)

        The first parameter is the L{Event} object and the second is the
        return value from the hooked function.
    """

#------------------------------------------------------------------------------

    # Default (empty) API hooks dictionary.
    apiHooks = {}

    def __init__(self):
        """
        Class constructor. Don't forget to call it when subclassing!

        Forgetting to call the superclass constructor is a common mistake when
        you're new to Python. :)

        Example::
            class MyEventHandler (EventHandler):

                # Override the constructor to use an extra argument.
                def __init__(self, myArgument):

                    # Do something with the argument, like keeping it
                    # as an instance variable.
                    self.myVariable = myArgument

                    # Call the superclass constructor.
                    super(MyEventHandler, self).__init__()

                # The rest of your code below...
        """

        # TODO
        # All this does is set up the hooks.
        # This code should be moved to the EventDispatcher class.
        # Then the hooks can be set up at set_event_handler() instead, making
        # this class even simpler. The downside here is deciding where to store
        # the ApiHook objects.

        # Convert the tuples into instances of the ApiHook class.
        # A new dictionary must be instanced, otherwise we could also be
        #  affecting all other instances of the EventHandler.
        apiHooks = dict()
        for lib, hooks in compat.iteritems(self.apiHooks):
            hook_objs = []
            for proc, args in hooks:
                if type(args) in (int, long):
                    h = ApiHook(self, lib, proc, paramCount = args)
                else:
                    h = ApiHook(self, lib, proc,  signature = args)
                hook_objs.append(h)
            apiHooks[lib] = hook_objs
        self.__apiHooks = apiHooks

    def __get_hooks_for_dll(self, event):
        """
        Get the requested API hooks for the current DLL.

        Used by L{__hook_dll} and L{__unhook_dll}.
        """
        result = []
        if self.__apiHooks:
            path = event.get_module().get_filename()
            if path:
                lib_name = PathOperations.pathname_to_filename(path).lower()
                for hook_lib, hook_api_list in compat.iteritems(self.__apiHooks):
                    if hook_lib == lib_name:
                        result.extend(hook_api_list)
        return result

    def __hook_dll(self, event):
        """
        Hook the requested API calls (in self.apiHooks).

        This method is called automatically whenever a DLL is loaded.
        """
        debug = event.debug
        pid   = event.get_pid()
        for hook_api_stub in self.__get_hooks_for_dll(event):
            hook_api_stub.hook(debug, pid)

    def __unhook_dll(self, event):
        """
        Unhook the requested API calls (in self.apiHooks).

        This method is called automatically whenever a DLL is unloaded.
        """
        debug = event.debug
        pid   = event.get_pid()
        for hook_api_stub in self.__get_hooks_for_dll(event):
            hook_api_stub.unhook(debug, pid)

    def __call__(self, event):
        """
        Dispatch debug events.

        @warn: B{Don't override this method!}

        @type  event: L{Event}
        @param event: Event object.
        """
        try:
            code = event.get_event_code()
            if code == win32.LOAD_DLL_DEBUG_EVENT:
                self.__hook_dll(event)
            elif code == win32.UNLOAD_DLL_DEBUG_EVENT:
                self.__unhook_dll(event)
        finally:
            method = EventDispatcher.get_handler_method(self, event)
            if method is not None:
                return method(event)

#==============================================================================

# TODO
#  * Make it more generic by adding a few more callbacks.
#    That way it will be possible to make a thread sifter too.
#  * This interface feels too much like an antipattern.
#    When apiHooks is deprecated this will have to be reviewed.

class EventSift(EventHandler):
    """
    Event handler that allows you to use customized event handlers for each
    process you're attached to.

    This makes coding the event handlers much easier, because each instance
    will only "know" about one process. So you can code your event handler as
    if only one process was being debugged, but your debugger can attach to
    multiple processes.

    Example::
        from winappdbg import Debug, EventHandler, EventSift

        # This class was written assuming only one process is attached.
        # If you used it directly it would break when attaching to another
        # process, or when a child process is spawned.
        class MyEventHandler (EventHandler):

            def create_process(self, event):
                self.first = True
                self.name = event.get_process().get_filename()
                print "Attached to %s" % self.name

            def breakpoint(self, event):
                if self.first:
                    self.first = False
                    print "First breakpoint reached at %s" % self.name

            def exit_process(self, event):
                print "Detached from %s" % self.name

        # Now when debugging we use the EventSift to be able to work with
        # multiple processes while keeping our code simple. :)
        if __name__ == "__main__":
            handler = EventSift(MyEventHandler)
            #handler = MyEventHandler()  # try uncommenting this line...
            with Debug(handler) as debug:
                debug.execl("calc.exe")
                debug.execl("notepad.exe")
                debug.execl("charmap.exe")
                debug.loop()

    Subclasses of C{EventSift} can prevent specific event types from
    being forwarded by simply defining a method for it. That means your
    subclass can handle some event types globally while letting other types
    be handled on per-process basis. To forward events manually you can
    call C{self.event(event)}.

    Example::
        class MySift (EventSift):

            # Don't forward this event.
            def debug_control_c(self, event):
                pass

            # Handle this event globally without forwarding it.
            def output_string(self, event):
                print "Debug string: %s" % event.get_debug_string()

            # Handle this event globally and then forward it.
            def create_process(self, event):
                print "New process created, PID: %d" % event.get_pid()
                return self.event(event)

            # All other events will be forwarded.

    Note that overriding the C{event} method would cause no events to be
    forwarded at all. To prevent this, call the superclass implementation.

    Example::

        def we_want_to_forward_this_event(event):
            "Use whatever logic you want here..."
            # (...return True or False...)

        class MySift (EventSift):

            def event(self, event):

                # If the event matches some custom criteria...
                if we_want_to_forward_this_event(event):

                    # Forward it.
                    return super(MySift, self).event(event)

                # Otherwise, don't.

    @type cls: class
    @ivar cls:
        Event handler class. There will be one instance of this class
        per debugged process in the L{forward} dictionary.

    @type argv: list
    @ivar argv:
        Positional arguments to pass to the constructor of L{cls}.

    @type argd: list
    @ivar argd:
        Keyword arguments to pass to the constructor of L{cls}.

    @type forward: dict
    @ivar forward:
        Dictionary that maps each debugged process ID to an instance of L{cls}.
    """

    def __init__(self, cls, *argv, **argd):
        """
        Maintains an instance of your event handler for each process being
        debugged, and forwards the events of each process to each corresponding
        instance.

        @warn: If you subclass L{EventSift} and reimplement this method,
            don't forget to call the superclass constructor!

        @see: L{event}

        @type  cls: class
        @param cls: Event handler class. This must be the class itself, not an
            instance! All additional arguments passed to the constructor of
            the event forwarder will be passed on to the constructor of this
            class as well.
        """
        self.cls     = cls
        self.argv    = argv
        self.argd    = argd
        self.forward = dict()
        super(EventSift, self).__init__()

    # XXX HORRIBLE HACK
    # This makes apiHooks work in the inner handlers.
    def __call__(self, event):
        try:
            eventCode = event.get_event_code()
            if eventCode in (win32.LOAD_DLL_DEBUG_EVENT,
                             win32.LOAD_DLL_DEBUG_EVENT):
                pid = event.get_pid()
                handler = self.forward.get(pid, None)
                if handler is None:
                    handler = self.cls(*self.argv, **self.argd)
                self.forward[pid] = handler
                if isinstance(handler, EventHandler):
                    if eventCode == win32.LOAD_DLL_DEBUG_EVENT:
                        handler.__EventHandler_hook_dll(event)
                    else:
                        handler.__EventHandler_unhook_dll(event)
        finally:
            return super(EventSift, self).__call__(event)

    def event(self, event):
        """
        Forwards events to the corresponding instance of your event handler
        for this process.

        If you subclass L{EventSift} and reimplement this method, no event
        will be forwarded at all unless you call the superclass implementation.

        If your filtering is based on the event type, there's a much easier way
        to do it: just implement a handler for it.
        """
        eventCode = event.get_event_code()
        pid = event.get_pid()
        handler = self.forward.get(pid, None)
        if handler is None:
            handler = self.cls(*self.argv, **self.argd)
            if eventCode != win32.EXIT_PROCESS_DEBUG_EVENT:
                self.forward[pid] = handler
        elif eventCode == win32.EXIT_PROCESS_DEBUG_EVENT:
            del self.forward[pid]
        return handler(event)

#==============================================================================

class EventDispatcher (object):
    """
    Implements debug event dispatching capabilities.

    @group Debugging events:
        get_event_handler, set_event_handler, get_handler_method
    """

    # Maps event code constants to the names of the pre-notify routines.
    # These routines are called BEFORE the user-defined handlers.
    # Unknown codes are ignored.
    __preEventNotifyCallbackName = {
        win32.CREATE_THREAD_DEBUG_EVENT   : '_notify_create_thread',
        win32.CREATE_PROCESS_DEBUG_EVENT  : '_notify_create_process',
        win32.LOAD_DLL_DEBUG_EVENT        : '_notify_load_dll',
    }

    # Maps event code constants to the names of the post-notify routines.
    # These routines are called AFTER the user-defined handlers.
    # Unknown codes are ignored.
    __postEventNotifyCallbackName = {
        win32.EXIT_THREAD_DEBUG_EVENT     : '_notify_exit_thread',
        win32.EXIT_PROCESS_DEBUG_EVENT    : '_notify_exit_process',
        win32.UNLOAD_DLL_DEBUG_EVENT      : '_notify_unload_dll',
        win32.RIP_EVENT                   : '_notify_rip',
    }

    # Maps exception code constants to the names of the pre-notify routines.
    # These routines are called BEFORE the user-defined handlers.
    # Unknown codes are ignored.
    __preExceptionNotifyCallbackName = {
        win32.EXCEPTION_BREAKPOINT        : '_notify_breakpoint',
        win32.EXCEPTION_WX86_BREAKPOINT   : '_notify_breakpoint',
        win32.EXCEPTION_SINGLE_STEP       : '_notify_single_step',
        win32.EXCEPTION_GUARD_PAGE        : '_notify_guard_page',
        win32.DBG_CONTROL_C               : '_notify_debug_control_c',
        win32.MS_VC_EXCEPTION             : '_notify_ms_vc_exception',
    }

    # Maps exception code constants to the names of the post-notify routines.
    # These routines are called AFTER the user-defined handlers.
    # Unknown codes are ignored.
    __postExceptionNotifyCallbackName = {
    }

    def __init__(self, eventHandler = None):
        """
        Event dispatcher.

        @type  eventHandler: L{EventHandler}
        @param eventHandler: (Optional) User-defined event handler.

        @raise TypeError: The event handler is of an incorrect type.

        @note: The L{eventHandler} parameter may be any callable Python object
            (for example a function, or an instance method).
            However you'll probably find it more convenient to use an instance
            of a subclass of L{EventHandler} here.
        """
        self.set_event_handler(eventHandler)

    def get_event_handler(self):
        """
        Get the event handler.

        @see: L{set_event_handler}

        @rtype:  L{EventHandler}
        @return: Current event handler object, or C{None}.
        """
        return self.__eventHandler

    def set_event_handler(self, eventHandler):
        """
        Set the event handler.

        @warn: This is normally not needed. Use with care!

        @type  eventHandler: L{EventHandler}
        @param eventHandler: New event handler object, or C{None}.

        @rtype:  L{EventHandler}
        @return: Previous event handler object, or C{None}.

        @raise TypeError: The event handler is of an incorrect type.

        @note: The L{eventHandler} parameter may be any callable Python object
            (for example a function, or an instance method).
            However you'll probably find it more convenient to use an instance
            of a subclass of L{EventHandler} here.
        """
        if eventHandler is not None and not callable(eventHandler):
            raise TypeError("Event handler must be a callable object")
        try:
            wrong_type = issubclass(eventHandler, EventHandler)
        except TypeError:
            wrong_type = False
        if wrong_type:
            classname = str(eventHandler)
            msg  = "Event handler must be an instance of class %s"
            msg += "rather than the %s class itself. (Missing parens?)"
            msg  = msg % (classname, classname)
            raise TypeError(msg)
        try:
            previous = self.__eventHandler
        except AttributeError:
            previous = None
        self.__eventHandler = eventHandler
        return previous

    @staticmethod
    def get_handler_method(eventHandler, event, fallback=None):
        """
        Retrieves the appropriate callback method from an L{EventHandler}
        instance for the given L{Event} object.

        @type  eventHandler: L{EventHandler}
        @param eventHandler:
            Event handler object whose methods we are examining.

        @type  event: L{Event}
        @param event: Debugging event to be handled.

        @type  fallback: callable
        @param fallback: (Optional) If no suitable method is found in the
            L{EventHandler} instance, return this value.

        @rtype:  callable
        @return: Bound method that will handle the debugging event.
            Returns C{None} if no such method is defined.
        """
        eventCode = event.get_event_code()
        method = getattr(eventHandler, 'event', fallback)
        if eventCode == win32.EXCEPTION_DEBUG_EVENT:
            method = getattr(eventHandler, 'exception', method)
        method = getattr(eventHandler, event.eventMethod, method)
        return method

    def dispatch(self, event):
        """
        Sends event notifications to the L{Debug} object and
        the L{EventHandler} object provided by the user.

        The L{Debug} object will forward the notifications to it's contained
        snapshot objects (L{System}, L{Process}, L{Thread} and L{Module}) when
        appropriate.

        @warning: This method is called automatically from L{Debug.dispatch}.

        @see: L{Debug.cont}, L{Debug.loop}, L{Debug.wait}

        @type  event: L{Event}
        @param event: Event object passed to L{Debug.dispatch}.

        @raise WindowsError: Raises an exception on error.
        """
        returnValue  = None
        bCallHandler = True
        pre_handler  = None
        post_handler = None
        eventCode    = event.get_event_code()

        # Get the pre and post notification methods for exceptions.
        # If not found, the following steps take care of that.
        if eventCode == win32.EXCEPTION_DEBUG_EVENT:
            exceptionCode = event.get_exception_code()
            pre_name      = self.__preExceptionNotifyCallbackName.get(
                                                           exceptionCode, None)
            post_name     = self.__postExceptionNotifyCallbackName.get(
                                                           exceptionCode, None)
            if  pre_name     is not None:
                pre_handler  = getattr(self, pre_name,  None)
            if  post_name    is not None:
                post_handler = getattr(self, post_name, None)

        # Get the pre notification method for all other events.
        # This includes the exception event if no notify method was found
        # for this exception code.
        if pre_handler is None:
            pre_name = self.__preEventNotifyCallbackName.get(eventCode, None)
            if  pre_name is not None:
                pre_handler = getattr(self, pre_name, pre_handler)

        # Get the post notification method for all other events.
        # This includes the exception event if no notify method was found
        # for this exception code.
        if post_handler is None:
            post_name = self.__postEventNotifyCallbackName.get(eventCode, None)
            if  post_name is not None:
                post_handler = getattr(self, post_name, post_handler)

        # Call the pre-notify method only if it was defined.
        # If an exception is raised don't call the other methods.
        if pre_handler is not None:
            bCallHandler = pre_handler(event)

        # Call the user-defined event handler only if the pre-notify
        #  method was not defined, or was and it returned True.
        try:
            if bCallHandler and self.__eventHandler is not None:
                try:
                    returnValue = self.__eventHandler(event)
                except Exception:
                    e = sys.exc_info()[1]
                    msg = ("Event handler pre-callback %r"
                           " raised an exception: %s")
                    msg = msg % (self.__eventHandler, traceback.format_exc(e))
                    warnings.warn(msg, EventCallbackWarning)
                    returnValue = None

        # Call the post-notify method if defined, even if an exception is
        #  raised by the user-defined event handler.
        finally:
            if post_handler is not None:
                post_handler(event)

        # Return the value from the call to the user-defined event handler.
        # If not defined return None.
        return returnValue


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/interactive.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Acknowledgements:
#  Nicolas Economou, for his command line debugger on which this is inspired.
#  http://tinyurl.com/nicolaseconomou

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Interactive debugging console.

@group Debugging:
    ConsoleDebugger

@group Exceptions:
    CmdError
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = [ 'ConsoleDebugger', 'CmdError' ]

# TODO document this module with docstrings.
# TODO command to set a last error breakpoint.
# TODO command to show available plugins.

from winappdbg import win32
from winappdbg import compat
from winappdbg.system import System
from winappdbg.util import PathOperations
from winappdbg.event import EventHandler, NoEvent
from winappdbg.textio import HexInput, HexOutput, HexDump, CrashDump, DebugLog

import os
import sys
import code
import time
import warnings
import traceback

# too many variables named "cmd" to have a module by the same name :P
from cmd import Cmd

# lazy imports
readline = None

#==============================================================================


class DummyEvent (NoEvent):
    "Dummy event object used internally by L{ConsoleDebugger}."

    def get_pid(self):
        return self._pid

    def get_tid(self):
        return self._tid

    def get_process(self):
        return self._process

    def get_thread(self):
        return self._thread

#==============================================================================


class CmdError (Exception):
    """
    Exception raised when a command parsing error occurs.
    Used internally by L{ConsoleDebugger}.
    """

#==============================================================================


class ConsoleDebugger (Cmd, EventHandler):
    """
    Interactive console debugger.

    @see: L{Debug.interactive}
    """

#------------------------------------------------------------------------------
# Class variables

    # Exception to raise when an error occurs executing a command.
    command_error_exception = CmdError

    # Milliseconds to wait for debug events in the main loop.
    dwMilliseconds = 100

    # History file name.
    history_file = '.winappdbg_history'

    # Confirm before quitting?
    confirm_quit = True

    # Valid plugin name characters.
    valid_plugin_name_chars = 'ABCDEFGHIJKLMNOPQRSTUVWXY' \
                              'abcdefghijklmnopqrstuvwxy' \
                              '012345678'                 \
                              '_'

    # Names of the registers.
    segment_names = ('cs', 'ds', 'es', 'fs', 'gs')

    register_alias_64_to_32 = {
        'eax':'Rax', 'ebx':'Rbx', 'ecx':'Rcx', 'edx':'Rdx',
        'eip':'Rip', 'ebp':'Rbp', 'esp':'Rsp', 'esi':'Rsi', 'edi':'Rdi'
    }
    register_alias_64_to_16 = { 'ax':'Rax', 'bx':'Rbx', 'cx':'Rcx', 'dx':'Rdx' }
    register_alias_64_to_8_low = { 'al':'Rax', 'bl':'Rbx', 'cl':'Rcx', 'dl':'Rdx' }
    register_alias_64_to_8_high = { 'ah':'Rax', 'bh':'Rbx', 'ch':'Rcx', 'dh':'Rdx' }
    register_alias_32_to_16 = { 'ax':'Eax', 'bx':'Ebx', 'cx':'Ecx', 'dx':'Edx' }
    register_alias_32_to_8_low = { 'al':'Eax', 'bl':'Ebx', 'cl':'Ecx', 'dl':'Edx' }
    register_alias_32_to_8_high = { 'ah':'Eax', 'bh':'Ebx', 'ch':'Ecx', 'dh':'Edx' }

    register_aliases_full_32 = list(segment_names)
    register_aliases_full_32.extend(compat.iterkeys(register_alias_32_to_16))
    register_aliases_full_32.extend(compat.iterkeys(register_alias_32_to_8_low))
    register_aliases_full_32.extend(compat.iterkeys(register_alias_32_to_8_high))
    register_aliases_full_32 = tuple(register_aliases_full_32)

    register_aliases_full_64 = list(segment_names)
    register_aliases_full_64.extend(compat.iterkeys(register_alias_64_to_32))
    register_aliases_full_64.extend(compat.iterkeys(register_alias_64_to_16))
    register_aliases_full_64.extend(compat.iterkeys(register_alias_64_to_8_low))
    register_aliases_full_64.extend(compat.iterkeys(register_alias_64_to_8_high))
    register_aliases_full_64 = tuple(register_aliases_full_64)

    # Names of the control flow instructions.
    jump_instructions = (
        'jmp', 'jecxz', 'jcxz',
        'ja', 'jnbe', 'jae', 'jnb', 'jb', 'jnae', 'jbe', 'jna', 'jc', 'je',
        'jz', 'jnc', 'jne', 'jnz', 'jnp', 'jpo', 'jp', 'jpe', 'jg', 'jnle',
        'jge', 'jnl', 'jl', 'jnge', 'jle', 'jng', 'jno', 'jns', 'jo', 'js'
    )
    call_instructions = ('call', 'ret', 'retn')
    loop_instructions = ('loop', 'loopz', 'loopnz', 'loope', 'loopne')
    control_flow_instructions = call_instructions + loop_instructions + \
                                jump_instructions

#------------------------------------------------------------------------------
# Instance variables

    def __init__(self):
        """
        Interactive console debugger.

        @see: L{Debug.interactive}
        """
        Cmd.__init__(self)
        EventHandler.__init__(self)

        # Quit the debugger when True.
        self.debuggerExit = False

        # Full path to the history file.
        self.history_file_full_path = None

        # Last executed command.
        self.__lastcmd = ""

#------------------------------------------------------------------------------
# Debugger

    # Use this Debug object.
    def start_using_debugger(self, debug):

        # Clear the previous Debug object.
        self.stop_using_debugger()

        # Keep the Debug object.
        self.debug = debug

        # Set ourselves as the event handler for the debugger.
        self.prevHandler = debug.set_event_handler(self)

    # Stop using the Debug object given by start_using_debugger().
    # Circular references must be removed, or the destructors never get called.
    def stop_using_debugger(self):
        if hasattr(self, 'debug'):
            debug = self.debug
            debug.set_event_handler(self.prevHandler)
            del self.prevHandler
            del self.debug
            return debug
        return None

    # Destroy the Debug object.
    def destroy_debugger(self, autodetach=True):
        debug = self.stop_using_debugger()
        if debug is not None:
            if not autodetach:
                debug.kill_all(bIgnoreExceptions=True)
                debug.lastEvent = None
            debug.stop()
        del debug

    @property
    def lastEvent(self):
        return self.debug.lastEvent

    def set_fake_last_event(self, process):
        if self.lastEvent is None:
            self.debug.lastEvent = DummyEvent(self.debug)
            self.debug.lastEvent._process = process
            self.debug.lastEvent._thread = process.get_thread(
                                                process.get_thread_ids()[0])
            self.debug.lastEvent._pid = process.get_pid()
            self.debug.lastEvent._tid = self.lastEvent._thread.get_tid()

#------------------------------------------------------------------------------
# Input

# TODO
# * try to guess breakpoints when insufficient data is given
# * child Cmd instances will have to be used for other prompts, for example
#   when assembling or editing memory - it may also be a good idea to think
#   if it's possible to make the main Cmd instance also a child, instead of
#   the debugger itself - probably the same goes for the EventHandler, maybe
#   it can be used as a contained object rather than a parent class.

    # Join a token list into an argument string.
    def join_tokens(self, token_list):
        return self.debug.system.argv_to_cmdline(token_list)

    # Split an argument string into a token list.
    def split_tokens(self, arg, min_count=0, max_count=None):
        token_list = self.debug.system.cmdline_to_argv(arg)
        if len(token_list) < min_count:
            raise CmdError("missing parameters.")
        if max_count and len(token_list) > max_count:
            raise CmdError("too many parameters.")
        return token_list

    # Token is a thread ID or name.
    def input_thread(self, token):
        targets = self.input_thread_list([token])
        if len(targets) == 0:
            raise CmdError("missing thread name or ID")
        if len(targets) > 1:
            msg = "more than one thread with that name:\n"
            for tid in targets:
                msg += "\t%d\n" % tid
            msg = msg[:-len("\n")]
            raise CmdError(msg)
        return targets[0]

    # Token list is a list of thread IDs or names.
    def input_thread_list(self, token_list):
        targets = set()
        system = self.debug.system
        for token in token_list:
            try:
                tid = self.input_integer(token)
                if not system.has_thread(tid):
                    raise CmdError("thread not found (%d)" % tid)
                targets.add(tid)
            except ValueError:
                found = set()
                for process in system.iter_processes():
                    found.update(system.find_threads_by_name(token))
                if not found:
                    raise CmdError("thread not found (%s)" % token)
                for thread in found:
                    targets.add(thread.get_tid())
        targets = list(targets)
        targets.sort()
        return targets

    # Token is a process ID or name.
    def input_process(self, token):
        targets = self.input_process_list([token])
        if len(targets) == 0:
            raise CmdError("missing process name or ID")
        if len(targets) > 1:
            msg = "more than one process with that name:\n"
            for pid in targets:
                msg += "\t%d\n" % pid
            msg = msg[:-len("\n")]
            raise CmdError(msg)
        return targets[0]

    # Token list is a list of process IDs or names.
    def input_process_list(self, token_list):
        targets = set()
        system = self.debug.system
        for token in token_list:
            try:
                pid = self.input_integer(token)
                if not system.has_process(pid):
                    raise CmdError("process not found (%d)" % pid)
                targets.add(pid)
            except ValueError:
                found = system.find_processes_by_filename(token)
                if not found:
                    raise CmdError("process not found (%s)" % token)
                for (process, _) in found:
                    targets.add(process.get_pid())
        targets = list(targets)
        targets.sort()
        return targets

    # Token is a command line to execute.
    def input_command_line(self, command_line):
        argv = self.debug.system.cmdline_to_argv(command_line)
        if not argv:
            raise CmdError("missing command line to execute")
        fname = argv[0]
        if not os.path.exists(fname):
            try:
                fname, _ = win32.SearchPath(None, fname, '.exe')
            except WindowsError:
                raise CmdError("file not found: %s" % fname)
            argv[0] = fname
            command_line = self.debug.system.argv_to_cmdline(argv)
        return command_line

    # Token is an integer.
    # Only hexadecimal format is supported.
    def input_hexadecimal_integer(self, token):
        return int(token, 0x10)

    # Token is an integer.
    # It can be in any supported format.
    def input_integer(self, token):
        return HexInput.integer(token)
# #    input_integer = input_hexadecimal_integer

    # Token is an address.
    # The address can be a integer, a label or a register.
    def input_address(self, token, pid=None, tid=None):
        address = None
        if self.is_register(token):
            if tid is None:
                if self.lastEvent is None or pid != self.lastEvent.get_pid():
                    msg = "can't resolve register (%s) for unknown thread"
                    raise CmdError(msg % token)
                tid = self.lastEvent.get_tid()
            address = self.input_register(token, tid)
        if address is None:
            try:
                address = self.input_hexadecimal_integer(token)
            except ValueError:
                if pid is None:
                    if self.lastEvent is None:
                        raise CmdError("no current process set")
                    process = self.lastEvent.get_process()
                elif self.lastEvent is not None and pid == self.lastEvent.get_pid():
                    process = self.lastEvent.get_process()
                else:
                    try:
                        process = self.debug.system.get_process(pid)
                    except KeyError:
                        raise CmdError("process not found (%d)" % pid)
                try:
                    address = process.resolve_label(token)
                except Exception:
                    raise CmdError("unknown address (%s)" % token)
        return address

    # Token is an address range, or a single address.
    # The addresses can be integers, labels or registers.
    def input_address_range(self, token_list, pid=None, tid=None):
        if len(token_list) == 2:
            token_1, token_2 = token_list
            address = self.input_address(token_1, pid, tid)
            try:
                size = self.input_integer(token_2)
            except ValueError:
                raise CmdError("bad address range: %s %s" % (token_1, token_2))
        elif len(token_list) == 1:
            token = token_list[0]
            if '-' in token:
                try:
                    token_1, token_2 = token.split('-')
                except Exception:
                    raise CmdError("bad address range: %s" % token)
                address = self.input_address(token_1, pid, tid)
                size = self.input_address(token_2, pid, tid) - address
            else:
                address = self.input_address(token, pid, tid)
                size = None
        return address, size

    # XXX TODO
    # Support non-integer registers here.
    def is_register(self, token):
        if win32.arch == 'i386':
            if token in self.register_aliases_full_32:
                return True
            token = token.title()
            for (name, typ) in win32.CONTEXT._fields_:
                if name == token:
                    return win32.sizeof(typ) == win32.sizeof(win32.DWORD)
        elif win32.arch == 'amd64':
            if token in self.register_aliases_full_64:
                return True
            token = token.title()
            for (name, typ) in win32.CONTEXT._fields_:
                if name == token:
                    return win32.sizeof(typ) == win32.sizeof(win32.DWORD64)
        return False

    # The token is a register name.
    # Returns None if no register name is matched.
    def input_register(self, token, tid=None):
        if tid is None:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            thread = self.lastEvent.get_thread()
        else:
            thread = self.debug.system.get_thread(tid)
        ctx = thread.get_context()

        token = token.lower()
        title = token.title()

        if title in ctx:
            return ctx.get(title)  # eax -> Eax

        if ctx.arch == 'i386':

            if token in self.segment_names:
                return ctx.get('Seg%s' % title)  # cs -> SegCs

            if token in self.register_alias_32_to_16:
                return ctx.get(self.register_alias_32_to_16[token]) & 0xFFFF

            if token in self.register_alias_32_to_8_low:
                return ctx.get(self.register_alias_32_to_8_low[token]) & 0xFF

            if token in self.register_alias_32_to_8_high:
                return (ctx.get(self.register_alias_32_to_8_high[token]) & 0xFF00) >> 8

        elif ctx.arch == 'amd64':

            if token in self.segment_names:
                return ctx.get('Seg%s' % title)  # cs -> SegCs

            if token in self.register_alias_64_to_32:
                return ctx.get(self.register_alias_64_to_32[token]) & 0xFFFFFFFF

            if token in self.register_alias_64_to_16:
                return ctx.get(self.register_alias_64_to_16[token]) & 0xFFFF

            if token in self.register_alias_64_to_8_low:
                return ctx.get(self.register_alias_64_to_8_low[token]) & 0xFF

            if token in self.register_alias_64_to_8_high:
                return (ctx.get(self.register_alias_64_to_8_high[token]) & 0xFF00) >> 8

        return None

    # Token list contains an address or address range.
    # The prefix is also parsed looking for process and thread IDs.
    def input_full_address_range(self, token_list):
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        address, size = self.input_address_range(token_list, pid, tid)
        return pid, tid, address, size

    # Token list contains a breakpoint.
    def input_breakpoint(self, token_list):
        pid, tid, address, size = self.input_full_address_range(token_list)
        if not self.debug.is_debugee(pid):
            raise CmdError("target process is not being debugged")
        return pid, tid, address, size

    # Token list contains a memory address, and optional size and process.
    # Sets the results as the default for the next display command.
    def input_display(self, token_list, default_size=64):
        pid, tid, address, size = self.input_full_address_range(token_list)
        if not size:
            size = default_size
        next_address = HexOutput.integer(address + size)
        self.default_display_target = next_address
        return pid, tid, address, size

#------------------------------------------------------------------------------
# Output

    # Tell the user a module was loaded.
    def print_module_load(self, event):
        mod = event.get_module()
        base = mod.get_base()
        name = mod.get_filename()
        if not name:
            name = ''
        msg = "Loaded module (%s) %s"
        msg = msg % (HexDump.address(base), name)
        print(msg)

    # Tell the user a module was unloaded.
    def print_module_unload(self, event):
        mod = event.get_module()
        base = mod.get_base()
        name = mod.get_filename()
        if not name:
            name = ''
        msg = "Unloaded module (%s) %s"
        msg = msg % (HexDump.address(base), name)
        print(msg)

    # Tell the user a process was started.
    def print_process_start(self, event):
        pid = event.get_pid()
        start = event.get_start_address()
        if start:
            start = HexOutput.address(start)
            print("Started process %d at %s" % (pid, start))
        else:
            print("Attached to process %d" % pid)

    # Tell the user a thread was started.
    def print_thread_start(self, event):
        tid = event.get_tid()
        start = event.get_start_address()
        if start:
            with warnings.catch_warnings():
                warnings.simplefilter("ignore")
                start = event.get_process().get_label_at_address(start)
            print("Started thread %d at %s" % (tid, start))
        else:
            print("Attached to thread %d" % tid)

    # Tell the user a process has finished.
    def print_process_end(self, event):
        pid = event.get_pid()
        code = event.get_exit_code()
        print("Process %d terminated, exit code %d" % (pid, code))

    # Tell the user a thread has finished.
    def print_thread_end(self, event):
        tid = event.get_tid()
        code = event.get_exit_code()
        print("Thread %d terminated, exit code %d" % (tid, code))

    # Print(debug strings.
    def print_debug_string(self, event):
        tid = event.get_tid()
        string = event.get_debug_string()
        print("Thread %d says: %r" % (tid, string))

    # Inform the user of any other debugging event.
    def print_event(self, event):
        code = HexDump.integer(event.get_event_code())
        name = event.get_event_name()
        desc = event.get_event_description()
        if code in desc:
            print('')
            print("%s: %s" % (name, desc))
        else:
            print('')
            print("%s (%s): %s" % (name, code, desc))
        self.print_event_location(event)

    # Stop on exceptions and prompt for commands.
    def print_exception(self, event):
        address = HexDump.address(event.get_exception_address())
        code = HexDump.integer(event.get_exception_code())
        desc = event.get_exception_description()
        if event.is_first_chance():
            chance = 'first'
        else:
            chance = 'second'
        if code in desc:
            msg = "%s at address %s (%s chance)" % (desc, address, chance)
        else:
            msg = "%s (%s) at address %s (%s chance)" % (desc, code, address, chance)
        print('')
        print(msg)
        self.print_event_location(event)

    # Show the current location in the code.
    def print_event_location(self, event):
        process = event.get_process()
        thread = event.get_thread()
        self.print_current_location(process, thread)

    # Show the current location in the code.
    def print_breakpoint_location(self, event):
        process = event.get_process()
        thread = event.get_thread()
        pc = event.get_exception_address()
        self.print_current_location(process, thread, pc)

    # Show the current location in any process and thread.
    def print_current_location(self, process=None, thread=None, pc=None):
        if not process:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            process = self.lastEvent.get_process()
        if not thread:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            thread = self.lastEvent.get_thread()
        thread.suspend()
        try:
            if pc is None:
                pc = thread.get_pc()
            ctx = thread.get_context()
        finally:
            thread.resume()
        label = process.get_label_at_address(pc)
        try:
            disasm = process.disassemble(pc, 15)
        except WindowsError:
            disasm = None
        except NotImplementedError:
            disasm = None
        print('')
        print(CrashDump.dump_registers(ctx),)
        print("%s:" % label)
        if disasm:
            print(CrashDump.dump_code_line(disasm[0], pc, bShowDump=True))
        else:
            try:
                data = process.peek(pc, 15)
            except Exception:
                data = None
            if data:
                print('%s: %s' % (HexDump.address(pc), HexDump.hexblock_byte(data)))
            else:
                print('%s: ???' % HexDump.address(pc))

    # Display memory contents using a given method.
    def print_memory_display(self, arg, method):
        if not arg:
            arg = self.default_display_target
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_display(token_list)
        label = self.get_process(pid).get_label_at_address(address)
        data = self.read_memory(address, size, pid)
        if data:
            print("%s:" % label)
            print(method(data, address),)

#------------------------------------------------------------------------------
# Debugging

    # Get the process ID from the prefix or the last event.
    def get_process_id_from_prefix(self):
        if self.cmdprefix:
            pid = self.input_process(self.cmdprefix)
        else:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            pid = self.lastEvent.get_pid()
        return pid

    # Get the thread ID from the prefix or the last event.
    def get_thread_id_from_prefix(self):
        if self.cmdprefix:
            tid = self.input_thread(self.cmdprefix)
        else:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            tid = self.lastEvent.get_tid()
        return tid

    # Get the process from the prefix or the last event.
    def get_process_from_prefix(self):
        pid = self.get_process_id_from_prefix()
        return self.get_process(pid)

    # Get the thread from the prefix or the last event.
    def get_thread_from_prefix(self):
        tid = self.get_thread_id_from_prefix()
        return self.get_thread(tid)

    # Get the process and thread IDs from the prefix or the last event.
    def get_process_and_thread_ids_from_prefix(self):
        if self.cmdprefix:
            try:
                pid = self.input_process(self.cmdprefix)
                tid = None
            except CmdError:
                try:
                    tid = self.input_thread(self.cmdprefix)
                    pid = self.debug.system.get_thread(tid).get_pid()
                except CmdError:
                    msg = "unknown process or thread (%s)" % self.cmdprefix
                    raise CmdError(msg)
        else:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            pid = self.lastEvent.get_pid()
            tid = self.lastEvent.get_tid()
        return pid, tid

    # Get the process and thread from the prefix or the last event.
    def get_process_and_thread_from_prefix(self):
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        process = self.get_process(pid)
        thread = self.get_thread(tid)
        return process, thread

    # Get the process object.
    def get_process(self, pid=None):
        if pid is None:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            process = self.lastEvent.get_process()
        elif self.lastEvent is not None and pid == self.lastEvent.get_pid():
            process = self.lastEvent.get_process()
        else:
            try:
                process = self.debug.system.get_process(pid)
            except KeyError:
                raise CmdError("process not found (%d)" % pid)
        return process

    # Get the thread object.
    def get_thread(self, tid=None):
        if tid is None:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            thread = self.lastEvent.get_thread()
        elif self.lastEvent is not None and tid == self.lastEvent.get_tid():
            thread = self.lastEvent.get_thread()
        else:
            try:
                thread = self.debug.system.get_thread(tid)
            except KeyError:
                raise CmdError("thread not found (%d)" % tid)
        return thread

    # Read the process memory.
    def read_memory(self, address, size, pid=None):
        process = self.get_process(pid)
        try:
            data = process.peek(address, size)
        except WindowsError:
            orig_address = HexOutput.integer(address)
            next_address = HexOutput.integer(address + size)
            msg = "error reading process %d, from %s to %s (%d bytes)"
            msg = msg % (pid, orig_address, next_address, size)
            raise CmdError(msg)
        return data

    # Write the process memory.
    def write_memory(self, address, data, pid=None):
        process = self.get_process(pid)
        try:
            process.write(address, data)
        except WindowsError:
            size = len(data)
            orig_address = HexOutput.integer(address)
            next_address = HexOutput.integer(address + size)
            msg = "error reading process %d, from %s to %s (%d bytes)"
            msg = msg % (pid, orig_address, next_address, size)
            raise CmdError(msg)

    # Change a register value.
    def change_register(self, register, value, tid=None):

        # Get the thread.
        if tid is None:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            thread = self.lastEvent.get_thread()
        else:
            try:
                thread = self.debug.system.get_thread(tid)
            except KeyError:
                raise CmdError("thread not found (%d)" % tid)

        # Convert the value to integer type.
        try:
            value = self.input_integer(value)
        except ValueError:
            pid = thread.get_pid()
            value = self.input_address(value, pid, tid)

        # Suspend the thread.
        # The finally clause ensures the thread is resumed before returning.
        thread.suspend()
        try:

            # Get the current context.
            ctx = thread.get_context()

            # Register name matching is case insensitive.
            register = register.lower()

            # Integer 32 bits registers.
            if register in self.register_names:
                register = register.title()  # eax -> Eax

            # Segment (16 bit) registers.
            if register in self.segment_names:
                register = 'Seg%s' % register.title()  # cs -> SegCs
                value = value & 0x0000FFFF

            # Integer 16 bits registers.
            if register in self.register_alias_16:
                register = self.register_alias_16[register]
                previous = ctx.get(register) & 0xFFFF0000
                value = (value & 0x0000FFFF) | previous

            # Integer 8 bits registers (low part).
            if register in self.register_alias_8_low:
                register = self.register_alias_8_low[register]
                previous = ctx.get(register) % 0xFFFFFF00
                value = (value & 0x000000FF) | previous

            # Integer 8 bits registers (high part).
            if register in self.register_alias_8_high:
                register = self.register_alias_8_high[register]
                previous = ctx.get(register) % 0xFFFF00FF
                value = ((value & 0x000000FF) << 8) | previous

            # Set the new context.
            ctx.__setitem__(register, value)
            thread.set_context(ctx)

        # Resume the thread.
        finally:
            thread.resume()

    # Very crude way to find data within the process memory.
    # TODO: Perhaps pfind.py can be integrated here instead.
    def find_in_memory(self, query, process):
        for mbi in process.get_memory_map():
            if mbi.State != win32.MEM_COMMIT or mbi.Protect & win32.PAGE_GUARD:
                continue
            address = mbi.BaseAddress
            size = mbi.RegionSize
            try:
                data = process.read(address, size)
            except WindowsError:
                msg = "*** Warning: read error at address %s"
                msg = msg % HexDump.address(address)
                print(msg)
            width = min(len(query), 16)
            p = data.find(query)
            while p >= 0:
                q = p + len(query)
                d = data[ p: min(q, p + width) ]
                h = HexDump.hexline(d, width=width)
                a = HexDump.address(address + p)
                print("%s: %s" % (a, h))
                p = data.find(query, q)

    # Kill a process.
    def kill_process(self, pid):
        process = self.debug.system.get_process(pid)
        try:
            process.kill()
            if self.debug.is_debugee(pid):
                self.debug.detach(pid)
            print("Killed process (%d)" % pid)
        except Exception:
            print("Error trying to kill process (%d)" % pid)

    # Kill a thread.
    def kill_thread(self, tid):
        thread = self.debug.system.get_thread(tid)
        try:
            thread.kill()
            process = thread.get_process()
            pid = process.get_pid()
            if self.debug.is_debugee(pid) and not process.is_alive():
                self.debug.detach(pid)
            print("Killed thread (%d)" % tid)
        except Exception:
            print("Error trying to kill thread (%d)" % tid)

#------------------------------------------------------------------------------
# Command prompt input

    # Prompt the user for commands.
    def prompt_user(self):
        while not self.debuggerExit:
            try:
                self.cmdloop()
                break
            except CmdError:
                e = sys.exc_info()[1]
                print("*** Error: %s" % str(e))
            except Exception:
                traceback.print_exc()
# #                self.debuggerExit = True

    # Prompt the user for a YES/NO kind of question.
    def ask_user(self, msg, prompt="Are you sure? (y/N): "):
        print(msg)
        answer = raw_input(prompt)
        answer = answer.strip()[:1].lower()
        return answer == 'y'

    # Autocomplete the given command when not ambiguous.
    # Convert it to lowercase (so commands are seen as case insensitive).
    def autocomplete(self, cmd):
        cmd = cmd.lower()
        completed = self.completenames(cmd)
        if len(completed) == 1:
            cmd = completed[0]
        return cmd

    # Get the help text for the given list of command methods.
    # Note it's NOT a list of commands, but a list of actual method names.
    # Each line of text is stripped and all lines are sorted.
    # Repeated text lines are removed.
    # Returns a single, possibly multiline, string.
    def get_help(self, commands):
        msg = set()
        for name in commands:
            if name != 'do_help':
                try:
                    doc = getattr(self, name).__doc__.split('\n')
                except Exception:
                    return ("No help available when Python"
                             " is run with the -OO switch.")
                for x in doc:
                    x = x.strip()
                    if x:
                        msg.add('  %s' % x)
        msg = list(msg)
        msg.sort()
        msg = '\n'.join(msg)
        return msg

    # Parse the prefix and remove it from the command line.
    def split_prefix(self, line):
        prefix = None
        if line.startswith('~'):
            pos = line.find(' ')
            if pos == 1:
                pos = line.find(' ', pos + 1)
            if not pos < 0:
                prefix = line[ 1: pos ].strip()
                line = line[ pos: ].strip()
        return prefix, line

#------------------------------------------------------------------------------
# Cmd() hacks

    # Header for help page.
    doc_header = 'Available commands (type help * or help <command>)'

# #    # Read and write directly to stdin and stdout.
# #    # This prevents the use of raw_input and print.
# #    use_rawinput = False

    @property
    def prompt(self):
        if self.lastEvent:
            pid = self.lastEvent.get_pid()
            tid = self.lastEvent.get_tid()
            if self.debug.is_debugee(pid):
# #                return '~%d(%d)> ' % (tid, pid)
                return '%d:%d> ' % (pid, tid)
        return '> '

    # Return a sorted list of method names.
    # Only returns the methods that implement commands.
    def get_names(self):
        names = Cmd.get_names(self)
        names = [ x for x in set(names) if x.startswith('do_') ]
        names.sort()
        return names

    # Automatically autocomplete commands, even if Tab wasn't pressed.
    # The prefix is removed from the line and stored in self.cmdprefix.
    # Also implement the commands that consist of a symbol character.
    def parseline(self, line):
        self.cmdprefix, line = self.split_prefix(line)
        line = line.strip()
        if line:
            if line[0] == '.':
                line = 'plugin ' + line[1:]
            elif line[0] == '#':
                line = 'python ' + line[1:]
        cmd, arg, line = Cmd.parseline(self, line)
        if cmd:
            cmd = self.autocomplete(cmd)
        return cmd, arg, line

# #    # Don't repeat the last executed command.
# #    def emptyline(self):
# #        pass

    # Reset the defaults for some commands.
    def preloop(self):
        self.default_disasm_target = 'eip'
        self.default_display_target = 'eip'
        self.last_display_command = self.do_db

    # Put the prefix back in the command line.
    def get_lastcmd(self):
        return self.__lastcmd

    def set_lastcmd(self, lastcmd):
        if self.cmdprefix:
            lastcmd = '~%s %s' % (self.cmdprefix, lastcmd)
        self.__lastcmd = lastcmd

    lastcmd = property(get_lastcmd, set_lastcmd)

    # Quit the command prompt if the debuggerExit flag is on.
    def postcmd(self, stop, line):
        return stop or self.debuggerExit

#------------------------------------------------------------------------------
# Commands

    # Each command contains a docstring with it's help text.
    # The help text consist of independent text lines,
    # where each line shows a command and it's parameters.
    # Each command method has the help message for itself and all it's aliases.
    # Only the docstring for the "help" command is shown as-is.

    # NOTE: Command methods MUST be all lowercase!

    # Extended help command.
    def do_help(self, arg):
        """
        ? - show the list of available commands
        ? * - show help for all commands
        ? <command> [command...] - show help for the given command(s)
        help - show the list of available commands
        help * - show help for all commands
        help <command> [command...] - show help for the given command(s)
        """
        if not arg:
            Cmd.do_help(self, arg)
        elif arg in ('?', 'help'):
            # An easter egg :)
            print("  Help! I need somebody...")
            print("  Help! Not just anybody...")
            print("  Help! You know, I need someone...")
            print("  Heeelp!")
        else:
            if arg == '*':
                commands = self.get_names()
                commands = [ x for x in commands if x.startswith('do_') ]
            else:
                commands = set()
                for x in arg.split(' '):
                    x = x.strip()
                    if x:
                        for n in self.completenames(x):
                            commands.add('do_%s' % n)
                commands = list(commands)
                commands.sort()
            print(self.get_help(commands))

    def do_shell(self, arg):
        """
        ! - spawn a system shell
        shell - spawn a system shell
        ! <command> [arguments...] - execute a single shell command
        shell <command> [arguments...] - execute a single shell command
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")

        # Try to use the environment to locate cmd.exe.
        # If not found, it's usually OK to just use the filename,
        # since cmd.exe is one of those "magic" programs that
        # can be automatically found by CreateProcess.
        shell = os.getenv('ComSpec', 'cmd.exe')

        # When given a command, run it and return.
        # When no command is given, spawn a shell.
        if arg:
            arg = '%s /c %s' % (shell, arg)
        else:
            arg = shell
        process = self.debug.system.start_process(arg, bConsole=True)
        process.wait()

    # This hack fixes a bug in Python, the interpreter console is closing the
    # stdin pipe when calling the exit() function (Ctrl+Z seems to work fine).
    class _PythonExit(object):

        def __repr__(self):
            return "Use exit() or Ctrl-Z plus Return to exit"

        def __call__(self):
            raise SystemExit()

    _python_exit = _PythonExit()

    # Spawns a Python shell with some handy local variables and the winappdbg
    # module already imported. Also the console banner is improved.
    def _spawn_python_shell(self, arg):
        import winappdbg
        banner = ('Python %s on %s\nType "help", "copyright", '
                 '"credits" or "license" for more information.\n')
        platform = winappdbg.version.lower()
        platform = 'WinAppDbg %s' % platform
        banner = banner % (sys.version, platform)
        local = {}
        local.update(__builtins__)
        local.update({
            '__name__': '__console__',
            '__doc__': None,
            'exit': self._python_exit,
            'self': self,
            'arg': arg,
            'winappdbg': winappdbg,
        })
        try:
            code.interact(banner=banner, local=local)
        except SystemExit:
            # We need to catch it so it doesn't kill our program.
            pass

    def do_python(self, arg):
        """
        # - spawn a python interpreter
        python - spawn a python interpreter
        # <statement> - execute a single python statement
        python <statement> - execute a single python statement
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")

        # When given a Python statement, execute it directly.
        if arg:
            try:
                compat.exec_(arg, globals(), locals())
            except Exception:
                traceback.print_exc()

        # When no statement is given, spawn a Python interpreter.
        else:
            try:
                self._spawn_python_shell(arg)
            except Exception:
                e = sys.exc_info()[1]
                raise CmdError(
                    "unhandled exception when running Python console: %s" % e)

    def do_quit(self, arg):
        """
        quit - close the debugging session
        q - close the debugging session
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if arg:
            raise CmdError("too many arguments")
        if self.confirm_quit:
            count = self.debug.get_debugee_count()
            if count > 0:
                if count == 1:
                    msg = "There's a program still running."
                else:
                    msg = "There are %s programs still running." % count
                if not self.ask_user(msg):
                    return False
        self.debuggerExit = True
        return True

    do_q = do_quit

    def do_attach(self, arg):
        """
        attach <target> [target...] - attach to the given process(es)
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        targets = self.input_process_list(self.split_tokens(arg, 1))
        if not targets:
            print("Error: missing parameters")
        else:
            debug = self.debug
            for pid in targets:
                try:
                    debug.attach(pid)
                    print("Attached to process (%d)" % pid)
                except Exception:
                    print("Error: can't attach to process (%d)" % pid)

    def do_detach(self, arg):
        """
        [~process] detach - detach from the current process
        detach - detach from the current process
        detach <target> [target...] - detach from the given process(es)
        """
        debug = self.debug
        token_list = self.split_tokens(arg)
        if self.cmdprefix:
            token_list.insert(0, self.cmdprefix)
        targets = self.input_process_list(token_list)
        if not targets:
            if self.lastEvent is None:
                raise CmdError("no current process set")
            targets = [ self.lastEvent.get_pid() ]
        for pid in targets:
            try:
                debug.detach(pid)
                print("Detached from process (%d)" % pid)
            except Exception:
                print("Error: can't detach from process (%d)" % pid)

    def do_windowed(self, arg):
        """
        windowed <target> [arguments...] - run a windowed program for debugging
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        cmdline = self.input_command_line(arg)
        try:
            process = self.debug.execl(arg,
                                                bConsole=False,
                                                 bFollow=self.options.follow)
            print("Spawned process (%d)" % process.get_pid())
        except Exception:
            raise CmdError("can't execute")
        self.set_fake_last_event(process)

    def do_console(self, arg):
        """
        console <target> [arguments...] - run a console program for debugging
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        cmdline = self.input_command_line(arg)
        try:
            process = self.debug.execl(arg,
                                                bConsole=True,
                                                 bFollow=self.options.follow)
            print("Spawned process (%d)" % process.get_pid())
        except Exception:
            raise CmdError("can't execute")
        self.set_fake_last_event(process)

    def do_continue(self, arg):
        """
        continue - continue execution
        g - continue execution
        go - continue execution
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if arg:
            raise CmdError("too many arguments")
        if self.debug.get_debugee_count() > 0:
            return True

    do_g = do_continue
    do_go = do_continue

    def do_gh(self, arg):
        """
        gh - go with exception handled
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if arg:
            raise CmdError("too many arguments")
        if self.lastEvent:
            self.lastEvent.continueStatus = win32.DBG_EXCEPTION_HANDLED
        return self.do_go(arg)

    def do_gn(self, arg):
        """
        gn - go with exception not handled
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if arg:
            raise CmdError("too many arguments")
        if self.lastEvent:
            self.lastEvent.continueStatus = win32.DBG_EXCEPTION_NOT_HANDLED
        return self.do_go(arg)

    def do_refresh(self, arg):
        """
        refresh - refresh the list of running processes and threads
        [~process] refresh - refresh the list of running threads
        """
        if arg:
            raise CmdError("too many arguments")
        if self.cmdprefix:
            process = self.get_process_from_prefix()
            process.scan()
        else:
            self.debug.system.scan()

    def do_processlist(self, arg):
        """
        pl - show the processes being debugged
        processlist - show the processes being debugged
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if arg:
            raise CmdError("too many arguments")
        system = self.debug.system
        pid_list = self.debug.get_debugee_pids()
        if pid_list:
            print("Process ID   File name")
            for pid in pid_list:
                if   pid == 0:
                    filename = "System Idle Process"
                elif pid == 4:
                    filename = "System"
                else:
                    filename = system.get_process(pid).get_filename()
                    filename = PathOperations.pathname_to_filename(filename)
                print("%-12d %s" % (pid, filename))

    do_pl = do_processlist

    def do_threadlist(self, arg):
        """
        tl - show the threads being debugged
        threadlist - show the threads being debugged
        """
        if arg:
            raise CmdError("too many arguments")
        if self.cmdprefix:
            process = self.get_process_from_prefix()
            for thread in process.iter_threads():
                tid = thread.get_tid()
                name = thread.get_name()
                print("%-12d %s" % (tid, name))
        else:
            system = self.debug.system
            pid_list = self.debug.get_debugee_pids()
            if pid_list:
                print("Thread ID    Thread name")
                for pid in pid_list:
                    process = system.get_process(pid)
                    for thread in process.iter_threads():
                        tid = thread.get_tid()
                        name = thread.get_name()
                        print("%-12d %s" % (tid, name))

    do_tl = do_threadlist

    def do_kill(self, arg):
        """
        [~process] kill - kill a process
        [~thread] kill - kill a thread
        kill - kill the current process
        kill * - kill all debugged processes
        kill <processes and/or threads...> - kill the given processes and threads
        """
        if arg:
            if arg == '*':
                target_pids = self.debug.get_debugee_pids()
                target_tids = list()
            else:
                target_pids = set()
                target_tids = set()
                if self.cmdprefix:
                    pid, tid = self.get_process_and_thread_ids_from_prefix()
                    if tid is None:
                        target_tids.add(tid)
                    else:
                        target_pids.add(pid)
                for token in self.split_tokens(arg):
                    try:
                        pid = self.input_process(token)
                        target_pids.add(pid)
                    except CmdError:
                        try:
                            tid = self.input_process(token)
                            target_pids.add(pid)
                        except CmdError:
                            msg = "unknown process or thread (%s)" % token
                            raise CmdError(msg)
                target_pids = list(target_pids)
                target_tids = list(target_tids)
                target_pids.sort()
                target_tids.sort()
            msg = "You are about to kill %d processes and %d threads."
            msg = msg % (len(target_pids), len(target_tids))
            if self.ask_user(msg):
                for pid in target_pids:
                    self.kill_process(pid)
                for tid in target_tids:
                    self.kill_thread(tid)
        else:
            if self.cmdprefix:
                pid, tid = self.get_process_and_thread_ids_from_prefix()
                if tid is None:
                    if self.lastEvent is not None and pid == self.lastEvent.get_pid():
                        msg = "You are about to kill the current process."
                    else:
                        msg = "You are about to kill process %d." % pid
                    if self.ask_user(msg):
                        self.kill_process(pid)
                else:
                    if self.lastEvent is not None and tid == self.lastEvent.get_tid():
                        msg = "You are about to kill the current thread."
                    else:
                        msg = "You are about to kill thread %d." % tid
                    if self.ask_user(msg):
                        self.kill_thread(tid)
            else:
                if self.lastEvent is None:
                    raise CmdError("no current process set")
                pid = self.lastEvent.get_pid()
                if self.ask_user("You are about to kill the current process."):
                    self.kill_process(pid)

    # TODO: create hidden threads using undocumented API calls.
    def do_modload(self, arg):
        """
        [~process] modload <filename.dll> - load a DLL module
        """
        filename = self.split_tokens(arg, 1, 1)[0]
        process = self.get_process_from_prefix()
        try:
            process.inject_dll(filename, bWait=False)
        except RuntimeError:
            print("Can't inject module: %r" % filename)

    # TODO: modunload

    def do_stack(self, arg):
        """
        [~thread] k - show the stack trace
        [~thread] stack - show the stack trace
        """
        if arg:  # XXX TODO add depth parameter
            raise CmdError("too many arguments")
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        process = self.get_process(pid)
        thread = process.get_thread(tid)
        try:
            stack_trace = thread.get_stack_trace_with_labels()
            if stack_trace:
                print(CrashDump.dump_stack_trace_with_labels(stack_trace),)
            else:
                print("No stack trace available for thread (%d)" % tid)
        except WindowsError:
            print("Can't get stack trace for thread (%d)" % tid)

    do_k = do_stack

    def do_break(self, arg):
        """
        break - force a debug break in all debugees
        break <process> [process...] - force a debug break
        """
        debug = self.debug
        system = debug.system
        targets = self.input_process_list(self.split_tokens(arg))
        if not targets:
            targets = debug.get_debugee_pids()
            targets.sort()
        if self.lastEvent:
            current = self.lastEvent.get_pid()
        else:
            current = None
        for pid in targets:
            if pid != current and debug.is_debugee(pid):
                process = system.get_process(pid)
                try:
                    process.debug_break()
                except WindowsError:
                    print("Can't force a debug break on process (%d)")

    def do_step(self, arg):
        """
        p - step on the current assembly instruction
        next - step on the current assembly instruction
        step - step on the current assembly instruction
        """
        if self.cmdprefix:
            raise CmdError("prefix not allowed")
        if self.lastEvent is None:
            raise CmdError("no current process set")
        if arg:  # XXX this check is to be removed
            raise CmdError("too many arguments")
        pid = self.lastEvent.get_pid()
        thread = self.lastEvent.get_thread()
        pc = thread.get_pc()
        code = thread.disassemble(pc, 16)[0]
        size = code[1]
        opcode = code[2].lower()
        if ' ' in opcode:
            opcode = opcode[: opcode.find(' ') ]
        if opcode in self.jump_instructions or opcode in ('int', 'ret', 'retn'):
            return self.do_trace(arg)
        address = pc + size
# #        print(hex(pc), hex(address), size   # XXX DEBUG
        self.debug.stalk_at(pid, address)
        return True

    do_p = do_step
    do_next = do_step

    def do_trace(self, arg):
        """
        t - trace at the current assembly instruction
        trace - trace at the current assembly instruction
        """
        if arg:  # XXX this check is to be removed
            raise CmdError("too many arguments")
        if self.lastEvent is None:
            raise CmdError("no current thread set")
        self.lastEvent.get_thread().set_tf()
        return True

    do_t = do_trace

    def do_bp(self, arg):
        """
        [~process] bp <address> - set a code breakpoint
        """
        pid = self.get_process_id_from_prefix()
        if not self.debug.is_debugee(pid):
            raise CmdError("target process is not being debugged")
        process = self.get_process(pid)
        token_list = self.split_tokens(arg, 1, 1)
        try:
            address = self.input_address(token_list[0], pid)
            deferred = False
        except Exception:
            address = token_list[0]
            deferred = True
        if not address:
            address = token_list[0]
            deferred = True
        self.debug.break_at(pid, address)
        if deferred:
            print("Deferred breakpoint set at %s" % address)
        else:
            print("Breakpoint set at %s" % address)

    def do_ba(self, arg):
        """
        [~thread] ba <a|w|e> <1|2|4|8> <address> - set hardware breakpoint
        """
        debug = self.debug
        thread = self.get_thread_from_prefix()
        pid = thread.get_pid()
        tid = thread.get_tid()
        if not debug.is_debugee(pid):
            raise CmdError("target thread is not being debugged")
        token_list = self.split_tokens(arg, 3, 3)
        access = token_list[0].lower()
        size = token_list[1]
        address = token_list[2]
        if   access == 'a':
            access = debug.BP_BREAK_ON_ACCESS
        elif access == 'w':
            access = debug.BP_BREAK_ON_WRITE
        elif access == 'e':
            access = debug.BP_BREAK_ON_EXECUTION
        else:
            raise CmdError("bad access type: %s" % token_list[0])
        if   size == '1':
            size = debug.BP_WATCH_BYTE
        elif size == '2':
            size = debug.BP_WATCH_WORD
        elif size == '4':
            size = debug.BP_WATCH_DWORD
        elif size == '8':
            size = debug.BP_WATCH_QWORD
        else:
            raise CmdError("bad breakpoint size: %s" % size)
        thread = self.get_thread_from_prefix()
        tid = thread.get_tid()
        pid = thread.get_pid()
        if not debug.is_debugee(pid):
            raise CmdError("target process is not being debugged")
        address = self.input_address(address, pid)
        if debug.has_hardware_breakpoint(tid, address):
            debug.erase_hardware_breakpoint(tid, address)
        debug.define_hardware_breakpoint(tid, address, access, size)
        debug.enable_hardware_breakpoint(tid, address)

    def do_bm(self, arg):
        """
        [~process] bm <address-address> - set memory breakpoint
        """
        pid = self.get_process_id_from_prefix()
        if not self.debug.is_debugee(pid):
            raise CmdError("target process is not being debugged")
        process = self.get_process(pid)
        token_list = self.split_tokens(arg, 1, 2)
        address, size = self.input_address_range(token_list[0], pid)
        self.debug.watch_buffer(pid, address, size)

    def do_bl(self, arg):
        """
        bl - list the breakpoints for the current process
        bl * - list the breakpoints for all processes
        [~process] bl - list the breakpoints for the given process
        bl <process> [process...] - list the breakpoints for each given process
        """
        debug = self.debug
        if arg == '*':
            if self.cmdprefix:
                raise CmdError("prefix not supported")
            breakpoints = debug.get_debugee_pids()
        else:
            targets = self.input_process_list(self.split_tokens(arg))
            if self.cmdprefix:
                targets.insert(0, self.input_process(self.cmdprefix))
            if not targets:
                if self.lastEvent is None:
                    raise CmdError("no current process is set")
                targets = [ self.lastEvent.get_pid() ]
        for pid in targets:
            bplist = debug.get_process_code_breakpoints(pid)
            printed_process_banner = False
            if bplist:
                if not printed_process_banner:
                    print("Process %d:" % pid)
                    printed_process_banner = True
                for bp in bplist:
                    address = repr(bp)[1:-1].replace('remote address ', '')
                    print("  %s" % address)
            dbplist = debug.get_process_deferred_code_breakpoints(pid)
            if dbplist:
                if not printed_process_banner:
                    print("Process %d:" % pid)
                    printed_process_banner = True
                for (label, action, oneshot) in dbplist:
                    if oneshot:
                        address = "  Deferred unconditional one-shot" \
                              " code breakpoint at %s"
                    else:
                        address = "  Deferred unconditional" \
                              " code breakpoint at %s"
                    address = address % label
                    print("  %s" % address)
            bplist = debug.get_process_page_breakpoints(pid)
            if bplist:
                if not printed_process_banner:
                    print("Process %d:" % pid)
                    printed_process_banner = True
                for bp in bplist:
                    address = repr(bp)[1:-1].replace('remote address ', '')
                    print("  %s" % address)
            for tid in debug.system.get_process(pid).iter_thread_ids():
                bplist = debug.get_thread_hardware_breakpoints(tid)
                if bplist:
                    print("Thread %d:" % tid)
                    for bp in bplist:
                        address = repr(bp)[1:-1].replace('remote address ', '')
                        print("  %s" % address)

    def do_bo(self, arg):
        """
        [~process] bo <address> - make a code breakpoint one-shot
        [~thread] bo <address> - make a hardware breakpoint one-shot
        [~process] bo <address-address> - make a memory breakpoint one-shot
        [~process] bo <address> <size> - make a memory breakpoint one-shot
        """
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_breakpoint(token_list)
        debug = self.debug
        found = False
        if size is None:
            if tid is not None:
                if debug.has_hardware_breakpoint(tid, address):
                    debug.enable_one_shot_hardware_breakpoint(tid, address)
                    found = True
            if pid is not None:
                if debug.has_code_breakpoint(pid, address):
                    debug.enable_one_shot_code_breakpoint(pid, address)
                    found = True
        else:
            if debug.has_page_breakpoint(pid, address):
                debug.enable_one_shot_page_breakpoint(pid, address)
                found = True
        if not found:
            print("Error: breakpoint not found.")

    def do_be(self, arg):
        """
        [~process] be <address> - enable a code breakpoint
        [~thread] be <address> - enable a hardware breakpoint
        [~process] be <address-address> - enable a memory breakpoint
        [~process] be <address> <size> - enable a memory breakpoint
        """
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_breakpoint(token_list)
        debug = self.debug
        found = False
        if size is None:
            if tid is not None:
                if debug.has_hardware_breakpoint(tid, address):
                    debug.enable_hardware_breakpoint(tid, address)
                    found = True
            if pid is not None:
                if debug.has_code_breakpoint(pid, address):
                    debug.enable_code_breakpoint(pid, address)
                    found = True
        else:
            if debug.has_page_breakpoint(pid, address):
                debug.enable_page_breakpoint(pid, address)
                found = True
        if not found:
            print("Error: breakpoint not found.")

    def do_bd(self, arg):
        """
        [~process] bd <address> - disable a code breakpoint
        [~thread] bd <address> - disable a hardware breakpoint
        [~process] bd <address-address> - disable a memory breakpoint
        [~process] bd <address> <size> - disable a memory breakpoint
        """
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_breakpoint(token_list)
        debug = self.debug
        found = False
        if size is None:
            if tid is not None:
                if debug.has_hardware_breakpoint(tid, address):
                    debug.disable_hardware_breakpoint(tid, address)
                    found = True
            if pid is not None:
                if debug.has_code_breakpoint(pid, address):
                    debug.disable_code_breakpoint(pid, address)
                    found = True
        else:
            if debug.has_page_breakpoint(pid, address):
                debug.disable_page_breakpoint(pid, address)
                found = True
        if not found:
            print("Error: breakpoint not found.")

    def do_bc(self, arg):
        """
        [~process] bc <address> - clear a code breakpoint
        [~thread] bc <address> - clear a hardware breakpoint
        [~process] bc <address-address> - clear a memory breakpoint
        [~process] bc <address> <size> - clear a memory breakpoint
        """
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_breakpoint(token_list)
        debug = self.debug
        found = False
        if size is None:
            if tid is not None:
                if debug.has_hardware_breakpoint(tid, address):
                    debug.dont_watch_variable(tid, address)
                    found = True
            if pid is not None:
                if debug.has_code_breakpoint(pid, address):
                    debug.dont_break_at(pid, address)
                    found = True
        else:
            if debug.has_page_breakpoint(pid, address):
                debug.dont_watch_buffer(pid, address, size)
                found = True
        if not found:
            print("Error: breakpoint not found.")

    def do_disassemble(self, arg):
        """
        [~thread] u [register] - show code disassembly
        [~process] u [address] - show code disassembly
        [~thread] disassemble [register] - show code disassembly
        [~process] disassemble [address] - show code disassembly
        """
        if not arg:
            arg = self.default_disasm_target
        token_list = self.split_tokens(arg, 1, 1)
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        process = self.get_process(pid)
        address = self.input_address(token_list[0], pid, tid)
        try:
            code = process.disassemble(address, 15 * 8)[:8]
        except Exception:
            msg = "can't disassemble address %s"
            msg = msg % HexDump.address(address)
            raise CmdError(msg)
        if code:
            label = process.get_label_at_address(address)
            last_code = code[-1]
            next_address = last_code[0] + last_code[1]
            next_address = HexOutput.integer(next_address)
            self.default_disasm_target = next_address
            print("%s:" % label)
# #            print(CrashDump.dump_code(code))
            for line in code:
                print(CrashDump.dump_code_line(line, bShowDump=False))

    do_u = do_disassemble

    def do_search(self, arg):
        """
        [~process] s [address-address] <search string>
        [~process] search [address-address] <search string>
        """
        token_list = self.split_tokens(arg, 1, 3)
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        process = self.get_process(pid)
        if len(token_list) == 1:
            pattern = token_list[0]
            minAddr = None
            maxAddr = None
        else:
            pattern = token_list[-1]
            addr, size = self.input_address_range(token_list[:-1], pid, tid)
            minAddr = addr
            maxAddr = addr + size
        iter = process.search_bytes(pattern)
        if process.get_bits() == 32:
            addr_width = 8
        else:
            addr_width = 16
        # TODO: need a prettier output here!
        for addr in iter:
            print(HexDump.address(addr, addr_width))

    do_s = do_search

    def do_searchhex(self, arg):
        """
        [~process] sh [address-address] <hexadecimal pattern>
        [~process] searchhex [address-address] <hexadecimal pattern>
        """
        token_list = self.split_tokens(arg, 1, 3)
        pid, tid = self.get_process_and_thread_ids_from_prefix()
        process = self.get_process(pid)
        if len(token_list) == 1:
            pattern = token_list[0]
            minAddr = None
            maxAddr = None
        else:
            pattern = token_list[-1]
            addr, size = self.input_address_range(token_list[:-1], pid, tid)
            minAddr = addr
            maxAddr = addr + size
        iter = process.search_hexa(pattern)
        if process.get_bits() == 32:
            addr_width = 8
        else:
            addr_width = 16
        for addr, bytes in iter:
            print(HexDump.hexblock(bytes, addr, addr_width),)

    do_sh = do_searchhex

# #    def do_strings(self, arg):
# #        """
# #        [~process] strings - extract ASCII strings from memory
# #        """
# #        if arg:
# #            raise CmdError("too many arguments")
# #        pid, tid   = self.get_process_and_thread_ids_from_prefix()
# #        process    = self.get_process(pid)
# #        for addr, size, data in process.strings():
# #            print("%s: %r" % (HexDump.address(addr), data)

    def do_d(self, arg):
        """
        [~thread] d <register> - show memory contents
        [~thread] d <register-register> - show memory contents
        [~thread] d <register> <size> - show memory contents
        [~process] d <address> - show memory contents
        [~process] d <address-address> - show memory contents
        [~process] d <address> <size> - show memory contents
        """
        return self.last_display_command(arg)

    def do_db(self, arg):
        """
        [~thread] db <register> - show memory contents as bytes
        [~thread] db <register-register> - show memory contents as bytes
        [~thread] db <register> <size> - show memory contents as bytes
        [~process] db <address> - show memory contents as bytes
        [~process] db <address-address> - show memory contents as bytes
        [~process] db <address> <size> - show memory contents as bytes
        """
        self.print_memory_display(arg, HexDump.hexblock)
        self.last_display_command = self.do_db

    def do_dw(self, arg):
        """
        [~thread] dw <register> - show memory contents as words
        [~thread] dw <register-register> - show memory contents as words
        [~thread] dw <register> <size> - show memory contents as words
        [~process] dw <address> - show memory contents as words
        [~process] dw <address-address> - show memory contents as words
        [~process] dw <address> <size> - show memory contents as words
        """
        self.print_memory_display(arg, HexDump.hexblock_word)
        self.last_display_command = self.do_dw

    def do_dd(self, arg):
        """
        [~thread] dd <register> - show memory contents as dwords
        [~thread] dd <register-register> - show memory contents as dwords
        [~thread] dd <register> <size> - show memory contents as dwords
        [~process] dd <address> - show memory contents as dwords
        [~process] dd <address-address> - show memory contents as dwords
        [~process] dd <address> <size> - show memory contents as dwords
        """
        self.print_memory_display(arg, HexDump.hexblock_dword)
        self.last_display_command = self.do_dd

    def do_dq(self, arg):
        """
        [~thread] dq <register> - show memory contents as qwords
        [~thread] dq <register-register> - show memory contents as qwords
        [~thread] dq <register> <size> - show memory contents as qwords
        [~process] dq <address> - show memory contents as qwords
        [~process] dq <address-address> - show memory contents as qwords
        [~process] dq <address> <size> - show memory contents as qwords
        """
        self.print_memory_display(arg, HexDump.hexblock_qword)
        self.last_display_command = self.do_dq

    # XXX TODO
    # Change the way the default is used with ds and du

    def do_ds(self, arg):
        """
        [~thread] ds <register> - show memory contents as ANSI string
        [~process] ds <address> - show memory contents as ANSI string
        """
        if not arg:
            arg = self.default_display_target
        token_list = self.split_tokens(arg, 1, 1)
        pid, tid, address, size = self.input_display(token_list, 256)
        process = self.get_process(pid)
        data = process.peek_string(address, False, size)
        if data:
            print(repr(data))
        self.last_display_command = self.do_ds

    def do_du(self, arg):
        """
        [~thread] du <register> - show memory contents as Unicode string
        [~process] du <address> - show memory contents as Unicode string
        """
        if not arg:
            arg = self.default_display_target
        token_list = self.split_tokens(arg, 1, 2)
        pid, tid, address, size = self.input_display(token_list, 256)
        process = self.get_process(pid)
        data = process.peek_string(address, True, size)
        if data:
            print(repr(data))
        self.last_display_command = self.do_du

    def do_register(self, arg):
        """
        [~thread] r - print(the value of all registers
        [~thread] r <register> - print(the value of a register
        [~thread] r <register>=<value> - change the value of a register
        [~thread] register - print(the value of all registers
        [~thread] register <register> - print(the value of a register
        [~thread] register <register>=<value> - change the value of a register
        """
        arg = arg.strip()
        if not arg:
            self.print_current_location()
        else:
            equ = arg.find('=')
            if equ >= 0:
                register = arg[:equ].strip()
                value = arg[equ + 1:].strip()
                if not value:
                    value = '0'
                self.change_register(register, value)
            else:
                value = self.input_register(arg)
                if value is None:
                    raise CmdError("unknown register: %s" % arg)
                try:
                    label = None
                    thread = self.get_thread_from_prefix()
                    process = thread.get_process()
                    module = process.get_module_at_address(value)
                    if module:
                        label = module.get_label_at_address(value)
                except RuntimeError:
                    label = None
                reg = arg.upper()
                val = HexDump.address(value)
                if label:
                    print("%s: %s (%s)" % (reg, val, label))
                else:
                    print("%s: %s" % (reg, val))

    do_r = do_register

    def do_eb(self, arg):
        """
        [~process] eb <address> <data> - write the data to the specified address
        """
        # TODO
        # data parameter should be optional, use a child Cmd here
        pid = self.get_process_id_from_prefix()
        token_list = self.split_tokens(arg, 2)
        address = self.input_address(token_list[0], pid)
        data = HexInput.hexadecimal(' '.join(token_list[1:]))
        self.write_memory(address, data, pid)

    # XXX TODO
    # add ew, ed and eq here

    def do_find(self, arg):
        """
        [~process] f <string> - find the string in the process memory
        [~process] find <string> - find the string in the process memory
        """
        if not arg:
            raise CmdError("missing parameter: string")
        process = self.get_process_from_prefix()
        self.find_in_memory(arg, process)

    do_f = do_find

    def do_memory(self, arg):
        """
        [~process] m - show the process memory map
        [~process] memory - show the process memory map
        """
        if arg:  # TODO: take min and max addresses
            raise CmdError("too many arguments")
        process = self.get_process_from_prefix()
        try:
            memoryMap = process.get_memory_map()
            mappedFilenames = process.get_mapped_filenames()
            print('')
            print(CrashDump.dump_memory_map(memoryMap, mappedFilenames))
        except WindowsError:
            msg = "can't get memory information for process (%d)"
            raise CmdError(msg % process.get_pid())

    do_m = do_memory

#------------------------------------------------------------------------------
# Event handling

# TODO
# * add configurable stop/don't stop behavior on events and exceptions

    # Stop for all events, unless stated otherwise.
    def event(self, event):
        self.print_event(event)
        self.prompt_user()

    # Stop for all exceptions, unless stated otherwise.
    def exception(self, event):
        self.print_exception(event)
        self.prompt_user()

    # Stop for breakpoint exceptions.
    def breakpoint(self, event):
        if hasattr(event, 'breakpoint') and event.breakpoint:
            self.print_breakpoint_location(event)
        else:
            self.print_exception(event)
        self.prompt_user()

    # Stop for WOW64 breakpoint exceptions.
    def wow64_breakpoint(self, event):
        self.print_exception(event)
        self.prompt_user()

    # Stop for single step exceptions.
    def single_step(self, event):
        if event.debug.is_tracing(event.get_tid()):
            self.print_breakpoint_location(event)
        else:
            self.print_exception(event)
        self.prompt_user()

    # Don't stop for C++ exceptions.
    def ms_vc_exception(self, event):
        self.print_exception(event)
        event.continueStatus = win32.DBG_CONTINUE

    # Don't stop for process start.
    def create_process(self, event):
        self.print_process_start(event)
        self.print_thread_start(event)
        self.print_module_load(event)

    # Don't stop for process exit.
    def exit_process(self, event):
        self.print_process_end(event)

    # Don't stop for thread creation.
    def create_thread(self, event):
        self.print_thread_start(event)

    # Don't stop for thread exit.
    def exit_thread(self, event):
        self.print_thread_end(event)

    # Don't stop for DLL load.
    def load_dll(self, event):
        self.print_module_load(event)

    # Don't stop for DLL unload.
    def unload_dll(self, event):
        self.print_module_unload(event)

    # Don't stop for debug strings.
    def output_string(self, event):
        self.print_debug_string(event)

#------------------------------------------------------------------------------
# History file

    def load_history(self):
        global readline
        if readline is None:
            try:
                import readline
            except ImportError:
                return
        if self.history_file_full_path is None:
            folder = os.environ.get('USERPROFILE', '')
            if not folder:
                folder = os.environ.get('HOME', '')
            if not folder:
                folder = os.path.split(sys.argv[0])[1]
            if not folder:
                folder = os.path.curdir
            self.history_file_full_path = os.path.join(folder,
                                                       self.history_file)
        try:
            if os.path.exists(self.history_file_full_path):
                readline.read_history_file(self.history_file_full_path)
        except IOError:
            e = sys.exc_info()[1]
            warnings.warn("Cannot load history file, reason: %s" % str(e))

    def save_history(self):
        if self.history_file_full_path is not None:
            global readline
            if readline is None:
                try:
                    import readline
                except ImportError:
                    return
            try:
                readline.write_history_file(self.history_file_full_path)
            except IOError:
                e = sys.exc_info()[1]
                warnings.warn("Cannot save history file, reason: %s" % str(e))

#------------------------------------------------------------------------------
# Main loop

    # Debugging loop.
    def loop(self):
        self.debuggerExit = False
        debug = self.debug

        # Stop on the initial event, if any.
        if self.lastEvent is not None:
            self.cmdqueue.append('r')
            self.prompt_user()

        # Loop until the debugger is told to quit.
        while not self.debuggerExit:

            try:

                # If for some reason the last event wasn't continued,
                # continue it here. This won't be done more than once
                # for a given Event instance, though.
                try:
                    debug.cont()
                # On error, show the command prompt.
                except Exception:
                    traceback.print_exc()
                    self.prompt_user()

                # While debugees are attached, handle debug events.
                # Some debug events may cause the command prompt to be shown.
                if self.debug.get_debugee_count() > 0:
                    try:

                        # Get the next debug event.
                        debug.wait()

                        # Dispatch the debug event.
                        try:
                            debug.dispatch()

                        # Continue the debug event.
                        finally:
                            debug.cont()

                    # On error, show the command prompt.
                    except Exception:
                        traceback.print_exc()
                        self.prompt_user()

                # While no debugees are attached, show the command prompt.
                else:
                    self.prompt_user()

            # When the user presses Ctrl-C send a debug break to all debugees.
            except KeyboardInterrupt:
                success = False
                try:
                    print("*** User requested debug break")
                    system = debug.system
                    for pid in debug.get_debugee_pids():
                        try:
                            system.get_process(pid).debug_break()
                            success = True
                        except:
                            traceback.print_exc()
                except:
                    traceback.print_exc()
                if not success:
                    raise  # This should never happen!


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/module.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Module instrumentation.

@group Instrumentation:
    Module

@group Warnings:
    DebugSymbolsWarning
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = ['Module', 'DebugSymbolsWarning']

import sys
from winappdbg import win32
from winappdbg import compat
from winappdbg.textio import HexInput, HexDump
from winappdbg.util import PathOperations

# delayed imports
Process = None

import os
import warnings
import traceback

#==============================================================================

class DebugSymbolsWarning (UserWarning):
    """
    This warning is issued if the support for debug symbols
    isn't working properly.
    """

#==============================================================================

class Module (object):
    """
    Interface to a DLL library loaded in the context of another process.

    @group Properties:
        get_base, get_filename, get_name, get_size, get_entry_point,
        get_process, set_process, get_pid,
        get_handle, set_handle, open_handle, close_handle

    @group Labels:
        get_label, get_label_at_address, is_address_here,
        resolve, resolve_label, match_name

    @group Symbols:
        load_symbols, unload_symbols, get_symbols, iter_symbols,
        resolve_symbol, get_symbol_at_address

    @group Modules snapshot:
        clear

    @type unknown: str
    @cvar unknown: Suggested tag for unknown modules.

    @type lpBaseOfDll: int
    @ivar lpBaseOfDll: Base of DLL module.
        Use L{get_base} instead.

    @type hFile: L{FileHandle}
    @ivar hFile: Handle to the module file.
        Use L{get_handle} instead.

    @type fileName: str
    @ivar fileName: Module filename.
        Use L{get_filename} instead.

    @type SizeOfImage: int
    @ivar SizeOfImage: Size of the module.
        Use L{get_size} instead.

    @type EntryPoint: int
    @ivar EntryPoint: Entry point of the module.
        Use L{get_entry_point} instead.

    @type process: L{Process}
    @ivar process: Process where the module is loaded.
        Use the L{get_process} method instead.
    """

    unknown = '<unknown>'

    class _SymbolEnumerator (object):
        """
        Internally used by L{Module} to enumerate symbols in a module.
        """

        def __init__(self, undecorate = False):
            self.symbols = list()
            self.undecorate = undecorate

        def __call__(self, SymbolName, SymbolAddress, SymbolSize, UserContext):
            """
            Callback that receives symbols and stores them in a Python list.
            """
            if self.undecorate:
                try:
                    SymbolName = win32.UnDecorateSymbolName(SymbolName)
                except Exception:
                    pass # not all symbols are decorated!
            self.symbols.append( (SymbolName, SymbolAddress, SymbolSize) )
            return win32.TRUE

    def __init__(self, lpBaseOfDll, hFile = None, fileName    = None,
                                                  SizeOfImage = None,
                                                  EntryPoint  = None,
                                                  process     = None):
        """
        @type  lpBaseOfDll: str
        @param lpBaseOfDll: Base address of the module.

        @type  hFile: L{FileHandle}
        @param hFile: (Optional) Handle to the module file.

        @type  fileName: str
        @param fileName: (Optional) Module filename.

        @type  SizeOfImage: int
        @param SizeOfImage: (Optional) Size of the module.

        @type  EntryPoint: int
        @param EntryPoint: (Optional) Entry point of the module.

        @type  process: L{Process}
        @param process: (Optional) Process where the module is loaded.
        """
        self.lpBaseOfDll    = lpBaseOfDll
        self.fileName       = fileName
        self.SizeOfImage    = SizeOfImage
        self.EntryPoint     = EntryPoint

        self.__symbols = list()

        self.set_handle(hFile)
        self.set_process(process)

    # Not really sure if it's a good idea...
##    def __eq__(self, aModule):
##        """
##        Compare two Module objects. The comparison is made using the process
##        IDs and the module bases.
##
##        @type  aModule: L{Module}
##        @param aModule: Another Module object.
##
##        @rtype:  bool
##        @return: C{True} if the two process IDs and module bases are equal,
##            C{False} otherwise.
##        """
##        return isinstance(aModule, Module)           and \
##               self.get_pid() == aModule.get_pid()   and \
##               self.get_base() == aModule.get_base()

    def get_handle(self):
        """
        @rtype:  L{Handle}
        @return: File handle.
            Returns C{None} if unknown.
        """
        # no way to guess!
        return self.__hFile

    def set_handle(self, hFile):
        """
        @type  hFile: L{Handle}
        @param hFile: File handle. Use C{None} to clear.
        """
        if hFile == win32.INVALID_HANDLE_VALUE:
            hFile = None
        self.__hFile = hFile

    hFile = property(get_handle, set_handle, doc="")

    def get_process(self):
        """
        @rtype:  L{Process}
        @return: Parent Process object.
            Returns C{None} if unknown.
        """
        # no way to guess!
        return self.__process

    def set_process(self, process = None):
        """
        Manually set the parent process. Use with care!

        @type  process: L{Process}
        @param process: (Optional) Process object. Use C{None} for no process.
        """
        if process is None:
            self.__process = None
        else:
            global Process      # delayed import
            if Process is None:
                from winappdbg.process import Process
            if not isinstance(process, Process):
                msg  = "Parent process must be a Process instance, "
                msg += "got %s instead" % type(process)
                raise TypeError(msg)
            self.__process = process

    process = property(get_process, set_process, doc="")

    def get_pid(self):
        """
        @rtype:  int or None
        @return: Parent process global ID.
            Returns C{None} on error.
        """
        process = self.get_process()
        if process is not None:
            return process.get_pid()

    def get_base(self):
        """
        @rtype:  int or None
        @return: Base address of the module.
            Returns C{None} if unknown.
        """
        return self.lpBaseOfDll

    def get_size(self):
        """
        @rtype:  int or None
        @return: Base size of the module.
            Returns C{None} if unknown.
        """
        if not self.SizeOfImage:
            self.__get_size_and_entry_point()
        return self.SizeOfImage

    def get_entry_point(self):
        """
        @rtype:  int or None
        @return: Entry point of the module.
            Returns C{None} if unknown.
        """
        if not self.EntryPoint:
            self.__get_size_and_entry_point()
        return self.EntryPoint

    def __get_size_and_entry_point(self):
        "Get the size and entry point of the module using the Win32 API."
        process = self.get_process()
        if process:
            try:
                handle = process.get_handle( win32.PROCESS_VM_READ |
                                             win32.PROCESS_QUERY_INFORMATION )
                base   = self.get_base()
                mi     = win32.GetModuleInformation(handle, base)
                self.SizeOfImage = mi.SizeOfImage
                self.EntryPoint  = mi.EntryPoint
            except WindowsError:
                e = sys.exc_info()[1]
                warnings.warn(
                    "Cannot get size and entry point of module %s, reason: %s"\
                    % (self.get_name(), e.strerror), RuntimeWarning)

    def get_filename(self):
        """
        @rtype:  str or None
        @return: Module filename.
            Returns C{None} if unknown.
        """
        if self.fileName is None:
            if self.hFile not in (None, win32.INVALID_HANDLE_VALUE):
                fileName = self.hFile.get_filename()
                if fileName:
                    fileName = PathOperations.native_to_win32_pathname(fileName)
                    self.fileName = fileName
        return self.fileName

    def __filename_to_modname(self, pathname):
        """
        @type  pathname: str
        @param pathname: Pathname to a module.

        @rtype:  str
        @return: Module name.
        """
        filename = PathOperations.pathname_to_filename(pathname)
        if filename:
            filename = filename.lower()
            filepart, extpart = PathOperations.split_extension(filename)
            if filepart and extpart:
                modName = filepart
            else:
                modName = filename
        else:
            modName = pathname
        return modName

    def get_name(self):
        """
        @rtype:  str
        @return: Module name, as used in labels.

        @warning: Names are B{NOT} guaranteed to be unique.

            If you need unique identification for a loaded module,
            use the base address instead.

        @see: L{get_label}
        """
        pathname = self.get_filename()
        if pathname:
            modName = self.__filename_to_modname(pathname)
            if isinstance(modName, compat.unicode):
                try:
                    modName = modName.encode('cp1252')
                except UnicodeEncodeError:
                    e = sys.exc_info()[1]
                    warnings.warn(str(e))
        else:
            modName = "0x%x" % self.get_base()
        return modName

    def match_name(self, name):
        """
        @rtype:  bool
        @return:
            C{True} if the given name could refer to this module.
            It may not be exactly the same returned by L{get_name}.
        """

        # If the given name is exactly our name, return True.
        # Comparison is case insensitive.
        my_name = self.get_name().lower()
        if name.lower() == my_name:
            return True

        # If the given name is a base address, compare it with ours.
        try:
            base = HexInput.integer(name)
        except ValueError:
            base = None
        if base is not None and base == self.get_base():
            return True

        # If the given name is a filename, convert it to a module name.
        # Then compare it with ours, case insensitive.
        modName = self.__filename_to_modname(name)
        if modName.lower() == my_name:
            return True

        # No match.
        return False

#------------------------------------------------------------------------------

    def open_handle(self):
        """
        Opens a new handle to the module.

        The new handle is stored in the L{hFile} property.
        """

        if not self.get_filename():
            msg = "Cannot retrieve filename for module at %s"
            msg = msg % HexDump.address( self.get_base() )
            raise Exception(msg)

        hFile = win32.CreateFile(self.get_filename(),
                                           dwShareMode = win32.FILE_SHARE_READ,
                                 dwCreationDisposition = win32.OPEN_EXISTING)

        # In case hFile was set to an actual handle value instead of a Handle
        # object. This shouldn't happen unless the user tinkered with hFile.
        if not hasattr(self.hFile, '__del__'):
            self.close_handle()

        self.hFile = hFile

    def close_handle(self):
        """
        Closes the handle to the module.

        @note: Normally you don't need to call this method. All handles
            created by I{WinAppDbg} are automatically closed when the garbage
            collector claims them. So unless you've been tinkering with it,
            setting L{hFile} to C{None} should be enough.
        """
        try:
            if hasattr(self.hFile, 'close'):
                self.hFile.close()
            elif self.hFile not in (None, win32.INVALID_HANDLE_VALUE):
                win32.CloseHandle(self.hFile)
        finally:
            self.hFile = None

    def get_handle(self):
        """
        @rtype:  L{FileHandle}
        @return: Handle to the module file.
        """
        if self.hFile in (None, win32.INVALID_HANDLE_VALUE):
            self.open_handle()
        return self.hFile

    def clear(self):
        """
        Clears the resources held by this object.
        """
        try:
            self.set_process(None)
        finally:
            self.close_handle()

#------------------------------------------------------------------------------

    # XXX FIXME
    # I've been told sometimes the debugging symbols APIs don't correctly
    # handle redirected exports (for example ws2_32!recv).
    # I haven't been able to reproduce the bug yet.
    def load_symbols(self):
        """
        Loads the debugging symbols for a module.
        Automatically called by L{get_symbols}.
        """
        if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
            dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
        else:
            dwAccess = win32.PROCESS_QUERY_INFORMATION
        hProcess     = self.get_process().get_handle(dwAccess)
        hFile        = self.hFile
        BaseOfDll    = self.get_base()
        SizeOfDll    = self.get_size()
        Enumerator   = self._SymbolEnumerator()
        try:
            win32.SymInitialize(hProcess)
            SymOptions = win32.SymGetOptions()
            SymOptions |= (
                win32.SYMOPT_ALLOW_ZERO_ADDRESS     |
                win32.SYMOPT_CASE_INSENSITIVE       |
                win32.SYMOPT_FAVOR_COMPRESSED       |
                win32.SYMOPT_INCLUDE_32BIT_MODULES  |
                win32.SYMOPT_UNDNAME
            )
            SymOptions &= ~(
                win32.SYMOPT_LOAD_LINES         |
                win32.SYMOPT_NO_IMAGE_SEARCH    |
                win32.SYMOPT_NO_CPP             |
                win32.SYMOPT_IGNORE_NT_SYMPATH
            )
            win32.SymSetOptions(SymOptions)
            try:
                win32.SymSetOptions(
                    SymOptions | win32.SYMOPT_ALLOW_ABSOLUTE_SYMBOLS)
            except WindowsError:
                pass
            try:
                try:
                    success = win32.SymLoadModule64(
                        hProcess, hFile, None, None, BaseOfDll, SizeOfDll)
                except WindowsError:
                    success = 0
                if not success:
                    ImageName = self.get_filename()
                    success = win32.SymLoadModule64(
                        hProcess, None, ImageName, None, BaseOfDll, SizeOfDll)
                if success:
                    try:
                        win32.SymEnumerateSymbols64(
                            hProcess, BaseOfDll, Enumerator)
                    finally:
                        win32.SymUnloadModule64(hProcess, BaseOfDll)
            finally:
                win32.SymCleanup(hProcess)
        except WindowsError:
            e = sys.exc_info()[1]
            msg = "Cannot load debug symbols for process ID %d, reason:\n%s"
            msg = msg % (self.get_pid(), traceback.format_exc(e))
            warnings.warn(msg, DebugSymbolsWarning)
        self.__symbols = Enumerator.symbols

    def unload_symbols(self):
        """
        Unloads the debugging symbols for a module.
        """
        self.__symbols = list()

    def get_symbols(self):
        """
        Returns the debugging symbols for a module.
        The symbols are automatically loaded when needed.

        @rtype:  list of tuple( str, int, int )
        @return: List of symbols.
            Each symbol is represented by a tuple that contains:
                - Symbol name
                - Symbol memory address
                - Symbol size in bytes
        """
        if not self.__symbols:
            self.load_symbols()
        return list(self.__symbols)

    def iter_symbols(self):
        """
        Returns an iterator for the debugging symbols in a module,
        in no particular order.
        The symbols are automatically loaded when needed.

        @rtype:  iterator of tuple( str, int, int )
        @return: Iterator of symbols.
            Each symbol is represented by a tuple that contains:
                - Symbol name
                - Symbol memory address
                - Symbol size in bytes
        """
        if not self.__symbols:
            self.load_symbols()
        return self.__symbols.__iter__()

    def resolve_symbol(self, symbol, bCaseSensitive = False):
        """
        Resolves a debugging symbol's address.

        @type  symbol: str
        @param symbol: Name of the symbol to resolve.

        @type  bCaseSensitive: bool
        @param bCaseSensitive: C{True} for case sensitive matches,
            C{False} for case insensitive.

        @rtype:  int or None
        @return: Memory address of symbol. C{None} if not found.
        """
        if bCaseSensitive:
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                if symbol == SymbolName:
                    return SymbolAddress
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                try:
                    SymbolName = win32.UnDecorateSymbolName(SymbolName)
                except Exception:
                    continue
                if symbol == SymbolName:
                    return SymbolAddress
        else:
            symbol = symbol.lower()
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                if symbol == SymbolName.lower():
                    return SymbolAddress
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                try:
                    SymbolName = win32.UnDecorateSymbolName(SymbolName)
                except Exception:
                    continue
                if symbol == SymbolName.lower():
                    return SymbolAddress

    def get_symbol_at_address(self, address):
        """
        Tries to find the closest matching symbol for the given address.

        @type  address: int
        @param address: Memory address to query.

        @rtype: None or tuple( str, int, int )
        @return: Returns a tuple consisting of:
             - Name
             - Address
             - Size (in bytes)
            Returns C{None} if no symbol could be matched.
        """
        found = None
        for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
            if SymbolAddress > address:
                continue
            if SymbolAddress + SymbolSize > address:
                if not found or found[1] < SymbolAddress:
                    found = (SymbolName, SymbolAddress, SymbolSize)
        return found

#------------------------------------------------------------------------------

    def get_label(self, function = None, offset = None):
        """
        Retrieves the label for the given function of this module or the module
        base address if no function name is given.

        @type  function: str
        @param function: (Optional) Exported function name.

        @type  offset: int
        @param offset: (Optional) Offset from the module base address.

        @rtype:  str
        @return: Label for the module base address, plus the offset if given.
        """
        return _ModuleContainer.parse_label(self.get_name(), function, offset)

    def get_label_at_address(self, address, offset = None):
        """
        Creates a label from the given memory address.

        If the address belongs to the module, the label is made relative to
        it's base address.

        @type  address: int
        @param address: Memory address.

        @type  offset: None or int
        @param offset: (Optional) Offset value.

        @rtype:  str
        @return: Label pointing to the given address.
        """

        # Add the offset to the address.
        if offset:
            address = address + offset

        # Make the label relative to the base address if no match is found.
        module      = self.get_name()
        function    = None
        offset      = address - self.get_base()

        # Make the label relative to the entrypoint if no other match is found.
        # Skip if the entry point is unknown.
        start = self.get_entry_point()
        if start and start <= address:
            function    = "start"
            offset      = address - start

        # Enumerate exported functions and debug symbols,
        # then find the closest match, if possible.
        try:
            symbol = self.get_symbol_at_address(address)
            if symbol:
                (SymbolName, SymbolAddress, SymbolSize) = symbol
                new_offset = address - SymbolAddress
                if new_offset <= offset:
                    function    = SymbolName
                    offset      = new_offset
        except WindowsError:
            pass

        # Parse the label and return it.
        return _ModuleContainer.parse_label(module, function, offset)

    def is_address_here(self, address):
        """
        Tries to determine if the given address belongs to this module.

        @type  address: int
        @param address: Memory address.

        @rtype:  bool or None
        @return: C{True} if the address belongs to the module,
            C{False} if it doesn't,
            and C{None} if it can't be determined.
        """
        base = self.get_base()
        size = self.get_size()
        if base and size:
            return base <= address < (base + size)
        return None

    def resolve(self, function):
        """
        Resolves a function exported by this module.

        @type  function: str or int
        @param function:
            str: Name of the function.
            int: Ordinal of the function.

        @rtype:  int
        @return: Memory address of the exported function in the process.
            Returns None on error.
        """

        # Unknown DLL filename, there's nothing we can do.
        filename = self.get_filename()
        if not filename:
            return None

        # If the DLL is already mapped locally, resolve the function.
        try:
            hlib    = win32.GetModuleHandle(filename)
            address = win32.GetProcAddress(hlib, function)
        except WindowsError:

            # Load the DLL locally, resolve the function and unload it.
            try:
                hlib = win32.LoadLibraryEx(filename,
                                           win32.DONT_RESOLVE_DLL_REFERENCES)
                try:
                    address = win32.GetProcAddress(hlib, function)
                finally:
                    win32.FreeLibrary(hlib)
            except WindowsError:
                return None

        # A NULL pointer means the function was not found.
        if address in (None, 0):
            return None

        # Compensate for DLL base relocations locally and remotely.
        return address - hlib + self.lpBaseOfDll

    def resolve_label(self, label):
        """
        Resolves a label for this module only. If the label refers to another
        module, an exception is raised.

        @type  label: str
        @param label: Label to resolve.

        @rtype:  int
        @return: Memory address pointed to by the label.

        @raise ValueError: The label is malformed or impossible to resolve.
        @raise RuntimeError: Cannot resolve the module or function.
        """

        # Split the label into it's components.
        # Use the fuzzy mode whenever possible.
        aProcess = self.get_process()
        if aProcess is not None:
            (module, procedure, offset) = aProcess.split_label(label)
        else:
            (module, procedure, offset) = _ModuleContainer.split_label(label)

        # If a module name is given that doesn't match ours,
        # raise an exception.
        if module and not self.match_name(module):
            raise RuntimeError("Label does not belong to this module")

        # Resolve the procedure if given.
        if procedure:
            address = self.resolve(procedure)
            if address is None:

                # If it's a debug symbol, use the symbol.
                address = self.resolve_symbol(procedure)

                # If it's the keyword "start" use the entry point.
                if address is None and procedure == "start":
                    address = self.get_entry_point()

                # The procedure was not found.
                if address is None:
                    if not module:
                        module = self.get_name()
                    msg = "Can't find procedure %s in module %s"
                    raise RuntimeError(msg % (procedure, module))

        # If no procedure is given use the base address of the module.
        else:
            address = self.get_base()

        # Add the offset if given and return the resolved address.
        if offset:
            address = address + offset
        return address

#==============================================================================

# TODO
# An alternative approach to the toolhelp32 snapshots: parsing the PEB and
# fetching the list of loaded modules from there. That would solve the problem
# of toolhelp32 not working when the process hasn't finished initializing.
# See: http://pferrie.host22.com/misc/lowlevel3.htm

class _ModuleContainer (object):
    """
    Encapsulates the capability to contain Module objects.

    @note: Labels are an approximated way of referencing memory locations
        across different executions of the same process, or different processes
        with common modules. They are not meant to be perfectly unique, and
        some errors may occur when multiple modules with the same name are
        loaded, or when module filenames can't be retrieved.

    @group Modules snapshot:
        scan_modules,
        get_module, get_module_bases, get_module_count,
        get_module_at_address, get_module_by_name,
        has_module, iter_modules, iter_module_addresses,
        clear_modules

    @group Labels:
        parse_label, split_label, sanitize_label, resolve_label,
        resolve_label_components, get_label_at_address, split_label_strict,
        split_label_fuzzy

    @group Symbols:
        load_symbols, unload_symbols, get_symbols, iter_symbols,
        resolve_symbol, get_symbol_at_address

    @group Debugging:
        is_system_defined_breakpoint, get_system_breakpoint,
        get_user_breakpoint, get_breakin_breakpoint,
        get_wow64_system_breakpoint, get_wow64_user_breakpoint,
        get_wow64_breakin_breakpoint, get_break_on_error_ptr
    """

    def __init__(self):
        self.__moduleDict = dict()
        self.__system_breakpoints = dict()

        # Replace split_label with the fuzzy version on object instances.
        self.split_label = self.__use_fuzzy_mode

    def __initialize_snapshot(self):
        """
        Private method to automatically initialize the snapshot
        when you try to use it without calling any of the scan_*
        methods first. You don't need to call this yourself.
        """
        if not self.__moduleDict:
            try:
                self.scan_modules()
            except WindowsError:
                pass

    def __contains__(self, anObject):
        """
        @type  anObject: L{Module}, int
        @param anObject:
            - C{Module}: Module object to look for.
            - C{int}: Base address of the DLL to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains
            a L{Module} object with the same base address.
        """
        if isinstance(anObject, Module):
            anObject = anObject.lpBaseOfDll
        return self.has_module(anObject)

    def __iter__(self):
        """
        @see:    L{iter_modules}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Module} objects in this snapshot.
        """
        return self.iter_modules()

    def __len__(self):
        """
        @see:    L{get_module_count}
        @rtype:  int
        @return: Count of L{Module} objects in this snapshot.
        """
        return self.get_module_count()

    def has_module(self, lpBaseOfDll):
        """
        @type  lpBaseOfDll: int
        @param lpBaseOfDll: Base address of the DLL to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains a
            L{Module} object with the given base address.
        """
        self.__initialize_snapshot()
        return lpBaseOfDll in self.__moduleDict

    def get_module(self, lpBaseOfDll):
        """
        @type  lpBaseOfDll: int
        @param lpBaseOfDll: Base address of the DLL to look for.

        @rtype:  L{Module}
        @return: Module object with the given base address.
        """
        self.__initialize_snapshot()
        if lpBaseOfDll not in self.__moduleDict:
            msg = "Unknown DLL base address %s"
            msg = msg % HexDump.address(lpBaseOfDll)
            raise KeyError(msg)
        return self.__moduleDict[lpBaseOfDll]

    def iter_module_addresses(self):
        """
        @see:    L{iter_modules}
        @rtype:  dictionary-keyiterator
        @return: Iterator of DLL base addresses in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.iterkeys(self.__moduleDict)

    def iter_modules(self):
        """
        @see:    L{iter_module_addresses}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Module} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.itervalues(self.__moduleDict)

    def get_module_bases(self):
        """
        @see:    L{iter_module_addresses}
        @rtype:  list( int... )
        @return: List of DLL base addresses in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.keys(self.__moduleDict)

    def get_module_count(self):
        """
        @rtype:  int
        @return: Count of L{Module} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return len(self.__moduleDict)

#------------------------------------------------------------------------------

    def get_module_by_name(self, modName):
        """
        @type  modName: int
        @param modName:
            Name of the module to look for, as returned by L{Module.get_name}.
            If two or more modules with the same name are loaded, only one
            of the matching modules is returned.

            You can also pass a full pathname to the DLL file.
            This works correctly even if two modules with the same name
            are loaded from different paths.

        @rtype:  L{Module}
        @return: C{Module} object that best matches the given name.
            Returns C{None} if no C{Module} can be found.
        """

        # Convert modName to lowercase.
        # This helps make case insensitive string comparisons.
        modName = modName.lower()

        # modName is an absolute pathname.
        if PathOperations.path_is_absolute(modName):
            for lib in self.iter_modules():
                if modName == lib.get_filename().lower():
                    return lib
            return None     # Stop trying to match the name.

        # Get all the module names.
        # This prevents having to iterate through the module list
        #  more than once.
        modDict = [ ( lib.get_name(), lib ) for lib in self.iter_modules() ]
        modDict = dict(modDict)

        # modName is a base filename.
        if modName in modDict:
            return modDict[modName]

        # modName is a base filename without extension.
        filepart, extpart = PathOperations.split_extension(modName)
        if filepart and extpart:
            if filepart in modDict:
                return modDict[filepart]

        # modName is a base address.
        try:
            baseAddress = HexInput.integer(modName)
        except ValueError:
            return None
        if self.has_module(baseAddress):
            return self.get_module(baseAddress)

        # Module not found.
        return None

    def get_module_at_address(self, address):
        """
        @type  address: int
        @param address: Memory address to query.

        @rtype:  L{Module}
        @return: C{Module} object that best matches the given address.
            Returns C{None} if no C{Module} can be found.
        """
        bases = self.get_module_bases()
        bases.sort()
        bases.append(long(0x10000000000000000))  # max. 64 bit address + 1
        if address >= bases[0]:
            i = 0
            max_i = len(bases) - 1
            while i < max_i:
                begin, end = bases[i:i+2]
                if begin <= address < end:
                    module = self.get_module(begin)
                    here   = module.is_address_here(address)
                    if here is False:
                        break
                    else:   # True or None
                        return module
                i = i + 1
        return None

    # XXX this method musn't end up calling __initialize_snapshot by accident!
    def scan_modules(self):
        """
        Populates the snapshot with loaded modules.
        """

        # The module filenames may be spoofed by malware,
        # since this information resides in usermode space.
        # See: http://www.ragestorm.net/blogs/?p=163

        # Ignore special process IDs.
        # PID 0: System Idle Process. Also has a special meaning to the
        #        toolhelp APIs (current process).
        # PID 4: System Integrity Group. See this forum post for more info:
        #        http://tinyurl.com/ycza8jo
        #        (points to social.technet.microsoft.com)
        #        Only on XP and above
        # PID 8: System (?) only in Windows 2000 and below AFAIK.
        #        It's probably the same as PID 4 in XP and above.
        dwProcessId = self.get_pid()
        if dwProcessId in (0, 4, 8):
            return

        # It would seem easier to clear the snapshot first.
        # But then all open handles would be closed.
        found_bases = set()
        with win32.CreateToolhelp32Snapshot(win32.TH32CS_SNAPMODULE,
                                            dwProcessId) as hSnapshot:
            me = win32.Module32First(hSnapshot)
            while me is not None:
                lpBaseAddress = me.modBaseAddr
                fileName      = me.szExePath    # full pathname
                if not fileName:
                    fileName  = me.szModule     # filename only
                    if not fileName:
                        fileName = None
                else:
                    fileName = PathOperations.native_to_win32_pathname(fileName)
                found_bases.add(lpBaseAddress)
##                if not self.has_module(lpBaseAddress): # XXX triggers a scan
                if lpBaseAddress not in self.__moduleDict:
                    aModule = Module(lpBaseAddress, fileName = fileName,
                                           SizeOfImage = me.modBaseSize,
                                           process = self)
                    self._add_module(aModule)
                else:
                    aModule = self.get_module(lpBaseAddress)
                    if not aModule.fileName:
                        aModule.fileName    = fileName
                    if not aModule.SizeOfImage:
                        aModule.SizeOfImage = me.modBaseSize
                    if not aModule.process:
                        aModule.process     = self
                me = win32.Module32Next(hSnapshot)
##        for base in self.get_module_bases(): # XXX triggers a scan
        for base in compat.keys(self.__moduleDict):
            if base not in found_bases:
                self._del_module(base)

    def clear_modules(self):
        """
        Clears the modules snapshot.
        """
        for aModule in compat.itervalues(self.__moduleDict):
            aModule.clear()
        self.__moduleDict = dict()

#------------------------------------------------------------------------------

    @staticmethod
    def parse_label(module = None, function = None, offset = None):
        """
        Creates a label from a module and a function name, plus an offset.

        @warning: This method only creates the label, it doesn't make sure the
            label actually points to a valid memory location.

        @type  module: None or str
        @param module: (Optional) Module name.

        @type  function: None, str or int
        @param function: (Optional) Function name or ordinal.

        @type  offset: None or int
        @param offset: (Optional) Offset value.

            If C{function} is specified, offset from the function.

            If C{function} is C{None}, offset from the module.

        @rtype:  str
        @return:
            Label representing the given function in the given module.

        @raise ValueError:
            The module or function name contain invalid characters.
        """

        # TODO
        # Invalid characters should be escaped or filtered.

        # Convert ordinals to strings.
        try:
            function = "#0x%x" % function
        except TypeError:
            pass

        # Validate the parameters.
        if module is not None and ('!' in module or '+' in module):
            raise ValueError("Invalid module name: %s" % module)
        if function is not None and ('!' in function or '+' in function):
            raise ValueError("Invalid function name: %s" % function)

        # Parse the label.
        if module:
            if function:
                if offset:
                    label = "%s!%s+0x%x" % (module, function, offset)
                else:
                    label = "%s!%s" % (module, function)
            else:
                if offset:
##                    label = "%s+0x%x!" % (module, offset)
                    label = "%s!0x%x" % (module, offset)
                else:
                    label = "%s!" % module
        else:
            if function:
                if offset:
                    label = "!%s+0x%x" % (function, offset)
                else:
                    label = "!%s" % function
            else:
                if offset:
                    label = "0x%x" % offset
                else:
                    label = "0x0"

        return label

    @staticmethod
    def split_label_strict(label):
        """
        Splits a label created with L{parse_label}.

        To parse labels with a less strict syntax, use the L{split_label_fuzzy}
        method instead.

        @warning: This method only parses the label, it doesn't make sure the
            label actually points to a valid memory location.

        @type  label: str
        @param label: Label to split.

        @rtype:  tuple( str or None, str or int or None, int or None )
        @return: Tuple containing the C{module} name,
            the C{function} name or ordinal, and the C{offset} value.

            If the label doesn't specify a module,
            then C{module} is C{None}.

            If the label doesn't specify a function,
            then C{function} is C{None}.

            If the label doesn't specify an offset,
            then C{offset} is C{0}.

        @raise ValueError: The label is malformed.
        """
        module = function = None
        offset = 0

        # Special case: None
        if not label:
            label = "0x0"
        else:

            # Remove all blanks.
            label = label.replace(' ', '')
            label = label.replace('\t', '')
            label = label.replace('\r', '')
            label = label.replace('\n', '')

            # Special case: empty label.
            if not label:
                label = "0x0"

        # * ! *
        if '!' in label:
            try:
                module, function = label.split('!')
            except ValueError:
                raise ValueError("Malformed label: %s" % label)

            # module ! function
            if function:
                if '+' in module:
                    raise ValueError("Malformed label: %s" % label)

                # module ! function + offset
                if '+' in function:
                    try:
                        function, offset = function.split('+')
                    except ValueError:
                        raise ValueError("Malformed label: %s" % label)
                    try:
                        offset = HexInput.integer(offset)
                    except ValueError:
                        raise ValueError("Malformed label: %s" % label)
                else:

                    # module ! offset
                    try:
                        offset   = HexInput.integer(function)
                        function = None
                    except ValueError:
                        pass
            else:

                # module + offset !
                if '+' in module:
                    try:
                        module, offset = module.split('+')
                    except ValueError:
                        raise ValueError("Malformed label: %s" % label)
                    try:
                        offset = HexInput.integer(offset)
                    except ValueError:
                        raise ValueError("Malformed label: %s" % label)

                else:

                    # module !
                    try:
                        offset = HexInput.integer(module)
                        module = None

                    # offset !
                    except ValueError:
                        pass

            if not module:
                module   = None
            if not function:
                function = None

        # *
        else:

            # offset
            try:
                offset = HexInput.integer(label)

            # # ordinal
            except ValueError:
                if label.startswith('#'):
                    function = label
                    try:
                        HexInput.integer(function[1:])

                    # module?
                    # function?
                    except ValueError:
                        raise ValueError("Ambiguous label: %s" % label)

                # module?
                # function?
                else:
                    raise ValueError("Ambiguous label: %s" % label)

        # Convert function ordinal strings into integers.
        if function and function.startswith('#'):
            try:
                function = HexInput.integer(function[1:])
            except ValueError:
                pass

        # Convert null offsets to None.
        if not offset:
            offset = None

        return (module, function, offset)

    def split_label_fuzzy(self, label):
        """
        Splits a label entered as user input.

        It's more flexible in it's syntax parsing than the L{split_label_strict}
        method, as it allows the exclamation mark (B{C{!}}) to be omitted. The
        ambiguity is resolved by searching the modules in the snapshot to guess
        if a label refers to a module or a function. It also tries to rebuild
        labels when they contain hardcoded addresses.

        @warning: This method only parses the label, it doesn't make sure the
            label actually points to a valid memory location.

        @type  label: str
        @param label: Label to split.

        @rtype:  tuple( str or None, str or int or None, int or None )
        @return: Tuple containing the C{module} name,
            the C{function} name or ordinal, and the C{offset} value.

            If the label doesn't specify a module,
            then C{module} is C{None}.

            If the label doesn't specify a function,
            then C{function} is C{None}.

            If the label doesn't specify an offset,
            then C{offset} is C{0}.

        @raise ValueError: The label is malformed.
        """
        module = function = None
        offset = 0

        # Special case: None
        if not label:
            label = compat.b("0x0")
        else:

            # Remove all blanks.
            label = label.replace(compat.b(' '), compat.b(''))
            label = label.replace(compat.b('\t'), compat.b(''))
            label = label.replace(compat.b('\r'), compat.b(''))
            label = label.replace(compat.b('\n'), compat.b(''))

            # Special case: empty label.
            if not label:
                label = compat.b("0x0")

        # If an exclamation sign is present, we know we can parse it strictly.
        if compat.b('!') in label:
            return self.split_label_strict(label)

##        # Try to parse it strictly, on error do it the fuzzy way.
##        try:
##            return self.split_label(label)
##        except ValueError:
##            pass

        # * + offset
        if compat.b('+') in label:
            try:
                prefix, offset = label.split(compat.b('+'))
            except ValueError:
                raise ValueError("Malformed label: %s" % label)
            try:
                offset = HexInput.integer(offset)
            except ValueError:
                raise ValueError("Malformed label: %s" % label)
            label = prefix

        # This parses both filenames and base addresses.
        modobj = self.get_module_by_name(label)
        if modobj:

            # module
            # module + offset
            module = modobj.get_name()

        else:

            # TODO
            # If 0xAAAAAAAA + 0xBBBBBBBB is given,
            # A is interpreted as a module base address,
            # and B as an offset.
            # If that fails, it'd be good to add A+B and try to
            # use the nearest loaded module.

            # offset
            # base address + offset (when no module has that base address)
            try:
                address = HexInput.integer(label)

                if offset:
                    # If 0xAAAAAAAA + 0xBBBBBBBB is given,
                    # A is interpreted as a module base address,
                    # and B as an offset.
                    # If that fails, we get here, meaning no module was found
                    # at A. Then add up A+B and work with that as a hardcoded
                    # address.
                    offset = address + offset
                else:
                    # If the label is a hardcoded address, we get here.
                    offset = address

                # If only a hardcoded address is given,
                # rebuild the label using get_label_at_address.
                # Then parse it again, but this time strictly,
                # both because there is no need for fuzzy syntax and
                # to prevent an infinite recursion if there's a bug here.
                try:
                    new_label = self.get_label_at_address(offset)
                    module, function, offset = \
                                             self.split_label_strict(new_label)
                except ValueError:
                    pass

            # function
            # function + offset
            except ValueError:
                function = label

        # Convert function ordinal strings into integers.
        if function and function.startswith(compat.b('#')):
            try:
                function = HexInput.integer(function[1:])
            except ValueError:
                pass

        # Convert null offsets to None.
        if not offset:
            offset = None

        return (module, function, offset)

    @classmethod
    def split_label(cls, label):
        """
Splits a label into it's C{module}, C{function} and C{offset}
components, as used in L{parse_label}.

When called as a static method, the strict syntax mode is used::

    winappdbg.Process.split_label( "kernel32!CreateFileA" )

When called as an instance method, the fuzzy syntax mode is used::

    aProcessInstance.split_label( "CreateFileA" )

@see: L{split_label_strict}, L{split_label_fuzzy}

@type  label: str
@param label: Label to split.

@rtype:  tuple( str or None, str or int or None, int or None )
@return:
    Tuple containing the C{module} name,
    the C{function} name or ordinal, and the C{offset} value.

    If the label doesn't specify a module,
    then C{module} is C{None}.

    If the label doesn't specify a function,
    then C{function} is C{None}.

    If the label doesn't specify an offset,
    then C{offset} is C{0}.

@raise ValueError: The label is malformed.
        """

        # XXX
        # Docstring indentation was removed so epydoc doesn't complain
        # when parsing the docs for __use_fuzzy_mode().

        # This function is overwritten by __init__
        # so here is the static implementation only.
        return cls.split_label_strict(label)

    # The split_label method is replaced with this function by __init__.
    def __use_fuzzy_mode(self, label):
        "@see: L{split_label}"
        return self.split_label_fuzzy(label)
##    __use_fuzzy_mode.__doc__ = split_label.__doc__

    def sanitize_label(self, label):
        """
        Converts a label taken from user input into a well-formed label.

        @type  label: str
        @param label: Label taken from user input.

        @rtype:  str
        @return: Sanitized label.
        """
        (module, function, offset) = self.split_label_fuzzy(label)
        label = self.parse_label(module, function, offset)
        return label

    def resolve_label(self, label):
        """
        Resolve the memory address of the given label.

        @note:
            If multiple modules with the same name are loaded,
            the label may be resolved at any of them. For a more precise
            way to resolve functions use the base address to get the L{Module}
            object (see L{Process.get_module}) and then call L{Module.resolve}.

            If no module name is specified in the label, the function may be
            resolved in any loaded module. If you want to resolve all functions
            with that name in all processes, call L{Process.iter_modules} to
            iterate through all loaded modules, and then try to resolve the
            function in each one of them using L{Module.resolve}.

        @type  label: str
        @param label: Label to resolve.

        @rtype:  int
        @return: Memory address pointed to by the label.

        @raise ValueError: The label is malformed or impossible to resolve.
        @raise RuntimeError: Cannot resolve the module or function.
        """

        # Split the label into module, function and offset components.
        module, function, offset = self.split_label_fuzzy(label)

        # Resolve the components into a memory address.
        address = self.resolve_label_components(module, function, offset)

        # Return the memory address.
        return address

    def resolve_label_components(self, module   = None,
                                       function = None,
                                       offset   = None):
        """
        Resolve the memory address of the given module, function and/or offset.

        @note:
            If multiple modules with the same name are loaded,
            the label may be resolved at any of them. For a more precise
            way to resolve functions use the base address to get the L{Module}
            object (see L{Process.get_module}) and then call L{Module.resolve}.

            If no module name is specified in the label, the function may be
            resolved in any loaded module. If you want to resolve all functions
            with that name in all processes, call L{Process.iter_modules} to
            iterate through all loaded modules, and then try to resolve the
            function in each one of them using L{Module.resolve}.

        @type  module: None or str
        @param module: (Optional) Module name.

        @type  function: None, str or int
        @param function: (Optional) Function name or ordinal.

        @type  offset: None or int
        @param offset: (Optional) Offset value.

            If C{function} is specified, offset from the function.

            If C{function} is C{None}, offset from the module.

        @rtype:  int
        @return: Memory address pointed to by the label.

        @raise ValueError: The label is malformed or impossible to resolve.
        @raise RuntimeError: Cannot resolve the module or function.
        """
        # Default address if no module or function are given.
        # An offset may be added later.
        address = 0

        # Resolve the module.
        # If the module is not found, check for the special symbol "main".
        if module:
            modobj = self.get_module_by_name(module)
            if not modobj:
                if module == "main":
                    modobj = self.get_main_module()
                else:
                    raise RuntimeError("Module %r not found" % module)

            # Resolve the exported function or debugging symbol.
            # If all else fails, check for the special symbol "start".
            if function:
                address = modobj.resolve(function)
                if address is None:
                    address = modobj.resolve_symbol(function)
                    if address is None:
                        if function == "start":
                            address = modobj.get_entry_point()
                        if address is None:
                            msg = "Symbol %r not found in module %s"
                            raise RuntimeError(msg % (function, module))

            # No function, use the base address.
            else:
                address = modobj.get_base()

        # Resolve the function in any module.
        # If all else fails, check for the special symbols "main" and "start".
        elif function:
            for modobj in self.iter_modules():
                address = modobj.resolve(function)
                if address is not None:
                    break
            if address is None:
                if function == "start":
                    modobj = self.get_main_module()
                    address = modobj.get_entry_point()
                elif function == "main":
                    modobj = self.get_main_module()
                    address = modobj.get_base()
                else:
                    msg = "Function %r not found in any module" % function
                    raise RuntimeError(msg)

        # Return the address plus the offset.
        if offset:
            address = address + offset
        return address

    def get_label_at_address(self, address, offset = None):
        """
        Creates a label from the given memory address.

        @warning: This method uses the name of the nearest currently loaded
            module. If that module is unloaded later, the label becomes
            impossible to resolve.

        @type  address: int
        @param address: Memory address.

        @type  offset: None or int
        @param offset: (Optional) Offset value.

        @rtype:  str
        @return: Label pointing to the given address.
        """
        if offset:
            address = address + offset
        modobj = self.get_module_at_address(address)
        if modobj:
            label = modobj.get_label_at_address(address)
        else:
            label = self.parse_label(None, None, address)
        return label

#------------------------------------------------------------------------------

    # The memory addresses of system breakpoints are be cached, since they're
    # all in system libraries it's not likely they'll ever change their address
    # during the lifetime of the process... I don't suppose a program could
    # happily unload ntdll.dll and survive.
    def __get_system_breakpoint(self, label):
        try:
            return self.__system_breakpoints[label]
        except KeyError:
            try:
                address = self.resolve_label(label)
            except Exception:
                return None
            self.__system_breakpoints[label] = address
            return address

    # It's in kernel32 in Windows Server 2003, in ntdll since Windows Vista.
    # It can only be resolved if we have the debug symbols.
    def get_break_on_error_ptr(self):
        """
        @rtype: int
        @return:
            If present, returns the address of the C{g_dwLastErrorToBreakOn}
            global variable for this process. If not, returns C{None}.
        """
        address = self.__get_system_breakpoint("ntdll!g_dwLastErrorToBreakOn")
        if not address:
            address = self.__get_system_breakpoint(
                                            "kernel32!g_dwLastErrorToBreakOn")
            # cheat a little :)
            self.__system_breakpoints["ntdll!g_dwLastErrorToBreakOn"] = address
        return address

    def is_system_defined_breakpoint(self, address):
        """
        @type  address: int
        @param address: Memory address.

        @rtype:  bool
        @return: C{True} if the given address points to a system defined
            breakpoint. System defined breakpoints are hardcoded into
            system libraries.
        """
        if address:
            module = self.get_module_at_address(address)
            if module:
                return module.match_name("ntdll")    or \
                       module.match_name("kernel32")
        return False

    # FIXME
    # In Wine, the system breakpoint seems to be somewhere in kernel32.
    def get_system_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the system breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll!DbgBreakPoint")

    # I don't know when this breakpoint is actually used...
    def get_user_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the user breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll!DbgUserBreakPoint")

    # On some platforms, this breakpoint can only be resolved
    # when the debugging symbols for ntdll.dll are loaded.
    def get_breakin_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the remote breakin breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll!DbgUiRemoteBreakin")

    # Equivalent of ntdll!DbgBreakPoint in Wow64.
    def get_wow64_system_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the Wow64 system breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll32!DbgBreakPoint")

    # Equivalent of ntdll!DbgUserBreakPoint in Wow64.
    def get_wow64_user_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the Wow64 user breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll32!DbgUserBreakPoint")

    # Equivalent of ntdll!DbgUiRemoteBreakin in Wow64.
    def get_wow64_breakin_breakpoint(self):
        """
        @rtype:  int or None
        @return: Memory address of the Wow64 remote breakin breakpoint
            within the process address space.
            Returns C{None} on error.
        """
        return self.__get_system_breakpoint("ntdll32!DbgUiRemoteBreakin")

#------------------------------------------------------------------------------

    def load_symbols(self):
        """
        Loads the debugging symbols for all modules in this snapshot.
        Automatically called by L{get_symbols}.
        """
        for aModule in self.iter_modules():
            aModule.load_symbols()

    def unload_symbols(self):
        """
        Unloads the debugging symbols for all modules in this snapshot.
        """
        for aModule in self.iter_modules():
            aModule.unload_symbols()

    def get_symbols(self):
        """
        Returns the debugging symbols for all modules in this snapshot.
        The symbols are automatically loaded when needed.

        @rtype:  list of tuple( str, int, int )
        @return: List of symbols.
            Each symbol is represented by a tuple that contains:
                - Symbol name
                - Symbol memory address
                - Symbol size in bytes
        """
        symbols = list()
        for aModule in self.iter_modules():
            for symbol in aModule.iter_symbols():
                symbols.append(symbol)
        return symbols

    def iter_symbols(self):
        """
        Returns an iterator for the debugging symbols in all modules in this
        snapshot, in no particular order.
        The symbols are automatically loaded when needed.

        @rtype:  iterator of tuple( str, int, int )
        @return: Iterator of symbols.
            Each symbol is represented by a tuple that contains:
                - Symbol name
                - Symbol memory address
                - Symbol size in bytes
        """
        for aModule in self.iter_modules():
            for symbol in aModule.iter_symbols():
                yield symbol

    def resolve_symbol(self, symbol, bCaseSensitive = False):
        """
        Resolves a debugging symbol's address.

        @type  symbol: str
        @param symbol: Name of the symbol to resolve.

        @type  bCaseSensitive: bool
        @param bCaseSensitive: C{True} for case sensitive matches,
            C{False} for case insensitive.

        @rtype:  int or None
        @return: Memory address of symbol. C{None} if not found.
        """
        if bCaseSensitive:
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                if symbol == SymbolName:
                    return SymbolAddress
        else:
            symbol = symbol.lower()
            for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
                if symbol == SymbolName.lower():
                    return SymbolAddress

    def get_symbol_at_address(self, address):
        """
        Tries to find the closest matching symbol for the given address.

        @type  address: int
        @param address: Memory address to query.

        @rtype: None or tuple( str, int, int )
        @return: Returns a tuple consisting of:
             - Name
             - Address
             - Size (in bytes)
            Returns C{None} if no symbol could be matched.
        """
        # Any module may have symbols pointing anywhere in memory, so there's
        # no easy way to optimize this. I guess we're stuck with brute force.
        found = None
        for (SymbolName, SymbolAddress, SymbolSize) in self.iter_symbols():
            if SymbolAddress > address:
                continue

            if SymbolAddress == address:
                found = (SymbolName, SymbolAddress, SymbolSize)
                break

            if SymbolAddress < address:
                if found and (address - found[1]) < (address - SymbolAddress):
                    continue
                else:
                    found = (SymbolName, SymbolAddress, SymbolSize)
        return found
#------------------------------------------------------------------------------

    # XXX _notify_* methods should not trigger a scan

    def _add_module(self, aModule):
        """
        Private method to add a module object to the snapshot.

        @type  aModule: L{Module}
        @param aModule: Module object.
        """
##        if not isinstance(aModule, Module):
##            if hasattr(aModule, '__class__'):
##                typename = aModule.__class__.__name__
##            else:
##                typename = str(type(aModule))
##            msg = "Expected Module, got %s instead" % typename
##            raise TypeError(msg)
        lpBaseOfDll = aModule.get_base()
##        if lpBaseOfDll in self.__moduleDict:
##            msg = "Module already exists: %d" % lpBaseOfDll
##            raise KeyError(msg)
        aModule.set_process(self)
        self.__moduleDict[lpBaseOfDll] = aModule

    def _del_module(self, lpBaseOfDll):
        """
        Private method to remove a module object from the snapshot.

        @type  lpBaseOfDll: int
        @param lpBaseOfDll: Module base address.
        """
        try:
            aModule = self.__moduleDict[lpBaseOfDll]
            del self.__moduleDict[lpBaseOfDll]
        except KeyError:
            aModule = None
            msg = "Unknown base address %d" % HexDump.address(lpBaseOfDll)
            warnings.warn(msg, RuntimeWarning)
        if aModule:
            aModule.clear()     # remove circular references

    def __add_loaded_module(self, event):
        """
        Private method to automatically add new module objects from debug events.

        @type  event: L{Event}
        @param event: Event object.
        """
        lpBaseOfDll = event.get_module_base()
        hFile       = event.get_file_handle()
##        if not self.has_module(lpBaseOfDll):  # XXX this would trigger a scan
        if lpBaseOfDll not in self.__moduleDict:
            fileName = event.get_filename()
            if not fileName:
                fileName = None
            if hasattr(event, 'get_start_address'):
                EntryPoint = event.get_start_address()
            else:
                EntryPoint = None
            aModule  = Module(lpBaseOfDll, hFile, fileName = fileName,
                                                EntryPoint = EntryPoint,
                                                   process = self)
            self._add_module(aModule)
        else:
            aModule = self.get_module(lpBaseOfDll)
            if not aModule.hFile and hFile not in (None, 0,
                                                   win32.INVALID_HANDLE_VALUE):
                aModule.hFile = hFile
            if not aModule.process:
                aModule.process = self
            if aModule.EntryPoint is None and \
                                           hasattr(event, 'get_start_address'):
                aModule.EntryPoint = event.get_start_address()
            if not aModule.fileName:
                fileName = event.get_filename()
                if fileName:
                    aModule.fileName = fileName

    def _notify_create_process(self, event):
        """
        Notify the load of the main module.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{CreateProcessEvent}
        @param event: Create process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        self.__add_loaded_module(event)
        return True

    def _notify_load_dll(self, event):
        """
        Notify the load of a new module.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{LoadDLLEvent}
        @param event: Load DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        self.__add_loaded_module(event)
        return True

    def _notify_unload_dll(self, event):
        """
        Notify the release of a loaded module.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{UnloadDLLEvent}
        @param event: Unload DLL event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        lpBaseOfDll = event.get_module_base()
##        if self.has_module(lpBaseOfDll):  # XXX this would trigger a scan
        if lpBaseOfDll in self.__moduleDict:
            self._del_module(lpBaseOfDll)
        return True


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/process.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Process instrumentation.

@group Instrumentation:
    Process
"""

from __future__ import with_statement

# FIXME
# I've been told the host process for the latest versions of VMWare
# can't be instrumented, because they try to stop code injection into the VMs.
# The solution appears to be to run the debugger from a user account that
# belongs to the VMware group. I haven't confirmed this yet.

__revision__ = "$Id$"

__all__ = ['Process']

import sys
from winappdbg import win32
from winappdbg import compat
from winappdbg.textio import HexDump, HexInput
from winappdbg.util import Regenerator, PathOperations, MemoryAddresses
from winappdbg.module import Module, _ModuleContainer
from winappdbg.thread import Thread, _ThreadContainer
from winappdbg.window import Window
from winappdbg.search import Search, \
                   Pattern, BytePattern, TextPattern, RegExpPattern, HexPattern
from winappdbg.disasm import Disassembler

import re
import os
import os.path
import ctypes
import struct
import warnings
import traceback

# delayed import
System = None

#==============================================================================

# TODO
# * Remote GetLastError()
# * The memory operation methods do not take into account that code breakpoints
#   change the memory. This object should talk to BreakpointContainer to
#   retrieve the original memory contents where code breakpoints are enabled.
# * A memory cache could be implemented here.

class Process (_ThreadContainer, _ModuleContainer):
    """
    Interface to a process. Contains threads and modules snapshots.

    @group Properties:
        get_pid, is_alive, is_debugged, is_wow64, get_arch, get_bits,
        get_filename, get_exit_code,
        get_start_time, get_exit_time, get_running_time,
        get_services, get_dep_policy, get_peb, get_peb_address,
        get_entry_point, get_main_module, get_image_base, get_image_name,
        get_command_line, get_environment,
        get_command_line_block,
        get_environment_block, get_environment_variables,
        get_handle, open_handle, close_handle

    @group Instrumentation:
        kill, wait, suspend, resume, inject_code, inject_dll, clean_exit

    @group Disassembly:
        disassemble, disassemble_around, disassemble_around_pc,
        disassemble_string, disassemble_instruction, disassemble_current

    @group Debugging:
        flush_instruction_cache, debug_break, peek_pointers_in_data

    @group Memory mapping:
        take_memory_snapshot, generate_memory_snapshot, iter_memory_snapshot,
        restore_memory_snapshot, get_memory_map, get_mapped_filenames,
        generate_memory_map, iter_memory_map,
        is_pointer, is_address_valid, is_address_free, is_address_reserved,
        is_address_commited, is_address_guard, is_address_readable,
        is_address_writeable, is_address_copy_on_write, is_address_executable,
        is_address_executable_and_writeable,
        is_buffer,
        is_buffer_readable, is_buffer_writeable, is_buffer_executable,
        is_buffer_executable_and_writeable, is_buffer_copy_on_write

    @group Memory allocation:
        malloc, free, mprotect, mquery

    @group Memory read:
        read, read_char, read_int, read_uint, read_float, read_double,
        read_dword, read_qword, read_pointer, read_string, read_structure,
        peek, peek_char, peek_int, peek_uint, peek_float, peek_double,
        peek_dword, peek_qword, peek_pointer, peek_string

    @group Memory write:
        write, write_char, write_int, write_uint, write_float, write_double,
        write_dword, write_qword, write_pointer,
        poke, poke_char, poke_int, poke_uint, poke_float, poke_double,
        poke_dword, poke_qword, poke_pointer

    @group Memory search:
        search, search_bytes, search_hexa, search_text, search_regexp, strings

    @group Processes snapshot:
        scan, clear, __contains__, __iter__, __len__

    @group Deprecated:
        get_environment_data, parse_environment_data

    @type dwProcessId: int
    @ivar dwProcessId: Global process ID. Use L{get_pid} instead.

    @type hProcess: L{ProcessHandle}
    @ivar hProcess: Handle to the process. Use L{get_handle} instead.

    @type fileName: str
    @ivar fileName: Filename of the main module. Use L{get_filename} instead.
    """

    def __init__(self, dwProcessId, hProcess = None, fileName = None):
        """
        @type  dwProcessId: int
        @param dwProcessId: Global process ID.

        @type  hProcess: L{ProcessHandle}
        @param hProcess: Handle to the process.

        @type  fileName: str
        @param fileName: (Optional) Filename of the main module.
        """
        _ThreadContainer.__init__(self)
        _ModuleContainer.__init__(self)

        self.dwProcessId = dwProcessId
        self.hProcess    = hProcess
        self.fileName    = fileName

    def get_pid(self):
        """
        @rtype:  int
        @return: Process global ID.
        """
        return self.dwProcessId

    def get_filename(self):
        """
        @rtype:  str
        @return: Filename of the main module of the process.
        """
        if not self.fileName:
            self.fileName = self.get_image_name()
        return self.fileName

    def open_handle(self, dwDesiredAccess = win32.PROCESS_ALL_ACCESS):
        """
        Opens a new handle to the process.

        The new handle is stored in the L{hProcess} property.

        @warn: Normally you should call L{get_handle} instead, since it's much
            "smarter" and tries to reuse handles and merge access rights.

        @type  dwDesiredAccess: int
        @param dwDesiredAccess: Desired access rights.
            Defaults to L{win32.PROCESS_ALL_ACCESS}.
            See: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms684880(v=vs.85).aspx}

        @raise WindowsError: It's not possible to open a handle to the process
            with the requested access rights. This tipically happens because
            the target process is a system process and the debugger is not
            runnning with administrative rights.
        """
        hProcess = win32.OpenProcess(dwDesiredAccess, win32.FALSE, self.dwProcessId)

        try:
            self.close_handle()
        except Exception:
            warnings.warn(
                "Failed to close process handle: %s" % traceback.format_exc())

        self.hProcess = hProcess

    def close_handle(self):
        """
        Closes the handle to the process.

        @note: Normally you don't need to call this method. All handles
            created by I{WinAppDbg} are automatically closed when the garbage
            collector claims them. So unless you've been tinkering with it,
            setting L{hProcess} to C{None} should be enough.
        """
        try:
            if hasattr(self.hProcess, 'close'):
                self.hProcess.close()
            elif self.hProcess not in (None, win32.INVALID_HANDLE_VALUE):
                win32.CloseHandle(self.hProcess)
        finally:
            self.hProcess = None

    def get_handle(self, dwDesiredAccess = win32.PROCESS_ALL_ACCESS):
        """
        Returns a handle to the process with I{at least} the access rights
        requested.

        @note:
            If a handle was previously opened and has the required access
            rights, it's reused. If not, a new handle is opened with the
            combination of the old and new access rights.

        @type  dwDesiredAccess: int
        @param dwDesiredAccess: Desired access rights.
            Defaults to L{win32.PROCESS_ALL_ACCESS}.
            See: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms684880(v=vs.85).aspx}

        @rtype:  L{ProcessHandle}
        @return: Handle to the process.

        @raise WindowsError: It's not possible to open a handle to the process
            with the requested access rights. This tipically happens because
            the target process is a system process and the debugger is not
            runnning with administrative rights.
        """
        if self.hProcess in (None, win32.INVALID_HANDLE_VALUE):
            self.open_handle(dwDesiredAccess)
        else:
            dwAccess = self.hProcess.dwAccess
            if (dwAccess | dwDesiredAccess) != dwAccess:
                self.open_handle(dwAccess | dwDesiredAccess)
        return self.hProcess

#------------------------------------------------------------------------------

    # Not really sure if it's a good idea...
##    def __eq__(self, aProcess):
##        """
##        Compare two Process objects. The comparison is made using the IDs.
##
##        @warning:
##            If you have two Process instances with different handles the
##            equality operator still returns C{True}, so be careful!
##
##        @type  aProcess: L{Process}
##        @param aProcess: Another Process object.
##
##        @rtype:  bool
##        @return: C{True} if the two process IDs are equal,
##            C{False} otherwise.
##        """
##        return isinstance(aProcess, Process)         and \
##               self.get_pid() == aProcess.get_pid()

    def __contains__(self, anObject):
        """
        The same as: C{self.has_thread(anObject) or self.has_module(anObject)}

        @type  anObject: L{Thread}, L{Module} or int
        @param anObject: Object to look for.
            Can be a Thread, Module, thread global ID or module base address.

        @rtype:  bool
        @return: C{True} if the requested object was found in the snapshot.
        """
        return _ThreadContainer.__contains__(self, anObject) or \
               _ModuleContainer.__contains__(self, anObject)

    def __len__(self):
        """
        @see:    L{get_thread_count}, L{get_module_count}
        @rtype:  int
        @return: Count of L{Thread} and L{Module} objects in this snapshot.
        """
        return _ThreadContainer.__len__(self) + \
               _ModuleContainer.__len__(self)

    class __ThreadsAndModulesIterator (object):
        """
        Iterator object for L{Process} objects.
        Iterates through L{Thread} objects first, L{Module} objects next.
        """

        def __init__(self, container):
            """
            @type  container: L{Process}
            @param container: L{Thread} and L{Module} container.
            """
            self.__container = container
            self.__iterator  = None
            self.__state     = 0

        def __iter__(self):
            'x.__iter__() <==> iter(x)'
            return self

        def next(self):
            'x.next() -> the next value, or raise StopIteration'
            if self.__state == 0:
                self.__iterator = self.__container.iter_threads()
                self.__state    = 1
            if self.__state == 1:
                try:
                    return self.__iterator.next()
                except StopIteration:
                    self.__iterator = self.__container.iter_modules()
                    self.__state    = 2
            if self.__state == 2:
                try:
                    return self.__iterator.next()
                except StopIteration:
                    self.__iterator = None
                    self.__state    = 3
            raise StopIteration

    def __iter__(self):
        """
        @see:    L{iter_threads}, L{iter_modules}
        @rtype:  iterator
        @return: Iterator of L{Thread} and L{Module} objects in this snapshot.
            All threads are iterated first, then all modules.
        """
        return self.__ThreadsAndModulesIterator(self)

#------------------------------------------------------------------------------

    def wait(self, dwTimeout = None):
        """
        Waits for the process to finish executing.

        @raise WindowsError: On error an exception is raised.
        """
        self.get_handle(win32.SYNCHRONIZE).wait(dwTimeout)

    def kill(self, dwExitCode = 0):
        """
        Terminates the execution of the process.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_TERMINATE)
        win32.TerminateProcess(hProcess, dwExitCode)

    def suspend(self):
        """
        Suspends execution on all threads of the process.

        @raise WindowsError: On error an exception is raised.
        """
        self.scan_threads() # force refresh the snapshot
        suspended = list()
        try:
            for aThread in self.iter_threads():
                aThread.suspend()
                suspended.append(aThread)
        except Exception:
            for aThread in suspended:
                try:
                    aThread.resume()
                except Exception:
                    pass
            raise

    def resume(self):
        """
        Resumes execution on all threads of the process.

        @raise WindowsError: On error an exception is raised.
        """
        if self.get_thread_count() == 0:
            self.scan_threads() # only refresh the snapshot if empty
        resumed = list()
        try:
            for aThread in self.iter_threads():
                aThread.resume()
                resumed.append(aThread)
        except Exception:
            for aThread in resumed:
                try:
                    aThread.suspend()
                except Exception:
                    pass
            raise

    def is_debugged(self):
        """
        Tries to determine if the process is being debugged by another process.
        It may detect other debuggers besides WinAppDbg.

        @rtype:  bool
        @return: C{True} if the process has a debugger attached.

        @warning:
            May return inaccurate results when some anti-debug techniques are
            used by the target process.

        @note: To know if a process currently being debugged by a L{Debug}
            object, call L{Debug.is_debugee} instead.
        """
        # FIXME the MSDN docs don't say what access rights are needed here!
        hProcess = self.get_handle(win32.PROCESS_QUERY_INFORMATION)
        return win32.CheckRemoteDebuggerPresent(hProcess)

    def is_alive(self):
        """
        @rtype:  bool
        @return: C{True} if the process is currently running.
        """
        try:
            self.wait(0)
        except WindowsError:
            e = sys.exc_info()[1]
            return e.winerror == win32.WAIT_TIMEOUT
        return False

    def get_exit_code(self):
        """
        @rtype:  int
        @return: Process exit code, or C{STILL_ACTIVE} if it's still alive.

        @warning: If a process returns C{STILL_ACTIVE} as it's exit code,
            you may not be able to determine if it's active or not with this
            method. Use L{is_alive} to check if the process is still active.
            Alternatively you can call L{get_handle} to get the handle object
            and then L{ProcessHandle.wait} on it to wait until the process
            finishes running.
        """
        if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
            dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
        else:
            dwAccess = win32.PROCESS_QUERY_INFORMATION
        return win32.GetExitCodeProcess( self.get_handle(dwAccess) )

#------------------------------------------------------------------------------

    def scan(self):
        """
        Populates the snapshot of threads and modules.
        """
        self.scan_threads()
        self.scan_modules()

    def clear(self):
        """
        Clears the snapshot of threads and modules.
        """
        try:
            try:
                self.clear_threads()
            finally:
                self.clear_modules()
        finally:
            self.close_handle()

#------------------------------------------------------------------------------

    # Regular expression to find hexadecimal values of any size.
    __hexa_parameter = re.compile('0x[0-9A-Fa-f]+')

    def __fixup_labels(self, disasm):
        """
        Private method used when disassembling from process memory.

        It has no return value because the list is modified in place. On return
        all raw memory addresses are replaced by labels when possible.

        @type  disasm: list of tuple(int, int, str, str)
        @param disasm: Output of one of the dissassembly functions.
        """
        for index in compat.xrange(len(disasm)):
            (address, size, text, dump) = disasm[index]
            m = self.__hexa_parameter.search(text)
            while m:
                s, e = m.span()
                value = text[s:e]
                try:
                    label = self.get_label_at_address( int(value, 0x10) )
                except Exception:
                    label = None
                if label:
                    text = text[:s] + label + text[e:]
                    e = s + len(value)
                m = self.__hexa_parameter.search(text, e)
            disasm[index] = (address, size, text, dump)

    def disassemble_string(self, lpAddress, code):
        """
        Disassemble instructions from a block of binary code.

        @type  lpAddress: int
        @param lpAddress: Memory address where the code was read from.

        @type  code: str
        @param code: Binary code to disassemble.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.

        @raise NotImplementedError:
            No compatible disassembler was found for the current platform.
        """
        try:
            disasm = self.__disasm
        except AttributeError:
            disasm = self.__disasm = Disassembler( self.get_arch() )
        return disasm.decode(lpAddress, code)

    def disassemble(self, lpAddress, dwSize):
        """
        Disassemble instructions from the address space of the process.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @type  dwSize: int
        @param dwSize: Size of binary code to disassemble.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        data   = self.read(lpAddress, dwSize)
        disasm = self.disassemble_string(lpAddress, data)
        self.__fixup_labels(disasm)
        return disasm

    # FIXME
    # This algorithm really bad, I've got to write a better one :P
    def disassemble_around(self, lpAddress, dwSize = 64):
        """
        Disassemble around the given address.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @type  dwSize: int
        @param dwSize: Delta offset.
            Code will be read from lpAddress - dwSize to lpAddress + dwSize.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        dwDelta  = int(float(dwSize) / 2.0)
        addr_1   = lpAddress - dwDelta
        addr_2   = lpAddress
        size_1   = dwDelta
        size_2   = dwSize - dwDelta
        data     = self.read(addr_1, dwSize)
        data_1   = data[:size_1]
        data_2   = data[size_1:]
        disasm_1 = self.disassemble_string(addr_1, data_1)
        disasm_2 = self.disassemble_string(addr_2, data_2)
        disasm   = disasm_1 + disasm_2
        self.__fixup_labels(disasm)
        return disasm

    def disassemble_around_pc(self, dwThreadId, dwSize = 64):
        """
        Disassemble around the program counter of the given thread.

        @type  dwThreadId: int
        @param dwThreadId: Global thread ID.
            The program counter for this thread will be used as the disassembly
            address.

        @type  dwSize: int
        @param dwSize: Delta offset.
            Code will be read from pc - dwSize to pc + dwSize.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aThread = self.get_thread(dwThreadId)
        return self.disassemble_around(aThread.get_pc(), dwSize)

    def disassemble_instruction(self, lpAddress):
        """
        Disassemble the instruction at the given memory address.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @rtype:  tuple( long, int, str, str )
        @return: The tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        return self.disassemble(lpAddress, 15)[0]

    def disassemble_current(self, dwThreadId):
        """
        Disassemble the instruction at the program counter of the given thread.

        @type  dwThreadId: int
        @param dwThreadId: Global thread ID.
            The program counter for this thread will be used as the disassembly
            address.

        @rtype:  tuple( long, int, str, str )
        @return: The tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aThread = self.get_thread(dwThreadId)
        return self.disassemble_instruction(aThread.get_pc())

#------------------------------------------------------------------------------

    def flush_instruction_cache(self):
        """
        Flush the instruction cache. This is required if the process memory is
        modified and one or more threads are executing nearby the modified
        memory region.

        @see: U{http://blogs.msdn.com/oldnewthing/archive/2003/12/08/55954.aspx#55958}

        @raise WindowsError: Raises exception on error.
        """
        # FIXME
        # No idea what access rights are required here!
        # Maybe PROCESS_VM_OPERATION ???
        # In any case we're only calling this from the debugger,
        # so it should be fine (we already have PROCESS_ALL_ACCESS).
        win32.FlushInstructionCache( self.get_handle() )

    def debug_break(self):
        """
        Triggers the system breakpoint in the process.

        @raise WindowsError: On error an exception is raised.
        """
        # The exception is raised by a new thread.
        # When continuing the exception, the thread dies by itself.
        # This thread is hidden from the debugger.
        win32.DebugBreakProcess( self.get_handle() )

    def is_wow64(self):
        """
        Determines if the process is running under WOW64.

        @rtype:  bool
        @return:
            C{True} if the process is running under WOW64. That is, a 32-bit
            application running in a 64-bit Windows.

            C{False} if the process is either a 32-bit application running in
            a 32-bit Windows, or a 64-bit application running in a 64-bit
            Windows.

        @raise WindowsError: On error an exception is raised.

        @see: U{http://msdn.microsoft.com/en-us/library/aa384249(VS.85).aspx}
        """
        try:
            wow64 = self.__wow64
        except AttributeError:
            if (win32.bits == 32 and not win32.wow64):
                wow64 = False
            else:
                if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
                    dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
                else:
                    dwAccess = win32.PROCESS_QUERY_INFORMATION
                hProcess = self.get_handle(dwAccess)
                try:
                    wow64 = win32.IsWow64Process(hProcess)
                except AttributeError:
                    wow64 = False
            self.__wow64 = wow64
        return wow64

    def get_arch(self):
        """
        @rtype:  str
        @return: The architecture in which this process believes to be running.
            For example, if running a 32 bit binary in a 64 bit machine, the
            architecture returned by this method will be L{win32.ARCH_I386},
            but the value of L{System.arch} will be L{win32.ARCH_AMD64}.
        """

        # Are we in a 32 bit machine?
        if win32.bits == 32 and not win32.wow64:
            return win32.arch

        # Is the process outside of WOW64?
        if not self.is_wow64():
            return win32.arch

        # In WOW64, "amd64" becomes "i386".
        if win32.arch == win32.ARCH_AMD64:
            return win32.ARCH_I386

        # We don't know the translation for other architectures.
        raise NotImplementedError()

    def get_bits(self):
        """
        @rtype:  str
        @return: The number of bits in which this process believes to be
            running. For example, if running a 32 bit binary in a 64 bit
            machine, the number of bits returned by this method will be C{32},
            but the value of L{System.arch} will be C{64}.
        """

        # Are we in a 32 bit machine?
        if win32.bits == 32 and not win32.wow64:

            # All processes are 32 bits.
            return 32

        # Is the process inside WOW64?
        if self.is_wow64():

            # The process is 32 bits.
            return 32

        # The process is 64 bits.
        return 64

    # TODO: get_os, to test compatibility run
    # See: http://msdn.microsoft.com/en-us/library/windows/desktop/ms683224(v=vs.85).aspx

#------------------------------------------------------------------------------

    def get_start_time(self):
        """
        Determines when has this process started running.

        @rtype:  win32.SYSTEMTIME
        @return: Process start time.
        """
        if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
            dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
        else:
            dwAccess = win32.PROCESS_QUERY_INFORMATION
        hProcess = self.get_handle(dwAccess)
        CreationTime = win32.GetProcessTimes(hProcess)[0]
        return win32.FileTimeToSystemTime(CreationTime)

    def get_exit_time(self):
        """
        Determines when has this process finished running.
        If the process is still alive, the current time is returned instead.

        @rtype:  win32.SYSTEMTIME
        @return: Process exit time.
        """
        if self.is_alive():
            ExitTime = win32.GetSystemTimeAsFileTime()
        else:
            if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
                dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
            else:
                dwAccess = win32.PROCESS_QUERY_INFORMATION
            hProcess = self.get_handle(dwAccess)
            ExitTime = win32.GetProcessTimes(hProcess)[1]
        return win32.FileTimeToSystemTime(ExitTime)

    def get_running_time(self):
        """
        Determines how long has this process been running.

        @rtype:  long
        @return: Process running time in milliseconds.
        """
        if win32.PROCESS_ALL_ACCESS == win32.PROCESS_ALL_ACCESS_VISTA:
            dwAccess = win32.PROCESS_QUERY_LIMITED_INFORMATION
        else:
            dwAccess = win32.PROCESS_QUERY_INFORMATION
        hProcess = self.get_handle(dwAccess)
        (CreationTime, ExitTime, _, _) = win32.GetProcessTimes(hProcess)
        if self.is_alive():
            ExitTime = win32.GetSystemTimeAsFileTime()
        CreationTime = CreationTime.dwLowDateTime + (CreationTime.dwHighDateTime << 32)
        ExitTime     =     ExitTime.dwLowDateTime + (    ExitTime.dwHighDateTime << 32)
        RunningTime  = ExitTime - CreationTime
        return RunningTime / 10000 # 100 nanoseconds steps => milliseconds

#------------------------------------------------------------------------------

    def __load_System_class(self):
        global System      # delayed import
        if System is None:
            from system import System

    def get_services(self):
        """
        Retrieves the list of system services that are currently running in
        this process.

        @see: L{System.get_services}

        @rtype:  list( L{win32.ServiceStatusProcessEntry} )
        @return: List of service status descriptors.
        """
        self.__load_System_class()
        pid = self.get_pid()
        return [d for d in System.get_active_services() if d.ProcessId == pid]

#------------------------------------------------------------------------------

    def get_dep_policy(self):
        """
        Retrieves the DEP (Data Execution Prevention) policy for this process.

        @note: This method is only available in Windows XP SP3 and above, and
            only for 32 bit processes. It will fail in any other circumstance.

        @see: U{http://msdn.microsoft.com/en-us/library/bb736297(v=vs.85).aspx}

        @rtype:  tuple(int, int)
        @return:
            The first member of the tuple is the DEP flags. It can be a
            combination of the following values:
             - 0: DEP is disabled for this process.
             - 1: DEP is enabled for this process. (C{PROCESS_DEP_ENABLE})
             - 2: DEP-ATL thunk emulation is disabled for this process.
                  (C{PROCESS_DEP_DISABLE_ATL_THUNK_EMULATION})

            The second member of the tuple is the permanent flag. If C{TRUE}
            the DEP settings cannot be changed in runtime for this process.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_QUERY_INFORMATION)
        try:
            return win32.kernel32.GetProcessDEPPolicy(hProcess)
        except AttributeError:
            msg = "This method is only available in Windows XP SP3 and above."
            raise NotImplementedError(msg)

#------------------------------------------------------------------------------

    def get_peb(self):
        """
        Returns a copy of the PEB.
        To dereference pointers in it call L{Process.read_structure}.

        @rtype:  L{win32.PEB}
        @return: PEB structure.
        @raise WindowsError: An exception is raised on error.
        """
        self.get_handle( win32.PROCESS_VM_READ |
                         win32.PROCESS_QUERY_INFORMATION )
        return self.read_structure(self.get_peb_address(), win32.PEB)

    def get_peb_address(self):
        """
        Returns a remote pointer to the PEB.

        @rtype:  int
        @return: Remote pointer to the L{win32.PEB} structure.
            Returns C{None} on error.
        """
        try:
            return self._peb_ptr
        except AttributeError:
            hProcess = self.get_handle(win32.PROCESS_QUERY_INFORMATION)
            pbi = win32.NtQueryInformationProcess(hProcess,
                                                win32.ProcessBasicInformation)
            address = pbi.PebBaseAddress
            self._peb_ptr = address
            return address

    def get_entry_point(self):
        """
        Alias to C{process.get_main_module().get_entry_point()}.

        @rtype:  int
        @return: Address of the entry point of the main module.
        """
        return self.get_main_module().get_entry_point()

    def get_main_module(self):
        """
        @rtype:  L{Module}
        @return: Module object for the process main module.
        """
        return self.get_module(self.get_image_base())

    def get_image_base(self):
        """
        @rtype:  int
        @return: Image base address for the process main module.
        """
        return self.get_peb().ImageBaseAddress

    def get_image_name(self):
        """
        @rtype:  int
        @return: Filename of the process main module.

            This method does it's best to retrieve the filename.
            However sometimes this is not possible, so C{None} may
            be returned instead.
        """

        # Method 1: Module.fileName
        # It's cached if the filename was already found by the other methods,
        # if it came with the corresponding debug event, or it was found by the
        # toolhelp API.
        mainModule = None
        try:
            mainModule = self.get_main_module()
            name = mainModule.fileName
            if not name:
                name = None
        except (KeyError, AttributeError, WindowsError):
##            traceback.print_exc()                               # XXX DEBUG
            name = None

        # Method 2: QueryFullProcessImageName()
        # Not implemented until Windows Vista.
        if not name:
            try:
                hProcess = self.get_handle(
                                    win32.PROCESS_QUERY_LIMITED_INFORMATION)
                name = win32.QueryFullProcessImageName(hProcess)
            except (AttributeError, WindowsError):
##                traceback.print_exc()                           # XXX DEBUG
                name = None

        # Method 3: GetProcessImageFileName()
        #
        # Not implemented until Windows XP.
        # For more info see:
        # https://voidnish.wordpress.com/2005/06/20/getprocessimagefilenamequerydosdevice-trivia/
        if not name:
            try:
                hProcess = self.get_handle(win32.PROCESS_QUERY_INFORMATION)
                name = win32.GetProcessImageFileName(hProcess)
                if name:
                    name = PathOperations.native_to_win32_pathname(name)
                else:
                    name = None
            except (AttributeError, WindowsError):
##                traceback.print_exc()                           # XXX DEBUG
                if not name:
                    name = None

        # Method 4: GetModuleFileNameEx()
        # Not implemented until Windows 2000.
        #
        # May be spoofed by malware, since this information resides
        # in usermode space (see http://www.ragestorm.net/blogs/?p=163).
        if not name:
            try:
                hProcess = self.get_handle( win32.PROCESS_VM_READ |
                                            win32.PROCESS_QUERY_INFORMATION )
                try:
                    name = win32.GetModuleFileNameEx(hProcess)
                except WindowsError:
##                    traceback.print_exc()                       # XXX DEBUG
                    name = win32.GetModuleFileNameEx(
                                            hProcess, self.get_image_base())
                if name:
                    name = PathOperations.native_to_win32_pathname(name)
                else:
                    name = None
            except (AttributeError, WindowsError):
##                traceback.print_exc()                           # XXX DEBUG
                if not name:
                    name = None

        # Method 5: PEB.ProcessParameters->ImagePathName
        #
        # May fail since it's using an undocumented internal structure.
        #
        # May be spoofed by malware, since this information resides
        # in usermode space (see http://www.ragestorm.net/blogs/?p=163).
        if not name:
            try:
                peb = self.get_peb()
                pp = self.read_structure(peb.ProcessParameters,
                                             win32.RTL_USER_PROCESS_PARAMETERS)
                s = pp.ImagePathName
                name = self.peek_string(s.Buffer,
                                    dwMaxSize=s.MaximumLength, fUnicode=True)
                if name:
                    name = PathOperations.native_to_win32_pathname(name)
                else:
                    name = None
            except (AttributeError, WindowsError):
##                traceback.print_exc()                           # XXX DEBUG
                name = None

        # Method 6: Module.get_filename()
        # It tries to get the filename from the file handle.
        #
        # There are currently some problems due to the strange way the API
        # works - it returns the pathname without the drive letter, and I
        # couldn't figure out a way to fix it.
        if not name and mainModule is not None:
            try:
                name = mainModule.get_filename()
                if not name:
                    name = None
            except (AttributeError, WindowsError):
##                traceback.print_exc()                           # XXX DEBUG
                name = None

        # Remember the filename.
        if name and mainModule is not None:
            mainModule.fileName = name

        # Return the image filename, or None on error.
        return name

    def get_command_line_block(self):
        """
        Retrieves the command line block memory address and size.

        @rtype:  tuple(int, int)
        @return: Tuple with the memory address of the command line block
            and it's maximum size in Unicode characters.

        @raise WindowsError: On error an exception is raised.
        """
        peb = self.get_peb()
        pp = self.read_structure(peb.ProcessParameters,
                                             win32.RTL_USER_PROCESS_PARAMETERS)
        s = pp.CommandLine
        return (s.Buffer, s.MaximumLength)

    def get_environment_block(self):
        """
        Retrieves the environment block memory address for the process.

        @note: The size is always enough to contain the environment data, but
            it may not be an exact size. It's best to read the memory and
            scan for two null wide chars to find the actual size.

        @rtype:  tuple(int, int)
        @return: Tuple with the memory address of the environment block
            and it's size.

        @raise WindowsError: On error an exception is raised.
        """
        peb = self.get_peb()
        pp = self.read_structure(peb.ProcessParameters,
                                             win32.RTL_USER_PROCESS_PARAMETERS)
        Environment = pp.Environment
        try:
            EnvironmentSize = pp.EnvironmentSize
        except AttributeError:
            mbi = self.mquery(Environment)
            EnvironmentSize = mbi.RegionSize + mbi.BaseAddress - Environment
        return (Environment, EnvironmentSize)

    def get_command_line(self):
        """
        Retrieves the command line with wich the program was started.

        @rtype:  str
        @return: Command line string.

        @raise WindowsError: On error an exception is raised.
        """
        (Buffer, MaximumLength) = self.get_command_line_block()
        CommandLine = self.peek_string(Buffer, dwMaxSize=MaximumLength,
                                                            fUnicode=True)
        gst = win32.GuessStringType
        if gst.t_default == gst.t_ansi:
            CommandLine = CommandLine.encode('cp1252')
        return CommandLine

    def get_environment_variables(self):
        """
        Retrieves the environment variables with wich the program is running.

        @rtype:  list of tuple(compat.unicode, compat.unicode)
        @return: Environment keys and values as found in the process memory.

        @raise WindowsError: On error an exception is raised.
        """

        # Note: the first bytes are garbage and must be skipped. Then the first
        # two environment entries are the current drive and directory as key
        # and value pairs, followed by the ExitCode variable (it's what batch
        # files know as "errorlevel"). After that, the real environment vars
        # are there in alphabetical order. In theory that's where it stops,
        # but I've always seen one more "variable" tucked at the end which
        # may be another environment block but in ANSI. I haven't examined it
        # yet, I'm just skipping it because if it's parsed as Unicode it just
        # renders garbage.

        # Read the environment block contents.
        data = self.peek( *self.get_environment_block() )

        # Put them into a Unicode buffer.
        tmp = ctypes.create_string_buffer(data)
        buffer = ctypes.create_unicode_buffer(len(data))
        ctypes.memmove(buffer, tmp, len(data))
        del tmp

        # Skip until the first Unicode null char is found.
        pos = 0
        while buffer[pos] != u'\0':
            pos += 1
        pos += 1

        # Loop for each environment variable...
        environment = []
        while buffer[pos] != u'\0':

            # Until we find a null char...
            env_name_pos = pos
            env_name = u''
            found_name = False
            while buffer[pos] != u'\0':

                # Get the current char.
                char = buffer[pos]

                # Is it an equal sign?
                if char == u'=':

                    # Skip leading equal signs.
                    if env_name_pos == pos:
                        env_name_pos += 1
                        pos += 1
                        continue

                    # Otherwise we found the separator equal sign.
                    pos += 1
                    found_name = True
                    break

                # Add the char to the variable name.
                env_name += char

                # Next char.
                pos += 1

            # If the name was not parsed properly, stop.
            if not found_name:
                break

            # Read the variable value until we find a null char.
            env_value = u''
            while buffer[pos] != u'\0':
                env_value += buffer[pos]
                pos += 1

            # Skip the null char.
            pos += 1

            # Add to the list of environment variables found.
            environment.append( (env_name, env_value) )

        # Remove the last entry, it's garbage.
        if environment:
            environment.pop()

        # Return the environment variables.
        return environment

    def get_environment_data(self, fUnicode = None):
        """
        Retrieves the environment block data with wich the program is running.

        @warn: Deprecated since WinAppDbg 1.5.

        @see: L{win32.GuessStringType}

        @type  fUnicode: bool or None
        @param fUnicode: C{True} to return a list of Unicode strings, C{False}
            to return a list of ANSI strings, or C{None} to return whatever
            the default is for string types.

        @rtype:  list of str
        @return: Environment keys and values separated by a (C{=}) character,
            as found in the process memory.

        @raise WindowsError: On error an exception is raised.
        """

        # Issue a deprecation warning.
        warnings.warn(
            "Process.get_environment_data() is deprecated" \
            " since WinAppDbg 1.5.",
            DeprecationWarning)

        # Get the environment variables.
        block = [ key + u'=' + value for (key, value) \
                                     in self.get_environment_variables() ]

        # Convert the data to ANSI if requested.
        if fUnicode is None:
            gst = win32.GuessStringType
            fUnicode = gst.t_default == gst.t_unicode
        if not fUnicode:
            block = [x.encode('cp1252') for x in block]

        # Return the environment data.
        return block

    @staticmethod
    def parse_environment_data(block):
        """
        Parse the environment block into a Python dictionary.

        @warn: Deprecated since WinAppDbg 1.5.

        @note: Values of duplicated keys are joined using null characters.

        @type  block: list of str
        @param block: List of strings as returned by L{get_environment_data}.

        @rtype:  dict(str S{->} str)
        @return: Dictionary of environment keys and values.
        """

        # Issue a deprecation warning.
        warnings.warn(
            "Process.parse_environment_data() is deprecated" \
            " since WinAppDbg 1.5.",
            DeprecationWarning)

        # Create an empty environment dictionary.
        environment = dict()

        # End here if the environment block is empty.
        if not block:
            return environment

        # Prepare the tokens (ANSI or Unicode).
        gst = win32.GuessStringType
        if type(block[0]) == gst.t_ansi:
            equals = '='
            terminator = '\0'
        else:
            equals = u'='
            terminator = u'\0'

        # Split the blocks into key/value pairs.
        for chunk in block:
            sep = chunk.find(equals, 1)
            if sep < 0:
##                raise Exception()
                continue    # corrupted environment block?
            key, value = chunk[:sep], chunk[sep+1:]

            # For duplicated keys, append the value.
            # Values are separated using null terminators.
            if key not in environment:
                environment[key] = value
            else:
                environment[key] += terminator + value

        # Return the environment dictionary.
        return environment

    def get_environment(self, fUnicode = None):
        """
        Retrieves the environment with wich the program is running.

        @note: Duplicated keys are joined using null characters.
            To avoid this behavior, call L{get_environment_variables} instead
            and convert the results to a dictionary directly, like this:
            C{dict(process.get_environment_variables())}

        @see: L{win32.GuessStringType}

        @type  fUnicode: bool or None
        @param fUnicode: C{True} to return a list of Unicode strings, C{False}
            to return a list of ANSI strings, or C{None} to return whatever
            the default is for string types.

        @rtype:  dict(str S{->} str)
        @return: Dictionary of environment keys and values.

        @raise WindowsError: On error an exception is raised.
        """

        # Get the environment variables.
        variables = self.get_environment_variables()

        # Convert the strings to ANSI if requested.
        if fUnicode is None:
            gst = win32.GuessStringType
            fUnicode = gst.t_default == gst.t_unicode
        if not fUnicode:
            variables = [ ( key.encode('cp1252'), value.encode('cp1252') ) \
                        for (key, value) in variables ]

        # Add the variables to a dictionary, concatenating duplicates.
        environment = dict()
        for key, value in variables:
            if key in environment:
                environment[key] = environment[key] + u'\0' + value
            else:
                environment[key] = value

        # Return the dictionary.
        return environment

#------------------------------------------------------------------------------

    def search(self, pattern, minAddr = None, maxAddr = None):
        """
        Search for the given pattern within the process memory.

        @type  pattern: str, compat.unicode or L{Pattern}
        @param pattern: Pattern to search for.
            It may be a byte string, a Unicode string, or an instance of
            L{Pattern}.

            The following L{Pattern} subclasses are provided by WinAppDbg:
             - L{BytePattern}
             - L{TextPattern}
             - L{RegExpPattern}
             - L{HexPattern}

            You can also write your own subclass of L{Pattern} for customized
            searches.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @rtype:  iterator of tuple( int, int, str )
        @return: An iterator of tuples. Each tuple contains the following:
             - The memory address where the pattern was found.
             - The size of the data that matches the pattern.
             - The data that matches the pattern.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """
        if isinstance(pattern, str):
            return self.search_bytes(pattern, minAddr, maxAddr)
        if isinstance(pattern, compat.unicode):
            return self.search_bytes(pattern.encode("utf-16le"),
                                     minAddr, maxAddr)
        if isinstance(pattern, Pattern):
            return Search.search_process(self, pattern, minAddr, maxAddr)
        raise TypeError("Unknown pattern type: %r" % type(pattern))

    def search_bytes(self, bytes, minAddr = None, maxAddr = None):
        """
        Search for the given byte pattern within the process memory.

        @type  bytes: str
        @param bytes: Bytes to search for.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @rtype:  iterator of int
        @return: An iterator of memory addresses where the pattern was found.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """
        pattern = BytePattern(bytes)
        matches = Search.search_process(self, pattern, minAddr, maxAddr)
        for addr, size, data in matches:
            yield addr

    def search_text(self, text, encoding = "utf-16le",
                                caseSensitive = False,
                                minAddr = None,
                                maxAddr = None):
        """
        Search for the given text within the process memory.

        @type  text: str or compat.unicode
        @param text: Text to search for.

        @type  encoding: str
        @param encoding: (Optional) Encoding for the text parameter.
            Only used when the text to search for is a Unicode string.
            Don't change unless you know what you're doing!

        @type  caseSensitive: bool
        @param caseSensitive: C{True} of the search is case sensitive,
            C{False} otherwise.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @rtype:  iterator of tuple( int, str )
        @return: An iterator of tuples. Each tuple contains the following:
             - The memory address where the pattern was found.
             - The text that matches the pattern.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """
        pattern = TextPattern(text, encoding, caseSensitive)
        matches = Search.search_process(self, pattern, minAddr, maxAddr)
        for addr, size, data in matches:
            yield addr, data

    def search_regexp(self, regexp, flags = 0,
                                    minAddr = None,
                                    maxAddr = None,
                                    bufferPages = -1):
        """
        Search for the given regular expression within the process memory.

        @type  regexp: str
        @param regexp: Regular expression string.

        @type  flags: int
        @param flags: Regular expression flags.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @type  bufferPages: int
        @param bufferPages: (Optional) Number of memory pages to buffer when
            performing the search. Valid values are:
             - C{0} or C{None}:
               Automatically determine the required buffer size. May not give
               complete results for regular expressions that match variable
               sized strings.
             - C{> 0}: Set the buffer size, in memory pages.
             - C{< 0}: Disable buffering entirely. This may give you a little
               speed gain at the cost of an increased memory usage. If the
               target process has very large contiguous memory regions it may
               actually be slower or even fail. It's also the only way to
               guarantee complete results for regular expressions that match
               variable sized strings.

        @rtype:  iterator of tuple( int, int, str )
        @return: An iterator of tuples. Each tuple contains the following:
             - The memory address where the pattern was found.
             - The size of the data that matches the pattern.
             - The data that matches the pattern.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """
        pattern = RegExpPattern(regexp, flags)
        return Search.search_process(self, pattern,
                                     minAddr, maxAddr,
                                     bufferPages)

    def search_hexa(self, hexa, minAddr = None, maxAddr = None):
        """
        Search for the given hexadecimal pattern within the process memory.

        Hex patterns must be in this form::
            "68 65 6c 6c 6f 20 77 6f 72 6c 64"  # "hello world"

        Spaces are optional. Capitalization of hex digits doesn't matter.
        This is exactly equivalent to the previous example::
            "68656C6C6F20776F726C64"            # "hello world"

        Wildcards are allowed, in the form of a C{?} sign in any hex digit::
            "5? 5? c3"          # pop register / pop register / ret
            "b8 ?? ?? ?? ??"    # mov eax, immediate value

        @type  hexa: str
        @param hexa: Pattern to search for.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @rtype:  iterator of tuple( int, str )
        @return: An iterator of tuples. Each tuple contains the following:
             - The memory address where the pattern was found.
             - The bytes that match the pattern.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """
        pattern = HexPattern(hexa)
        matches = Search.search_process(self, pattern, minAddr, maxAddr)
        for addr, size, data in matches:
            yield addr, data

    def strings(self, minSize = 4, maxSize = 1024):
        """
        Extract ASCII strings from the process memory.

        @type  minSize: int
        @param minSize: (Optional) Minimum size of the strings to search for.

        @type  maxSize: int
        @param maxSize: (Optional) Maximum size of the strings to search for.

        @rtype:  iterator of tuple(int, int, str)
        @return: Iterator of strings extracted from the process memory.
            Each tuple contains the following:
             - The memory address where the string was found.
             - The size of the string.
             - The string.
        """
        return Search.extract_ascii_strings(self, minSize = minSize,
                                                  maxSize = maxSize)

#------------------------------------------------------------------------------

    def __read_c_type(self, address, format, c_type):
        size = ctypes.sizeof(c_type)
        packed = self.read(address, size)
        if len(packed) != size:
            raise ctypes.WinError()
        return struct.unpack(format, packed)[0]

    def __write_c_type(self, address, format, unpacked):
        packed = struct.pack('@L', unpacked)
        self.write(address, packed)

    # XXX TODO
    # + Maybe change page permissions before trying to read?
    def read(self, lpBaseAddress, nSize):
        """
        Reads from the memory of the process.

        @see: L{peek}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @type  nSize: int
        @param nSize: Number of bytes to read.

        @rtype:  str
        @return: Bytes read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle( win32.PROCESS_VM_READ |
                                    win32.PROCESS_QUERY_INFORMATION )
        if not self.is_buffer(lpBaseAddress, nSize):
            raise ctypes.WinError(win32.ERROR_INVALID_ADDRESS)
        data = win32.ReadProcessMemory(hProcess, lpBaseAddress, nSize)
        if len(data) != nSize:
            raise ctypes.WinError()
        return data

    def write(self, lpBaseAddress, lpBuffer):
        """
        Writes to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  lpBuffer: str
        @param lpBuffer: Bytes to write.

        @raise WindowsError: On error an exception is raised.
        """
        r = self.poke(lpBaseAddress, lpBuffer)
        if r != len(lpBuffer):
            raise ctypes.WinError()

    def read_char(self, lpBaseAddress):
        """
        Reads a single character to the memory of the process.

        @see: L{peek_char}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @rtype:  int
        @return: Character value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return ord( self.read(lpBaseAddress, 1) )

    def write_char(self, lpBaseAddress, char):
        """
        Writes a single character to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_char}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  char: int
        @param char: Character to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.write(lpBaseAddress, chr(char))

    def read_int(self, lpBaseAddress):
        """
        Reads a signed integer from the memory of the process.

        @see: L{peek_int}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, compat.b('@l'), ctypes.c_int)

    def write_int(self, lpBaseAddress, unpackedValue):
        """
        Writes a signed integer to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_int}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '@l', unpackedValue)

    def read_uint(self, lpBaseAddress):
        """
        Reads an unsigned integer from the memory of the process.

        @see: L{peek_uint}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '@L', ctypes.c_uint)

    def write_uint(self, lpBaseAddress, unpackedValue):
        """
        Writes an unsigned integer to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_uint}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '@L', unpackedValue)

    def read_float(self, lpBaseAddress):
        """
        Reads a float from the memory of the process.

        @see: L{peek_float}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Floating point value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '@f', ctypes.c_float)

    def write_float(self, lpBaseAddress, unpackedValue):
        """
        Writes a float to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_float}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Floating point value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '@f', unpackedValue)

    def read_double(self, lpBaseAddress):
        """
        Reads a double from the memory of the process.

        @see: L{peek_double}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Floating point value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '@d', ctypes.c_double)

    def write_double(self, lpBaseAddress, unpackedValue):
        """
        Writes a double to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_double}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Floating point value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '@d', unpackedValue)

    def read_pointer(self, lpBaseAddress):
        """
        Reads a pointer value from the memory of the process.

        @see: L{peek_pointer}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Pointer value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '@P', ctypes.c_void_p)

    def write_pointer(self, lpBaseAddress, unpackedValue):
        """
        Writes a pointer value to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_pointer}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '@P', unpackedValue)

    def read_dword(self, lpBaseAddress):
        """
        Reads a DWORD from the memory of the process.

        @see: L{peek_dword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '=L', win32.DWORD)

    def write_dword(self, lpBaseAddress, unpackedValue):
        """
        Writes a DWORD to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_dword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '=L', unpackedValue)

    def read_qword(self, lpBaseAddress):
        """
        Reads a QWORD from the memory of the process.

        @see: L{peek_qword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        return self.__read_c_type(lpBaseAddress, '=Q', win32.QWORD)

    def write_qword(self, lpBaseAddress, unpackedValue):
        """
        Writes a QWORD to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{poke_qword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @raise WindowsError: On error an exception is raised.
        """
        self.__write_c_type(lpBaseAddress, '=Q', unpackedValue)

    def read_structure(self, lpBaseAddress, stype):
        """
        Reads a ctypes structure from the memory of the process.

        @see: L{read}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @type  stype: class ctypes.Structure or a subclass.
        @param stype: Structure definition.

        @rtype:  int
        @return: Structure instance filled in with data
            read from the process memory.

        @raise WindowsError: On error an exception is raised.
        """
        if type(lpBaseAddress) not in (type(0), type(long(0))):
            lpBaseAddress = ctypes.cast(lpBaseAddress, ctypes.c_void_p)
        data = self.read(lpBaseAddress, ctypes.sizeof(stype))
        buff = ctypes.create_string_buffer(data)
        ptr  = ctypes.cast(ctypes.pointer(buff), ctypes.POINTER(stype))
        return ptr.contents

# XXX TODO
##    def write_structure(self, lpBaseAddress, sStructure):
##        """
##        Writes a ctypes structure into the memory of the process.
##
##        @note: Page permissions may be changed temporarily while writing.
##
##        @see: L{write}
##
##        @type  lpBaseAddress: int
##        @param lpBaseAddress: Memory address to begin writing.
##
##        @type  sStructure: ctypes.Structure or a subclass' instance.
##        @param sStructure: Structure definition.
##
##        @rtype:  int
##        @return: Structure instance filled in with data
##            read from the process memory.
##
##        @raise WindowsError: On error an exception is raised.
##        """
##        size = ctypes.sizeof(sStructure)
##        data = ctypes.create_string_buffer("", size = size)
##        win32.CopyMemory(ctypes.byref(data), ctypes.byref(sStructure), size)
##        self.write(lpBaseAddress, data.raw)

    def read_string(self, lpBaseAddress, nChars, fUnicode = False):
        """
        Reads an ASCII or Unicode string
        from the address space of the process.

        @see: L{peek_string}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @type  nChars: int
        @param nChars: String length to read, in characters.
            Remember that Unicode strings have two byte characters.

        @type  fUnicode: bool
        @param fUnicode: C{True} is the string is expected to be Unicode,
            C{False} if it's expected to be ANSI.

        @rtype:  str, compat.unicode
        @return: String read from the process memory space.

        @raise WindowsError: On error an exception is raised.
        """
        if fUnicode:
            nChars = nChars * 2
        szString = self.read(lpBaseAddress, nChars)
        if fUnicode:
            szString = compat.unicode(szString, 'U16', 'ignore')
        return szString

#------------------------------------------------------------------------------

    # FIXME this won't work properly with a different endianness!
    def __peek_c_type(self, address, format, c_type):
        size = ctypes.sizeof(c_type)
        packed = self.peek(address, size)
        if len(packed) < size:
            packed = '\0' * (size - len(packed)) + packed
        elif len(packed) > size:
            packed = packed[:size]
        return struct.unpack(format, packed)[0]

    def __poke_c_type(self, address, format, unpacked):
        packed = struct.pack('@L', unpacked)
        return self.poke(address, packed)

    def peek(self, lpBaseAddress, nSize):
        """
        Reads the memory of the process.

        @see: L{read}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @type  nSize: int
        @param nSize: Number of bytes to read.

        @rtype:  str
        @return: Bytes read from the process memory.
            Returns an empty string on error.
        """
        # XXX TODO
        # + Maybe change page permissions before trying to read?
        # + Maybe use mquery instead of get_memory_map?
        #   (less syscalls if we break out of the loop earlier)
        data = ''
        if nSize > 0:
            try:
                hProcess = self.get_handle( win32.PROCESS_VM_READ |
                                            win32.PROCESS_QUERY_INFORMATION )
                for mbi in self.get_memory_map(lpBaseAddress,
                                               lpBaseAddress + nSize):
                    if not mbi.is_readable():
                        nSize = mbi.BaseAddress - lpBaseAddress
                        break
                if nSize > 0:
                    data = win32.ReadProcessMemory(
                                    hProcess, lpBaseAddress, nSize)
            except WindowsError:
                e = sys.exc_info()[1]
                msg = "Error reading process %d address %s: %s"
                msg %= (self.get_pid(),
                        HexDump.address(lpBaseAddress),
                        e.strerror)
                warnings.warn(msg)
        return data

    def poke(self, lpBaseAddress, lpBuffer):
        """
        Writes to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  lpBuffer: str
        @param lpBuffer: Bytes to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        assert isinstance(lpBuffer, compat.bytes)
        hProcess = self.get_handle( win32.PROCESS_VM_WRITE |
                                    win32.PROCESS_VM_OPERATION |
                                    win32.PROCESS_QUERY_INFORMATION )
        mbi = self.mquery(lpBaseAddress)
        if not mbi.has_content():
            raise ctypes.WinError(win32.ERROR_INVALID_ADDRESS)
        if mbi.is_image() or mbi.is_mapped():
            prot = win32.PAGE_WRITECOPY
        elif mbi.is_writeable():
            prot = None
        elif mbi.is_executable():
            prot = win32.PAGE_EXECUTE_READWRITE
        else:
            prot = win32.PAGE_READWRITE
        if prot is not None:
            try:
                self.mprotect(lpBaseAddress, len(lpBuffer), prot)
            except Exception:
                prot = None
                msg = ("Failed to adjust page permissions"
                       " for process %s at address %s: %s")
                msg = msg % (self.get_pid(),
                             HexDump.address(lpBaseAddress, self.get_bits()),
                             traceback.format_exc())
                warnings.warn(msg, RuntimeWarning)
        try:
            r = win32.WriteProcessMemory(hProcess, lpBaseAddress, lpBuffer)
        finally:
            if prot is not None:
                self.mprotect(lpBaseAddress, len(lpBuffer), mbi.Protect)
        return r

    def peek_char(self, lpBaseAddress):
        """
        Reads a single character from the memory of the process.

        @see: L{read_char}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Character read from the process memory.
            Returns zero on error.
        """
        char = self.peek(lpBaseAddress, 1)
        if char:
            return ord(char)
        return 0

    def poke_char(self, lpBaseAddress, char):
        """
        Writes a single character to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_char}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  char: str
        @param char: Character to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.poke(lpBaseAddress, chr(char))

    def peek_int(self, lpBaseAddress):
        """
        Reads a signed integer from the memory of the process.

        @see: L{read_int}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '@l', ctypes.c_int)

    def poke_int(self, lpBaseAddress, unpackedValue):
        """
        Writes a signed integer to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_int}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '@l', unpackedValue)

    def peek_uint(self, lpBaseAddress):
        """
        Reads an unsigned integer from the memory of the process.

        @see: L{read_uint}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '@L', ctypes.c_uint)

    def poke_uint(self, lpBaseAddress, unpackedValue):
        """
        Writes an unsigned integer to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_uint}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '@L', unpackedValue)

    def peek_float(self, lpBaseAddress):
        """
        Reads a float from the memory of the process.

        @see: L{read_float}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '@f', ctypes.c_float)

    def poke_float(self, lpBaseAddress, unpackedValue):
        """
        Writes a float to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_float}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '@f', unpackedValue)

    def peek_double(self, lpBaseAddress):
        """
        Reads a double from the memory of the process.

        @see: L{read_double}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '@d', ctypes.c_double)

    def poke_double(self, lpBaseAddress, unpackedValue):
        """
        Writes a double to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_double}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '@d', unpackedValue)

    def peek_dword(self, lpBaseAddress):
        """
        Reads a DWORD from the memory of the process.

        @see: L{read_dword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '=L', win32.DWORD)

    def poke_dword(self, lpBaseAddress, unpackedValue):
        """
        Writes a DWORD to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_dword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '=L', unpackedValue)

    def peek_qword(self, lpBaseAddress):
        """
        Reads a QWORD from the memory of the process.

        @see: L{read_qword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Integer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '=Q', win32.QWORD)

    def poke_qword(self, lpBaseAddress, unpackedValue):
        """
        Writes a QWORD to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_qword}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '=Q', unpackedValue)

    def peek_pointer(self, lpBaseAddress):
        """
        Reads a pointer value from the memory of the process.

        @see: L{read_pointer}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @rtype:  int
        @return: Pointer value read from the process memory.
            Returns zero on error.
        """
        return self.__peek_c_type(lpBaseAddress, '@P', ctypes.c_void_p)

    def poke_pointer(self, lpBaseAddress, unpackedValue):
        """
        Writes a pointer value to the memory of the process.

        @note: Page permissions may be changed temporarily while writing.

        @see: L{write_pointer}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin writing.

        @type  unpackedValue: int, long
        @param unpackedValue: Value to write.

        @rtype:  int
        @return: Number of bytes written.
            May be less than the number of bytes to write.
        """
        return self.__poke_c_type(lpBaseAddress, '@P', unpackedValue)

    def peek_string(self, lpBaseAddress, fUnicode = False, dwMaxSize = 0x1000):
        """
        Tries to read an ASCII or Unicode string
        from the address space of the process.

        @see: L{read_string}

        @type  lpBaseAddress: int
        @param lpBaseAddress: Memory address to begin reading.

        @type  fUnicode: bool
        @param fUnicode: C{True} is the string is expected to be Unicode,
            C{False} if it's expected to be ANSI.

        @type  dwMaxSize: int
        @param dwMaxSize: Maximum allowed string length to read, in bytes.

        @rtype:  str, compat.unicode
        @return: String read from the process memory space.
            It B{doesn't} include the terminating null character.
            Returns an empty string on failure.
        """

        # Validate the parameters.
        if not lpBaseAddress or dwMaxSize == 0:
            if fUnicode:
                return u''
            return ''
        if not dwMaxSize:
            dwMaxSize = 0x1000

        # Read the string.
        szString = self.peek(lpBaseAddress, dwMaxSize)

        # If the string is Unicode...
        if fUnicode:

            # Decode the string.
            szString = compat.unicode(szString, 'U16', 'replace')
##            try:
##                szString = compat.unicode(szString, 'U16')
##            except UnicodeDecodeError:
##                szString = struct.unpack('H' * (len(szString) / 2), szString)
##                szString = [ unichr(c) for c in szString ]
##                szString = u''.join(szString)

            # Truncate the string when the first null char is found.
            szString = szString[ : szString.find(u'\0') ]

        # If the string is ANSI...
        else:

            # Truncate the string when the first null char is found.
            szString = szString[ : szString.find('\0') ]

        # Return the decoded string.
        return szString

    # TODO
    # try to avoid reading the same page twice by caching it
    def peek_pointers_in_data(self, data, peekSize = 16, peekStep = 1):
        """
        Tries to guess which values in the given data are valid pointers,
        and reads some data from them.

        @see: L{peek}

        @type  data: str
        @param data: Binary data to find pointers in.

        @type  peekSize: int
        @param peekSize: Number of bytes to read from each pointer found.

        @type  peekStep: int
        @param peekStep: Expected data alignment.
            Tipically you specify 1 when data alignment is unknown,
            or 4 when you expect data to be DWORD aligned.
            Any other value may be specified.

        @rtype:  dict( str S{->} str )
        @return: Dictionary mapping stack offsets to the data they point to.
        """
        result = dict()
        ptrSize = win32.sizeof(win32.LPVOID)
        if ptrSize == 4:
            ptrFmt = '<L'
        else:
            ptrFmt = '<Q'
        if len(data) > 0:
            for i in compat.xrange(0, len(data), peekStep):
                packed          = data[i:i+ptrSize]
                if len(packed) == ptrSize:
                    address     = struct.unpack(ptrFmt, packed)[0]
##                    if not address & (~0xFFFF): continue
                    peek_data   = self.peek(address, peekSize)
                    if peek_data:
                        result[i] = peek_data
        return result

#------------------------------------------------------------------------------

    def malloc(self, dwSize, lpAddress = None):
        """
        Allocates memory into the address space of the process.

        @see: L{free}

        @type  dwSize: int
        @param dwSize: Number of bytes to allocate.

        @type  lpAddress: int
        @param lpAddress: (Optional)
            Desired address for the newly allocated memory.
            This is only a hint, the memory could still be allocated somewhere
            else.

        @rtype:  int
        @return: Address of the newly allocated memory.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_VM_OPERATION)
        return win32.VirtualAllocEx(hProcess, lpAddress, dwSize)

    def mprotect(self, lpAddress, dwSize, flNewProtect):
        """
        Set memory protection in the address space of the process.

        @see: U{http://msdn.microsoft.com/en-us/library/aa366899.aspx}

        @type  lpAddress: int
        @param lpAddress: Address of memory to protect.

        @type  dwSize: int
        @param dwSize: Number of bytes to protect.

        @type  flNewProtect: int
        @param flNewProtect: New protect flags.

        @rtype:  int
        @return: Old protect flags.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_VM_OPERATION)
        return win32.VirtualProtectEx(hProcess, lpAddress, dwSize, flNewProtect)

    def mquery(self, lpAddress):
        """
        Query memory information from the address space of the process.
        Returns a L{win32.MemoryBasicInformation} object.

        @see: U{http://msdn.microsoft.com/en-us/library/aa366907(VS.85).aspx}

        @type  lpAddress: int
        @param lpAddress: Address of memory to query.

        @rtype:  L{win32.MemoryBasicInformation}
        @return: Memory region information.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_QUERY_INFORMATION)
        return win32.VirtualQueryEx(hProcess, lpAddress)

    def free(self, lpAddress):
        """
        Frees memory from the address space of the process.

        @see: U{http://msdn.microsoft.com/en-us/library/aa366894(v=vs.85).aspx}

        @type  lpAddress: int
        @param lpAddress: Address of memory to free.
            Must be the base address returned by L{malloc}.

        @raise WindowsError: On error an exception is raised.
        """
        hProcess = self.get_handle(win32.PROCESS_VM_OPERATION)
        win32.VirtualFreeEx(hProcess, lpAddress)

#------------------------------------------------------------------------------

    def is_pointer(self, address):
        """
        Determines if an address is a valid code or data pointer.

        That is, the address must be valid and must point to code or data in
        the target process.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address is a valid code or data pointer.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.has_content()

    def is_address_valid(self, address):
        """
        Determines if an address is a valid user mode address.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address is a valid user mode address.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return True

    def is_address_free(self, address):
        """
        Determines if an address belongs to a free page.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address belongs to a free page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_free()

    def is_address_reserved(self, address):
        """
        Determines if an address belongs to a reserved page.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address belongs to a reserved page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_reserved()

    def is_address_commited(self, address):
        """
        Determines if an address belongs to a commited page.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address belongs to a commited page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_commited()

    def is_address_guard(self, address):
        """
        Determines if an address belongs to a guard page.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return: C{True} if the address belongs to a guard page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_guard()

    def is_address_readable(self, address):
        """
        Determines if an address belongs to a commited and readable page.
        The page may or may not have additional permissions.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return:
            C{True} if the address belongs to a commited and readable page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_readable()

    def is_address_writeable(self, address):
        """
        Determines if an address belongs to a commited and writeable page.
        The page may or may not have additional permissions.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return:
            C{True} if the address belongs to a commited and writeable page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_writeable()

    def is_address_copy_on_write(self, address):
        """
        Determines if an address belongs to a commited, copy-on-write page.
        The page may or may not have additional permissions.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return:
            C{True} if the address belongs to a commited, copy-on-write page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_copy_on_write()

    def is_address_executable(self, address):
        """
        Determines if an address belongs to a commited and executable page.
        The page may or may not have additional permissions.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return:
            C{True} if the address belongs to a commited and executable page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_executable()

    def is_address_executable_and_writeable(self, address):
        """
        Determines if an address belongs to a commited, writeable and
        executable page. The page may or may not have additional permissions.

        Looking for writeable and executable pages is important when
        exploiting a software vulnerability.

        @note: Returns always C{False} for kernel mode addresses.

        @type  address: int
        @param address: Memory address to query.

        @rtype:  bool
        @return:
            C{True} if the address belongs to a commited, writeable and
            executable page.

        @raise WindowsError: An exception is raised on error.
        """
        try:
            mbi = self.mquery(address)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_INVALID_PARAMETER:
                return False
            raise
        return mbi.is_executable_and_writeable()

    def is_buffer(self, address, size):
        """
        Determines if the given memory area is a valid code or data buffer.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is a valid code or data buffer,
            C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.has_content():
                return False
            size = size - mbi.RegionSize
        return True

    def is_buffer_readable(self, address, size):
        """
        Determines if the given memory area is readable.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is readable, C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.is_readable():
                return False
            size = size - mbi.RegionSize
        return True

    def is_buffer_writeable(self, address, size):
        """
        Determines if the given memory area is writeable.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is writeable, C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.is_writeable():
                return False
            size = size - mbi.RegionSize
        return True

    def is_buffer_copy_on_write(self, address, size):
        """
        Determines if the given memory area is marked as copy-on-write.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is marked as copy-on-write,
            C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.is_copy_on_write():
                return False
            size = size - mbi.RegionSize
        return True

    def is_buffer_executable(self, address, size):
        """
        Determines if the given memory area is executable.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is executable, C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.is_executable():
                return False
            size = size - mbi.RegionSize
        return True

    def is_buffer_executable_and_writeable(self, address, size):
        """
        Determines if the given memory area is writeable and executable.

        Looking for writeable and executable pages is important when
        exploiting a software vulnerability.

        @note: Returns always C{False} for kernel mode addresses.

        @see: L{mquery}

        @type  address: int
        @param address: Memory address.

        @type  size: int
        @param size: Number of bytes. Must be greater than zero.

        @rtype:  bool
        @return: C{True} if the memory area is writeable and executable,
            C{False} otherwise.

        @raise ValueError: The size argument must be greater than zero.
        @raise WindowsError: On error an exception is raised.
        """
        if size <= 0:
            raise ValueError("The size argument must be greater than zero")
        while size > 0:
            try:
                mbi = self.mquery(address)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    return False
                raise
            if not mbi.is_executable():
                return False
            size = size - mbi.RegionSize
        return True

    def get_memory_map(self, minAddr = None, maxAddr = None):
        """
        Produces a memory map to the process address space.

        Optionally restrict the map to the given address range.

        @see: L{mquery}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  list( L{win32.MemoryBasicInformation} )
        @return: List of memory region information objects.
        """
        return list(self.iter_memory_map(minAddr, maxAddr))

    def generate_memory_map(self, minAddr = None, maxAddr = None):
        """
        Returns a L{Regenerator} that can iterate indefinitely over the memory
        map to the process address space.

        Optionally restrict the map to the given address range.

        @see: L{mquery}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  L{Regenerator} of L{win32.MemoryBasicInformation}
        @return: List of memory region information objects.
        """
        return Regenerator(self.iter_memory_map, minAddr, maxAddr)

    def iter_memory_map(self, minAddr = None, maxAddr = None):
        """
        Produces an iterator over the memory map to the process address space.

        Optionally restrict the map to the given address range.

        @see: L{mquery}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  iterator of L{win32.MemoryBasicInformation}
        @return: List of memory region information objects.
        """
        minAddr, maxAddr = MemoryAddresses.align_address_range(minAddr,maxAddr)
        prevAddr    = minAddr - 1
        currentAddr = minAddr
        while prevAddr < currentAddr < maxAddr:
            try:
                mbi = self.mquery(currentAddr)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror == win32.ERROR_INVALID_PARAMETER:
                    break
                raise
            yield mbi
            prevAddr    = currentAddr
            currentAddr = mbi.BaseAddress + mbi.RegionSize

    def get_mapped_filenames(self, memoryMap = None):
        """
        Retrieves the filenames for memory mapped files in the debugee.

        @type  memoryMap: list( L{win32.MemoryBasicInformation} )
        @param memoryMap: (Optional) Memory map returned by L{get_memory_map}.
            If not given, the current memory map is used.

        @rtype:  dict( int S{->} str )
        @return: Dictionary mapping memory addresses to file names.
            Native filenames are converted to Win32 filenames when possible.
        """
        hProcess = self.get_handle( win32.PROCESS_VM_READ |
                                    win32.PROCESS_QUERY_INFORMATION )
        if not memoryMap:
            memoryMap = self.get_memory_map()
        mappedFilenames = dict()
        for mbi in memoryMap:
            if mbi.Type not in (win32.MEM_IMAGE, win32.MEM_MAPPED):
                continue
            baseAddress = mbi.BaseAddress
            fileName    = ""
            try:
                fileName = win32.GetMappedFileName(hProcess, baseAddress)
                fileName = PathOperations.native_to_win32_pathname(fileName)
            except WindowsError:
                #e = sys.exc_info()[1]
                #try:
                #    msg = "Can't get mapped file name at address %s in process " \
                #          "%d, reason: %s" % (HexDump.address(baseAddress),
                #                              self.get_pid(),
                #                              e.strerror)
                #    warnings.warn(msg, Warning)
                #except Exception:
                pass
            mappedFilenames[baseAddress] = fileName
        return mappedFilenames

    def generate_memory_snapshot(self, minAddr = None, maxAddr = None):
        """
        Returns a L{Regenerator} that allows you to iterate through the memory
        contents of a process indefinitely.

        It's basically the same as the L{take_memory_snapshot} method, but it
        takes the snapshot of each memory region as it goes, as opposed to
        taking the whole snapshot at once. This allows you to work with very
        large snapshots without a significant performance penalty.

        Example::
            # Print the memory contents of a process.
            process.suspend()
            try:
                snapshot = process.generate_memory_snapshot()
                for mbi in snapshot:
                    print HexDump.hexblock(mbi.content, mbi.BaseAddress)
            finally:
                process.resume()

        The downside of this is the process must remain suspended while
        iterating the snapshot, otherwise strange things may happen.

        The snapshot can be iterated more than once. Each time it's iterated
        the memory contents of the process will be fetched again.

        You can also iterate the memory of a dead process, just as long as the
        last open handle to it hasn't been closed.

        @see: L{take_memory_snapshot}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  L{Regenerator} of L{win32.MemoryBasicInformation}
        @return: Generator that when iterated returns memory region information
            objects. Two extra properties are added to these objects:
             - C{filename}: Mapped filename, or C{None}.
             - C{content}: Memory contents, or C{None}.
        """
        return Regenerator(self.iter_memory_snapshot, minAddr, maxAddr)

    def iter_memory_snapshot(self, minAddr = None, maxAddr = None):
        """
        Returns an iterator that allows you to go through the memory contents
        of a process.

        It's basically the same as the L{take_memory_snapshot} method, but it
        takes the snapshot of each memory region as it goes, as opposed to
        taking the whole snapshot at once. This allows you to work with very
        large snapshots without a significant performance penalty.

        Example::
            # Print the memory contents of a process.
            process.suspend()
            try:
                snapshot = process.generate_memory_snapshot()
                for mbi in snapshot:
                    print HexDump.hexblock(mbi.content, mbi.BaseAddress)
            finally:
                process.resume()

        The downside of this is the process must remain suspended while
        iterating the snapshot, otherwise strange things may happen.

        The snapshot can only iterated once. To be able to iterate indefinitely
        call the L{generate_memory_snapshot} method instead.

        You can also iterate the memory of a dead process, just as long as the
        last open handle to it hasn't been closed.

        @see: L{take_memory_snapshot}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  iterator of L{win32.MemoryBasicInformation}
        @return: Iterator of memory region information objects.
            Two extra properties are added to these objects:
             - C{filename}: Mapped filename, or C{None}.
             - C{content}: Memory contents, or C{None}.
        """

        # One may feel tempted to include calls to self.suspend() and
        # self.resume() here, but that wouldn't work on a dead process.
        # It also wouldn't be needed when debugging since the process is
        # already suspended when the debug event arrives. So it's up to
        # the user to suspend the process if needed.

        # Get the memory map.
        memory = self.get_memory_map(minAddr, maxAddr)

        # Abort if the map couldn't be retrieved.
        if not memory:
            return

        # Get the mapped filenames.
        # Don't fail on access denied errors.
        try:
            filenames = self.get_mapped_filenames(memory)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror != win32.ERROR_ACCESS_DENIED:
                raise
            filenames = dict()

        # Trim the first memory information block if needed.
        if minAddr is not None:
            minAddr = MemoryAddresses.align_address_to_page_start(minAddr)
            mbi = memory[0]
            if mbi.BaseAddress < minAddr:
                mbi.RegionSize  = mbi.BaseAddress + mbi.RegionSize - minAddr
                mbi.BaseAddress = minAddr

        # Trim the last memory information block if needed.
        if maxAddr is not None:
            if maxAddr != MemoryAddresses.align_address_to_page_start(maxAddr):
                maxAddr = MemoryAddresses.align_address_to_page_end(maxAddr)
            mbi = memory[-1]
            if mbi.BaseAddress + mbi.RegionSize > maxAddr:
                mbi.RegionSize = maxAddr - mbi.BaseAddress

        # Read the contents of each block and yield it.
        while memory:
            mbi = memory.pop(0) # so the garbage collector can take it
            mbi.filename = filenames.get(mbi.BaseAddress, None)
            if mbi.has_content():
                mbi.content = self.read(mbi.BaseAddress, mbi.RegionSize)
            else:
                mbi.content = None
            yield mbi

    def take_memory_snapshot(self, minAddr = None, maxAddr = None):
        """
        Takes a snapshot of the memory contents of the process.

        It's best if the process is suspended (if alive) when taking the
        snapshot. Execution can be resumed afterwards.

        Example::
            # Print the memory contents of a process.
            process.suspend()
            try:
                snapshot = process.take_memory_snapshot()
                for mbi in snapshot:
                    print HexDump.hexblock(mbi.content, mbi.BaseAddress)
            finally:
                process.resume()

        You can also iterate the memory of a dead process, just as long as the
        last open handle to it hasn't been closed.

        @warning: If the target process has a very big memory footprint, the
            resulting snapshot will be equally big. This may result in a severe
            performance penalty.

        @see: L{generate_memory_snapshot}

        @type  minAddr: int
        @param minAddr: (Optional) Starting address in address range to query.

        @type  maxAddr: int
        @param maxAddr: (Optional) Ending address in address range to query.

        @rtype:  list( L{win32.MemoryBasicInformation} )
        @return: List of memory region information objects.
            Two extra properties are added to these objects:
             - C{filename}: Mapped filename, or C{None}.
             - C{content}: Memory contents, or C{None}.
        """
        return list( self.iter_memory_snapshot(minAddr, maxAddr) )

    def restore_memory_snapshot(self, snapshot,
                                bSkipMappedFiles = True,
                                bSkipOnError = False):
        """
        Attempts to restore the memory state as it was when the given snapshot
        was taken.

        @warning: Currently only the memory contents, state and protect bits
            are restored. Under some circumstances this method may fail (for
            example if memory was freed and then reused by a mapped file).

        @type  snapshot: list( L{win32.MemoryBasicInformation} )
        @param snapshot: Memory snapshot returned by L{take_memory_snapshot}.
            Snapshots returned by L{generate_memory_snapshot} don't work here.

        @type  bSkipMappedFiles: bool
        @param bSkipMappedFiles: C{True} to avoid restoring the contents of
            memory mapped files, C{False} otherwise. Use with care! Setting
            this to C{False} can cause undesired side effects - changes to
            memory mapped files may be written to disk by the OS. Also note
            that most mapped files are typically executables and don't change,
            so trying to restore their contents is usually a waste of time.

        @type  bSkipOnError: bool
        @param bSkipOnError: C{True} to issue a warning when an error occurs
            during the restoration of the snapshot, C{False} to stop and raise
            an exception instead. Use with care! Setting this to C{True} will
            cause the debugger to falsely believe the memory snapshot has been
            correctly restored.

        @raise WindowsError: An error occured while restoring the snapshot.
        @raise RuntimeError: An error occured while restoring the snapshot.
        @raise TypeError: A snapshot of the wrong type was passed.
        """
        if not snapshot or not isinstance(snapshot, list) \
                or not isinstance(snapshot[0], win32.MemoryBasicInformation):
            raise TypeError( "Only snapshots returned by " \
                             "take_memory_snapshot() can be used here." )

        # Get the process handle.
        hProcess = self.get_handle( win32.PROCESS_VM_WRITE          |
                                    win32.PROCESS_VM_OPERATION      |
                                    win32.PROCESS_SUSPEND_RESUME    |
                                    win32.PROCESS_QUERY_INFORMATION )

        # Freeze the process.
        self.suspend()
        try:

            # For each memory region in the snapshot...
            for old_mbi in snapshot:

                # If the region matches, restore it directly.
                new_mbi = self.mquery(old_mbi.BaseAddress)
                if new_mbi.BaseAddress == old_mbi.BaseAddress and \
                                    new_mbi.RegionSize == old_mbi.RegionSize:
                    self.__restore_mbi(hProcess, new_mbi, old_mbi,
                                       bSkipMappedFiles)

                # If the region doesn't match, restore it page by page.
                else:

                    # We need a copy so we don't corrupt the snapshot.
                    old_mbi = win32.MemoryBasicInformation(old_mbi)

                    # Get the overlapping range of pages.
                    old_start = old_mbi.BaseAddress
                    old_end   = old_start + old_mbi.RegionSize
                    new_start = new_mbi.BaseAddress
                    new_end   = new_start + new_mbi.RegionSize
                    if old_start > new_start:
                        start = old_start
                    else:
                        start = new_start
                    if old_end < new_end:
                        end = old_end
                    else:
                        end = new_end

                    # Restore each page in the overlapping range.
                    step = MemoryAddresses.pageSize
                    old_mbi.RegionSize = step
                    new_mbi.RegionSize = step
                    address = start
                    while address < end:
                        old_mbi.BaseAddress = address
                        new_mbi.BaseAddress = address
                        self.__restore_mbi(hProcess, new_mbi, old_mbi,
                                           bSkipMappedFiles, bSkipOnError)
                        address = address + step

        # Resume execution.
        finally:
            self.resume()

    def __restore_mbi(self, hProcess, new_mbi, old_mbi, bSkipMappedFiles,
                      bSkipOnError):
        """
        Used internally by L{restore_memory_snapshot}.
        """

##        print "Restoring %s-%s" % (
##            HexDump.address(old_mbi.BaseAddress, self.get_bits()),
##            HexDump.address(old_mbi.BaseAddress + old_mbi.RegionSize,
##                            self.get_bits()))

        try:

            # Restore the region state.
            if new_mbi.State != old_mbi.State:
                if new_mbi.is_free():
                    if old_mbi.is_reserved():

                        # Free -> Reserved
                        address = win32.VirtualAllocEx(hProcess,
                                                       old_mbi.BaseAddress,
                                                       old_mbi.RegionSize,
                                                       win32.MEM_RESERVE,
                                                       old_mbi.Protect)
                        if address != old_mbi.BaseAddress:
                            self.free(address)
                            msg = "Error restoring region at address %s"
                            msg = msg % HexDump(old_mbi.BaseAddress,
                                                self.get_bits())
                            raise RuntimeError(msg)
                        # permissions already restored
                        new_mbi.Protect = old_mbi.Protect

                    else:   # elif old_mbi.is_commited():

                        # Free -> Commited
                        address = win32.VirtualAllocEx(hProcess,
                                                       old_mbi.BaseAddress,
                                                       old_mbi.RegionSize,
                                                       win32.MEM_RESERVE | \
                                                       win32.MEM_COMMIT,
                                                       old_mbi.Protect)
                        if address != old_mbi.BaseAddress:
                            self.free(address)
                            msg = "Error restoring region at address %s"
                            msg = msg % HexDump(old_mbi.BaseAddress,
                                                self.get_bits())
                            raise RuntimeError(msg)
                        # permissions already restored
                        new_mbi.Protect = old_mbi.Protect

                elif new_mbi.is_reserved():
                    if old_mbi.is_commited():

                        # Reserved -> Commited
                        address = win32.VirtualAllocEx(hProcess,
                                                       old_mbi.BaseAddress,
                                                       old_mbi.RegionSize,
                                                       win32.MEM_COMMIT,
                                                       old_mbi.Protect)
                        if address != old_mbi.BaseAddress:
                            self.free(address)
                            msg = "Error restoring region at address %s"
                            msg = msg % HexDump(old_mbi.BaseAddress,
                                                self.get_bits())
                            raise RuntimeError(msg)
                        # permissions already restored
                        new_mbi.Protect = old_mbi.Protect

                    else:   # elif old_mbi.is_free():

                        # Reserved -> Free
                        win32.VirtualFreeEx(hProcess,
                                            old_mbi.BaseAddress,
                                            old_mbi.RegionSize,
                                            win32.MEM_RELEASE)

                else:   # elif new_mbi.is_commited():
                    if old_mbi.is_reserved():

                        # Commited -> Reserved
                        win32.VirtualFreeEx(hProcess,
                                            old_mbi.BaseAddress,
                                            old_mbi.RegionSize,
                                            win32.MEM_DECOMMIT)

                    else:   # elif old_mbi.is_free():

                        # Commited -> Free
                        win32.VirtualFreeEx(hProcess,
                                            old_mbi.BaseAddress,
                                            old_mbi.RegionSize,
                                            win32.MEM_DECOMMIT | win32.MEM_RELEASE)

            new_mbi.State = old_mbi.State

            # Restore the region permissions.
            if old_mbi.is_commited() and old_mbi.Protect != new_mbi.Protect:
                win32.VirtualProtectEx(hProcess, old_mbi.BaseAddress,
                                       old_mbi.RegionSize, old_mbi.Protect)
                new_mbi.Protect = old_mbi.Protect

            # Restore the region data.
            # Ignore write errors when the region belongs to a mapped file.
            if old_mbi.has_content():
                if old_mbi.Type != 0:
                    if not bSkipMappedFiles:
                        self.poke(old_mbi.BaseAddress, old_mbi.content)
                else:
                    self.write(old_mbi.BaseAddress, old_mbi.content)
                new_mbi.content = old_mbi.content

        # On error, skip this region or raise an exception.
        except Exception:
            if not bSkipOnError:
                raise
            msg = "Error restoring region at address %s: %s"
            msg = msg % (
                HexDump(old_mbi.BaseAddress, self.get_bits()),
                traceback.format_exc())
            warnings.warn(msg, RuntimeWarning)

#------------------------------------------------------------------------------

    def inject_code(self, payload, lpParameter = 0):
        """
        Injects relocatable code into the process memory and executes it.

        @warning: Don't forget to free the memory when you're done with it!
            Otherwise you'll be leaking memory in the target process.

        @see: L{inject_dll}

        @type  payload: str
        @param payload: Relocatable code to run in a new thread.

        @type  lpParameter: int
        @param lpParameter: (Optional) Parameter to be pushed in the stack.

        @rtype:  tuple( L{Thread}, int )
        @return: The injected Thread object
            and the memory address where the code was written.

        @raise WindowsError: An exception is raised on error.
        """

        # Uncomment for debugging...
##        payload = '\xCC' + payload

        # Allocate the memory for the shellcode.
        lpStartAddress = self.malloc(len(payload))

        # Catch exceptions so we can free the memory on error.
        try:

            # Write the shellcode to our memory location.
            self.write(lpStartAddress, payload)

            # Start a new thread for the shellcode to run.
            aThread = self.start_thread(lpStartAddress, lpParameter,
                                                            bSuspended = False)

            # Remember the shellcode address.
            #  It will be freed ONLY by the Thread.kill() method
            #  and the EventHandler class, otherwise you'll have to
            #  free it in your code, or have your shellcode clean up
            #  after itself (recommended).
            aThread.pInjectedMemory = lpStartAddress

        # Free the memory on error.
        except Exception:
            self.free(lpStartAddress)
            raise

        # Return the Thread object and the shellcode address.
        return aThread, lpStartAddress

    # TODO
    # The shellcode should check for errors, otherwise it just crashes
    # when the DLL can't be loaded or the procedure can't be found.
    # On error the shellcode should execute an int3 instruction.
    def inject_dll(self, dllname, procname = None, lpParameter = 0,
                                               bWait = True, dwTimeout = None):
        """
        Injects a DLL into the process memory.

        @warning: Setting C{bWait} to C{True} when the process is frozen by a
            debug event will cause a deadlock in your debugger.

        @warning: This involves allocating memory in the target process.
            This is how the freeing of this memory is handled:

             - If the C{bWait} flag is set to C{True} the memory will be freed
               automatically before returning from this method.
             - If the C{bWait} flag is set to C{False}, the memory address is
               set as the L{Thread.pInjectedMemory} property of the returned
               thread object.
             - L{Debug} objects free L{Thread.pInjectedMemory} automatically
               both when it detaches from a process and when the injected
               thread finishes its execution.
             - The {Thread.kill} method also frees L{Thread.pInjectedMemory}
               automatically, even if you're not attached to the process.

            You could still be leaking memory if not careful. For example, if
            you inject a dll into a process you're not attached to, you don't
            wait for the thread's completion and you don't kill it either, the
            memory would be leaked.

        @see: L{inject_code}

        @type  dllname: str
        @param dllname: Name of the DLL module to load.

        @type  procname: str
        @param procname: (Optional) Procedure to call when the DLL is loaded.

        @type  lpParameter: int
        @param lpParameter: (Optional) Parameter to the C{procname} procedure.

        @type  bWait: bool
        @param bWait: C{True} to wait for the process to finish.
            C{False} to return immediately.

        @type  dwTimeout: int
        @param dwTimeout: (Optional) Timeout value in milliseconds.
            Ignored if C{bWait} is C{False}.

        @rtype: L{Thread}
        @return: Newly created thread object. If C{bWait} is set to C{True} the
            thread will be dead, otherwise it will be alive.

        @raise NotImplementedError: The target platform is not supported.
            Currently calling a procedure in the library is only supported in
            the I{i386} architecture.

        @raise WindowsError: An exception is raised on error.
        """

        # Resolve kernel32.dll
        aModule = self.get_module_by_name(compat.b('kernel32.dll'))
        if aModule is None:
            self.scan_modules()
            aModule = self.get_module_by_name(compat.b('kernel32.dll'))
        if aModule is None:
            raise RuntimeError(
                "Cannot resolve kernel32.dll in the remote process")

        # Old method, using shellcode.
        if procname:
            if self.get_arch() != win32.ARCH_I386:
                raise NotImplementedError()
            dllname = compat.b(dllname)

            # Resolve kernel32.dll!LoadLibraryA
            pllib = aModule.resolve(compat.b('LoadLibraryA'))
            if not pllib:
                raise RuntimeError(
                    "Cannot resolve kernel32.dll!LoadLibraryA"
                    " in the remote process")

            # Resolve kernel32.dll!GetProcAddress
            pgpad = aModule.resolve(compat.b('GetProcAddress'))
            if not pgpad:
                raise RuntimeError(
                    "Cannot resolve kernel32.dll!GetProcAddress"
                    " in the remote process")

            # Resolve kernel32.dll!VirtualFree
            pvf = aModule.resolve(compat.b('VirtualFree'))
            if not pvf:
                raise RuntimeError(
                    "Cannot resolve kernel32.dll!VirtualFree"
                    " in the remote process")

            # Shellcode follows...
            code  = compat.b('')

            # push dllname
            code += compat.b('\xe8') + struct.pack('<L', len(dllname) + 1) + dllname + compat.b('\0')

            # mov eax, LoadLibraryA
            code += compat.b('\xb8') + struct.pack('<L', pllib)

            # call eax
            code += compat.b('\xff\xd0')

            if procname:

                # push procname
                code += compat.b('\xe8') + struct.pack('<L', len(procname) + 1)
                code += procname + compat.b('\0')

                # push eax
                code += compat.b('\x50')

                # mov eax, GetProcAddress
                code += compat.b('\xb8') + struct.pack('<L', pgpad)

                # call eax
                code += compat.b('\xff\xd0')

                # mov ebp, esp      ; preserve stack pointer
                code += compat.b('\x8b\xec')

                # push lpParameter
                code += compat.b('\x68') + struct.pack('<L', lpParameter)

                # call eax
                code += compat.b('\xff\xd0')

                # mov esp, ebp      ; restore stack pointer
                code += compat.b('\x8b\xe5')

            # pop edx       ; our own return address
            code += compat.b('\x5a')

            # push MEM_RELEASE  ; dwFreeType
            code += compat.b('\x68') + struct.pack('<L', win32.MEM_RELEASE)

            # push 0x1000       ; dwSize, shellcode max size 4096 bytes
            code += compat.b('\x68') + struct.pack('<L', 0x1000)

            # call $+5
            code += compat.b('\xe8\x00\x00\x00\x00')

            # and dword ptr [esp], 0xFFFFF000   ; align to page boundary
            code += compat.b('\x81\x24\x24\x00\xf0\xff\xff')

            # mov eax, VirtualFree
            code += compat.b('\xb8') + struct.pack('<L', pvf)

            # push edx      ; our own return address
            code += compat.b('\x52')

            # jmp eax   ; VirtualFree will return to our own return address
            code += compat.b('\xff\xe0')

            # Inject the shellcode.
            # There's no need to free the memory,
            # because the shellcode will free it itself.
            aThread, lpStartAddress = self.inject_code(code, lpParameter)

        # New method, not using shellcode.
        else:

            # Resolve kernel32.dll!LoadLibrary (A/W)
            if type(dllname) == type(u''):
                pllibname = compat.b('LoadLibraryW')
                bufferlen = (len(dllname) + 1) * 2
                dllname = win32.ctypes.create_unicode_buffer(dllname).raw[:bufferlen + 1]
            else:
                pllibname = compat.b('LoadLibraryA')
                dllname   = compat.b(dllname) + compat.b('\x00')
                bufferlen = len(dllname)
            pllib = aModule.resolve(pllibname)
            if not pllib:
                msg = "Cannot resolve kernel32.dll!%s in the remote process"
                raise RuntimeError(msg % pllibname)

            # Copy the library name into the process memory space.
            pbuffer = self.malloc(bufferlen)
            try:
                self.write(pbuffer, dllname)

                # Create a new thread to load the library.
                try:
                    aThread = self.start_thread(pllib, pbuffer)
                except WindowsError:
                    e = sys.exc_info()[1]
                    if e.winerror != win32.ERROR_NOT_ENOUGH_MEMORY:
                        raise

                    # This specific error is caused by trying to spawn a new
                    # thread in a process belonging to a different Terminal
                    # Services session (for example a service).
                    raise NotImplementedError(
                        "Target process belongs to a different"
                        " Terminal Services session, cannot inject!"
                    )

                # Remember the buffer address.
                #  It will be freed ONLY by the Thread.kill() method
                #  and the EventHandler class, otherwise you'll have to
                #  free it in your code.
                aThread.pInjectedMemory = pbuffer

            # Free the memory on error.
            except Exception:
                self.free(pbuffer)
                raise

        # Wait for the thread to finish.
        if bWait:
            aThread.wait(dwTimeout)
            self.free(aThread.pInjectedMemory)
            del aThread.pInjectedMemory

        # Return the thread object.
        return aThread

    def clean_exit(self, dwExitCode = 0, bWait = False, dwTimeout = None):
        """
        Injects a new thread to call ExitProcess().
        Optionally waits for the injected thread to finish.

        @warning: Setting C{bWait} to C{True} when the process is frozen by a
            debug event will cause a deadlock in your debugger.

        @type  dwExitCode: int
        @param dwExitCode: Process exit code.

        @type  bWait: bool
        @param bWait: C{True} to wait for the process to finish.
            C{False} to return immediately.

        @type  dwTimeout: int
        @param dwTimeout: (Optional) Timeout value in milliseconds.
            Ignored if C{bWait} is C{False}.

        @raise WindowsError: An exception is raised on error.
        """
        if not dwExitCode:
            dwExitCode = 0
        pExitProcess = self.resolve_label('kernel32!ExitProcess')
        aThread = self.start_thread(pExitProcess, dwExitCode)
        if bWait:
            aThread.wait(dwTimeout)

#------------------------------------------------------------------------------

    def _notify_create_process(self, event):
        """
        Notify the creation of a new process.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{CreateProcessEvent}
        @param event: Create process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        # Do not use super() here.
        bCallHandler = _ThreadContainer._notify_create_process(self, event)
        bCallHandler = bCallHandler and \
                           _ModuleContainer._notify_create_process(self, event)
        return bCallHandler

#==============================================================================

class _ProcessContainer (object):
    """
    Encapsulates the capability to contain Process objects.

    @group Instrumentation:
        start_process, argv_to_cmdline, cmdline_to_argv, get_explorer_pid

    @group Processes snapshot:
        scan, scan_processes, scan_processes_fast,
        get_process, get_process_count, get_process_ids,
        has_process, iter_processes, iter_process_ids,
        find_processes_by_filename, get_pid_from_tid,
        get_windows,
        scan_process_filenames,
        clear, clear_processes, clear_dead_processes,
        clear_unattached_processes,
        close_process_handles,
        close_process_and_thread_handles

    @group Threads snapshots:
        scan_processes_and_threads,
        get_thread, get_thread_count, get_thread_ids,
        has_thread

    @group Modules snapshots:
        scan_modules, find_modules_by_address,
        find_modules_by_base, find_modules_by_name,
        get_module_count
    """

    def __init__(self):
        self.__processDict = dict()

    def __initialize_snapshot(self):
        """
        Private method to automatically initialize the snapshot
        when you try to use it without calling any of the scan_*
        methods first. You don't need to call this yourself.
        """
        if not self.__processDict:
            try:
                self.scan_processes()       # remote desktop api (relative fn)
            except Exception:
                self.scan_processes_fast()  # psapi (no filenames)
            self.scan_process_filenames()   # get the pathnames when possible

    def __contains__(self, anObject):
        """
        @type  anObject: L{Process}, L{Thread}, int
        @param anObject:
             - C{int}: Global ID of the process to look for.
             - C{int}: Global ID of the thread to look for.
             - C{Process}: Process object to look for.
             - C{Thread}: Thread object to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains
            a L{Process} or L{Thread} object with the same ID.
        """
        if isinstance(anObject, Process):
            anObject = anObject.dwProcessId
        if self.has_process(anObject):
            return True
        for aProcess in self.iter_processes():
            if anObject in aProcess:
                return True
        return False

    def __iter__(self):
        """
        @see:    L{iter_processes}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Process} objects in this snapshot.
        """
        return self.iter_processes()

    def __len__(self):
        """
        @see:    L{get_process_count}
        @rtype:  int
        @return: Count of L{Process} objects in this snapshot.
        """
        return self.get_process_count()

    def has_process(self, dwProcessId):
        """
        @type  dwProcessId: int
        @param dwProcessId: Global ID of the process to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains a
            L{Process} object with the given global ID.
        """
        self.__initialize_snapshot()
        return dwProcessId in self.__processDict

    def get_process(self, dwProcessId):
        """
        @type  dwProcessId: int
        @param dwProcessId: Global ID of the process to look for.

        @rtype:  L{Process}
        @return: Process object with the given global ID.
        """
        self.__initialize_snapshot()
        if dwProcessId not in self.__processDict:
            msg = "Unknown process ID %d" % dwProcessId
            raise KeyError(msg)
        return self.__processDict[dwProcessId]

    def iter_process_ids(self):
        """
        @see:    L{iter_processes}
        @rtype:  dictionary-keyiterator
        @return: Iterator of global process IDs in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.iterkeys(self.__processDict)

    def iter_processes(self):
        """
        @see:    L{iter_process_ids}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Process} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.itervalues(self.__processDict)

    def get_process_ids(self):
        """
        @see:    L{iter_process_ids}
        @rtype:  list( int )
        @return: List of global process IDs in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.keys(self.__processDict)

    def get_process_count(self):
        """
        @rtype:  int
        @return: Count of L{Process} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return len(self.__processDict)

#------------------------------------------------------------------------------

    # XXX TODO
    # Support for string searches on the window captions.

    def get_windows(self):
        """
        @rtype:  list of L{Window}
        @return: Returns a list of windows
            handled by all processes in this snapshot.
        """
        window_list = list()
        for process in self.iter_processes():
            window_list.extend( process.get_windows() )
        return window_list

    def get_pid_from_tid(self, dwThreadId):
        """
        Retrieves the global ID of the process that owns the thread.

        @type  dwThreadId: int
        @param dwThreadId: Thread global ID.

        @rtype:  int
        @return: Process global ID.

        @raise KeyError: The thread does not exist.
        """
        try:

            # No good, because in XP and below it tries to get the PID
            # through the toolhelp API, and that's slow. We don't want
            # to scan for threads over and over for each call.
##            dwProcessId = Thread(dwThreadId).get_pid()

            # This API only exists in Windows 2003, Vista and above.
            try:
                hThread = win32.OpenThread(
                    win32.THREAD_QUERY_LIMITED_INFORMATION, False, dwThreadId)
            except WindowsError:
                e = sys.exc_info()[1]
                if e.winerror != win32.ERROR_ACCESS_DENIED:
                    raise
                hThread = win32.OpenThread(
                    win32.THREAD_QUERY_INFORMATION, False, dwThreadId)
            try:
                return win32.GetProcessIdOfThread(hThread)
            finally:
                hThread.close()

        # If all else fails, go through all processes in the snapshot
        # looking for the one that owns the thread we're looking for.
        # If the snapshot was empty the iteration should trigger an
        # automatic scan. Otherwise, it'll look for the thread in what
        # could possibly be an outdated snapshot.
        except Exception:
            for aProcess in self.iter_processes():
                if aProcess.has_thread(dwThreadId):
                    return aProcess.get_pid()

        # The thread wasn't found, so let's refresh the snapshot and retry.
        # Normally this shouldn't happen since this function is only useful
        # for the debugger, so the thread should already exist in the snapshot.
        self.scan_processes_and_threads()
        for aProcess in self.iter_processes():
            if aProcess.has_thread(dwThreadId):
                return aProcess.get_pid()

        # No luck! It appears to be the thread doesn't exist after all.
        msg = "Unknown thread ID %d" % dwThreadId
        raise KeyError(msg)

#------------------------------------------------------------------------------

    @staticmethod
    def argv_to_cmdline(argv):
        """
        Convert a list of arguments to a single command line string.

        @type  argv: list( str )
        @param argv: List of argument strings.
            The first element is the program to execute.

        @rtype:  str
        @return: Command line string.
        """
        cmdline = list()
        for token in argv:
            if not token:
                token = '""'
            else:
                if '"' in token:
                    token = token.replace('"', '\\"')
                if  ' ' in token  or \
                    '\t' in token or \
                    '\n' in token or \
                    '\r' in token:
                        token = '"%s"' % token
            cmdline.append(token)
        return ' '.join(cmdline)

    @staticmethod
    def cmdline_to_argv(lpCmdLine):
        """
        Convert a single command line string to a list of arguments.

        @type  lpCmdLine: str
        @param lpCmdLine: Command line string.
            The first token is the program to execute.

        @rtype:  list( str )
        @return: List of argument strings.
        """
        if not lpCmdLine:
            return []
        return win32.CommandLineToArgv(lpCmdLine)

    def start_process(self, lpCmdLine, **kwargs):
        """
        Starts a new process for instrumenting (or debugging).

        @type  lpCmdLine: str
        @param lpCmdLine: Command line to execute. Can't be an empty string.

        @type    bConsole: bool
        @keyword bConsole: True to inherit the console of the debugger.
            Defaults to C{False}.

        @type    bDebug: bool
        @keyword bDebug: C{True} to attach to the new process.
            To debug a process it's best to use the L{Debug} class instead.
            Defaults to C{False}.

        @type    bFollow: bool
        @keyword bFollow: C{True} to automatically attach to the child
            processes of the newly created process. Ignored unless C{bDebug} is
            C{True}. Defaults to C{False}.

        @type    bInheritHandles: bool
        @keyword bInheritHandles: C{True} if the new process should inherit
            it's parent process' handles. Defaults to C{False}.

        @type    bSuspended: bool
        @keyword bSuspended: C{True} to suspend the main thread before any code
            is executed in the debugee. Defaults to C{False}.

        @type    dwParentProcessId: int or None
        @keyword dwParentProcessId: C{None} if the debugger process should be
            the parent process (default), or a process ID to forcefully set as
            the debugee's parent (only available for Windows Vista and above).

        @type    iTrustLevel: int
        @keyword iTrustLevel: Trust level.
            Must be one of the following values:
             - 0: B{No trust}. May not access certain resources, such as
                  cryptographic keys and credentials. Only available since
                  Windows XP and 2003, desktop editions.
             - 1: B{Normal trust}. Run with the same privileges as a normal
                  user, that is, one that doesn't have the I{Administrator} or
                  I{Power User} user rights. Only available since Windows XP
                  and 2003, desktop editions.
             - 2: B{Full trust}. Run with the exact same privileges as the
                  current user. This is the default value.

        @type    bAllowElevation: bool
        @keyword bAllowElevation: C{True} to allow the child process to keep
            UAC elevation, if the debugger itself is running elevated. C{False}
            to ensure the child process doesn't run with elevation. Defaults to
            C{True}.

            This flag is only meaningful on Windows Vista and above, and if the
            debugger itself is running with elevation. It can be used to make
            sure the child processes don't run elevated as well.

            This flag DOES NOT force an elevation prompt when the debugger is
            not running with elevation.

            Note that running the debugger with elevation (or the Python
            interpreter at all for that matter) is not normally required.
            You should only need to if the target program requires elevation
            to work properly (for example if you try to debug an installer).

        @rtype:  L{Process}
        @return: Process object.
        """

        # Get the flags.
        bConsole            = kwargs.pop('bConsole', False)
        bDebug              = kwargs.pop('bDebug', False)
        bFollow             = kwargs.pop('bFollow', False)
        bSuspended          = kwargs.pop('bSuspended', False)
        bInheritHandles     = kwargs.pop('bInheritHandles', False)
        dwParentProcessId   = kwargs.pop('dwParentProcessId', None)
        iTrustLevel         = kwargs.pop('iTrustLevel', 2)
        bAllowElevation     = kwargs.pop('bAllowElevation', True)
        if kwargs:
            raise TypeError("Unknown keyword arguments: %s" % compat.keys(kwargs))
        if not lpCmdLine:
            raise ValueError("Missing command line to execute!")

        # Sanitize the trust level flag.
        if iTrustLevel is None:
            iTrustLevel = 2

        # The UAC elevation flag is only meaningful if we're running elevated.
        try:
            bAllowElevation = bAllowElevation or not self.is_admin()
        except AttributeError:
            bAllowElevation = True
            warnings.warn(
                "UAC elevation is only available in Windows Vista and above",
                RuntimeWarning)

        # Calculate the process creation flags.
        dwCreationFlags  = 0
        dwCreationFlags |= win32.CREATE_DEFAULT_ERROR_MODE
        dwCreationFlags |= win32.CREATE_BREAKAWAY_FROM_JOB
        ##dwCreationFlags |= win32.CREATE_UNICODE_ENVIRONMENT
        if not bConsole:
            dwCreationFlags |= win32.DETACHED_PROCESS
            #dwCreationFlags |= win32.CREATE_NO_WINDOW   # weird stuff happens
        if bSuspended:
            dwCreationFlags |= win32.CREATE_SUSPENDED
        if bDebug:
            dwCreationFlags |= win32.DEBUG_PROCESS
            if not bFollow:
                dwCreationFlags |= win32.DEBUG_ONLY_THIS_PROCESS

        # Change the parent process if requested.
        # May fail on old versions of Windows.
        lpStartupInfo = None
        if dwParentProcessId is not None:
            myPID = win32.GetCurrentProcessId()
            if dwParentProcessId != myPID:
                if self.has_process(dwParentProcessId):
                    ParentProcess = self.get_process(dwParentProcessId)
                else:
                    ParentProcess = Process(dwParentProcessId)
                ParentProcessHandle = ParentProcess.get_handle(
                                        win32.PROCESS_CREATE_PROCESS)
                AttributeListData = (
                    (
                        win32.PROC_THREAD_ATTRIBUTE_PARENT_PROCESS,
                        ParentProcessHandle._as_parameter_
                    ),
                )
                AttributeList = win32.ProcThreadAttributeList(AttributeListData)
                StartupInfoEx           = win32.STARTUPINFOEX()
                StartupInfo             = StartupInfoEx.StartupInfo
                StartupInfo.cb          = win32.sizeof(win32.STARTUPINFOEX)
                StartupInfo.lpReserved  = 0
                StartupInfo.lpDesktop   = 0
                StartupInfo.lpTitle     = 0
                StartupInfo.dwFlags     = 0
                StartupInfo.cbReserved2 = 0
                StartupInfo.lpReserved2 = 0
                StartupInfoEx.lpAttributeList = AttributeList.value
                lpStartupInfo = StartupInfoEx
                dwCreationFlags |= win32.EXTENDED_STARTUPINFO_PRESENT

        pi = None
        try:

            # Create the process the easy way.
            if iTrustLevel >= 2 and bAllowElevation:
                pi = win32.CreateProcess(None, lpCmdLine,
                                            bInheritHandles = bInheritHandles,
                                            dwCreationFlags = dwCreationFlags,
                                            lpStartupInfo   = lpStartupInfo)

            # Create the process the hard way...
            else:

                # If we allow elevation, use the current process token.
                # If not, get the token from the current shell process.
                hToken = None
                try:
                    if not bAllowElevation:
                        if bFollow:
                            msg = (
                                "Child processes can't be autofollowed"
                                " when dropping UAC elevation.")
                            raise NotImplementedError(msg)
                        if bConsole:
                            msg = (
                                "Child processes can't inherit the debugger's"
                                " console when dropping UAC elevation.")
                            raise NotImplementedError(msg)
                        if bInheritHandles:
                            msg = (
                                "Child processes can't inherit the debugger's"
                                " handles when dropping UAC elevation.")
                            raise NotImplementedError(msg)
                        try:
                            hWnd = self.get_shell_window()
                        except WindowsError:
                            hWnd = self.get_desktop_window()
                        shell = hWnd.get_process()
                        try:
                            hShell = shell.get_handle(
                                            win32.PROCESS_QUERY_INFORMATION)
                            with win32.OpenProcessToken(hShell) as hShellToken:
                                hToken = win32.DuplicateTokenEx(hShellToken)
                        finally:
                            shell.close_handle()

                    # Lower trust level if requested.
                    if iTrustLevel < 2:
                        if iTrustLevel > 0:
                            dwLevelId = win32.SAFER_LEVELID_NORMALUSER
                        else:
                            dwLevelId = win32.SAFER_LEVELID_UNTRUSTED
                        with win32.SaferCreateLevel(dwLevelId = dwLevelId) as hSafer:
                            hSaferToken = win32.SaferComputeTokenFromLevel(
                                                            hSafer, hToken)[0]
                            try:
                                if hToken is not None:
                                    hToken.close()
                            except:
                                hSaferToken.close()
                                raise
                            hToken = hSaferToken

                    # If we have a computed token, call CreateProcessAsUser().
                    if bAllowElevation:
                        pi = win32.CreateProcessAsUser(
                                    hToken          = hToken,
                                    lpCommandLine   = lpCmdLine,
                                    bInheritHandles = bInheritHandles,
                                    dwCreationFlags = dwCreationFlags,
                                    lpStartupInfo   = lpStartupInfo)

                    # If we have a primary token call CreateProcessWithToken().
                    # The problem is, there are many flags CreateProcess() and
                    # CreateProcessAsUser() accept but CreateProcessWithToken()
                    # and CreateProcessWithLogonW() don't, so we need to work
                    # around them.
                    else:

                        # Remove the debug flags.
                        dwCreationFlags &= ~win32.DEBUG_PROCESS
                        dwCreationFlags &= ~win32.DEBUG_ONLY_THIS_PROCESS

                        # Remove the console flags.
                        dwCreationFlags &= ~win32.DETACHED_PROCESS

                        # The process will be created suspended.
                        dwCreationFlags |= win32.CREATE_SUSPENDED

                        # Create the process using the new primary token.
                        pi = win32.CreateProcessWithToken(
                                    hToken          = hToken,
                                    dwLogonFlags    = win32.LOGON_WITH_PROFILE,
                                    lpCommandLine   = lpCmdLine,
                                    dwCreationFlags = dwCreationFlags,
                                    lpStartupInfo   = lpStartupInfo)

                        # Attach as a debugger, if requested.
                        if bDebug:
                            win32.DebugActiveProcess(pi.dwProcessId)

                        # Resume execution, if requested.
                        if not bSuspended:
                            win32.ResumeThread(pi.hThread)

                # Close the token when we're done with it.
                finally:
                    if hToken is not None:
                        hToken.close()

            # Wrap the new process and thread in Process and Thread objects,
            # and add them to the corresponding snapshots.
            aProcess = Process(pi.dwProcessId, pi.hProcess)
            aThread  = Thread (pi.dwThreadId,  pi.hThread)
            aProcess._add_thread(aThread)
            self._add_process(aProcess)

        # Clean up on error.
        except:
            if pi is not None:
                try:
                    win32.TerminateProcess(pi.hProcess)
                except WindowsError:
                    pass
                pi.hThread.close()
                pi.hProcess.close()
            raise

        # Return the new Process object.
        return aProcess

    def get_explorer_pid(self):
        """
        Tries to find the process ID for "explorer.exe".

        @rtype:  int or None
        @return: Returns the process ID, or C{None} on error.
        """
        try:
            exp = win32.SHGetFolderPath(win32.CSIDL_WINDOWS)
        except Exception:
            exp = None
        if not exp:
            exp = os.getenv('SystemRoot')
        if exp:
            exp = os.path.join(exp, 'explorer.exe')
            exp_list = self.find_processes_by_filename(exp)
            if exp_list:
                return exp_list[0][0].get_pid()
        return None

#------------------------------------------------------------------------------

    # XXX this methods musn't end up calling __initialize_snapshot by accident!

    def scan(self):
        """
        Populates the snapshot with running processes and threads,
        and loaded modules.

        Tipically this is the first method called after instantiating a
        L{System} object, as it makes a best effort approach to gathering
        information on running processes.

        @rtype: bool
        @return: C{True} if the snapshot is complete, C{False} if the debugger
            doesn't have permission to scan some processes. In either case, the
            snapshot is complete for all processes the debugger has access to.
        """
        has_threads = True
        try:
            try:

                # Try using the Toolhelp API
                # to scan for processes and threads.
                self.scan_processes_and_threads()

            except Exception:

                # On error, try using the PSAPI to scan for process IDs only.
                self.scan_processes_fast()

                # Now try using the Toolhelp again to get the threads.
                for aProcess in self.__processDict.values():
                    if aProcess._get_thread_ids():
                        try:
                            aProcess.scan_threads()
                        except WindowsError:
                            has_threads = False

        finally:

            # Try using the Remote Desktop API to scan for processes only.
            # This will update the filenames when it's not possible
            # to obtain them from the Toolhelp API.
            self.scan_processes()

        # When finished scanning for processes, try modules too.
        has_modules = self.scan_modules()

        # Try updating the process filenames when possible.
        has_full_names = self.scan_process_filenames()

        # Return the completion status.
        return has_threads and has_modules and has_full_names

    def scan_processes_and_threads(self):
        """
        Populates the snapshot with running processes and threads.

        Tipically you don't need to call this method directly, if unsure use
        L{scan} instead.

        @note: This method uses the Toolhelp API.

        @see: L{scan_modules}

        @raise WindowsError: An error occured while updating the snapshot.
            The snapshot was not modified.
        """

        # The main module filename may be spoofed by malware,
        # since this information resides in usermode space.
        # See: http://www.ragestorm.net/blogs/?p=163

        our_pid    = win32.GetCurrentProcessId()
        dead_pids  = set( compat.iterkeys(self.__processDict) )
        found_tids = set()

        # Ignore our own process if it's in the snapshot for some reason
        if our_pid in dead_pids:
            dead_pids.remove(our_pid)

        # Take a snapshot of all processes and threads
        dwFlags   = win32.TH32CS_SNAPPROCESS | win32.TH32CS_SNAPTHREAD
        with win32.CreateToolhelp32Snapshot(dwFlags) as hSnapshot:

            # Add all the processes (excluding our own)
            pe = win32.Process32First(hSnapshot)
            while pe is not None:
                dwProcessId = pe.th32ProcessID
                if dwProcessId != our_pid:
                    if dwProcessId in dead_pids:
                        dead_pids.remove(dwProcessId)
                    if dwProcessId not in self.__processDict:
                        aProcess = Process(dwProcessId, fileName=pe.szExeFile)
                        self._add_process(aProcess)
                    elif pe.szExeFile:
                        aProcess = self.get_process(dwProcessId)
                        if not aProcess.fileName:
                            aProcess.fileName = pe.szExeFile
                pe = win32.Process32Next(hSnapshot)

            # Add all the threads
            te = win32.Thread32First(hSnapshot)
            while te is not None:
                dwProcessId = te.th32OwnerProcessID
                if dwProcessId != our_pid:
                    if dwProcessId in dead_pids:
                        dead_pids.remove(dwProcessId)
                    if dwProcessId in self.__processDict:
                        aProcess = self.get_process(dwProcessId)
                    else:
                        aProcess = Process(dwProcessId)
                        self._add_process(aProcess)
                    dwThreadId = te.th32ThreadID
                    found_tids.add(dwThreadId)
                    if not aProcess._has_thread_id(dwThreadId):
                        aThread = Thread(dwThreadId, process = aProcess)
                        aProcess._add_thread(aThread)
                te = win32.Thread32Next(hSnapshot)

        # Remove dead processes
        for pid in dead_pids:
            self._del_process(pid)

        # Remove dead threads
        for aProcess in compat.itervalues(self.__processDict):
            dead_tids = set( aProcess._get_thread_ids() )
            dead_tids.difference_update(found_tids)
            for tid in dead_tids:
                aProcess._del_thread(tid)

    def scan_modules(self):
        """
        Populates the snapshot with loaded modules.

        Tipically you don't need to call this method directly, if unsure use
        L{scan} instead.

        @note: This method uses the Toolhelp API.

        @see: L{scan_processes_and_threads}

        @rtype: bool
        @return: C{True} if the snapshot is complete, C{False} if the debugger
            doesn't have permission to scan some processes. In either case, the
            snapshot is complete for all processes the debugger has access to.
        """
        complete = True
        for aProcess in compat.itervalues(self.__processDict):
            try:
                aProcess.scan_modules()
            except WindowsError:
                complete = False
        return complete

    def scan_processes(self):
        """
        Populates the snapshot with running processes.

        Tipically you don't need to call this method directly, if unsure use
        L{scan} instead.

        @note: This method uses the Remote Desktop API instead of the Toolhelp
            API. It might give slightly different results, especially if the
            current process does not have full privileges.

        @note: This method will only retrieve process filenames. To get the
            process pathnames instead, B{after} this method call
            L{scan_process_filenames}.

        @raise WindowsError: An error occured while updating the snapshot.
            The snapshot was not modified.
        """

        # Get the previous list of PIDs.
        # We'll be removing live PIDs from it as we find them.
        our_pid   = win32.GetCurrentProcessId()
        dead_pids  = set( compat.iterkeys(self.__processDict) )

        # Ignore our own PID.
        if our_pid in dead_pids:
            dead_pids.remove(our_pid)

        # Get the list of processes from the Remote Desktop API.
        pProcessInfo = None
        try:
            pProcessInfo, dwCount = win32.WTSEnumerateProcesses(
                                            win32.WTS_CURRENT_SERVER_HANDLE)

            # For each process found...
            for index in compat.xrange(dwCount):
                sProcessInfo = pProcessInfo[index]

##                # Ignore processes belonging to other sessions.
##                if sProcessInfo.SessionId != win32.WTS_CURRENT_SESSION:
##                    continue

                # Ignore our own PID.
                pid = sProcessInfo.ProcessId
                if pid == our_pid:
                    continue

                # Remove the PID from the dead PIDs list.
                if pid in dead_pids:
                    dead_pids.remove(pid)

                # Get the "process name".
                # Empirically, this seems to be the filename without the path.
                # (The MSDN docs aren't very clear about this API call).
                fileName = sProcessInfo.pProcessName

                # If the process is new, add a new Process object.
                if pid not in self.__processDict:
                    aProcess = Process(pid, fileName = fileName)
                    self._add_process(aProcess)

                # If the process was already in the snapshot, and the
                # filename is missing, update the Process object.
                elif fileName:
                    aProcess = self.__processDict.get(pid)
                    if not aProcess.fileName:
                        aProcess.fileName = fileName

        # Free the memory allocated by the Remote Desktop API.
        finally:
            if pProcessInfo is not None:
                try:
                    win32.WTSFreeMemory(pProcessInfo)
                except WindowsError:
                    pass

        # At this point the only remaining PIDs from the old list are dead.
        # Remove them from the snapshot.
        for pid in dead_pids:
            self._del_process(pid)

    def scan_processes_fast(self):
        """
        Populates the snapshot with running processes.
        Only the PID is retrieved for each process.

        Dead processes are removed.
        Threads and modules of living processes are ignored.

        Tipically you don't need to call this method directly, if unsure use
        L{scan} instead.

        @note: This method uses the PSAPI. It may be faster for scanning,
            but some information may be missing, outdated or slower to obtain.
            This could be a good tradeoff under some circumstances.
        """

        # Get the new and old list of pids
        new_pids = set( win32.EnumProcesses() )
        old_pids = set( compat.iterkeys(self.__processDict) )

        # Ignore our own pid
        our_pid  = win32.GetCurrentProcessId()
        if our_pid in new_pids:
            new_pids.remove(our_pid)
        if our_pid in old_pids:
            old_pids.remove(our_pid)

        # Add newly found pids
        for pid in new_pids.difference(old_pids):
            self._add_process( Process(pid) )

        # Remove missing pids
        for pid in old_pids.difference(new_pids):
            self._del_process(pid)

    def scan_process_filenames(self):
        """
        Update the filename for each process in the snapshot when possible.

        @note: Tipically you don't need to call this method. It's called
            automatically by L{scan} to get the full pathname for each process
            when possible, since some scan methods only get filenames without
            the path component.

            If unsure, use L{scan} instead.

        @see: L{scan}, L{Process.get_filename}

        @rtype: bool
        @return: C{True} if all the pathnames were retrieved, C{False} if the
            debugger doesn't have permission to scan some processes. In either
            case, all processes the debugger has access to have a full pathname
            instead of just a filename.
        """
        complete = True
        for aProcess in self.__processDict.values():
            try:
                new_name = None
                old_name = aProcess.fileName
                try:
                    aProcess.fileName = None
                    new_name = aProcess.get_filename()
                finally:
                    if not new_name:
                        aProcess.fileName = old_name
                        complete = False
            except Exception:
                complete = False
        return complete

#------------------------------------------------------------------------------

    def clear_dead_processes(self):
        """
        Removes Process objects from the snapshot
        referring to processes no longer running.
        """
        for pid in self.get_process_ids():
            aProcess = self.get_process(pid)
            if not aProcess.is_alive():
                self._del_process(aProcess)

    def clear_unattached_processes(self):
        """
        Removes Process objects from the snapshot
        referring to processes not being debugged.
        """
        for pid in self.get_process_ids():
            aProcess = self.get_process(pid)
            if not aProcess.is_being_debugged():
                self._del_process(aProcess)

    def close_process_handles(self):
        """
        Closes all open handles to processes in this snapshot.
        """
        for pid in self.get_process_ids():
            aProcess = self.get_process(pid)
            try:
                aProcess.close_handle()
            except Exception:
                e = sys.exc_info()[1]
                try:
                    msg = "Cannot close process handle %s, reason: %s"
                    msg %= (aProcess.hProcess.value, str(e))
                    warnings.warn(msg)
                except Exception:
                    pass

    def close_process_and_thread_handles(self):
        """
        Closes all open handles to processes and threads in this snapshot.
        """
        for aProcess in self.iter_processes():
            aProcess.close_thread_handles()
            try:
                aProcess.close_handle()
            except Exception:
                e = sys.exc_info()[1]
                try:
                    msg = "Cannot close process handle %s, reason: %s"
                    msg %= (aProcess.hProcess.value, str(e))
                    warnings.warn(msg)
                except Exception:
                    pass

    def clear_processes(self):
        """
        Removes all L{Process}, L{Thread} and L{Module} objects in this snapshot.
        """
        #self.close_process_and_thread_handles()
        for aProcess in self.iter_processes():
            aProcess.clear()
        self.__processDict = dict()

    def clear(self):
        """
        Clears this snapshot.

        @see: L{clear_processes}
        """
        self.clear_processes()

#------------------------------------------------------------------------------

    # Docs for these methods are taken from the _ThreadContainer class.

    def has_thread(self, dwThreadId):
        dwProcessId = self.get_pid_from_tid(dwThreadId)
        if dwProcessId is None:
            return False
        return self.has_process(dwProcessId)

    def get_thread(self, dwThreadId):
        dwProcessId = self.get_pid_from_tid(dwThreadId)
        if dwProcessId is None:
            msg = "Unknown thread ID %d" % dwThreadId
            raise KeyError(msg)
        return self.get_process(dwProcessId).get_thread(dwThreadId)

    def get_thread_ids(self):
        ids = list()
        for aProcess in self.iter_processes():
            ids += aProcess.get_thread_ids()
        return ids

    def get_thread_count(self):
        count = 0
        for aProcess in self.iter_processes():
            count += aProcess.get_thread_count()
        return count

    has_thread.__doc__       = _ThreadContainer.has_thread.__doc__
    get_thread.__doc__       = _ThreadContainer.get_thread.__doc__
    get_thread_ids.__doc__   = _ThreadContainer.get_thread_ids.__doc__
    get_thread_count.__doc__ = _ThreadContainer.get_thread_count.__doc__

#------------------------------------------------------------------------------

    # Docs for these methods are taken from the _ModuleContainer class.

    def get_module_count(self):
        count = 0
        for aProcess in self.iter_processes():
            count += aProcess.get_module_count()
        return count

    get_module_count.__doc__ = _ModuleContainer.get_module_count.__doc__

#------------------------------------------------------------------------------

    def find_modules_by_base(self, lpBaseOfDll):
        """
        @rtype:  list( L{Module}... )
        @return: List of Module objects with the given base address.
        """
        found = list()
        for aProcess in self.iter_processes():
            if aProcess.has_module(lpBaseOfDll):
                aModule = aProcess.get_module(lpBaseOfDll)
                found.append( (aProcess, aModule) )
        return found

    def find_modules_by_name(self, fileName):
        """
        @rtype:  list( L{Module}... )
        @return: List of Module objects found.
        """
        found = list()
        for aProcess in self.iter_processes():
            aModule = aProcess.get_module_by_name(fileName)
            if aModule is not None:
                found.append( (aProcess, aModule) )
        return found

    def find_modules_by_address(self, address):
        """
        @rtype:  list( L{Module}... )
        @return: List of Module objects that best match the given address.
        """
        found = list()
        for aProcess in self.iter_processes():
            aModule = aProcess.get_module_at_address(address)
            if aModule is not None:
                found.append( (aProcess, aModule) )
        return found

    def __find_processes_by_filename(self, filename):
        """
        Internally used by L{find_processes_by_filename}.
        """
        found    = list()
        filename = filename.lower()
        if PathOperations.path_is_absolute(filename):
            for aProcess in self.iter_processes():
                imagename = aProcess.get_filename()
                if imagename and imagename.lower() == filename:
                    found.append( (aProcess, imagename) )
        else:
            for aProcess in self.iter_processes():
                imagename = aProcess.get_filename()
                if imagename:
                    imagename = PathOperations.pathname_to_filename(imagename)
                    if imagename.lower() == filename:
                        found.append( (aProcess, imagename) )
        return found

    def find_processes_by_filename(self, fileName):
        """
        @type  fileName: str
        @param fileName: Filename to search for.
            If it's a full pathname, the match must be exact.
            If it's a base filename only, the file part is matched,
            regardless of the directory where it's located.

        @note: If the process is not found and the file extension is not
            given, this method will search again assuming a default
            extension (.exe).

        @rtype:  list of tuple( L{Process}, str )
        @return: List of processes matching the given main module filename.
            Each tuple contains a Process object and it's filename.
        """
        found = self.__find_processes_by_filename(fileName)
        if not found:
            fn, ext = PathOperations.split_extension(fileName)
            if not ext:
                fileName = '%s.exe' % fn
                found    = self.__find_processes_by_filename(fileName)
        return found

#------------------------------------------------------------------------------

    # XXX _notify_* methods should not trigger a scan

    def _add_process(self, aProcess):
        """
        Private method to add a process object to the snapshot.

        @type  aProcess: L{Process}
        @param aProcess: Process object.
        """
##        if not isinstance(aProcess, Process):
##            if hasattr(aProcess, '__class__'):
##                typename = aProcess.__class__.__name__
##            else:
##                typename = str(type(aProcess))
##            msg = "Expected Process, got %s instead" % typename
##            raise TypeError(msg)
        dwProcessId = aProcess.dwProcessId
##        if dwProcessId in self.__processDict:
##            msg = "Process already exists: %d" % dwProcessId
##            raise KeyError(msg)
        self.__processDict[dwProcessId] = aProcess

    def _del_process(self, dwProcessId):
        """
        Private method to remove a process object from the snapshot.

        @type  dwProcessId: int
        @param dwProcessId: Global process ID.
        """
        try:
            aProcess = self.__processDict[dwProcessId]
            del self.__processDict[dwProcessId]
        except KeyError:
            aProcess = None
            msg = "Unknown process ID %d" % dwProcessId
            warnings.warn(msg, RuntimeWarning)
        if aProcess:
            aProcess.clear()    # remove circular references

    # Notify the creation of a new process.
    def _notify_create_process(self, event):
        """
        Notify the creation of a new process.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{CreateProcessEvent}
        @param event: Create process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        dwProcessId = event.get_pid()
        dwThreadId  = event.get_tid()
        hProcess    = event.get_process_handle()
##        if not self.has_process(dwProcessId): # XXX this would trigger a scan
        if dwProcessId not in self.__processDict:
            aProcess = Process(dwProcessId, hProcess)
            self._add_process(aProcess)
            aProcess.fileName = event.get_filename()
        else:
            aProcess = self.get_process(dwProcessId)
            #if hProcess != win32.INVALID_HANDLE_VALUE:
            #    aProcess.hProcess = hProcess    # may have more privileges
            if not aProcess.fileName:
                fileName = event.get_filename()
                if fileName:
                    aProcess.fileName = fileName
        return aProcess._notify_create_process(event)  # pass it to the process

    def _notify_exit_process(self, event):
        """
        Notify the termination of a process.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{ExitProcessEvent}
        @param event: Exit process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        dwProcessId = event.get_pid()
##        if self.has_process(dwProcessId): # XXX this would trigger a scan
        if dwProcessId in self.__processDict:
            self._del_process(dwProcessId)
        return True


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/registry.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Registry access.

@group Instrumentation:
    Registry, RegistryKey
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = ['Registry']

import sys
from winappdbg import win32
from winappdbg import compat
import collections
import warnings

#==============================================================================

class _RegistryContainer (object):
    """
    Base class for L{Registry} and L{RegistryKey}.
    """

    # Dummy object to detect empty arguments.
    class __EmptyArgument:
        pass
    __emptyArgument = __EmptyArgument()

    def __init__(self):
        self.__default = None

    def has_key(self, name):
        return name in self

    def get(self, name, default=__emptyArgument):
        try:
            return self[name]
        except KeyError:
            if default is RegistryKey.__emptyArgument:
                return self.__default
            return default

    def setdefault(self, default):
        self.__default = default

    def __iter__(self):
        return compat.iterkeys(self)

#==============================================================================

class RegistryKey (_RegistryContainer):
    """
    Exposes a single Windows Registry key as a dictionary-like object.

    @see: L{Registry}

    @type path: str
    @ivar path: Registry key path.

    @type handle: L{win32.RegistryKeyHandle}
    @ivar handle: Registry key handle.
    """

    def __init__(self, path, handle):
        """
        @type  path: str
        @param path: Registry key path.

        @type  handle: L{win32.RegistryKeyHandle}
        @param handle: Registry key handle.
        """
        super(RegistryKey, self).__init__()
        if path.endswith('\\'):
            path = path[:-1]
        self._path   = path
        self._handle = handle

    @property
    def path(self):
        return self._path

    @property
    def handle(self):
        #if not self._handle:
        #    msg = "This Registry key handle has already been closed."
        #    raise RuntimeError(msg)
        return self._handle

    #def close(self):
    #    """
    #    Close the Registry key handle, freeing its resources. It cannot be
    #    used again after calling this method.
    #
    #    @note: This method will be called automatically by the garbage
    #        collector, and upon exiting a "with" block.
    #
    #    @raise RuntimeError: This Registry key handle has already been closed.
    #    """
    #    self.handle.close()
    #
    #def __enter__(self):
    #    """
    #    Compatibility with the "C{with}" Python statement.
    #    """
    #    return self
    #
    #def __exit__(self, type, value, traceback):
    #    """
    #    Compatibility with the "C{with}" Python statement.
    #    """
    #    try:
    #        self.close()
    #    except Exception:
    #        pass

    def __contains__(self, name):
        try:
            win32.RegQueryValueEx(self.handle, name, False)
            return True
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                return False
            raise

    def __getitem__(self, name):
        try:
            return win32.RegQueryValueEx(self.handle, name)[0]
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                raise KeyError(name)
            raise

    def __setitem__(self, name, value):
        win32.RegSetValueEx(self.handle, name, value)

    def __delitem__(self, name):
        win32.RegDeleteValue(self.handle, name)

    def iterkeys(self):
        handle = self.handle
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index, False)
            if resp is None:
                break
            yield resp[0]
            index += 1

    def itervalues(self):
        handle = self.handle
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index)
            if resp is None:
                break
            yield resp[2]
            index += 1

    def iteritems(self):
        handle = self.handle
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index)
            if resp is None:
                break
            yield resp[0], resp[2]
            index += 1

    def keys(self):
        # return list(self.iterkeys())   # that can't be optimized by psyco
        handle = self.handle
        keys = list()
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index, False)
            if resp is None:
                break
            keys.append(resp[0])
            index += 1
        return keys

    def values(self):
        # return list(self.itervalues()) # that can't be optimized by psyco
        handle = self.handle
        values = list()
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index)
            if resp is None:
                break
            values.append(resp[2])
            index += 1
        return values

    def items(self):
        # return list(self.iteritems()) # that can't be optimized by psyco
        handle = self.handle
        items = list()
        index = 0
        while 1:
            resp = win32.RegEnumValue(handle, index)
            if resp is None:
                break
            items.append( (resp[0], resp[2]) )
            index += 1
        return items

    def get_value_type(self, name):
        """
        Retrieves the low-level data type for the given value.

        @type  name: str
        @param name: Registry value name.

        @rtype:  int
        @return: One of the following constants:
         - L{win32.REG_NONE} (0)
         - L{win32.REG_SZ} (1)
         - L{win32.REG_EXPAND_SZ} (2)
         - L{win32.REG_BINARY} (3)
         - L{win32.REG_DWORD} (4)
         - L{win32.REG_DWORD_BIG_ENDIAN} (5)
         - L{win32.REG_LINK} (6)
         - L{win32.REG_MULTI_SZ} (7)
         - L{win32.REG_RESOURCE_LIST} (8)
         - L{win32.REG_FULL_RESOURCE_DESCRIPTOR} (9)
         - L{win32.REG_RESOURCE_REQUIREMENTS_LIST} (10)
         - L{win32.REG_QWORD} (11)

        @raise KeyError: The specified value could not be found.
        """
        try:
            return win32.RegQueryValueEx(self.handle, name)[1]
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                raise KeyError(name)
            raise

    def clear(self):
        handle = self.handle
        while 1:
            resp = win32.RegEnumValue(handle, 0, False)
            if resp is None:
                break
            win32.RegDeleteValue(handle, resp[0])

    def __str__(self):
        default = self['']
        return str(default)

    def __unicode__(self):
        default = self[u'']
        return compat.unicode(default)

    def __repr__(self):
        return '<Registry key: "%s">' % self._path

    def iterchildren(self):
        """
        Iterates the subkeys for this Registry key.

        @rtype:  iter of L{RegistryKey}
        @return: Iterator of subkeys.
        """
        handle = self.handle
        index = 0
        while 1:
            subkey = win32.RegEnumKey(handle, index)
            if subkey is None:
                break
            yield self.child(subkey)
            index += 1

    def children(self):
        """
        Returns a list of subkeys for this Registry key.

        @rtype:  list(L{RegistryKey})
        @return: List of subkeys.
        """
        # return list(self.iterchildren()) # that can't be optimized by psyco
        handle = self.handle
        result = []
        index = 0
        while 1:
            subkey = win32.RegEnumKey(handle, index)
            if subkey is None:
                break
            result.append( self.child(subkey) )
            index += 1
        return result

    def child(self, subkey):
        """
        Retrieves a subkey for this Registry key, given its name.

        @type  subkey: str
        @param subkey: Name of the subkey.

        @rtype:  L{RegistryKey}
        @return: Subkey.
        """
        path = self._path + '\\' + subkey
        handle = win32.RegOpenKey(self.handle, subkey)
        return RegistryKey(path, handle)

    def flush(self):
        """
        Flushes changes immediately to disk.

        This method is normally not needed, as the Registry writes changes
        to disk by itself. This mechanism is provided to ensure the write
        happens immediately, as opposed to whenever the OS wants to.

        @warn: Calling this method too often may degrade performance.
        """
        win32.RegFlushKey(self.handle)

#==============================================================================

# TODO: possibly cache the RegistryKey objects
# to avoid opening and closing handles many times on code sequences like this:
#
# r = Registry()
# r['HKLM\\Software\\Microsoft\\Windows NT\\CurrentVersion\\Run']['Example 1'] = 'example1.exe'
# r['HKLM\\Software\\Microsoft\\Windows NT\\CurrentVersion\\Run']['Example 2'] = 'example2.exe'
# r['HKLM\\Software\\Microsoft\\Windows NT\\CurrentVersion\\Run']['Example 3'] = 'example3.exe'

# TODO: support for access flags?
# TODO: should be possible to disable the safety checks (see __delitem__)

# TODO: workaround for an API bug described by a user in MSDN
#
# http://msdn.microsoft.com/en-us/library/windows/desktop/aa379776(v=vs.85).aspx
#
# Apparently RegDeleteTree won't work remotely from Win7 to WinXP, and the only
# solution is to recursively call RegDeleteKey.

class Registry (_RegistryContainer):
    """
    Exposes the Windows Registry as a Python container.

    @type machine: str or None
    @ivar machine: For a remote Registry, the machine name.
        For a local Registry, the value is C{None}.
    """

    _hives_by_name = {

        # Short names
        'HKCR' : win32.HKEY_CLASSES_ROOT,
        'HKCU' : win32.HKEY_CURRENT_USER,
        'HKLM' : win32.HKEY_LOCAL_MACHINE,
        'HKU'  : win32.HKEY_USERS,
        'HKPD' : win32.HKEY_PERFORMANCE_DATA,
        'HKCC' : win32.HKEY_CURRENT_CONFIG,

        # Long names
        'HKEY_CLASSES_ROOT'     : win32.HKEY_CLASSES_ROOT,
        'HKEY_CURRENT_USER'     : win32.HKEY_CURRENT_USER,
        'HKEY_LOCAL_MACHINE'    : win32.HKEY_LOCAL_MACHINE,
        'HKEY_USERS'            : win32.HKEY_USERS,
        'HKEY_PERFORMANCE_DATA' : win32.HKEY_PERFORMANCE_DATA,
        'HKEY_CURRENT_CONFIG'   : win32.HKEY_CURRENT_CONFIG,
    }

    _hives_by_value = {
        win32.HKEY_CLASSES_ROOT     : 'HKEY_CLASSES_ROOT',
        win32.HKEY_CURRENT_USER     : 'HKEY_CURRENT_USER',
        win32.HKEY_LOCAL_MACHINE    : 'HKEY_LOCAL_MACHINE',
        win32.HKEY_USERS            : 'HKEY_USERS',
        win32.HKEY_PERFORMANCE_DATA : 'HKEY_PERFORMANCE_DATA',
        win32.HKEY_CURRENT_CONFIG   : 'HKEY_CURRENT_CONFIG',
    }

    _hives = sorted(compat.itervalues(_hives_by_value))

    def __init__(self, machine = None):
        """
        Opens a local or remote registry.

        @type  machine: str
        @param machine: Optional machine name. If C{None} it opens the local
            registry.
        """
        self._machine = machine
        self._remote_hives = {}

    @property
    def machine(self):
        return self._machine

    def _split_path(self, path):
        """
        Splits a Registry path and returns the hive and key.

        @type  path: str
        @param path: Registry path.

        @rtype:  tuple( int, str )
        @return: Tuple containing the hive handle and the subkey path.
            The hive handle is always one of the following integer constants:
             - L{win32.HKEY_CLASSES_ROOT}
             - L{win32.HKEY_CURRENT_USER}
             - L{win32.HKEY_LOCAL_MACHINE}
             - L{win32.HKEY_USERS}
             - L{win32.HKEY_PERFORMANCE_DATA}
             - L{win32.HKEY_CURRENT_CONFIG}
        """
        if '\\' in path:
            p = path.find('\\')
            hive = path[:p]
            path = path[p+1:]
        else:
            hive = path
            path = None
        handle = self._hives_by_name[ hive.upper() ]
        return handle, path

    def _parse_path(self, path):
        """
        Parses a Registry path and returns the hive and key.

        @type  path: str
        @param path: Registry path.

        @rtype:  tuple( int, str )
        @return: Tuple containing the hive handle and the subkey path.
            For a local Registry, the hive handle is an integer.
            For a remote Registry, the hive handle is a L{RegistryKeyHandle}.
        """
        handle, path = self._split_path(path)
        if self._machine is not None:
            handle = self._connect_hive(handle)
        return handle, path

    def _join_path(self, hive, subkey):
        """
        Joins the hive and key to make a Registry path.

        @type  hive: int
        @param hive: Registry hive handle.
            The hive handle must be one of the following integer constants:
             - L{win32.HKEY_CLASSES_ROOT}
             - L{win32.HKEY_CURRENT_USER}
             - L{win32.HKEY_LOCAL_MACHINE}
             - L{win32.HKEY_USERS}
             - L{win32.HKEY_PERFORMANCE_DATA}
             - L{win32.HKEY_CURRENT_CONFIG}

        @type  subkey: str
        @param subkey: Subkey path.

        @rtype:  str
        @return: Registry path.
        """
        path = self._hives_by_value[hive]
        if subkey:
            path = path + '\\' + subkey
        return path

    def _sanitize_path(self, path):
        """
        Sanitizes the given Registry path.

        @type  path: str
        @param path: Registry path.

        @rtype:  str
        @return: Registry path.
        """
        return self._join_path( *self._split_path(path) )

    def _connect_hive(self, hive):
        """
        Connect to the specified hive of a remote Registry.

        @note: The connection will be cached, to close all connections and
            erase this cache call the L{close} method.

        @type  hive: int
        @param hive: Hive to connect to.

        @rtype:  L{win32.RegistryKeyHandle}
        @return: Open handle to the remote Registry hive.
        """
        try:
            handle = self._remote_hives[hive]
        except KeyError:
            handle = win32.RegConnectRegistry(self._machine, hive)
            self._remote_hives[hive] = handle
        return handle

    def close(self):
        """
        Closes all open connections to the remote Registry.

        No exceptions are raised, even if an error occurs.

        This method has no effect when opening the local Registry.

        The remote Registry will still be accessible after calling this method
        (new connections will be opened automatically on access).
        """
        while self._remote_hives:
            hive = self._remote_hives.popitem()[1]
            try:
                hive.close()
            except Exception:
                try:
                    e = sys.exc_info()[1]
                    msg = "Cannot close registry hive handle %s, reason: %s"
                    msg %= (hive.value, str(e))
                    warnings.warn(msg)
                except Exception:
                    pass

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_value, traceback):
        self.close()

    def __repr__(self):
        if self._machine:
            return '<Remote Registry at "%s">' % self._machine
        return '<Local Registry>'

    def __contains__(self, path):
        hive, subpath = self._parse_path(path)
        try:
            with win32.RegOpenKey(hive, subpath):
                return True
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                return False
            raise

    def __getitem__(self, path):
        path = self._sanitize_path(path)
        hive, subpath = self._parse_path(path)
        try:
            handle = win32.RegOpenKey(hive, subpath)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                raise KeyError(path)
            raise
        return RegistryKey(path, handle)

    def __setitem__(self, path, value):
        do_copy = isinstance(value, RegistryKey)
        if not do_copy and not isinstance(value, str)    \
                       and not isinstance(value, compat.unicode):
            if isinstance(value, object):
                t = value.__class__.__name__
            else:
                t = type(value)
            raise TypeError("Expected string or RegistryKey, got %s" % t)
        hive, subpath = self._parse_path(path)
        with win32.RegCreateKey(hive, subpath) as handle:
            if do_copy:
                win32.RegCopyTree(value.handle, None, handle)
            else:
                win32.RegSetValueEx(handle, None, value)

    # XXX FIXME currently not working!
    # It's probably best to call RegDeleteKey recursively, even if slower.
    def __delitem__(self, path):
        hive, subpath = self._parse_path(path)
        if not subpath:
            raise TypeError(
                "Are you SURE you want to wipe out an entire hive?!"
                " Call win32.RegDeleteTree() directly if you must...")
        try:
            win32.RegDeleteTree(hive, subpath)
        except WindowsError:
            e = sys.exc_info()[1]
            if e.winerror == win32.ERROR_FILE_NOT_FOUND:
                raise KeyError(path)
            raise

    def create(self, path):
        """
        Creates a new Registry key.

        @type  path: str
        @param path: Registry key path.

        @rtype:  L{RegistryKey}
        @return: The newly created Registry key.
        """
        path = self._sanitize_path(path)
        hive, subpath = self._parse_path(path)
        handle = win32.RegCreateKey(hive, subpath)
        return RegistryKey(path, handle)

    def subkeys(self, path):
        """
        Returns a list of subkeys for the given Registry key.

        @type  path: str
        @param path: Registry key path.

        @rtype:  list(str)
        @return: List of subkey names.
        """
        result = list()
        hive, subpath = self._parse_path(path)
        with win32.RegOpenKey(hive, subpath) as handle:
            index = 0
            while 1:
                name = win32.RegEnumKey(handle, index)
                if name is None:
                    break
                result.append(name)
                index += 1
        return result

    def iterate(self, path):
        """
        Returns a recursive iterator on the specified key and its subkeys.

        @type  path: str
        @param path: Registry key path.

        @rtype:  iterator
        @return: Recursive iterator that returns Registry key paths.

        @raise KeyError: The specified path does not exist.
        """
        if path.endswith('\\'):
            path = path[:-1]
        if not self.has_key(path):
            raise KeyError(path)
        stack = collections.deque()
        stack.appendleft(path)
        return self.__iterate(stack)

    def iterkeys(self):
        """
        Returns an iterator that crawls the entire Windows Registry.
        """
        stack = collections.deque(self._hives)
        stack.reverse()
        return self.__iterate(stack)

    def __iterate(self, stack):
        while stack:
            path = stack.popleft()
            yield path
            try:
                subkeys = self.subkeys(path)
            except WindowsError:
                continue
            prefix = path + '\\'
            subkeys = [prefix + name for name in subkeys]
            stack.extendleft(subkeys)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/search.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Process memory finder
# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Process memory search.

@group Memory search:
    Search,
    Pattern,
    BytePattern,
    TextPattern,
    RegExpPattern,
    HexPattern
"""

__revision__ = "$Id$"

__all__ =   [
                'Search',
                'Pattern',
                'BytePattern',
                'TextPattern',
                'RegExpPattern',
                'HexPattern',
            ]

from winappdbg.textio import HexInput
from winappdbg.util import StaticClass, MemoryAddresses
from winappdbg import win32

import warnings

try:
    # http://pypi.python.org/pypi/regex
    import regex as re
except ImportError:
    import re

#==============================================================================

class Pattern (object):
    """
    Base class for search patterns.

    The following L{Pattern} subclasses are provided by WinAppDbg:
     - L{BytePattern}
     - L{TextPattern}
     - L{RegExpPattern}
     - L{HexPattern}

    @see: L{Search.search_process}
    """

    def __init__(self, pattern):
        """
        Class constructor.

        The only mandatory argument should be the pattern string.

        This method B{MUST} be reimplemented by subclasses of L{Pattern}.
        """
        raise NotImplementedError()

    def __len__(self):
        """
        Returns the maximum expected length of the strings matched by this
        pattern. Exact behavior is implementation dependent.

        Ideally it should be an exact value, but in some cases it's not
        possible to calculate so an upper limit should be returned instead.

        If that's not possible either an exception must be raised.

        This value will be used to calculate the required buffer size when
        doing buffered searches.

        This method B{MUST} be reimplemented by subclasses of L{Pattern}.
        """
        raise NotImplementedError()

    def read(self, process, address, size):
        """
        Reads the requested number of bytes from the process memory at the
        given address.

        Subclasses of L{Pattern} tipically don't need to reimplement this
        method.
        """
        return process.read(address, size)

    def find(self, buffer, pos = None):
        """
        Searches for the pattern in the given buffer, optionally starting at
        the given position within the buffer.

        This method B{MUST} be reimplemented by subclasses of L{Pattern}.

        @type  buffer: str
        @param buffer: Buffer to search on.

        @type  pos: int
        @param pos:
            (Optional) Position within the buffer to start searching from.

        @rtype:  tuple( int, int )
        @return: Tuple containing the following:
             - Position within the buffer where a match is found, or C{-1} if
               no match was found.
             - Length of the matched data if a match is found, or undefined if
               no match was found.
        """
        raise NotImplementedError()

    def found(self, address, size, data):
        """
        This method gets called when a match is found.

        This allows subclasses of L{Pattern} to filter out unwanted results,
        or modify the results before giving them to the caller of
        L{Search.search_process}.

        If the return value is C{None} the result is skipped.

        Subclasses of L{Pattern} don't need to reimplement this method unless
        filtering is needed.

        @type  address: int
        @param address: The memory address where the pattern was found.

        @type  size: int
        @param size: The size of the data that matches the pattern.

        @type  data: str
        @param data: The data that matches the pattern.

        @rtype:  tuple( int, int, str )
        @return: Tuple containing the following:
             * The memory address where the pattern was found.
             * The size of the data that matches the pattern.
             * The data that matches the pattern.
        """
        return (address, size, data)

#------------------------------------------------------------------------------

class BytePattern (Pattern):
    """
    Fixed byte pattern.

    @type pattern: str
    @ivar pattern: Byte string to search for.

    @type length: int
    @ivar length: Length of the byte pattern.
    """

    def __init__(self, pattern):
        """
        @type  pattern: str
        @param pattern: Byte string to search for.
        """
        self.pattern = str(pattern)
        self.length  = len(pattern)

    def __len__(self):
        """
        Returns the exact length of the pattern.

        @see: L{Pattern.__len__}
        """
        return self.length

    def find(self, buffer, pos = None):
        return buffer.find(self.pattern, pos), self.length

#------------------------------------------------------------------------------

# FIXME: case insensitive compat.unicode searches are probably buggy!

class TextPattern (BytePattern):
    """
    Text pattern.

    @type isUnicode: bool
    @ivar isUnicode: C{True} if the text to search for is a compat.unicode string,
        C{False} otherwise.

    @type encoding: str
    @ivar encoding: Encoding for the text parameter.
        Only used when the text to search for is a Unicode string.
        Don't change unless you know what you're doing!

    @type caseSensitive: bool
    @ivar caseSensitive: C{True} of the search is case sensitive,
        C{False} otherwise.
    """

    def __init__(self, text, encoding = "utf-16le", caseSensitive = False):
        """
        @type  text: str or compat.unicode
        @param text: Text to search for.

        @type  encoding: str
        @param encoding: (Optional) Encoding for the text parameter.
            Only used when the text to search for is a Unicode string.
            Don't change unless you know what you're doing!

        @type  caseSensitive: bool
        @param caseSensitive: C{True} of the search is case sensitive,
            C{False} otherwise.
        """
        self.isUnicode = isinstance(text, compat.unicode)
        self.encoding = encoding
        self.caseSensitive = caseSensitive
        if not self.caseSensitive:
            pattern = text.lower()
        if self.isUnicode:
            pattern = text.encode(encoding)
        super(TextPattern, self).__init__(pattern)

    def read(self, process, address, size):
        data = super(TextPattern, self).read(address, size)
        if not self.caseSensitive:
            if self.isUnicode:
                try:
                    encoding = self.encoding
                    text = data.decode(encoding, "replace")
                    text = text.lower()
                    new_data = text.encode(encoding, "replace")
                    if len(data) == len(new_data):
                        data = new_data
                    else:
                        data = data.lower()
                except Exception:
                    data = data.lower()
            else:
                data = data.lower()
        return data

    def found(self, address, size, data):
        if self.isUnicode:
            try:
                data = compat.unicode(data, self.encoding)
            except Exception:
##                traceback.print_exc()    # XXX DEBUG
                return None
        return (address, size, data)

#------------------------------------------------------------------------------

class RegExpPattern (Pattern):
    """
    Regular expression pattern.

    @type pattern: str
    @ivar pattern: Regular expression in text form.

    @type flags: int
    @ivar flags: Regular expression flags.

    @type regexp: re.compile
    @ivar regexp: Regular expression in compiled form.

    @type maxLength: int
    @ivar maxLength:
        Maximum expected length of the strings matched by this regular
        expression.

        This value will be used to calculate the required buffer size when
        doing buffered searches.

        Ideally it should be an exact value, but in some cases it's not
        possible to calculate so an upper limit should be given instead.

        If that's not possible either, C{None} should be used. That will
        cause an exception to be raised if this pattern is used in a
        buffered search.
    """

    def __init__(self, regexp, flags = 0, maxLength = None):
        """
        @type  regexp: str
        @param regexp: Regular expression string.

        @type  flags: int
        @param flags: Regular expression flags.

        @type  maxLength: int
        @param maxLength: Maximum expected length of the strings matched by
            this regular expression.

            This value will be used to calculate the required buffer size when
            doing buffered searches.

            Ideally it should be an exact value, but in some cases it's not
            possible to calculate so an upper limit should be given instead.

            If that's not possible either, C{None} should be used. That will
            cause an exception to be raised if this pattern is used in a
            buffered search.
        """
        self.pattern   = regexp
        self.flags     = flags
        self.regexp    = re.compile(regexp, flags)
        self.maxLength = maxLength

    def __len__(self):
        """
        Returns the maximum expected length of the strings matched by this
        pattern. This value is taken from the C{maxLength} argument of the
        constructor if this class.

        Ideally it should be an exact value, but in some cases it's not
        possible to calculate so an upper limit should be returned instead.

        If that's not possible either an exception must be raised.

        This value will be used to calculate the required buffer size when
        doing buffered searches.
        """
        if self.maxLength is None:
            raise NotImplementedError()
        return self.maxLength

    def find(self, buffer, pos = None):
        if not pos:   # make sure pos is an int
            pos = 0
        match = self.regexp.search(buffer, pos)
        if match:
            start, end = match.span()
            return start, end - start
        return -1, 0

#------------------------------------------------------------------------------

class HexPattern (RegExpPattern):
    """
    Hexadecimal pattern.

    Hex patterns must be in this form::
        "68 65 6c 6c 6f 20 77 6f 72 6c 64"  # "hello world"

    Spaces are optional. Capitalization of hex digits doesn't matter.
    This is exactly equivalent to the previous example::
        "68656C6C6F20776F726C64"            # "hello world"

    Wildcards are allowed, in the form of a C{?} sign in any hex digit::
        "5? 5? c3"          # pop register / pop register / ret
        "b8 ?? ?? ?? ??"    # mov eax, immediate value

    @type pattern: str
    @ivar pattern: Hexadecimal pattern.
    """

    def __new__(cls, pattern):
        """
        If the pattern is completely static (no wildcards are present) a
        L{BytePattern} is created instead. That's because searching for a
        fixed byte pattern is faster than searching for a regular expression.
        """
        if '?' not in pattern:
            return BytePattern( HexInput.hexadecimal(pattern) )
        return object.__new__(cls, pattern)

    def __init__(self, hexa):
        """
        Hex patterns must be in this form::
            "68 65 6c 6c 6f 20 77 6f 72 6c 64"  # "hello world"

        Spaces are optional. Capitalization of hex digits doesn't matter.
        This is exactly equivalent to the previous example::
            "68656C6C6F20776F726C64"            # "hello world"

        Wildcards are allowed, in the form of a C{?} sign in any hex digit::
            "5? 5? c3"          # pop register / pop register / ret
            "b8 ?? ?? ?? ??"    # mov eax, immediate value

        @type  hexa: str
        @param hexa: Pattern to search for.
        """
        maxLength = len([x for x in hexa
                            if x in "?0123456789ABCDEFabcdef"]) / 2
        super(HexPattern, self).__init__(HexInput.pattern(hexa),
                                         maxLength = maxLength)

#==============================================================================

class Search (StaticClass):
    """
    Static class to group the search functionality.

    Do not instance this class! Use its static methods instead.
    """

    # TODO: aligned searches
    # TODO: method to coalesce search results
    # TODO: search memory dumps
    # TODO: search non-ascii C strings

    @staticmethod
    def search_process(process, pattern, minAddr = None,
                                         maxAddr = None,
                                         bufferPages = None,
                                         overlapping = False):
        """
        Search for the given pattern within the process memory.

        @type  process: L{Process}
        @param process: Process to search.

        @type  pattern: L{Pattern}
        @param pattern: Pattern to search for.
            It must be an instance of a subclass of L{Pattern}.

            The following L{Pattern} subclasses are provided by WinAppDbg:
             - L{BytePattern}
             - L{TextPattern}
             - L{RegExpPattern}
             - L{HexPattern}

            You can also write your own subclass of L{Pattern} for customized
            searches.

        @type  minAddr: int
        @param minAddr: (Optional) Start the search at this memory address.

        @type  maxAddr: int
        @param maxAddr: (Optional) Stop the search at this memory address.

        @type  bufferPages: int
        @param bufferPages: (Optional) Number of memory pages to buffer when
            performing the search. Valid values are:
             - C{0} or C{None}:
               Automatically determine the required buffer size. May not give
               complete results for regular expressions that match variable
               sized strings.
             - C{> 0}: Set the buffer size, in memory pages.
             - C{< 0}: Disable buffering entirely. This may give you a little
               speed gain at the cost of an increased memory usage. If the
               target process has very large contiguous memory regions it may
               actually be slower or even fail. It's also the only way to
               guarantee complete results for regular expressions that match
               variable sized strings.

        @type  overlapping: bool
        @param overlapping: C{True} to allow overlapping results, C{False}
            otherwise.

            Overlapping results yield the maximum possible number of results.

            For example, if searching for "AAAA" within "AAAAAAAA" at address
            C{0x10000}, when overlapping is turned off the following matches
            are yielded::
                (0x10000, 4, "AAAA")
                (0x10004, 4, "AAAA")

            If overlapping is turned on, the following matches are yielded::
                (0x10000, 4, "AAAA")
                (0x10001, 4, "AAAA")
                (0x10002, 4, "AAAA")
                (0x10003, 4, "AAAA")
                (0x10004, 4, "AAAA")

            As you can see, the middle results are overlapping the last two.

        @rtype:  iterator of tuple( int, int, str )
        @return: An iterator of tuples. Each tuple contains the following:
             - The memory address where the pattern was found.
             - The size of the data that matches the pattern.
             - The data that matches the pattern.

        @raise WindowsError: An error occurred when querying or reading the
            process memory.
        """

        # Do some namespace lookups of symbols we'll be using frequently.
        MEM_COMMIT = win32.MEM_COMMIT
        PAGE_GUARD = win32.PAGE_GUARD
        page = MemoryAddresses.pageSize
        read = pattern.read
        find = pattern.find

        # Calculate the address range.
        if minAddr is None:
            minAddr = 0
        if maxAddr is None:
            maxAddr = win32.LPVOID(-1).value  # XXX HACK

        # Calculate the buffer size from the number of pages.
        if bufferPages is None:
            try:
                size = MemoryAddresses.\
                            align_address_to_page_end(len(pattern)) + page
            except NotImplementedError:
                size = None
        elif bufferPages > 0:
                size = page * (bufferPages + 1)
        else:
                size = None

        # Get the memory map of the process.
        memory_map = process.iter_memory_map(minAddr, maxAddr)

        # Perform search with buffering enabled.
        if size:

            # Loop through all memory blocks containing data.
            buffer     = "" # buffer to hold the memory data
            prev_addr  = 0  # previous memory block address
            last       = 0  # position of the last match
            delta      = 0  # delta of last read address and start of buffer
            for mbi in memory_map:

                # Skip blocks with no data to search on.
                if not mbi.has_content():
                    continue

                # Get the address and size of this block.
                address    = mbi.BaseAddress    # current address to search on
                block_size = mbi.RegionSize     # total size of the block
                if address >= maxAddr:
                    break
                end = address + block_size      # end address of the block

                # If the block is contiguous to the previous block,
                # coalesce the new data in the buffer.
                if delta and address == prev_addr:
                    buffer += read(process, address, page)

                # If not, clear the buffer and read new data.
                else:
                    buffer = read(process, address, min(size, block_size))
                    last   = 0
                    delta  = 0

                # Search for the pattern in this block.
                while 1:

                    # Yield each match of the pattern in the buffer.
                    pos, length = find(buffer, last)
                    while pos >= last:
                        match_addr = address + pos - delta
                        if minAddr <= match_addr < maxAddr:
                            result = pattern.found(
                                            match_addr, length,
                                            buffer [ pos : pos + length ] )
                            if result is not None:
                                yield result
                        if overlapping:
                            last = pos + 1
                        else:
                            last = pos + length
                        pos, length = find(buffer, last)

                    # Advance to the next page.
                    address    = address + page
                    block_size = block_size - page
                    prev_addr  = address

                    # Fix the position of the last match.
                    last = last - page
                    if last < 0:
                        last = 0

                    # Remove the first page in the buffer.
                    buffer = buffer[ page : ]
                    delta  = page

                    # If we haven't reached the end of the block yet,
                    # read the next page in the block and keep seaching.
                    if address < end:
                        buffer = buffer + read(process, address, page)

                    # Otherwise, we're done searching this block.
                    else:
                        break

        # Perform search with buffering disabled.
        else:

            # Loop through all memory blocks containing data.
            for mbi in memory_map:

                # Skip blocks with no data to search on.
                if not mbi.has_content():
                    continue

                # Get the address and size of this block.
                address    = mbi.BaseAddress
                block_size = mbi.RegionSize
                if address >= maxAddr:
                    break;

                # Read the whole memory region.
                buffer = process.read(address, block_size)

                # Search for the pattern in this region.
                pos, length = find(buffer)
                last = 0
                while pos >= last:
                    match_addr = address + pos
                    if minAddr <= match_addr < maxAddr:
                        result = pattern.found(
                                        match_addr, length,
                                        buffer [ pos : pos + length ] )
                        if result is not None:
                            yield result
                    if overlapping:
                        last = pos + 1
                    else:
                        last = pos + length
                    pos, length = find(buffer, last)

    @classmethod
    def extract_ascii_strings(cls, process, minSize = 4, maxSize = 1024):
        """
        Extract ASCII strings from the process memory.

        @type  process: L{Process}
        @param process: Process to search.

        @type  minSize: int
        @param minSize: (Optional) Minimum size of the strings to search for.

        @type  maxSize: int
        @param maxSize: (Optional) Maximum size of the strings to search for.

        @rtype:  iterator of tuple(int, int, str)
        @return: Iterator of strings extracted from the process memory.
            Each tuple contains the following:
             - The memory address where the string was found.
             - The size of the string.
             - The string.
        """
        regexp = r"[\s\w\!\@\#\$\%%\^\&\*\(\)\{\}\[\]\~\`\'\"\:\;\.\,\\\/\-\+\=\_\<\>]{%d,%d}\0" % (minSize, maxSize)
        pattern = RegExpPattern(regexp, 0, maxSize)
        return cls.search_process(process, pattern, overlapping = False)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/sql.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
SQL database storage support.

@group Crash reporting:
    CrashDAO
"""

__revision__ = "$Id$"

__all__ = ['CrashDAO']

import sqlite3
import datetime
import warnings

from sqlalchemy import create_engine, Column, ForeignKey, Sequence
from sqlalchemy.engine.url import URL
from sqlalchemy.ext.compiler import compiles
from sqlalchemy.ext.declarative import declarative_base
from sqlalchemy.interfaces import PoolListener
from sqlalchemy.orm import sessionmaker, deferred
from sqlalchemy.orm.exc import NoResultFound, MultipleResultsFound
from sqlalchemy.types import Integer, BigInteger, Boolean, DateTime, String, \
                             LargeBinary, Enum, VARCHAR
from sqlalchemy.sql.expression import asc, desc

from crash import Crash, Marshaller, pickle, HIGHEST_PROTOCOL
from textio import CrashDump
import win32

#------------------------------------------------------------------------------

try:
    from decorator import decorator
except ImportError:
    import functools
    def decorator(w):
        """
        The C{decorator} module was not found. You can install it from:
        U{http://pypi.python.org/pypi/decorator/}
        """
        def d(fn):
            @functools.wraps(fn)
            def x(*argv, **argd):
                return w(fn, *argv, **argd)
            return x
        return d

#------------------------------------------------------------------------------

@compiles(String, 'mysql')
@compiles(VARCHAR, 'mysql')
def _compile_varchar_mysql(element, compiler, **kw):
    """MySQL hack to avoid the "VARCHAR requires a length" error."""
    if not element.length or element.length == 'max':
        return "TEXT"
    else:
        return compiler.visit_VARCHAR(element, **kw)

#------------------------------------------------------------------------------

class _SQLitePatch (PoolListener):
    """
    Used internally by L{BaseDAO}.

    After connecting to an SQLite database, ensure that the foreign keys
    support is enabled. If not, abort the connection.

    @see: U{http://sqlite.org/foreignkeys.html}
    """
    def connect(dbapi_connection, connection_record):
        """
        Called once by SQLAlchemy for each new SQLite DB-API connection.

        Here is where we issue some PRAGMA statements to configure how we're
        going to access the SQLite database.

        @param dbapi_connection:
            A newly connected raw SQLite DB-API connection.

        @param connection_record:
            Unused by this method.
        """
        try:
            cursor = dbapi_connection.cursor()
            try:
                cursor.execute("PRAGMA foreign_keys = ON;")
                cursor.execute("PRAGMA foreign_keys;")
                if cursor.fetchone()[0] != 1:
                    raise Exception()
            finally:
                cursor.close()
        except Exception:
            dbapi_connection.close()
            raise sqlite3.Error()

#------------------------------------------------------------------------------

class BaseDTO (object):
    """
    Customized declarative base for SQLAlchemy.
    """

    __table_args__ = {

        # Don't use MyISAM in MySQL. It doesn't support ON DELETE CASCADE.
        'mysql_engine': 'InnoDB',

        # Don't use BlitzDB in Drizzle. It doesn't support foreign keys.
        'drizzle_engine': 'InnoDB',

        # Collate to UTF-8.
        'mysql_charset': 'utf8',

        }

BaseDTO = declarative_base(cls = BaseDTO)

#------------------------------------------------------------------------------

# TODO: if using mssql, check it's at least SQL Server 2005
#       (LIMIT and OFFSET support is required).
# TODO: if using mysql, check it's at least MySQL 5.0.3
#       (nested transactions are required).
# TODO: maybe in mysql check the tables are not myisam?
# TODO: maybe create the database if it doesn't exist?
# TODO: maybe add a method to compact the database?
#       http://stackoverflow.com/questions/1875885
#       http://www.sqlite.org/lang_vacuum.html
#       http://dev.mysql.com/doc/refman/5.1/en/optimize-table.html
#       http://msdn.microsoft.com/en-us/library/ms174459(v=sql.90).aspx

class BaseDAO (object):
    """
    Data Access Object base class.

    @type _url: sqlalchemy.url.URL
    @ivar _url: Database connection URL.

    @type _dialect: str
    @ivar _dialect: SQL dialect currently being used.

    @type _driver: str
    @ivar _driver: Name of the database driver currently being used.
        To get the actual Python module use L{_url}.get_driver() instead.

    @type _session: sqlalchemy.orm.Session
    @ivar _session: Database session object.

    @type _new_session: class
    @cvar _new_session: Custom configured Session class used to create the
        L{_session} instance variable.

    @type _echo: bool
    @cvar _echo: Set to C{True} to print all SQL queries to standard output.
    """

    _echo = False

    _new_session = sessionmaker(autoflush = True,
                                autocommit = True,
                                expire_on_commit = True,
                                weak_identity_map = True)

    def __init__(self, url, creator = None):
        """
        Connect to the database using the given connection URL.

        The current implementation uses SQLAlchemy and so it will support
        whatever database said module supports.

        @type  url: str
        @param url:
            URL that specifies the database to connect to.

            Some examples:
             - Opening an SQLite file:
               C{dao = CrashDAO("sqlite:///C:\\some\\path\\database.sqlite")}
             - Connecting to a locally installed SQL Express database:
               C{dao = CrashDAO("mssql://.\\SQLEXPRESS/Crashes?trusted_connection=yes")}
             - Connecting to a MySQL database running locally, using the
               C{oursql} library, authenticating as the "winappdbg" user with
               no password:
               C{dao = CrashDAO("mysql+oursql://winappdbg@localhost/Crashes")}
             - Connecting to a Postgres database running locally,
               authenticating with user and password:
               C{dao = CrashDAO("postgresql://winappdbg:winappdbg@localhost/Crashes")}

            For more information see the C{SQLAlchemy} documentation online:
            U{http://docs.sqlalchemy.org/en/latest/core/engines.html}

            Note that in all dialects except for SQLite the database
            must already exist. The tables schema, however, is created
            automatically when connecting for the first time.

            To create the database in MSSQL, you can use the
            U{SQLCMD<http://msdn.microsoft.com/en-us/library/ms180944.aspx>}
            command::
                sqlcmd -Q "CREATE DATABASE Crashes"

            In MySQL you can use something like the following::
                mysql -u root -e "CREATE DATABASE Crashes;"

            And in Postgres::
                createdb Crashes -h localhost -U winappdbg -p winappdbg -O winappdbg

            Some small changes to the schema may be tolerated (for example,
            increasing the maximum length of string columns, or adding new
            columns with default values). Of course, it's best to test it
            first before making changes in a live database. This all depends
            very much on the SQLAlchemy version you're using, but it's best
            to use the latest version always.

        @type  creator: callable
        @param creator: (Optional) Callback function that creates the SQL
            database connection.

            Normally it's not necessary to use this argument. However in some
            odd cases you may need to customize the database connection.
        """

        # Parse the connection URL.
        parsed_url = URL(url)
        schema = parsed_url.drivername
        if '+' in schema:
            dialect, driver = schema.split('+')
        else:
            dialect, driver = schema, 'base'
        dialect = dialect.strip().lower()
        driver = driver.strip()

        # Prepare the database engine arguments.
        arguments = {'echo' : self._echo}
        if dialect == 'sqlite':
            arguments['module'] = sqlite3.dbapi2
            arguments['listeners'] = [_SQLitePatch()]
        if creator is not None:
            arguments['creator'] = creator

        # Load the database engine.
        engine = create_engine(url, **arguments)

        # Create a new session.
        session = self._new_session(bind = engine)

        # Create the required tables if they don't exist.
        BaseDTO.metadata.create_all(engine)
        # TODO: create a dialect specific index on the "signature" column.

        # Set the instance properties.
        self._url     = parsed_url
        self._driver  = driver
        self._dialect = dialect
        self._session = session

    def _transactional(self, method, *argv, **argd):
        """
        Begins a transaction and calls the given DAO method.

        If the method executes successfully the transaction is commited.

        If the method fails, the transaction is rolled back.

        @type  method: callable
        @param method: Bound method of this class or one of its subclasses.
            The first argument will always be C{self}.

        @return: The return value of the method call.

        @raise Exception: Any exception raised by the method.
        """
        self._session.begin(subtransactions = True)
        try:
            result = method(self, *argv, **argd)
            self._session.commit()
            return result
        except:
            self._session.rollback()
            raise

#------------------------------------------------------------------------------

@decorator
def Transactional(fn, self, *argv, **argd):
    """
    Decorator that wraps DAO methods to handle transactions automatically.

    It may only work with subclasses of L{BaseDAO}.
    """
    return self._transactional(fn, *argv, **argd)

#==============================================================================

# Generates all possible memory access flags.
def _gen_valid_access_flags():
    f = []
    for a1 in ("---", "R--", "RW-", "RC-", "--X", "R-X", "RWX", "RCX", "???"):
        for a2 in ("G", "-"):
            for a3 in ("N", "-"):
                for a4 in ("W", "-"):
                    f.append("%s %s%s%s" % (a1, a2, a3, a4))
    return tuple(f)
_valid_access_flags = _gen_valid_access_flags()

# Enumerated types for the memory table.
n_MEM_ACCESS_ENUM = {"name" : "MEM_ACCESS_ENUM"}
n_MEM_ALLOC_ACCESS_ENUM = {"name" : "MEM_ALLOC_ACCESS_ENUM"}
MEM_ACCESS_ENUM = Enum(*_valid_access_flags,
                       **n_MEM_ACCESS_ENUM)
MEM_ALLOC_ACCESS_ENUM = Enum(*_valid_access_flags,
                             **n_MEM_ALLOC_ACCESS_ENUM)
MEM_STATE_ENUM  = Enum("Reserved", "Commited", "Free", "Unknown",
                       name = "MEM_STATE_ENUM")
MEM_TYPE_ENUM   = Enum("Image", "Mapped", "Private", "Unknown",
                       name = "MEM_TYPE_ENUM")

# Cleanup the namespace.
del _gen_valid_access_flags
del _valid_access_flags
del n_MEM_ACCESS_ENUM
del n_MEM_ALLOC_ACCESS_ENUM

#------------------------------------------------------------------------------

class MemoryDTO (BaseDTO):
    """
    Database mapping for memory dumps.
    """

    # Declare the table mapping.
    __tablename__ = 'memory'
    id            = Column(Integer, Sequence(__tablename__ + '_seq'),
                           primary_key = True, autoincrement = True)
    crash_id      = Column(Integer, ForeignKey('crashes.id',
                                               ondelete = 'CASCADE',
                                               onupdate = 'CASCADE'),
                           nullable = False)
    address       = Column(BigInteger, nullable = False, index = True)
    size          = Column(BigInteger, nullable = False)
    state         = Column(MEM_STATE_ENUM, nullable = False)
    access        = Column(MEM_ACCESS_ENUM)
    type          = Column(MEM_TYPE_ENUM)
    alloc_base    = Column(BigInteger)
    alloc_access  = Column(MEM_ALLOC_ACCESS_ENUM)
    filename      = Column(String)
    content       = deferred(Column(LargeBinary))

    def __init__(self, crash_id, mbi):
        """
        Process a L{win32.MemoryBasicInformation} object for database storage.
        """

        # Crash ID.
        self.crash_id = crash_id

        # Address.
        self.address = mbi.BaseAddress

        # Size.
        self.size = mbi.RegionSize

        # State (free or allocated).
        if   mbi.State == win32.MEM_RESERVE:
            self.state = "Reserved"
        elif mbi.State == win32.MEM_COMMIT:
            self.state = "Commited"
        elif mbi.State == win32.MEM_FREE:
            self.state = "Free"
        else:
            self.state = "Unknown"

        # Page protection bits (R/W/X/G).
        if mbi.State != win32.MEM_COMMIT:
            self.access = None
        else:
            self.access = self._to_access(mbi.Protect)

        # Type (file mapping, executable image, or private memory).
        if   mbi.Type == win32.MEM_IMAGE:
            self.type = "Image"
        elif mbi.Type == win32.MEM_MAPPED:
            self.type = "Mapped"
        elif mbi.Type == win32.MEM_PRIVATE:
            self.type = "Private"
        elif mbi.Type == 0:
            self.type = None
        else:
            self.type = "Unknown"

        # Allocation info.
        self.alloc_base   = mbi.AllocationBase
        if not mbi.AllocationProtect:
            self.alloc_access = None
        else:
            self.alloc_access = self._to_access(mbi.AllocationProtect)

        # Filename (for memory mappings).
        try:
            self.filename = mbi.filename
        except AttributeError:
            self.filename = None

        # Memory contents.
        try:
            self.content = mbi.content
        except AttributeError:
            self.content = None

    def _to_access(self, protect):
        if   protect & win32.PAGE_NOACCESS:
            access = "--- "
        elif protect & win32.PAGE_READONLY:
            access = "R-- "
        elif protect & win32.PAGE_READWRITE:
            access = "RW- "
        elif protect & win32.PAGE_WRITECOPY:
            access = "RC- "
        elif protect & win32.PAGE_EXECUTE:
            access = "--X "
        elif protect & win32.PAGE_EXECUTE_READ:
            access = "R-X "
        elif protect & win32.PAGE_EXECUTE_READWRITE:
            access = "RWX "
        elif protect & win32.PAGE_EXECUTE_WRITECOPY:
            access = "RCX "
        else:
            access = "??? "
        if   protect & win32.PAGE_GUARD:
            access += "G"
        else:
            access += "-"
        if   protect & win32.PAGE_NOCACHE:
            access += "N"
        else:
            access += "-"
        if   protect & win32.PAGE_WRITECOMBINE:
            access += "W"
        else:
            access += "-"
        return access

    def toMBI(self, getMemoryDump = False):
        """
        Returns a L{win32.MemoryBasicInformation} object using the data
        retrieved from the database.

        @type  getMemoryDump: bool
        @param getMemoryDump: (Optional) If C{True} retrieve the memory dump.
            Defaults to C{False} since this may be a costly operation.

        @rtype:  L{win32.MemoryBasicInformation}
        @return: Memory block information.
        """
        mbi = win32.MemoryBasicInformation()
        mbi.BaseAddress = self.address
        mbi.RegionSize  = self.size
        mbi.State       = self._parse_state(self.state)
        mbi.Protect     = self._parse_access(self.access)
        mbi.Type        = self._parse_type(self.type)
        if self.alloc_base is not None:
            mbi.AllocationBase = self.alloc_base
        else:
            mbi.AllocationBase = mbi.BaseAddress
        if self.alloc_access is not None:
            mbi.AllocationProtect = self._parse_access(self.alloc_access)
        else:
            mbi.AllocationProtect = mbi.Protect
        if self.filename is not None:
            mbi.filename = self.filename
        if getMemoryDump and self.content is not None:
            mbi.content  = self.content
        return mbi

    @staticmethod
    def _parse_state(state):
        if state:
            if state == "Reserved":
                return win32.MEM_RESERVE
            if state == "Commited":
                return win32.MEM_COMMIT
            if state == "Free":
                return win32.MEM_FREE
        return 0

    @staticmethod
    def _parse_type(type):
        if type:
            if type == "Image":
                return win32.MEM_IMAGE
            if type == "Mapped":
                return win32.MEM_MAPPED
            if type == "Private":
                return win32.MEM_PRIVATE
            return -1
        return 0

    @staticmethod
    def _parse_access(access):
        if not access:
            return 0
        perm = access[:3]
        if   perm == "R--":
            protect = win32.PAGE_READONLY
        elif perm == "RW-":
            protect = win32.PAGE_READWRITE
        elif perm == "RC-":
            protect = win32.PAGE_WRITECOPY
        elif perm == "--X":
            protect = win32.PAGE_EXECUTE
        elif perm == "R-X":
            protect = win32.PAGE_EXECUTE_READ
        elif perm == "RWX":
            protect = win32.PAGE_EXECUTE_READWRITE
        elif perm == "RCX":
            protect = win32.PAGE_EXECUTE_WRITECOPY
        else:
            protect = win32.PAGE_NOACCESS
        if access[5] == "G":
            protect = protect | win32.PAGE_GUARD
        if access[6] == "N":
            protect = protect | win32.PAGE_NOCACHE
        if access[7] == "W":
            protect = protect | win32.PAGE_WRITECOMBINE
        return protect

#------------------------------------------------------------------------------

class CrashDTO (BaseDTO):
    """
    Database mapping for crash dumps.
    """

    # Table name.
    __tablename__ = "crashes"

    # Primary key.
    id = Column(Integer, Sequence(__tablename__ + '_seq'),
                primary_key = True, autoincrement = True)

    # Timestamp.
    timestamp = Column(DateTime, nullable = False, index = True)

    # Exploitability test.
    exploitable = Column(Integer, nullable = False)
    exploitability_rule = Column(String(32), nullable = False)
    exploitability_rating = Column(String(32), nullable = False)
    exploitability_desc = Column(String, nullable = False)

    # Platform description.
    os = Column(String(32), nullable = False)
    arch = Column(String(16), nullable = False)
    bits = Column(Integer, nullable = False)    # Integer(4) is deprecated :(

    # Event description.
    event = Column(String, nullable = False)
    pid = Column(Integer, nullable = False)
    tid = Column(Integer, nullable = False)
    pc = Column(BigInteger, nullable = False)
    sp = Column(BigInteger, nullable = False)
    fp = Column(BigInteger, nullable = False)
    pc_label = Column(String, nullable = False)

    # Exception description.
    exception = Column(String(64))
    exception_text = Column(String(64))
    exception_address = Column(BigInteger)
    exception_label = Column(String)
    first_chance = Column(Boolean)
    fault_type = Column(Integer)
    fault_address = Column(BigInteger)
    fault_label = Column(String)
    fault_disasm = Column(String)
    stack_trace = Column(String)

    # Environment description.
    command_line = Column(String)
    environment = Column(String)

    # Debug strings.
    debug_string = Column(String)

    # Notes.
    notes = Column(String)

    # Heuristic signature.
    signature = Column(String, nullable = False)

    # Pickled Crash object, minus the memory dump.
    data = deferred(Column(LargeBinary, nullable = False))

    def __init__(self, crash):
        """
        @type  crash: Crash
        @param crash: L{Crash} object to store into the database.
        """

        # Timestamp and signature.
        self.timestamp = datetime.datetime.fromtimestamp( crash.timeStamp )
        self.signature = pickle.dumps(crash.signature, protocol = 0)

        # Marshalled Crash object, minus the memory dump.
        # This code is *not* thread safe!
        memoryMap = crash.memoryMap
        try:
            crash.memoryMap = None
            self.data = buffer( Marshaller.dumps(crash) )
        finally:
            crash.memoryMap = memoryMap

        # Exploitability test.
        self.exploitability_rating, \
        self.exploitability_rule,   \
        self.exploitability_desc  = crash.isExploitable()

        # Exploitability test as an integer result (for sorting).
        self.exploitable = [
                                "Not an exception",
                                "Not exploitable",
                                "Not likely exploitable",
                                "Unknown",
                                "Probably exploitable",
                                "Exploitable",
                            ].index(self.exploitability_rating)

        # Platform description.
        self.os   = crash.os
        self.arch = crash.arch
        self.bits = crash.bits

        # Event description.
        self.event    = crash.eventName
        self.pid      = crash.pid
        self.tid      = crash.tid
        self.pc       = crash.pc
        self.sp       = crash.sp
        self.fp       = crash.fp
        self.pc_label = crash.labelPC

        # Exception description.
        self.exception         = crash.exceptionName
        self.exception_text    = crash.exceptionDescription
        self.exception_address = crash.exceptionAddress
        self.exception_label   = crash.exceptionLabel
        self.first_chance      = crash.firstChance
        self.fault_type        = crash.faultType
        self.fault_address     = crash.faultAddress
        self.fault_label       = crash.faultLabel
        self.fault_disasm      = CrashDump.dump_code( crash.faultDisasm,
                                                      crash.pc )
        self.stack_trace       = CrashDump.dump_stack_trace_with_labels(
                                                      crash.stackTracePretty )

        # Command line.
        self.command_line = crash.commandLine

        # Environment.
        if crash.environment:
            envList = crash.environment.items()
            envList.sort()
            environment = ''
            for envKey, envVal in envList:
                # Must concatenate here instead of using a substitution,
                # so strings can be automatically promoted to Unicode.
                environment += envKey + '=' + envVal + '\n'
            if environment:
                self.environment = environment

        # Debug string.
        self.debug_string = crash.debugString

        # Notes.
        self.notes = crash.notesReport()

    def toCrash(self, getMemoryDump = False):
        """
        Returns a L{Crash} object using the data retrieved from the database.

        @type  getMemoryDump: bool
        @param getMemoryDump: If C{True} retrieve the memory dump.
            Defaults to C{False} since this may be a costly operation.

        @rtype:  L{Crash}
        @return: Crash object.
        """
        crash = Marshaller.loads(str(self.data))
        if not isinstance(crash, Crash):
            raise TypeError(
                "Expected Crash instance, got %s instead" % type(crash))
        crash._rowid = self.id
        if not crash.memoryMap:
            memory = getattr(self, "memory", [])
            if memory:
                crash.memoryMap = [dto.toMBI(getMemoryDump) for dto in memory]
        return crash

#==============================================================================

# TODO: add a method to modify already stored crash dumps.

class CrashDAO (BaseDAO):
    """
    Data Access Object to read, write and search for L{Crash} objects in a
    database.
    """

    @Transactional
    def add(self, crash, allow_duplicates = True):
        """
        Add a new crash dump to the database, optionally filtering them by
        signature to avoid duplicates.

        @type  crash: L{Crash}
        @param crash: Crash object.

        @type  allow_duplicates: bool
        @param allow_duplicates: (Optional)
            C{True} to always add the new crash dump.
            C{False} to only add the crash dump if no other crash with the
            same signature is found in the database.

            Sometimes, your fuzzer turns out to be I{too} good. Then you find
            youself browsing through gigabytes of crash dumps, only to find
            a handful of actual bugs in them. This simple heuristic filter
            saves you the trouble by discarding crashes that seem to be similar
            to another one you've already found.
        """

        # Filter out duplicated crashes, if requested.
        if not allow_duplicates:
            signature = pickle.dumps(crash.signature, protocol = 0)
            if self._session.query(CrashDTO.id)                \
                            .filter_by(signature = signature) \
                            .count() > 0:
                return

        # Fill out a new row for the crashes table.
        crash_id = self.__add_crash(crash)

        # Fill out new rows for the memory dump.
        self.__add_memory(crash_id, crash.memoryMap)

        # On success set the row ID for the Crash object.
        # WARNING: In nested calls, make sure to delete
        # this property before a session rollback!
        crash._rowid = crash_id

    # Store the Crash object into the crashes table.
    def __add_crash(self, crash):
        session = self._session
        r_crash = None
        try:

            # Fill out a new row for the crashes table.
            r_crash = CrashDTO(crash)
            session.add(r_crash)

            # Flush and get the new row ID.
            session.flush()
            crash_id = r_crash.id

        finally:
            try:

                # Make the ORM forget the CrashDTO object.
                if r_crash is not None:
                    session.expire(r_crash)

            finally:

                # Delete the last reference to the CrashDTO
                # object, so the Python garbage collector claims it.
                del r_crash

        # Return the row ID.
        return crash_id

    # Store the memory dump into the memory table.
    def __add_memory(self, crash_id, memoryMap):
        session = self._session
        if memoryMap:
            for mbi in memoryMap:
                r_mem = MemoryDTO(crash_id, mbi)
                session.add(r_mem)
                session.flush()

    @Transactional
    def find(self,
             signature = None, order = 0,
             since     = None, until = None,
             offset    = None, limit = None):
        """
        Retrieve all crash dumps in the database, optionally filtering them by
        signature and timestamp, and/or sorting them by timestamp.

        Results can be paged to avoid consuming too much memory if the database
        is large.

        @see: L{find_by_example}

        @type  signature: object
        @param signature: (Optional) Return only through crashes matching
            this signature. See L{Crash.signature} for more details.

        @type  order: int
        @param order: (Optional) Sort by timestamp.
            If C{== 0}, results are not sorted.
            If C{> 0}, results are sorted from older to newer.
            If C{< 0}, results are sorted from newer to older.

        @type  since: datetime
        @param since: (Optional) Return only the crashes after and
            including this date and time.

        @type  until: datetime
        @param until: (Optional) Return only the crashes before this date
            and time, not including it.

        @type  offset: int
        @param offset: (Optional) Skip the first I{offset} results.

        @type  limit: int
        @param limit: (Optional) Return at most I{limit} results.

        @rtype:  list(L{Crash})
        @return: List of Crash objects.
        """

        # Validate the parameters.
        if since and until and since > until:
            warnings.warn("CrashDAO.find() got the 'since' and 'until'"
                          " arguments reversed, corrected automatically.")
            since, until = until, since
        if limit is not None and not limit:
            warnings.warn("CrashDAO.find() was set a limit of 0 results,"
                          " returning without executing a query.")
            return []

        # Build the SQL query.
        query = self._session.query(CrashDTO)
        if signature is not None:
            sig_pickled = pickle.dumps(signature, protocol = 0)
            query = query.filter(CrashDTO.signature == sig_pickled)
        if since:
            query = query.filter(CrashDTO.timestamp >= since)
        if until:
            query = query.filter(CrashDTO.timestamp < until)
        if order:
            if order > 0:
                query = query.order_by(asc(CrashDTO.timestamp))
            else:
                query = query.order_by(desc(CrashDTO.timestamp))
        else:
            # Default ordering is by row ID, to get consistent results.
            # Also some database engines require ordering when using offsets.
            query = query.order_by(asc(CrashDTO.id))
        if offset:
            query = query.offset(offset)
        if limit:
            query = query.limit(limit)

        # Execute the SQL query and convert the results.
        try:
            return [dto.toCrash() for dto in query.all()]
        except NoResultFound:
            return []

    @Transactional
    def find_by_example(self, crash, offset = None, limit = None):
        """
        Find all crash dumps that have common properties with the crash dump
        provided.

        Results can be paged to avoid consuming too much memory if the database
        is large.

        @see: L{find}

        @type  crash: L{Crash}
        @param crash: Crash object to compare with. Fields set to C{None} are
            ignored, all other fields but the signature are used in the
            comparison.

            To search for signature instead use the L{find} method.

        @type  offset: int
        @param offset: (Optional) Skip the first I{offset} results.

        @type  limit: int
        @param limit: (Optional) Return at most I{limit} results.

        @rtype:  list(L{Crash})
        @return: List of similar crash dumps found.
        """

        # Validate the parameters.
        if limit is not None and not limit:
            warnings.warn("CrashDAO.find_by_example() was set a limit of 0"
                          " results, returning without executing a query.")
            return []

        # Build the query.
        query = self._session.query(CrashDTO)

        # Order by row ID to get consistent results.
        # Also some database engines require ordering when using offsets.
        query = query.asc(CrashDTO.id)

        # Build a CrashDTO from the Crash object.
        dto = CrashDTO(crash)

        # Filter all the fields in the crashes table that are present in the
        # CrashDTO object and not set to None, except for the row ID.
        for name, column in compat.iteritems(CrashDTO.__dict__):
            if not name.startswith('__') and name not in ('id',
                                                          'signature',
                                                          'data'):
                if isinstance(column, Column):
                    value = getattr(dto, name, None)
                    if value is not None:
                        query = query.filter(column == value)

        # Page the query.
        if offset:
            query = query.offset(offset)
        if limit:
            query = query.limit(limit)

        # Execute the SQL query and convert the results.
        try:
            return [dto.toCrash() for dto in query.all()]
        except NoResultFound:
            return []

    @Transactional
    def count(self, signature = None):
        """
        Counts how many crash dumps have been stored in this database.
        Optionally filters the count by heuristic signature.

        @type  signature: object
        @param signature: (Optional) Count only the crashes that match
            this signature. See L{Crash.signature} for more details.

        @rtype:  int
        @return: Count of crash dumps stored in this database.
        """
        query = self._session.query(CrashDTO.id)
        if signature:
            sig_pickled = pickle.dumps(signature, protocol = 0)
            query = query.filter_by(signature = sig_pickled)
        return query.count()

    @Transactional
    def delete(self, crash):
        """
        Remove the given crash dump from the database.

        @type  crash: L{Crash}
        @param crash: Crash dump to remove.
        """
        query = self._session.query(CrashDTO).filter_by(id = crash._rowid)
        query.delete(synchronize_session = False)
        del crash._rowid


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/system.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
System settings.

@group Instrumentation:
    System
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = ['System']

from winappdbg import win32
from winappdbg.registry import Registry
from winappdbg.textio import HexInput, HexDump
from winappdbg.util import Regenerator, PathOperations, MemoryAddresses, DebugRegister, \
                 classproperty
from winappdbg.process import _ProcessContainer
from winappdbg.window import Window

import sys
import os
import ctypes
import warnings

from os import path, getenv

#==============================================================================

class System (_ProcessContainer):
    """
    Interface to a batch of processes, plus some system wide settings.
    Contains a snapshot of processes.

    @group Platform settings:
        arch, bits, os, wow64, pageSize

    @group Instrumentation:
        find_window, get_window_at, get_foreground_window,
        get_desktop_window, get_shell_window

    @group Debugging:
        load_dbghelp, fix_symbol_store_path,
        request_debug_privileges, drop_debug_privileges

    @group Postmortem debugging:
        get_postmortem_debugger, set_postmortem_debugger,
        get_postmortem_exclusion_list, add_to_postmortem_exclusion_list,
        remove_from_postmortem_exclusion_list

    @group System services:
        get_services, get_active_services,
        start_service, stop_service,
        pause_service, resume_service,
        get_service_display_name, get_service_from_display_name

    @group Permissions and privileges:
        request_privileges, drop_privileges, adjust_privileges, is_admin

    @group Miscellaneous global settings:
        set_kill_on_exit_mode, read_msr, write_msr, enable_step_on_branch_mode,
        get_last_branch_location

    @type arch: str
    @cvar arch: Name of the processor architecture we're running on.
        For more details see L{win32.version._get_arch}.

    @type bits: int
    @cvar bits: Size of the machine word in bits for the current architecture.
        For more details see L{win32.version._get_bits}.

    @type os: str
    @cvar os: Name of the Windows version we're runing on.
        For more details see L{win32.version._get_os}.

    @type wow64: bool
    @cvar wow64: C{True} if the debugger is a 32 bits process running in a 64
        bits version of Windows, C{False} otherwise.

    @type pageSize: int
    @cvar pageSize: Page size in bytes. Defaults to 0x1000 but it's
        automatically updated on runtime when importing the module.

    @type registry: L{Registry}
    @cvar registry: Windows Registry for this machine.
    """

    arch  = win32.arch
    bits  = win32.bits
    os    = win32.os
    wow64 = win32.wow64

    @classproperty
    def pageSize(cls):
        pageSize = MemoryAddresses.pageSize
        cls.pageSize = pageSize
        return pageSize

    registry = Registry()

#------------------------------------------------------------------------------

    @staticmethod
    def find_window(className = None, windowName = None):
        """
        Find the first top-level window in the current desktop to match the
        given class name and/or window name. If neither are provided any
        top-level window will match.

        @see: L{get_window_at}

        @type  className: str
        @param className: (Optional) Class name of the window to find.
            If C{None} or not used any class name will match the search.

        @type  windowName: str
        @param windowName: (Optional) Caption text of the window to find.
            If C{None} or not used any caption text will match the search.

        @rtype:  L{Window} or None
        @return: A window that matches the request. There may be more matching
            windows, but this method only returns one. If no matching window
            is found, the return value is C{None}.

        @raise WindowsError: An error occured while processing this request.
        """
        # I'd love to reverse the order of the parameters
        # but that might create some confusion. :(
        hWnd = win32.FindWindow(className, windowName)
        if hWnd:
            return Window(hWnd)

    @staticmethod
    def get_window_at(x, y):
        """
        Get the window located at the given coordinates in the desktop.
        If no such window exists an exception is raised.

        @see: L{find_window}

        @type  x: int
        @param x: Horizontal coordinate.
        @type  y: int
        @param y: Vertical coordinate.

        @rtype:  L{Window}
        @return: Window at the requested position. If no such window
            exists a C{WindowsError} exception is raised.

        @raise WindowsError: An error occured while processing this request.
        """
        return Window( win32.WindowFromPoint( (x, y) ) )

    @staticmethod
    def get_foreground_window():
        """
        @rtype:  L{Window}
        @return: Returns the foreground window.
        @raise WindowsError: An error occured while processing this request.
        """
        return Window( win32.GetForegroundWindow() )

    @staticmethod
    def get_desktop_window():
        """
        @rtype:  L{Window}
        @return: Returns the desktop window.
        @raise WindowsError: An error occured while processing this request.
        """
        return Window( win32.GetDesktopWindow() )

    @staticmethod
    def get_shell_window():
        """
        @rtype:  L{Window}
        @return: Returns the shell window.
        @raise WindowsError: An error occured while processing this request.
        """
        return Window( win32.GetShellWindow() )

#------------------------------------------------------------------------------

    @classmethod
    def request_debug_privileges(cls, bIgnoreExceptions = False):
        """
        Requests debug privileges.

        This may be needed to debug processes running as SYSTEM
        (such as services) since Windows XP.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when requesting debug privileges.

        @rtype:  bool
        @return: C{True} on success, C{False} on failure.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """
        try:
            cls.request_privileges(win32.SE_DEBUG_NAME)
            return True
        except Exception:
            if not bIgnoreExceptions:
                raise
        return False

    @classmethod
    def drop_debug_privileges(cls, bIgnoreExceptions = False):
        """
        Drops debug privileges.

        This may be needed to avoid being detected
        by certain anti-debug tricks.

        @type  bIgnoreExceptions: bool
        @param bIgnoreExceptions: C{True} to ignore any exceptions that may be
            raised when dropping debug privileges.

        @rtype:  bool
        @return: C{True} on success, C{False} on failure.

        @raise WindowsError: Raises an exception on error, unless
            C{bIgnoreExceptions} is C{True}.
        """
        try:
            cls.drop_privileges(win32.SE_DEBUG_NAME)
            return True
        except Exception:
            if not bIgnoreExceptions:
                raise
        return False

    @classmethod
    def request_privileges(cls, *privileges):
        """
        Requests privileges.

        @type  privileges: int...
        @param privileges: Privileges to request.

        @raise WindowsError: Raises an exception on error.
        """
        cls.adjust_privileges(True, privileges)

    @classmethod
    def drop_privileges(cls, *privileges):
        """
        Drops privileges.

        @type  privileges: int...
        @param privileges: Privileges to drop.

        @raise WindowsError: Raises an exception on error.
        """
        cls.adjust_privileges(False, privileges)

    @staticmethod
    def adjust_privileges(state, privileges):
        """
        Requests or drops privileges.

        @type  state: bool
        @param state: C{True} to request, C{False} to drop.

        @type  privileges: list(int)
        @param privileges: Privileges to request or drop.

        @raise WindowsError: Raises an exception on error.
        """
        with win32.OpenProcessToken(win32.GetCurrentProcess(),
                                win32.TOKEN_ADJUST_PRIVILEGES) as hToken:
            NewState = ( (priv, state) for priv in privileges )
            win32.AdjustTokenPrivileges(hToken, NewState)

    @staticmethod
    def is_admin():
        """
        @rtype:  bool
        @return: C{True} if the current user as Administrator privileges,
            C{False} otherwise. Since Windows Vista and above this means if
            the current process is running with UAC elevation or not.
        """
        return win32.IsUserAnAdmin()

#------------------------------------------------------------------------------

    __binary_types = {
        win32.VFT_APP:        "application",
        win32.VFT_DLL:        "dynamic link library",
        win32.VFT_STATIC_LIB: "static link library",
        win32.VFT_FONT:       "font",
        win32.VFT_DRV:        "driver",
        win32.VFT_VXD:        "legacy driver",
    }

    __driver_types = {
        win32.VFT2_DRV_COMM:                "communications driver",
        win32.VFT2_DRV_DISPLAY:             "display driver",
        win32.VFT2_DRV_INSTALLABLE:         "installable driver",
        win32.VFT2_DRV_KEYBOARD:            "keyboard driver",
        win32.VFT2_DRV_LANGUAGE:            "language driver",
        win32.VFT2_DRV_MOUSE:               "mouse driver",
        win32.VFT2_DRV_NETWORK:             "network driver",
        win32.VFT2_DRV_PRINTER:             "printer driver",
        win32.VFT2_DRV_SOUND:               "sound driver",
        win32.VFT2_DRV_SYSTEM:              "system driver",
        win32.VFT2_DRV_VERSIONED_PRINTER:   "versioned printer driver",
    }

    __font_types = {
        win32.VFT2_FONT_RASTER:   "raster font",
        win32.VFT2_FONT_TRUETYPE: "TrueType font",
        win32.VFT2_FONT_VECTOR:   "vector font",
    }

    __months = (
        "January",
        "February",
        "March",
        "April",
        "May",
        "June",
        "July",
        "August",
        "September",
        "October",
        "November",
        "December",
    )

    __days_of_the_week = (
        "Sunday",
        "Monday",
        "Tuesday",
        "Wednesday",
        "Thursday",
        "Friday",
        "Saturday",
    )

    @classmethod
    def get_file_version_info(cls, filename):
        """
        Get the program version from an executable file, if available.

        @type  filename: str
        @param filename: Pathname to the executable file to query.

        @rtype: tuple(str, str, bool, bool, str, str)
        @return: Tuple with version information extracted from the executable
            file metadata, containing the following:
             - File version number (C{"major.minor"}).
             - Product version number (C{"major.minor"}).
             - C{True} for debug builds, C{False} for production builds.
             - C{True} for legacy OS builds (DOS, OS/2, Win16),
               C{False} for modern OS builds.
             - Binary file type.
               May be one of the following values:
                - "application"
                - "dynamic link library"
                - "static link library"
                - "font"
                - "raster font"
                - "TrueType font"
                - "vector font"
                - "driver"
                - "communications driver"
                - "display driver"
                - "installable driver"
                - "keyboard driver"
                - "language driver"
                - "legacy driver"
                - "mouse driver"
                - "network driver"
                - "printer driver"
                - "sound driver"
                - "system driver"
                - "versioned printer driver"
             - Binary creation timestamp.
            Any of the fields may be C{None} if not available.

        @raise WindowsError: Raises an exception on error.
        """

        # Get the file version info structure.
        pBlock = win32.GetFileVersionInfo(filename)
        pBuffer, dwLen = win32.VerQueryValue(pBlock, "\\")
        if dwLen != ctypes.sizeof(win32.VS_FIXEDFILEINFO):
            raise ctypes.WinError(win32.ERROR_BAD_LENGTH)
        pVersionInfo = ctypes.cast(pBuffer,
                                   ctypes.POINTER(win32.VS_FIXEDFILEINFO))
        VersionInfo = pVersionInfo.contents
        if VersionInfo.dwSignature != 0xFEEF04BD:
            raise ctypes.WinError(win32.ERROR_BAD_ARGUMENTS)

        # File and product versions.
        FileVersion = "%d.%d" % (VersionInfo.dwFileVersionMS,
                                 VersionInfo.dwFileVersionLS)
        ProductVersion = "%d.%d" % (VersionInfo.dwProductVersionMS,
                                    VersionInfo.dwProductVersionLS)

        # Debug build?
        if VersionInfo.dwFileFlagsMask & win32.VS_FF_DEBUG:
            DebugBuild = (VersionInfo.dwFileFlags & win32.VS_FF_DEBUG) != 0
        else:
            DebugBuild = None

        # Legacy OS build?
        LegacyBuild = (VersionInfo.dwFileOS != win32.VOS_NT_WINDOWS32)

        # File type.
        FileType = cls.__binary_types.get(VersionInfo.dwFileType)
        if VersionInfo.dwFileType == win32.VFT_DRV:
            FileType = cls.__driver_types.get(VersionInfo.dwFileSubtype)
        elif VersionInfo.dwFileType == win32.VFT_FONT:
            FileType = cls.__font_types.get(VersionInfo.dwFileSubtype)

        # Timestamp, ex: "Monday, July 7, 2013 (12:20:50.126)".
        # FIXME: how do we know the time zone?
        FileDate = (VersionInfo.dwFileDateMS << 32) + VersionInfo.dwFileDateLS
        if FileDate:
            CreationTime = win32.FileTimeToSystemTime(FileDate)
            CreationTimestamp = "%s, %s %d, %d (%d:%d:%d.%d)" % (
                cls.__days_of_the_week[CreationTime.wDayOfWeek],
                cls.__months[CreationTime.wMonth],
                CreationTime.wDay,
                CreationTime.wYear,
                CreationTime.wHour,
                CreationTime.wMinute,
                CreationTime.wSecond,
                CreationTime.wMilliseconds,
            )
        else:
            CreationTimestamp = None

        # Return the file version info.
        return (
            FileVersion,
            ProductVersion,
            DebugBuild,
            LegacyBuild,
            FileType,
            CreationTimestamp,
        )

#------------------------------------------------------------------------------

    # Locations for dbghelp.dll.
    #  Unfortunately, Microsoft started bundling WinDbg with the
    #  platform SDK, so the install directories may vary across
    #  versions and platforms.
    __dbghelp_locations = {

        # Intel 64 bits.
        win32.ARCH_AMD64: set([

            # WinDbg bundled with the SDK, version 8.0.
            path.join(
                getenv("ProgramFiles", "C:\\Program Files"),
                "Windows Kits",
                "8.0",
                "Debuggers",
                "x64",
                "dbghelp.dll"),
            path.join(
                getenv("ProgramW6432", getenv("ProgramFiles",
                                              "C:\\Program Files")),
                "Windows Kits",
                "8.0",
                "Debuggers",
                "x64",
                "dbghelp.dll"),

            # Old standalone versions of WinDbg.
            path.join(
                getenv("ProgramFiles", "C:\\Program Files"),
                "Debugging Tools for Windows (x64)",
                "dbghelp.dll"),
        ]),

        # Intel 32 bits.
        win32.ARCH_I386 : set([

            # WinDbg bundled with the SDK, version 8.0.
            path.join(
                getenv("ProgramFiles", "C:\\Program Files"),
                "Windows Kits",
                "8.0",
                "Debuggers",
                "x86",
                "dbghelp.dll"),
            path.join(
                getenv("ProgramW6432", getenv("ProgramFiles",
                                              "C:\\Program Files")),
                "Windows Kits",
                "8.0",
                "Debuggers",
                "x86",
                "dbghelp.dll"),

            # Old standalone versions of WinDbg.
            path.join(
                getenv("ProgramFiles", "C:\\Program Files"),
                "Debugging Tools for Windows (x86)",
                "dbghelp.dll"),

            # Version shipped with Windows.
            path.join(
                getenv("ProgramFiles", "C:\\Program Files"),
                "Debugging Tools for Windows (x86)",
                "dbghelp.dll"),
        ]),
    }

    @classmethod
    def load_dbghelp(cls, pathname = None):
        """
        Load the specified version of the C{dbghelp.dll} library.

        This library is shipped with the Debugging Tools for Windows, and it's
        required to load debug symbols.

        Normally you don't need to call this method, as WinAppDbg already tries
        to load the latest version automatically - but it may come in handy if
        the Debugging Tools are installed in a non standard folder.

        Example::
            from winappdbg import Debug

            def simple_debugger( argv ):

                # Instance a Debug object, passing it the event handler callback
                debug = Debug( my_event_handler )
                try:

                    # Load a specific dbghelp.dll file
                    debug.system.load_dbghelp("C:\\Some folder\\dbghelp.dll")

                    # Start a new process for debugging
                    debug.execv( argv )

                    # Wait for the debugee to finish
                    debug.loop()

                # Stop the debugger
                finally:
                    debug.stop()

        @see: U{http://msdn.microsoft.com/en-us/library/ms679294(VS.85).aspx}

        @type  pathname: str
        @param pathname:
            (Optional) Full pathname to the C{dbghelp.dll} library.
            If not provided this method will try to autodetect it.

        @rtype:  ctypes.WinDLL
        @return: Loaded instance of C{dbghelp.dll}.

        @raise NotImplementedError: This feature was not implemented for the
            current architecture.

        @raise WindowsError: An error occured while processing this request.
        """

        # If an explicit pathname was not given, search for the library.
        if not pathname:

            # Under WOW64 we'll treat AMD64 as I386.
            arch = win32.arch
            if arch == win32.ARCH_AMD64 and win32.bits == 32:
                arch = win32.ARCH_I386

            # Check if the architecture is supported.
            if not arch in cls.__dbghelp_locations:
                msg = "Architecture %s is not currently supported."
                raise NotImplementedError(msg  % arch)

            # Grab all versions of the library we can find.
            found = []
            for pathname in cls.__dbghelp_locations[arch]:
                if path.isfile(pathname):
                    try:
                        f_ver, p_ver = cls.get_file_version_info(pathname)[:2]
                    except WindowsError:
                        msg = "Failed to parse file version metadata for: %s"
                        warnings.warn(msg % pathname)
                    if not f_ver:
                        f_ver = p_ver
                    elif p_ver and p_ver > f_ver:
                        f_ver = p_ver
                    found.append( (f_ver, pathname) )

            # If we found any, use the newest version.
            if found:
                found.sort()
                pathname = found.pop()[1]

            # If we didn't find any, trust the default DLL search algorithm.
            else:
                pathname = "dbghelp.dll"

        # Load the library.
        dbghelp = ctypes.windll.LoadLibrary(pathname)

        # Set it globally as the library to be used.
        ctypes.windll.dbghelp = dbghelp

        # Return the library.
        return dbghelp

    @staticmethod
    def fix_symbol_store_path(symbol_store_path = None,
                              remote = True,
                              force = False):
        """
        Fix the symbol store path. Equivalent to the C{.symfix} command in
        Microsoft WinDbg.

        If the symbol store path environment variable hasn't been set, this
        method will provide a default one.

        @type  symbol_store_path: str or None
        @param symbol_store_path: (Optional) Symbol store path to set.

        @type  remote: bool
        @param remote: (Optional) Defines the symbol store path to set when the
            C{symbol_store_path} is C{None}.

            If C{True} the default symbol store path is set to the Microsoft
            symbol server. Debug symbols will be downloaded through HTTP.
            This gives the best results but is also quite slow.

            If C{False} the default symbol store path is set to the local
            cache only. This prevents debug symbols from being downloaded and
            is faster, but unless you've installed the debug symbols on this
            machine or downloaded them in a previous debugging session, some
            symbols may be missing.

            If the C{symbol_store_path} argument is not C{None}, this argument
            is ignored entirely.

        @type  force: bool
        @param force: (Optional) If C{True} the new symbol store path is set
            always. If C{False} the new symbol store path is only set if
            missing.

            This allows you to call this method preventively to ensure the
            symbol server is always set up correctly when running your script,
            but without messing up whatever configuration the user has.

            Example::
                from winappdbg import Debug, System

                def simple_debugger( argv ):

                    # Instance a Debug object
                    debug = Debug( MyEventHandler() )
                    try:

                        # Make sure the remote symbol store is set
                        System.fix_symbol_store_path(remote = True,
                                                      force = False)

                        # Start a new process for debugging
                        debug.execv( argv )

                        # Wait for the debugee to finish
                        debug.loop()

                    # Stop the debugger
                    finally:
                        debug.stop()

        @rtype:  str or None
        @return: The previously set symbol store path if any,
            otherwise returns C{None}.
        """
        try:
            if symbol_store_path is None:
                local_path = "C:\\SYMBOLS"
                if not path.isdir(local_path):
                    local_path = "C:\\Windows\\Symbols"
                    if not path.isdir(local_path):
                        local_path = path.abspath(".")
                if remote:
                    symbol_store_path = (
                        "cache*;SRV*"
                        + local_path +
                        "*"
                        "http://msdl.microsoft.com/download/symbols"
                    )
                else:
                    symbol_store_path = "cache*;SRV*" + local_path
            previous = os.environ.get("_NT_SYMBOL_PATH", None)
            if not previous or force:
                os.environ["_NT_SYMBOL_PATH"] = symbol_store_path
            return previous
        except Exception:
            e = sys.exc_info()[1]
            warnings.warn("Cannot fix symbol path, reason: %s" % str(e),
                          RuntimeWarning)

#------------------------------------------------------------------------------

    @staticmethod
    def set_kill_on_exit_mode(bKillOnExit = False):
        """
        Defines the behavior of the debugged processes when the debugging
        thread dies. This method only affects the calling thread.

        Works on the following platforms:

         - Microsoft Windows XP and above.
         - Wine (Windows Emulator).

        Fails on the following platforms:

         - Microsoft Windows 2000 and below.
         - ReactOS.

        @type  bKillOnExit: bool
        @param bKillOnExit: C{True} to automatically kill processes when the
            debugger thread dies. C{False} to automatically detach from
            processes when the debugger thread dies.

        @rtype:  bool
        @return: C{True} on success, C{False} on error.

        @note:
            This call will fail if a debug port was not created. That is, if
            the debugger isn't attached to at least one process. For more info
            see: U{http://msdn.microsoft.com/en-us/library/ms679307.aspx}
        """
        try:
            # won't work before calling CreateProcess or DebugActiveProcess
            win32.DebugSetProcessKillOnExit(bKillOnExit)
        except (AttributeError, WindowsError):
            return False
        return True

    @staticmethod
    def read_msr(address):
        """
        Read the contents of the specified MSR (Machine Specific Register).

        @type  address: int
        @param address: MSR to read.

        @rtype:  int
        @return: Value of the specified MSR.

        @raise WindowsError:
            Raises an exception on error.

        @raise NotImplementedError:
            Current architecture is not C{i386} or C{amd64}.

        @warning:
            It could potentially brick your machine.
            It works on my machine, but your mileage may vary.
        """
        if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
            raise NotImplementedError(
                "MSR reading is only supported on i386 or amd64 processors.")
        msr         = win32.SYSDBG_MSR()
        msr.Address = address
        msr.Data    = 0
        win32.NtSystemDebugControl(win32.SysDbgReadMsr,
                                   InputBuffer  = msr,
                                   OutputBuffer = msr)
        return msr.Data

    @staticmethod
    def write_msr(address, value):
        """
        Set the contents of the specified MSR (Machine Specific Register).

        @type  address: int
        @param address: MSR to write.

        @type  value: int
        @param value: Contents to write on the MSR.

        @raise WindowsError:
            Raises an exception on error.

        @raise NotImplementedError:
            Current architecture is not C{i386} or C{amd64}.

        @warning:
            It could potentially brick your machine.
            It works on my machine, but your mileage may vary.
        """
        if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
            raise NotImplementedError(
                "MSR writing is only supported on i386 or amd64 processors.")
        msr         = win32.SYSDBG_MSR()
        msr.Address = address
        msr.Data    = value
        win32.NtSystemDebugControl(win32.SysDbgWriteMsr, InputBuffer = msr)

    @classmethod
    def enable_step_on_branch_mode(cls):
        """
        When tracing, call this on every single step event
        for step on branch mode.

        @raise WindowsError:
            Raises C{ERROR_DEBUGGER_INACTIVE} if the debugger is not attached
            to least one process.

        @raise NotImplementedError:
            Current architecture is not C{i386} or C{amd64}.

        @warning:
            This method uses the processor's machine specific registers (MSR).
            It could potentially brick your machine.
            It works on my machine, but your mileage may vary.

        @note:
            It doesn't seem to work in VMWare or VirtualBox machines.
            Maybe it fails in other virtualization/emulation environments,
            no extensive testing was made so far.
        """
        cls.write_msr(DebugRegister.DebugCtlMSR,
                DebugRegister.BranchTrapFlag | DebugRegister.LastBranchRecord)

    @classmethod
    def get_last_branch_location(cls):
        """
        Returns the source and destination addresses of the last taken branch.

        @rtype: tuple( int, int )
        @return: Source and destination addresses of the last taken branch.

        @raise WindowsError:
            Raises an exception on error.

        @raise NotImplementedError:
            Current architecture is not C{i386} or C{amd64}.

        @warning:
            This method uses the processor's machine specific registers (MSR).
            It could potentially brick your machine.
            It works on my machine, but your mileage may vary.

        @note:
            It doesn't seem to work in VMWare or VirtualBox machines.
            Maybe it fails in other virtualization/emulation environments,
            no extensive testing was made so far.
        """
        LastBranchFromIP = cls.read_msr(DebugRegister.LastBranchFromIP)
        LastBranchToIP   = cls.read_msr(DebugRegister.LastBranchToIP)
        return ( LastBranchFromIP, LastBranchToIP )

#------------------------------------------------------------------------------

    @classmethod
    def get_postmortem_debugger(cls, bits = None):
        """
        Returns the postmortem debugging settings from the Registry.

        @see: L{set_postmortem_debugger}

        @type  bits: int
        @param bits: Set to C{32} for the 32 bits debugger, or C{64} for the
            64 bits debugger. Set to {None} for the default (L{System.bits}.

        @rtype:  tuple( str, bool, int )
        @return: A tuple containing the command line string to the postmortem
            debugger, a boolean specifying if user interaction is allowed
            before attaching, and an integer specifying a user defined hotkey.
            Any member of the tuple may be C{None}.
            See L{set_postmortem_debugger} for more details.

        @raise WindowsError:
            Raises an exception on error.
        """
        if bits is None:
            bits = cls.bits
        elif bits not in (32, 64):
            raise NotImplementedError("Unknown architecture (%r bits)" % bits)

        if bits == 32 and cls.bits == 64:
            keyname = 'HKLM\\SOFTWARE\\Wow6432Node\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug'
        else:
            keyname = 'HKLM\\SOFTWARE\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug'

        key = cls.registry[keyname]

        debugger = key.get('Debugger')
        auto     = key.get('Auto')
        hotkey   = key.get('UserDebuggerHotkey')

        if auto is not None:
            auto = bool(auto)

        return (debugger, auto, hotkey)

    @classmethod
    def get_postmortem_exclusion_list(cls, bits = None):
        """
        Returns the exclusion list for the postmortem debugger.

        @see: L{get_postmortem_debugger}

        @type  bits: int
        @param bits: Set to C{32} for the 32 bits debugger, or C{64} for the
            64 bits debugger. Set to {None} for the default (L{System.bits}).

        @rtype:  list( str )
        @return: List of excluded application filenames.

        @raise WindowsError:
            Raises an exception on error.
        """
        if bits is None:
            bits = cls.bits
        elif bits not in (32, 64):
            raise NotImplementedError("Unknown architecture (%r bits)" % bits)

        if bits == 32 and cls.bits == 64:
            keyname = 'HKLM\\SOFTWARE\\Wow6432Node\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'
        else:
            keyname = 'HKLM\\SOFTWARE\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'

        try:
            key = cls.registry[keyname]
        except KeyError:
            return []

        return [name for (name, enabled) in key.items() if enabled]

    @classmethod
    def set_postmortem_debugger(cls, cmdline,
                                auto = None, hotkey = None, bits = None):
        """
        Sets the postmortem debugging settings in the Registry.

        @warning: This method requires administrative rights.

        @see: L{get_postmortem_debugger}

        @type  cmdline: str
        @param cmdline: Command line to the new postmortem debugger.
            When the debugger is invoked, the first "%ld" is replaced with the
            process ID and the second "%ld" is replaced with the event handle.
            Don't forget to enclose the program filename in double quotes if
            the path contains spaces.

        @type  auto: bool
        @param auto: Set to C{True} if no user interaction is allowed, C{False}
            to prompt a confirmation dialog before attaching.
            Use C{None} to leave this value unchanged.

        @type  hotkey: int
        @param hotkey: Virtual key scan code for the user defined hotkey.
            Use C{0} to disable the hotkey.
            Use C{None} to leave this value unchanged.

        @type  bits: int
        @param bits: Set to C{32} for the 32 bits debugger, or C{64} for the
            64 bits debugger. Set to {None} for the default (L{System.bits}).

        @rtype:  tuple( str, bool, int )
        @return: Previously defined command line and auto flag.

        @raise WindowsError:
            Raises an exception on error.
        """
        if bits is None:
            bits = cls.bits
        elif bits not in (32, 64):
            raise NotImplementedError("Unknown architecture (%r bits)" % bits)

        if bits == 32 and cls.bits == 64:
            keyname = 'HKLM\\SOFTWARE\\Wow6432Node\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug'
        else:
            keyname = 'HKLM\\SOFTWARE\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug'

        key = cls.registry[keyname]

        if cmdline is not None:
            key['Debugger'] = cmdline
        if auto is not None:
            key['Auto'] = int(bool(auto))
        if hotkey is not None:
            key['UserDebuggerHotkey'] = int(hotkey)

    @classmethod
    def add_to_postmortem_exclusion_list(cls, pathname, bits = None):
        """
        Adds the given filename to the exclusion list for postmortem debugging.

        @warning: This method requires administrative rights.

        @see: L{get_postmortem_exclusion_list}

        @type  pathname: str
        @param pathname:
            Application pathname to exclude from postmortem debugging.

        @type  bits: int
        @param bits: Set to C{32} for the 32 bits debugger, or C{64} for the
            64 bits debugger. Set to {None} for the default (L{System.bits}).

        @raise WindowsError:
            Raises an exception on error.
        """
        if bits is None:
            bits = cls.bits
        elif bits not in (32, 64):
            raise NotImplementedError("Unknown architecture (%r bits)" % bits)

        if bits == 32 and cls.bits == 64:
            keyname = 'HKLM\\SOFTWARE\\Wow6432Node\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'
        else:
            keyname = 'HKLM\\SOFTWARE\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'

        try:
            key = cls.registry[keyname]
        except KeyError:
            key = cls.registry.create(keyname)

        key[pathname] = 1

    @classmethod
    def remove_from_postmortem_exclusion_list(cls, pathname, bits = None):
        """
        Removes the given filename to the exclusion list for postmortem
        debugging from the Registry.

        @warning: This method requires administrative rights.

        @warning: Don't ever delete entries you haven't created yourself!
            Some entries are set by default for your version of Windows.
            Deleting them might deadlock your system under some circumstances.

            For more details see:
            U{http://msdn.microsoft.com/en-us/library/bb204634(v=vs.85).aspx}

        @see: L{get_postmortem_exclusion_list}

        @type  pathname: str
        @param pathname: Application pathname to remove from the postmortem
            debugging exclusion list.

        @type  bits: int
        @param bits: Set to C{32} for the 32 bits debugger, or C{64} for the
            64 bits debugger. Set to {None} for the default (L{System.bits}).

        @raise WindowsError:
            Raises an exception on error.
        """
        if bits is None:
            bits = cls.bits
        elif bits not in (32, 64):
            raise NotImplementedError("Unknown architecture (%r bits)" % bits)

        if bits == 32 and cls.bits == 64:
            keyname = 'HKLM\\SOFTWARE\\Wow6432Node\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'
        else:
            keyname = 'HKLM\\SOFTWARE\\Microsoft\\Windows NT\\CurrentVersion\\AeDebug\\AutoExclusionList'

        try:
            key = cls.registry[keyname]
        except KeyError:
            return

        try:
            del key[pathname]
        except KeyError:
            return

#------------------------------------------------------------------------------

    @staticmethod
    def get_services():
        """
        Retrieve a list of all system services.

        @see: L{get_active_services},
            L{start_service}, L{stop_service},
            L{pause_service}, L{resume_service}

        @rtype:  list( L{win32.ServiceStatusProcessEntry} )
        @return: List of service status descriptors.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_ENUMERATE_SERVICE
            ) as hSCManager:
                try:
                    return win32.EnumServicesStatusEx(hSCManager)
                except AttributeError:
                    return win32.EnumServicesStatus(hSCManager)

    @staticmethod
    def get_active_services():
        """
        Retrieve a list of all active system services.

        @see: L{get_services},
            L{start_service}, L{stop_service},
            L{pause_service}, L{resume_service}

        @rtype:  list( L{win32.ServiceStatusProcessEntry} )
        @return: List of service status descriptors.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_ENUMERATE_SERVICE
        ) as hSCManager:
            return [ entry for entry in win32.EnumServicesStatusEx(hSCManager,
                        dwServiceType  = win32.SERVICE_WIN32,
                        dwServiceState = win32.SERVICE_ACTIVE) \
                    if entry.ProcessId ]

    @staticmethod
    def get_service(name):
        """
        Get the service descriptor for the given service name.

        @see: L{start_service}, L{stop_service},
            L{pause_service}, L{resume_service}

        @type  name: str
        @param name: Service unique name. You can get this value from the
            C{ServiceName} member of the service descriptors returned by
            L{get_services} or L{get_active_services}.

        @rtype:  L{win32.ServiceStatusProcess}
        @return: Service status descriptor.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_ENUMERATE_SERVICE
        ) as hSCManager:
            with win32.OpenService(hSCManager, name,
                                   dwDesiredAccess = win32.SERVICE_QUERY_STATUS
            ) as hService:
                try:
                    return win32.QueryServiceStatusEx(hService)
                except AttributeError:
                    return win32.QueryServiceStatus(hService)

    @staticmethod
    def get_service_display_name(name):
        """
        Get the service display name for the given service name.

        @see: L{get_service}

        @type  name: str
        @param name: Service unique name. You can get this value from the
            C{ServiceName} member of the service descriptors returned by
            L{get_services} or L{get_active_services}.

        @rtype:  str
        @return: Service display name.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_ENUMERATE_SERVICE
        ) as hSCManager:
            return win32.GetServiceDisplayName(hSCManager, name)

    @staticmethod
    def get_service_from_display_name(displayName):
        """
        Get the service unique name given its display name.

        @see: L{get_service}

        @type  displayName: str
        @param displayName: Service display name. You can get this value from
            the C{DisplayName} member of the service descriptors returned by
            L{get_services} or L{get_active_services}.

        @rtype:  str
        @return: Service unique name.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_ENUMERATE_SERVICE
        ) as hSCManager:
            return win32.GetServiceKeyName(hSCManager, displayName)

    @staticmethod
    def start_service(name, argv = None):
        """
        Start the service given by name.

        @warn: This method requires UAC elevation in Windows Vista and above.

        @see: L{stop_service}, L{pause_service}, L{resume_service}

        @type  name: str
        @param name: Service unique name. You can get this value from the
            C{ServiceName} member of the service descriptors returned by
            L{get_services} or L{get_active_services}.
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_CONNECT
        ) as hSCManager:
            with win32.OpenService(hSCManager, name,
                                   dwDesiredAccess = win32.SERVICE_START
            ) as hService:
                win32.StartService(hService)

    @staticmethod
    def stop_service(name):
        """
        Stop the service given by name.

        @warn: This method requires UAC elevation in Windows Vista and above.

        @see: L{get_services}, L{get_active_services},
            L{start_service}, L{pause_service}, L{resume_service}
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_CONNECT
        ) as hSCManager:
            with win32.OpenService(hSCManager, name,
                                   dwDesiredAccess = win32.SERVICE_STOP
            ) as hService:
                win32.ControlService(hService, win32.SERVICE_CONTROL_STOP)

    @staticmethod
    def pause_service(name):
        """
        Pause the service given by name.

        @warn: This method requires UAC elevation in Windows Vista and above.

        @note: Not all services support this.

        @see: L{get_services}, L{get_active_services},
            L{start_service}, L{stop_service}, L{resume_service}
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_CONNECT
        ) as hSCManager:
            with win32.OpenService(hSCManager, name,
                                dwDesiredAccess = win32.SERVICE_PAUSE_CONTINUE
            ) as hService:
                win32.ControlService(hService, win32.SERVICE_CONTROL_PAUSE)

    @staticmethod
    def resume_service(name):
        """
        Resume the service given by name.

        @warn: This method requires UAC elevation in Windows Vista and above.

        @note: Not all services support this.

        @see: L{get_services}, L{get_active_services},
            L{start_service}, L{stop_service}, L{pause_service}
        """
        with win32.OpenSCManager(
            dwDesiredAccess = win32.SC_MANAGER_CONNECT
        ) as hSCManager:
            with win32.OpenService(hSCManager, name,
                                dwDesiredAccess = win32.SERVICE_PAUSE_CONTINUE
            ) as hService:
                win32.ControlService(hService, win32.SERVICE_CONTROL_CONTINUE)

    # TODO: create_service, delete_service


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/textio.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Functions for text input, logging or text output.

@group Helpers:
    HexDump,
    HexInput,
    HexOutput,
    Color,
    Table,
    Logger
    DebugLog
    CrashDump
"""

__revision__ = "$Id$"

__all__ =   [
                'HexDump',
                'HexInput',
                'HexOutput',
                'Color',
                'Table',
                'CrashDump',
                'DebugLog',
                'Logger',
            ]

import sys
from winappdbg import win32
from winappdbg import compat
from winappdbg.util import StaticClass

import re
import time
import struct
import traceback

#------------------------------------------------------------------------------

class HexInput (StaticClass):
    """
    Static functions for user input parsing.
    The counterparts for each method are in the L{HexOutput} class.
    """

    @staticmethod
    def integer(token):
        """
        Convert numeric strings into integers.

        @type  token: str
        @param token: String to parse.

        @rtype:  int
        @return: Parsed integer value.
        """
        token = token.strip()
        neg = False
        if token.startswith(compat.b('-')):
            token = token[1:]
            neg = True
        if token.startswith(compat.b('0x')):
            result = int(token, 16)     # hexadecimal
        elif token.startswith(compat.b('0b')):
            result = int(token[2:], 2)  # binary
        elif token.startswith(compat.b('0o')):
            result = int(token, 8)      # octal
        else:
            try:
                result = int(token)     # decimal
            except ValueError:
                result = int(token, 16) # hexadecimal (no "0x" prefix)
        if neg:
            result = -result
        return result

    @staticmethod
    def address(token):
        """
        Convert numeric strings into memory addresses.

        @type  token: str
        @param token: String to parse.

        @rtype:  int
        @return: Parsed integer value.
        """
        return int(token, 16)

    @staticmethod
    def hexadecimal(token):
        """
        Convert a strip of hexadecimal numbers into binary data.

        @type  token: str
        @param token: String to parse.

        @rtype:  str
        @return: Parsed string value.
        """
        token = ''.join([ c for c in token if c.isalnum() ])
        if len(token) % 2 != 0:
            raise ValueError("Missing characters in hex data")
        data = ''
        for i in compat.xrange(0, len(token), 2):
            x = token[i:i+2]
            d = int(x, 16)
            s = struct.pack('<B', d)
            data += s
        return data

    @staticmethod
    def pattern(token):
        """
        Convert an hexadecimal search pattern into a POSIX regular expression.

        For example, the following pattern::

            "B8 0? ?0 ?? ??"

        Would match the following data::

            "B8 0D F0 AD BA"    # mov eax, 0xBAADF00D

        @type  token: str
        @param token: String to parse.

        @rtype:  str
        @return: Parsed string value.
        """
        token = ''.join([ c for c in token if c == '?' or c.isalnum() ])
        if len(token) % 2 != 0:
            raise ValueError("Missing characters in hex data")
        regexp = ''
        for i in compat.xrange(0, len(token), 2):
            x = token[i:i+2]
            if x == '??':
                regexp += '.'
            elif x[0] == '?':
                f = '\\x%%.1x%s' % x[1]
                x = ''.join([ f % c for c in compat.xrange(0, 0x10) ])
                regexp = '%s[%s]' % (regexp, x)
            elif x[1] == '?':
                f = '\\x%s%%.1x' % x[0]
                x = ''.join([ f % c for c in compat.xrange(0, 0x10) ])
                regexp = '%s[%s]' % (regexp, x)
            else:
                regexp = '%s\\x%s' % (regexp, x)
        return regexp

    @staticmethod
    def is_pattern(token):
        """
        Determine if the given argument is a valid hexadecimal pattern to be
        used with L{pattern}.

        @type  token: str
        @param token: String to parse.

        @rtype:  bool
        @return:
            C{True} if it's a valid hexadecimal pattern, C{False} otherwise.
        """
        return re.match(r"^(?:[\?A-Fa-f0-9][\?A-Fa-f0-9]\s*)+$", token)

    @classmethod
    def integer_list_file(cls, filename):
        """
        Read a list of integers from a file.

        The file format is:

         - # anywhere in the line begins a comment
         - leading and trailing spaces are ignored
         - empty lines are ignored
         - integers can be specified as:
            - decimal numbers ("100" is 100)
            - hexadecimal numbers ("0x100" is 256)
            - binary numbers ("0b100" is 4)
            - octal numbers ("0100" is 64)

        @type  filename: str
        @param filename: Name of the file to read.

        @rtype:  list( int )
        @return: List of integers read from the file.
        """
        count  = 0
        result = list()
        fd     = open(filename, 'r')
        for line in fd:
            count = count + 1
            if '#' in line:
                line = line[ : line.find('#') ]
            line = line.strip()
            if line:
                try:
                    value = cls.integer(line)
                except ValueError:
                    e = sys.exc_info()[1]
                    msg = "Error in line %d of %s: %s"
                    msg = msg % (count, filename, str(e))
                    raise ValueError(msg)
                result.append(value)
        return result

    @classmethod
    def string_list_file(cls, filename):
        """
        Read a list of string values from a file.

        The file format is:

         - # anywhere in the line begins a comment
         - leading and trailing spaces are ignored
         - empty lines are ignored
         - strings cannot span over a single line

        @type  filename: str
        @param filename: Name of the file to read.

        @rtype:  list
        @return: List of integers and strings read from the file.
        """
        count  = 0
        result = list()
        fd     = open(filename, 'r')
        for line in fd:
            count = count + 1
            if '#' in line:
                line = line[ : line.find('#') ]
            line = line.strip()
            if line:
                result.append(line)
        return result

    @classmethod
    def mixed_list_file(cls, filename):
        """
        Read a list of mixed values from a file.

        The file format is:

         - # anywhere in the line begins a comment
         - leading and trailing spaces are ignored
         - empty lines are ignored
         - strings cannot span over a single line
         - integers can be specified as:
            - decimal numbers ("100" is 100)
            - hexadecimal numbers ("0x100" is 256)
            - binary numbers ("0b100" is 4)
            - octal numbers ("0100" is 64)

        @type  filename: str
        @param filename: Name of the file to read.

        @rtype:  list
        @return: List of integers and strings read from the file.
        """
        count  = 0
        result = list()
        fd     = open(filename, 'r')
        for line in fd:
            count = count + 1
            if '#' in line:
                line = line[ : line.find('#') ]
            line = line.strip()
            if line:
                try:
                    value = cls.integer(line)
                except ValueError:
                    value = line
                result.append(value)
        return result

#------------------------------------------------------------------------------

class HexOutput (StaticClass):
    """
    Static functions for user output parsing.
    The counterparts for each method are in the L{HexInput} class.

    @type integer_size: int
    @cvar integer_size: Default size in characters of an outputted integer.
        This value is platform dependent.

    @type address_size: int
    @cvar address_size: Default Number of bits of the target architecture.
        This value is platform dependent.
    """

    integer_size = (win32.SIZEOF(win32.DWORD)  * 2) + 2
    address_size = (win32.SIZEOF(win32.SIZE_T) * 2) + 2

    @classmethod
    def integer(cls, integer, bits = None):
        """
        @type  integer: int
        @param integer: Integer.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexOutput.integer_size}

        @rtype:  str
        @return: Text output.
        """
        if bits is None:
            integer_size = cls.integer_size
        else:
            integer_size = (bits / 4) + 2
        if integer >= 0:
            return ('0x%%.%dx' % (integer_size - 2)) % integer
        return ('-0x%%.%dx' % (integer_size - 2)) % -integer

    @classmethod
    def address(cls, address, bits = None):
        """
        @type  address: int
        @param address: Memory address.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexOutput.address_size}

        @rtype:  str
        @return: Text output.
        """
        if bits is None:
            address_size = cls.address_size
            bits = win32.bits
        else:
            address_size = (bits / 4) + 2
        if address < 0:
            address = ((2 ** bits) - 1) ^ ~address
        return ('0x%%.%dx' % (address_size - 2)) % address

    @staticmethod
    def hexadecimal(data):
        """
        Convert binary data to a string of hexadecimal numbers.

        @type  data: str
        @param data: Binary data.

        @rtype:  str
        @return: Hexadecimal representation.
        """
        return HexDump.hexadecimal(data, separator = '')

    @classmethod
    def integer_list_file(cls, filename, values, bits = None):
        """
        Write a list of integers to a file.
        If a file of the same name exists, it's contents are replaced.

        See L{HexInput.integer_list_file} for a description of the file format.

        @type  filename: str
        @param filename: Name of the file to write.

        @type  values: list( int )
        @param values: List of integers to write to the file.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexOutput.integer_size}
        """
        fd = open(filename, 'w')
        for integer in values:
            print >> fd, cls.integer(integer, bits)
        fd.close()

    @classmethod
    def string_list_file(cls, filename, values):
        """
        Write a list of strings to a file.
        If a file of the same name exists, it's contents are replaced.

        See L{HexInput.string_list_file} for a description of the file format.

        @type  filename: str
        @param filename: Name of the file to write.

        @type  values: list( int )
        @param values: List of strings to write to the file.
        """
        fd = open(filename, 'w')
        for string in values:
            print >> fd, string
        fd.close()

    @classmethod
    def mixed_list_file(cls, filename, values, bits):
        """
        Write a list of mixed values to a file.
        If a file of the same name exists, it's contents are replaced.

        See L{HexInput.mixed_list_file} for a description of the file format.

        @type  filename: str
        @param filename: Name of the file to write.

        @type  values: list( int )
        @param values: List of mixed values to write to the file.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexOutput.integer_size}
        """
        fd = open(filename, 'w')
        for original in values:
            try:
                parsed = cls.integer(original, bits)
            except TypeError:
                parsed = repr(original)
            print >> fd, parsed
        fd.close()

#------------------------------------------------------------------------------

class HexDump (StaticClass):
    """
    Static functions for hexadecimal dumps.

    @type integer_size: int
    @cvar integer_size: Size in characters of an outputted integer.
        This value is platform dependent.

    @type address_size: int
    @cvar address_size: Size in characters of an outputted address.
        This value is platform dependent.
    """

    integer_size = (win32.SIZEOF(win32.DWORD)  * 2)
    address_size = (win32.SIZEOF(win32.SIZE_T) * 2)

    @classmethod
    def integer(cls, integer, bits = None):
        """
        @type  integer: int
        @param integer: Integer.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.integer_size}

        @rtype:  str
        @return: Text output.
        """
        if bits is None:
            integer_size = cls.integer_size
        else:
            integer_size = bits / 4
        return ('%%.%dX' % integer_size) % integer

    @classmethod
    def address(cls, address, bits = None):
        """
        @type  address: int
        @param address: Memory address.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text output.
        """
        if bits is None:
            address_size = cls.address_size
            bits = win32.bits
        else:
            address_size = bits / 4
        if address < 0:
            address = ((2 ** bits) - 1) ^ ~address
        return ('%%.%dX' % address_size) % address

    @staticmethod
    def printable(data):
        """
        Replace unprintable characters with dots.

        @type  data: str
        @param data: Binary data.

        @rtype:  str
        @return: Printable text.
        """
        result = ''
        for c in data:
            if 32 < ord(c) < 128:
                result += c
            else:
                result += '.'
        return result

    @staticmethod
    def hexadecimal(data, separator = ''):
        """
        Convert binary data to a string of hexadecimal numbers.

        @type  data: str
        @param data: Binary data.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each character.

        @rtype:  str
        @return: Hexadecimal representation.
        """
        return separator.join( [ '%.2x' % ord(c) for c in data ] )

    @staticmethod
    def hexa_word(data, separator = ' '):
        """
        Convert binary data to a string of hexadecimal WORDs.

        @type  data: str
        @param data: Binary data.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each WORD.

        @rtype:  str
        @return: Hexadecimal representation.
        """
        if len(data) & 1 != 0:
            data += '\0'
        return separator.join( [ '%.4x' % struct.unpack('<H', data[i:i+2])[0] \
                                           for i in compat.xrange(0, len(data), 2) ] )

    @staticmethod
    def hexa_dword(data, separator = ' '):
        """
        Convert binary data to a string of hexadecimal DWORDs.

        @type  data: str
        @param data: Binary data.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each DWORD.

        @rtype:  str
        @return: Hexadecimal representation.
        """
        if len(data) & 3 != 0:
            data += '\0' * (4 - (len(data) & 3))
        return separator.join( [ '%.8x' % struct.unpack('<L', data[i:i+4])[0] \
                                           for i in compat.xrange(0, len(data), 4) ] )

    @staticmethod
    def hexa_qword(data, separator = ' '):
        """
        Convert binary data to a string of hexadecimal QWORDs.

        @type  data: str
        @param data: Binary data.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each QWORD.

        @rtype:  str
        @return: Hexadecimal representation.
        """
        if len(data) & 7 != 0:
            data += '\0' * (8 - (len(data) & 7))
        return separator.join( [ '%.16x' % struct.unpack('<Q', data[i:i+8])[0]\
                                           for i in compat.xrange(0, len(data), 8) ] )

    @classmethod
    def hexline(cls, data, separator = ' ', width = None):
        """
        Dump a line of hexadecimal numbers from binary data.

        @type  data: str
        @param data: Binary data.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each character.

        @type  width: int
        @param width:
            (Optional) Maximum number of characters to convert per text line.
            This value is also used for padding.

        @rtype:  str
        @return: Multiline output text.
        """
        if width is None:
            fmt = '%s  %s'
        else:
            fmt = '%%-%ds  %%-%ds' % ((len(separator)+2)*width-1, width)
        return fmt % (cls.hexadecimal(data, separator), cls.printable(data))

    @classmethod
    def hexblock(cls, data,                                    address = None,
                                                                  bits = None,
                                                             separator = ' ',
                                                                 width = 8):
        """
        Dump a block of hexadecimal numbers from binary data.
        Also show a printable text version of the data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address: Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each character.

        @type  width: int
        @param width:
            (Optional) Maximum number of characters to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        return cls.hexblock_cb(cls.hexline, data, address, bits, width,
                 cb_kwargs = {'width' : width, 'separator' : separator})

    @classmethod
    def hexblock_cb(cls, callback, data,                        address = None,
                                                                   bits = None,
                                                                  width = 16,
                                                                cb_args = (),
                                                              cb_kwargs = {}):
        """
        Dump a block of binary data using a callback function to convert each
        line of text.

        @type  callback: function
        @param callback: Callback function to convert each line of data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address:
            (Optional) Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  cb_args: str
        @param cb_args:
            (Optional) Arguments to pass to the callback function.

        @type  cb_kwargs: str
        @param cb_kwargs:
            (Optional) Keyword arguments to pass to the callback function.

        @type  width: int
        @param width:
            (Optional) Maximum number of bytes to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        result = ''
        if address is None:
            for i in compat.xrange(0, len(data), width):
                result = '%s%s\n' % ( result, \
                             callback(data[i:i+width], *cb_args, **cb_kwargs) )
        else:
            for i in compat.xrange(0, len(data), width):
                result = '%s%s: %s\n' % (
                             result,
                             cls.address(address, bits),
                             callback(data[i:i+width], *cb_args, **cb_kwargs)
                             )
                address += width
        return result

    @classmethod
    def hexblock_byte(cls, data,                                address = None,
                                                                   bits = None,
                                                              separator = ' ',
                                                                  width = 16):
        """
        Dump a block of hexadecimal BYTEs from binary data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address: Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each BYTE.

        @type  width: int
        @param width:
            (Optional) Maximum number of BYTEs to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        return cls.hexblock_cb(cls.hexadecimal, data,
                               address, bits, width,
                               cb_kwargs = {'separator': separator})

    @classmethod
    def hexblock_word(cls, data,                                address = None,
                                                                   bits = None,
                                                              separator = ' ',
                                                                  width = 8):
        """
        Dump a block of hexadecimal WORDs from binary data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address: Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each WORD.

        @type  width: int
        @param width:
            (Optional) Maximum number of WORDs to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        return cls.hexblock_cb(cls.hexa_word, data,
                               address, bits, width * 2,
                               cb_kwargs = {'separator': separator})

    @classmethod
    def hexblock_dword(cls, data,                               address = None,
                                                                   bits = None,
                                                              separator = ' ',
                                                                  width = 4):
        """
        Dump a block of hexadecimal DWORDs from binary data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address: Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each DWORD.

        @type  width: int
        @param width:
            (Optional) Maximum number of DWORDs to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        return cls.hexblock_cb(cls.hexa_dword, data,
                               address, bits, width * 4,
                               cb_kwargs = {'separator': separator})

    @classmethod
    def hexblock_qword(cls, data,                               address = None,
                                                                   bits = None,
                                                              separator = ' ',
                                                                  width = 2):
        """
        Dump a block of hexadecimal QWORDs from binary data.

        @type  data: str
        @param data: Binary data.

        @type  address: str
        @param address: Memory address where the data was read from.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each QWORD.

        @type  width: int
        @param width:
            (Optional) Maximum number of QWORDs to convert per text line.

        @rtype:  str
        @return: Multiline output text.
        """
        return cls.hexblock_cb(cls.hexa_qword, data,
                               address, bits, width * 8,
                               cb_kwargs = {'separator': separator})

#------------------------------------------------------------------------------

# TODO: implement an ANSI parser to simplify using colors

class Color (object):
    """
    Colored console output.
    """

    @staticmethod
    def _get_text_attributes():
        return win32.GetConsoleScreenBufferInfo().wAttributes

    @staticmethod
    def _set_text_attributes(wAttributes):
        win32.SetConsoleTextAttribute(wAttributes = wAttributes)

    #--------------------------------------------------------------------------

    @classmethod
    def can_use_colors(cls):
        """
        Determine if we can use colors.

        Colored output only works when the output is a real console, and fails
        when redirected to a file or pipe. Call this method before issuing a
        call to any other method of this class to make sure it's actually
        possible to use colors.

        @rtype:  bool
        @return: C{True} if it's possible to output text with color,
            C{False} otherwise.
        """
        try:
            cls._get_text_attributes()
            return True
        except Exception:
            return False

    @classmethod
    def reset(cls):
        "Reset the colors to the default values."
        cls._set_text_attributes(win32.FOREGROUND_GREY)

    #--------------------------------------------------------------------------

    #@classmethod
    #def underscore(cls, on = True):
    #    wAttributes = cls._get_text_attributes()
    #    if on:
    #        wAttributes |=  win32.COMMON_LVB_UNDERSCORE
    #    else:
    #        wAttributes &= ~win32.COMMON_LVB_UNDERSCORE
    #    cls._set_text_attributes(wAttributes)

    #--------------------------------------------------------------------------

    @classmethod
    def default(cls):
        "Make the current foreground color the default."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_GREY
        wAttributes &= ~win32.FOREGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def light(cls):
        "Make the current foreground color light."
        wAttributes = cls._get_text_attributes()
        wAttributes |= win32.FOREGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def dark(cls):
        "Make the current foreground color dark."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def black(cls):
        "Make the text foreground color black."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        #wAttributes |=  win32.FOREGROUND_BLACK
        cls._set_text_attributes(wAttributes)

    @classmethod
    def white(cls):
        "Make the text foreground color white."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_GREY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def red(cls):
        "Make the text foreground color red."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_RED
        cls._set_text_attributes(wAttributes)

    @classmethod
    def green(cls):
        "Make the text foreground color green."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_GREEN
        cls._set_text_attributes(wAttributes)

    @classmethod
    def blue(cls):
        "Make the text foreground color blue."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_BLUE
        cls._set_text_attributes(wAttributes)

    @classmethod
    def cyan(cls):
        "Make the text foreground color cyan."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_CYAN
        cls._set_text_attributes(wAttributes)

    @classmethod
    def magenta(cls):
        "Make the text foreground color magenta."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_MAGENTA
        cls._set_text_attributes(wAttributes)

    @classmethod
    def yellow(cls):
        "Make the text foreground color yellow."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.FOREGROUND_MASK
        wAttributes |=  win32.FOREGROUND_YELLOW
        cls._set_text_attributes(wAttributes)

    #--------------------------------------------------------------------------

    @classmethod
    def bk_default(cls):
        "Make the current background color the default."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        #wAttributes |= win32.BACKGROUND_BLACK
        wAttributes &= ~win32.BACKGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_light(cls):
        "Make the current background color light."
        wAttributes = cls._get_text_attributes()
        wAttributes |= win32.BACKGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_dark(cls):
        "Make the current background color dark."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_INTENSITY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_black(cls):
        "Make the text background color black."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        #wAttributes |= win32.BACKGROUND_BLACK
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_white(cls):
        "Make the text background color white."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_GREY
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_red(cls):
        "Make the text background color red."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_RED
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_green(cls):
        "Make the text background color green."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_GREEN
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_blue(cls):
        "Make the text background color blue."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_BLUE
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_cyan(cls):
        "Make the text background color cyan."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_CYAN
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_magenta(cls):
        "Make the text background color magenta."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_MAGENTA
        cls._set_text_attributes(wAttributes)

    @classmethod
    def bk_yellow(cls):
        "Make the text background color yellow."
        wAttributes = cls._get_text_attributes()
        wAttributes &= ~win32.BACKGROUND_MASK
        wAttributes |=  win32.BACKGROUND_YELLOW
        cls._set_text_attributes(wAttributes)

#------------------------------------------------------------------------------

# TODO: another class for ASCII boxes

class Table (object):
    """
    Text based table. The number of columns and the width of each column
    is automatically calculated.
    """

    def __init__(self, sep = ' '):
        """
        @type  sep: str
        @param sep: Separator between cells in each row.
        """
        self.__cols  = list()
        self.__width = list()
        self.__sep   = sep

    def addRow(self, *row):
        """
        Add a row to the table. All items are converted to strings.

        @type    row: tuple
        @keyword row: Each argument is a cell in the table.
        """
        row     = [ str(item) for item in row ]
        len_row = [ len(item) for item in row ]
        width   = self.__width
        len_old = len(width)
        len_new = len(row)
        known   = min(len_old, len_new)
        missing = len_new - len_old
        if missing > 0:
            width.extend( len_row[ -missing : ] )
        elif missing < 0:
            len_row.extend( [0] * (-missing) )
        self.__width = [ max( width[i], len_row[i] ) for i in compat.xrange(len(len_row)) ]
        self.__cols.append(row)

    def justify(self, column, direction):
        """
        Make the text in a column left or right justified.

        @type  column: int
        @param column: Index of the column.

        @type  direction: int
        @param direction:
            C{-1} to justify left,
            C{1} to justify right.

        @raise IndexError: Bad column index.
        @raise ValueError: Bad direction value.
        """
        if direction == -1:
            self.__width[column] =   abs(self.__width[column])
        elif direction == 1:
            self.__width[column] = - abs(self.__width[column])
        else:
            raise ValueError("Bad direction value.")

    def getWidth(self):
        """
        Get the width of the text output for the table.

        @rtype:  int
        @return: Width in characters for the text output,
            including the newline character.
        """
        width = 0
        if self.__width:
            width = sum( abs(x) for x in self.__width )
            width = width + len(self.__width) * len(self.__sep) + 1
        return width

    def getOutput(self):
        """
        Get the text output for the table.

        @rtype:  str
        @return: Text output.
        """
        return '%s\n' % '\n'.join( self.yieldOutput() )

    def yieldOutput(self):
        """
        Generate the text output for the table.

        @rtype:  generator of str
        @return: Text output.
        """
        width = self.__width
        if width:
            num_cols = len(width)
            fmt = ['%%%ds' % -w for w in width]
            if width[-1] > 0:
                fmt[-1] = '%s'
            fmt = self.__sep.join(fmt)
            for row in self.__cols:
                row.extend( [''] * (num_cols - len(row)) )
                yield fmt % tuple(row)

    def show(self):
        """
        Print the text output for the table.
        """
        print(self.getOutput())

#------------------------------------------------------------------------------

class CrashDump (StaticClass):
    """
    Static functions for crash dumps.

    @type reg_template: str
    @cvar reg_template: Template for the L{dump_registers} method.
    """

    # Templates for the dump_registers method.
    reg_template = {
        win32.ARCH_I386 : (
            'eax=%(Eax).8x ebx=%(Ebx).8x ecx=%(Ecx).8x edx=%(Edx).8x esi=%(Esi).8x edi=%(Edi).8x\n'
            'eip=%(Eip).8x esp=%(Esp).8x ebp=%(Ebp).8x %(efl_dump)s\n'
            'cs=%(SegCs).4x  ss=%(SegSs).4x  ds=%(SegDs).4x  es=%(SegEs).4x  fs=%(SegFs).4x  gs=%(SegGs).4x             efl=%(EFlags).8x\n'
            ),
        win32.ARCH_AMD64 : (
            'rax=%(Rax).16x rbx=%(Rbx).16x rcx=%(Rcx).16x\n'
            'rdx=%(Rdx).16x rsi=%(Rsi).16x rdi=%(Rdi).16x\n'
            'rip=%(Rip).16x rsp=%(Rsp).16x rbp=%(Rbp).16x\n'
            ' r8=%(R8).16x  r9=%(R9).16x r10=%(R10).16x\n'
            'r11=%(R11).16x r12=%(R12).16x r13=%(R13).16x\n'
            'r14=%(R14).16x r15=%(R15).16x\n'
            '%(efl_dump)s\n'
            'cs=%(SegCs).4x  ss=%(SegSs).4x  ds=%(SegDs).4x  es=%(SegEs).4x  fs=%(SegFs).4x  gs=%(SegGs).4x             efl=%(EFlags).8x\n'
            ),
    }

    @staticmethod
    def dump_flags(efl):
        """
        Dump the x86 processor flags.
        The output mimics that of the WinDBG debugger.
        Used by L{dump_registers}.

        @type  efl: int
        @param efl: Value of the eFlags register.

        @rtype:  str
        @return: Text suitable for logging.
        """
        if efl is None:
            return ''
        efl_dump = 'iopl=%1d' % ((efl & 0x3000) >> 12)
        if efl & 0x100000:
            efl_dump += ' vip'
        else:
            efl_dump += '    '
        if efl & 0x80000:
            efl_dump += ' vif'
        else:
            efl_dump += '    '
        # 0x20000 ???
        if efl & 0x800:
            efl_dump += ' ov'       # Overflow
        else:
            efl_dump += ' no'       # No overflow
        if efl & 0x400:
            efl_dump += ' dn'       # Downwards
        else:
            efl_dump += ' up'       # Upwards
        if efl & 0x200:
            efl_dump += ' ei'       # Enable interrupts
        else:
            efl_dump += ' di'       # Disable interrupts
        # 0x100 trap flag
        if efl & 0x80:
            efl_dump += ' ng'       # Negative
        else:
            efl_dump += ' pl'       # Positive
        if efl & 0x40:
            efl_dump += ' zr'       # Zero
        else:
            efl_dump += ' nz'       # Nonzero
        if efl & 0x10:
            efl_dump += ' ac'       # Auxiliary carry
        else:
            efl_dump += ' na'       # No auxiliary carry
        # 0x8 ???
        if efl & 0x4:
            efl_dump += ' pe'       # Parity odd
        else:
            efl_dump += ' po'       # Parity even
        # 0x2 ???
        if efl & 0x1:
            efl_dump += ' cy'       # Carry
        else:
            efl_dump += ' nc'       # No carry
        return efl_dump

    @classmethod
    def dump_registers(cls, registers, arch = None):
        """
        Dump the x86/x64 processor register values.
        The output mimics that of the WinDBG debugger.

        @type  registers: dict( str S{->} int )
        @param registers: Dictionary mapping register names to their values.

        @type  arch: str
        @param arch: Architecture of the machine whose registers were dumped.
            Defaults to the current architecture.
            Currently only the following architectures are supported:
             - L{win32.ARCH_I386}
             - L{win32.ARCH_AMD64}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if registers is None:
            return ''
        if arch is None:
            if 'Eax' in registers:
                arch = win32.ARCH_I386
            elif 'Rax' in registers:
                arch = win32.ARCH_AMD64
            else:
                arch = 'Unknown'
        if arch not in cls.reg_template:
            msg = "Don't know how to dump the registers for architecture: %s"
            raise NotImplementedError(msg % arch)
        registers = registers.copy()
        registers['efl_dump'] = cls.dump_flags( registers['EFlags'] )
        return cls.reg_template[arch] % registers

    @staticmethod
    def dump_registers_peek(registers, data, separator = ' ', width = 16):
        """
        Dump data pointed to by the given registers, if any.

        @type  registers: dict( str S{->} int )
        @param registers: Dictionary mapping register names to their values.
            This value is returned by L{Thread.get_context}.

        @type  data: dict( str S{->} str )
        @param data: Dictionary mapping register names to the data they point to.
            This value is returned by L{Thread.peek_pointers_in_registers}.

        @rtype:  str
        @return: Text suitable for logging.
        """
        if None in (registers, data):
            return ''
        names = compat.keys(data)
        names.sort()
        result = ''
        for reg_name in names:
            tag     = reg_name.lower()
            dumped  = HexDump.hexline(data[reg_name], separator, width)
            result += '%s -> %s\n' % (tag, dumped)
        return result

    @staticmethod
    def dump_data_peek(data,                                      base = 0,
                                                             separator = ' ',
                                                                 width = 16,
                                                                  bits = None):
        """
        Dump data from pointers guessed within the given binary data.

        @type  data: str
        @param data: Dictionary mapping offsets to the data they point to.

        @type  base: int
        @param base: Base offset.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if data is None:
            return ''
        pointers = compat.keys(data)
        pointers.sort()
        result = ''
        for offset in pointers:
            dumped  = HexDump.hexline(data[offset], separator, width)
            address = HexDump.address(base + offset, bits)
            result += '%s -> %s\n' % (address, dumped)
        return result

    @staticmethod
    def dump_stack_peek(data, separator = ' ', width = 16, arch = None):
        """
        Dump data from pointers guessed within the given stack dump.

        @type  data: str
        @param data: Dictionary mapping stack offsets to the data they point to.

        @type  separator: str
        @param separator:
            Separator between the hexadecimal representation of each character.

        @type  width: int
        @param width:
            (Optional) Maximum number of characters to convert per text line.
            This value is also used for padding.

        @type  arch: str
        @param arch: Architecture of the machine whose registers were dumped.
            Defaults to the current architecture.

        @rtype:  str
        @return: Text suitable for logging.
        """
        if data is None:
            return ''
        if arch is None:
            arch = win32.arch
        pointers = compat.keys(data)
        pointers.sort()
        result = ''
        if pointers:
            if arch == win32.ARCH_I386:
                spreg = 'esp'
            elif arch == win32.ARCH_AMD64:
                spreg = 'rsp'
            else:
                spreg = 'STACK' # just a generic tag
            tag_fmt = '[%s+0x%%.%dx]' % (spreg, len( '%x' % pointers[-1] ) )
            for offset in pointers:
                dumped  = HexDump.hexline(data[offset], separator, width)
                tag     = tag_fmt % offset
                result += '%s -> %s\n' % (tag, dumped)
        return result

    @staticmethod
    def dump_stack_trace(stack_trace, bits = None):
        """
        Dump a stack trace, as returned by L{Thread.get_stack_trace} with the
        C{bUseLabels} parameter set to C{False}.

        @type  stack_trace: list( int, int, str )
        @param stack_trace: Stack trace as a list of tuples of
            ( return address, frame pointer, module filename )

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if not stack_trace:
            return ''
        table = Table()
        table.addRow('Frame', 'Origin', 'Module')
        for (fp, ra, mod) in stack_trace:
            fp_d = HexDump.address(fp, bits)
            ra_d = HexDump.address(ra, bits)
            table.addRow(fp_d, ra_d, mod)
        return table.getOutput()

    @staticmethod
    def dump_stack_trace_with_labels(stack_trace, bits = None):
        """
        Dump a stack trace,
        as returned by L{Thread.get_stack_trace_with_labels}.

        @type  stack_trace: list( int, int, str )
        @param stack_trace: Stack trace as a list of tuples of
            ( return address, frame pointer, module filename )

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if not stack_trace:
            return ''
        table = Table()
        table.addRow('Frame', 'Origin')
        for (fp, label) in stack_trace:
            table.addRow( HexDump.address(fp, bits), label )
        return table.getOutput()

    # TODO
    # + Instead of a star when EIP points to, it would be better to show
    # any register value (or other values like the exception address) that
    # points to a location in the dissassembled code.
    # + It'd be very useful to show some labels here.
    # + It'd be very useful to show register contents for code at EIP
    @staticmethod
    def dump_code(disassembly,                                      pc = None,
                                                            bLowercase = True,
                                                                  bits = None):
        """
        Dump a disassembly. Optionally mark where the program counter is.

        @type  disassembly: list of tuple( int, int, str, str )
        @param disassembly: Disassembly dump as returned by
            L{Process.disassemble} or L{Thread.disassemble_around_pc}.

        @type  pc: int
        @param pc: (Optional) Program counter.

        @type  bLowercase: bool
        @param bLowercase: (Optional) If C{True} convert the code to lowercase.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if not disassembly:
            return ''
        table = Table(sep = ' | ')
        for (addr, size, code, dump) in disassembly:
            if bLowercase:
                code = code.lower()
            if addr == pc:
                addr = ' * %s' % HexDump.address(addr, bits)
            else:
                addr = '   %s' % HexDump.address(addr, bits)
            table.addRow(addr, dump, code)
        table.justify(1, 1)
        return table.getOutput()

    @staticmethod
    def dump_code_line(disassembly_line,                  bShowAddress = True,
                                                             bShowDump = True,
                                                            bLowercase = True,
                                                           dwDumpWidth = None,
                                                           dwCodeWidth = None,
                                                                  bits = None):
        """
        Dump a single line of code. To dump a block of code use L{dump_code}.

        @type  disassembly_line: tuple( int, int, str, str )
        @param disassembly_line: Single item of the list returned by
            L{Process.disassemble} or L{Thread.disassemble_around_pc}.

        @type  bShowAddress: bool
        @param bShowAddress: (Optional) If C{True} show the memory address.

        @type  bShowDump: bool
        @param bShowDump: (Optional) If C{True} show the hexadecimal dump.

        @type  bLowercase: bool
        @param bLowercase: (Optional) If C{True} convert the code to lowercase.

        @type  dwDumpWidth: int or None
        @param dwDumpWidth: (Optional) Width in characters of the hex dump.

        @type  dwCodeWidth: int or None
        @param dwCodeWidth: (Optional) Width in characters of the code.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if bits is None:
            address_size = HexDump.address_size
        else:
            address_size = bits / 4
        (addr, size, code, dump) = disassembly_line
        dump = dump.replace(' ', '')
        result = list()
        fmt = ''
        if bShowAddress:
            result.append( HexDump.address(addr, bits) )
            fmt += '%%%ds:' % address_size
        if bShowDump:
            result.append(dump)
            if dwDumpWidth:
                fmt += ' %%-%ds' % dwDumpWidth
            else:
                fmt += ' %s'
        if bLowercase:
            code = code.lower()
        result.append(code)
        if dwCodeWidth:
            fmt += ' %%-%ds' % dwCodeWidth
        else:
            fmt += ' %s'
        return fmt % tuple(result)

    @staticmethod
    def dump_memory_map(memoryMap, mappedFilenames = None, bits = None):
        """
        Dump the memory map of a process. Optionally show the filenames for
        memory mapped files as well.

        @type  memoryMap: list( L{win32.MemoryBasicInformation} )
        @param memoryMap: Memory map returned by L{Process.get_memory_map}.

        @type  mappedFilenames: dict( int S{->} str )
        @param mappedFilenames: (Optional) Memory mapped filenames
            returned by L{Process.get_mapped_filenames}.

        @type  bits: int
        @param bits:
            (Optional) Number of bits of the target architecture.
            The default is platform dependent. See: L{HexDump.address_size}

        @rtype:  str
        @return: Text suitable for logging.
        """
        if not memoryMap:
            return ''

        table = Table()
        if mappedFilenames:
            table.addRow("Address", "Size", "State", "Access", "Type", "File")
        else:
            table.addRow("Address", "Size", "State", "Access", "Type")

        # For each memory block in the map...
        for mbi in memoryMap:

            # Address and size of memory block.
            BaseAddress = HexDump.address(mbi.BaseAddress, bits)
            RegionSize  = HexDump.address(mbi.RegionSize,  bits)

            # State (free or allocated).
            mbiState = mbi.State
            if   mbiState == win32.MEM_RESERVE:
                State   = "Reserved"
            elif mbiState == win32.MEM_COMMIT:
                State   = "Commited"
            elif mbiState == win32.MEM_FREE:
                State   = "Free"
            else:
                State   = "Unknown"

            # Page protection bits (R/W/X/G).
            if mbiState != win32.MEM_COMMIT:
                Protect = ""
            else:
                mbiProtect = mbi.Protect
                if   mbiProtect & win32.PAGE_NOACCESS:
                    Protect = "--- "
                elif mbiProtect & win32.PAGE_READONLY:
                    Protect = "R-- "
                elif mbiProtect & win32.PAGE_READWRITE:
                    Protect = "RW- "
                elif mbiProtect & win32.PAGE_WRITECOPY:
                    Protect = "RC- "
                elif mbiProtect & win32.PAGE_EXECUTE:
                    Protect = "--X "
                elif mbiProtect & win32.PAGE_EXECUTE_READ:
                    Protect = "R-X "
                elif mbiProtect & win32.PAGE_EXECUTE_READWRITE:
                    Protect = "RWX "
                elif mbiProtect & win32.PAGE_EXECUTE_WRITECOPY:
                    Protect = "RCX "
                else:
                    Protect = "??? "
                if   mbiProtect & win32.PAGE_GUARD:
                    Protect += "G"
                else:
                    Protect += "-"
                if   mbiProtect & win32.PAGE_NOCACHE:
                    Protect += "N"
                else:
                    Protect += "-"
                if   mbiProtect & win32.PAGE_WRITECOMBINE:
                    Protect += "W"
                else:
                    Protect += "-"

            # Type (file mapping, executable image, or private memory).
            mbiType = mbi.Type
            if   mbiType == win32.MEM_IMAGE:
                Type    = "Image"
            elif mbiType == win32.MEM_MAPPED:
                Type    = "Mapped"
            elif mbiType == win32.MEM_PRIVATE:
                Type    = "Private"
            elif mbiType == 0:
                Type    = ""
            else:
                Type    = "Unknown"

            # Output a row in the table.
            if mappedFilenames:
                FileName = mappedFilenames.get(mbi.BaseAddress, '')
                table.addRow( BaseAddress, RegionSize, State, Protect, Type, FileName )
            else:
                table.addRow( BaseAddress, RegionSize, State, Protect, Type )

        # Return the table output.
        return table.getOutput()

#------------------------------------------------------------------------------

class DebugLog (StaticClass):
    'Static functions for debug logging.'

    @staticmethod
    def log_text(text):
        """
        Log lines of text, inserting a timestamp.

        @type  text: str
        @param text: Text to log.

        @rtype:  str
        @return: Log line.
        """
        if text.endswith('\n'):
            text = text[:-len('\n')]
        #text  = text.replace('\n', '\n\t\t')           # text CSV
        ltime = time.strftime("%X")
        msecs = (time.time() % 1) * 1000
        return '[%s.%04d] %s' % (ltime, msecs, text)
        #return '[%s.%04d]\t%s' % (ltime, msecs, text)  # text CSV

    @classmethod
    def log_event(cls, event, text = None):
        """
        Log lines of text associated with a debug event.

        @type  event: L{Event}
        @param event: Event object.

        @type  text: str
        @param text: (Optional) Text to log. If no text is provided the default
            is to show a description of the event itself.

        @rtype:  str
        @return: Log line.
        """
        if not text:
            if event.get_event_code() == win32.EXCEPTION_DEBUG_EVENT:
                what = event.get_exception_description()
                if event.is_first_chance():
                    what = '%s (first chance)' % what
                else:
                    what = '%s (second chance)' % what
                try:
                    address = event.get_fault_address()
                except NotImplementedError:
                    address = event.get_exception_address()
            else:
                what    = event.get_event_name()
                address = event.get_thread().get_pc()
            process = event.get_process()
            label = process.get_label_at_address(address)
            address = HexDump.address(address, process.get_bits())
            if label:
                where = '%s (%s)' % (address, label)
            else:
                where = address
            text = '%s at %s' % (what, where)
        text = 'pid %d tid %d: %s' % (event.get_pid(), event.get_tid(), text)
        #text = 'pid %d tid %d:\t%s' % (event.get_pid(), event.get_tid(), text)     # text CSV
        return cls.log_text(text)

#------------------------------------------------------------------------------

class Logger(object):
    """
    Logs text to standard output and/or a text file.

    @type logfile: str or None
    @ivar logfile: Append messages to this text file.

    @type verbose: bool
    @ivar verbose: C{True} to print messages to standard output.

    @type fd: file
    @ivar fd: File object where log messages are printed to.
        C{None} if no log file is used.
    """

    def __init__(self, logfile = None, verbose = True):
        """
        @type  logfile: str or None
        @param logfile: Append messages to this text file.

        @type  verbose: bool
        @param verbose: C{True} to print messages to standard output.
        """
        self.verbose = verbose
        self.logfile = logfile
        if self.logfile:
            self.fd = open(self.logfile, 'a+')

    def __logfile_error(self, e):
        """
        Shows an error message to standard error
        if the log file can't be written to.

        Used internally.

        @type  e: Exception
        @param e: Exception raised when trying to write to the log file.
        """
        from sys import stderr
        msg = "Warning, error writing log file %s: %s\n"
        msg = msg % (self.logfile, str(e))
        stderr.write(DebugLog.log_text(msg))
        self.logfile = None
        self.fd      = None

    def __do_log(self, text):
        """
        Writes the given text verbatim into the log file (if any)
        and/or standard input (if the verbose flag is turned on).

        Used internally.

        @type  text: str
        @param text: Text to print.
        """
        if isinstance(text, compat.unicode):
            text = text.encode('cp1252')
        if self.verbose:
            print(text)
        if self.logfile:
            try:
                self.fd.writelines('%s\n' % text)
            except IOError:
                e = sys.exc_info()[1]
                self.__logfile_error(e)

    def log_text(self, text):
        """
        Log lines of text, inserting a timestamp.

        @type  text: str
        @param text: Text to log.
        """
        self.__do_log( DebugLog.log_text(text) )

    def log_event(self, event, text = None):
        """
        Log lines of text associated with a debug event.

        @type  event: L{Event}
        @param event: Event object.

        @type  text: str
        @param text: (Optional) Text to log. If no text is provided the default
            is to show a description of the event itself.
        """
        self.__do_log( DebugLog.log_event(event, text) )

    def log_exc(self):
        """
        Log lines of text associated with the last Python exception.
        """
        self.__do_log( 'Exception raised: %s' % traceback.format_exc() )

    def is_enabled(self):
        """
        Determines if the logger will actually print anything when the log_*
        methods are called.

        This may save some processing if the log text requires a lengthy
        calculation to prepare. If no log file is set and stdout logging
        is disabled, there's no point in preparing a log text that won't
        be shown to anyone.

        @rtype:  bool
        @return: C{True} if a log file was set and/or standard output logging
            is enabled, or C{False} otherwise.
        """
        return self.verbose or self.logfile


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/thread.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Thread instrumentation.

@group Instrumentation:
    Thread
"""

from __future__ import with_statement

__revision__ = "$Id$"

__all__ = ['Thread']

from winappdbg import win32
from winappdbg import compat
from winappdbg.textio import HexDump
from winappdbg.util import DebugRegister
from winappdbg.window import Window

import sys
import struct
import warnings

# delayed imports
Process = None

#==============================================================================

# TODO
# + fetch special registers (MMX, XMM, 3DNow!, etc)

class Thread (object):
    """
    Interface to a thread in another process.

    @group Properties:
        get_tid, get_pid, get_process, set_process, get_exit_code, is_alive,
        get_name, set_name, get_windows, get_teb, get_teb_address, is_wow64,
        get_arch, get_bits, get_handle, open_handle, close_handle

    @group Instrumentation:
        suspend, resume, kill, wait

    @group Debugging:
        get_seh_chain_pointer, set_seh_chain_pointer,
        get_seh_chain, get_wait_chain, is_hidden

    @group Disassembly:
        disassemble, disassemble_around, disassemble_around_pc,
        disassemble_string, disassemble_instruction, disassemble_current

    @group Stack:
        get_stack_frame, get_stack_frame_range, get_stack_range,
        get_stack_trace, get_stack_trace_with_labels,
        read_stack_data, read_stack_dwords, read_stack_qwords,
        peek_stack_data, peek_stack_dwords, peek_stack_qwords,
        read_stack_structure, read_stack_frame

    @group Registers:
        get_context,
        get_register,
        get_flags, get_flag_value,
        get_pc, get_sp, get_fp,
        get_cf, get_df, get_sf, get_tf, get_zf,
        set_context,
        set_register,
        set_flags, set_flag_value,
        set_pc, set_sp, set_fp,
        set_cf, set_df, set_sf, set_tf, set_zf,
        clear_cf, clear_df, clear_sf, clear_tf, clear_zf,
        Flags

    @group Threads snapshot:
        clear

    @group Miscellaneous:
        read_code_bytes, peek_code_bytes,
        peek_pointers_in_data, peek_pointers_in_registers,
        get_linear_address, get_label_at_pc

    @type dwThreadId: int
    @ivar dwThreadId: Global thread ID. Use L{get_tid} instead.

    @type hThread: L{ThreadHandle}
    @ivar hThread: Handle to the thread. Use L{get_handle} instead.

    @type process: L{Process}
    @ivar process: Parent process object. Use L{get_process} instead.

    @type pInjectedMemory: int
    @ivar pInjectedMemory: If the thread was created by L{Process.inject_code},
        this member contains a pointer to the memory buffer for the injected
        code. Otherwise it's C{None}.

        The L{kill} method uses this member to free the buffer
        when the injected thread is killed.
    """

    def __init__(self, dwThreadId, hThread = None, process = None):
        """
        @type  dwThreadId: int
        @param dwThreadId: Global thread ID.

        @type  hThread: L{ThreadHandle}
        @param hThread: (Optional) Handle to the thread.

        @type  process: L{Process}
        @param process: (Optional) Parent Process object.
        """
        self.dwProcessId     = None
        self.dwThreadId      = dwThreadId
        self.hThread         = hThread
        self.pInjectedMemory = None
        self.set_name(None)
        self.set_process(process)

    # Not really sure if it's a good idea...
##    def __eq__(self, aThread):
##        """
##        Compare two Thread objects. The comparison is made using the IDs.
##
##        @warning:
##            If you have two Thread instances with different handles the
##            equality operator still returns C{True}, so be careful!
##
##        @type  aThread: L{Thread}
##        @param aThread: Another Thread object.
##
##        @rtype:  bool
##        @return: C{True} if the two thread IDs are equal,
##            C{False} otherwise.
##        """
##        return isinstance(aThread, Thread)           and \
##               self.get_tid() == aThread.get_tid()

    def __load_Process_class(self):
        global Process      # delayed import
        if Process is None:
            from winappdbg.process import Process

    def get_process(self):
        """
        @rtype:  L{Process}
        @return: Parent Process object.
            Returns C{None} if unknown.
        """
        if self.__process is not None:
            return self.__process
        self.__load_Process_class()
        self.__process = Process(self.get_pid())
        return self.__process

    def set_process(self, process = None):
        """
        Manually set the parent Process object. Use with care!

        @type  process: L{Process}
        @param process: (Optional) Process object. Use C{None} for no process.
        """
        if process is None:
            self.dwProcessId = None
            self.__process   = None
        else:
            self.__load_Process_class()
            if not isinstance(process, Process):
                msg  = "Parent process must be a Process instance, "
                msg += "got %s instead" % type(process)
                raise TypeError(msg)
            self.dwProcessId = process.get_pid()
            self.__process = process

    process = property(get_process, set_process, doc="")

    def get_pid(self):
        """
        @rtype:  int
        @return: Parent process global ID.

        @raise WindowsError: An error occured when calling a Win32 API function.
        @raise RuntimeError: The parent process ID can't be found.
        """
        if self.dwProcessId is None:
            if self.__process is not None:
                # Infinite loop if self.__process is None
                self.dwProcessId = self.get_process().get_pid()
            else:
                try:
                    # I wish this had been implemented before Vista...
                    # XXX TODO find the real ntdll call under this api
                    hThread = self.get_handle(
                                        win32.THREAD_QUERY_LIMITED_INFORMATION)
                    self.dwProcessId = win32.GetProcessIdOfThread(hThread)
                except AttributeError:
                    # This method is really bad :P
                    self.dwProcessId = self.__get_pid_by_scanning()
        return self.dwProcessId

    def __get_pid_by_scanning(self):
        'Internally used by get_pid().'
        dwProcessId = None
        dwThreadId = self.get_tid()
        with win32.CreateToolhelp32Snapshot(win32.TH32CS_SNAPTHREAD) as hSnapshot:
            te = win32.Thread32First(hSnapshot)
            while te is not None:
                if te.th32ThreadID == dwThreadId:
                    dwProcessId = te.th32OwnerProcessID
                    break
                te = win32.Thread32Next(hSnapshot)
        if dwProcessId is None:
            msg = "Cannot find thread ID %d in any process" % dwThreadId
            raise RuntimeError(msg)
        return dwProcessId

    def get_tid(self):
        """
        @rtype:  int
        @return: Thread global ID.
        """
        return self.dwThreadId

    def get_name(self):
        """
        @rtype:  str
        @return: Thread name, or C{None} if the thread is nameless.
        """
        return self.name

    def set_name(self, name = None):
        """
        Sets the thread's name.

        @type  name: str
        @param name: Thread name, or C{None} if the thread is nameless.
        """
        self.name = name

#------------------------------------------------------------------------------

    def open_handle(self, dwDesiredAccess = win32.THREAD_ALL_ACCESS):
        """
        Opens a new handle to the thread, closing the previous one.

        The new handle is stored in the L{hThread} property.

        @warn: Normally you should call L{get_handle} instead, since it's much
            "smarter" and tries to reuse handles and merge access rights.

        @type  dwDesiredAccess: int
        @param dwDesiredAccess: Desired access rights.
            Defaults to L{win32.THREAD_ALL_ACCESS}.
            See: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms686769(v=vs.85).aspx}

        @raise WindowsError: It's not possible to open a handle to the thread
            with the requested access rights. This tipically happens because
            the target thread belongs to system process and the debugger is not
            runnning with administrative rights.
        """
        hThread = win32.OpenThread(dwDesiredAccess, win32.FALSE, self.dwThreadId)

        # In case hThread was set to an actual handle value instead of a Handle
        # object. This shouldn't happen unless the user tinkered with it.
        if not hasattr(self.hThread, '__del__'):
            self.close_handle()

        self.hThread = hThread

    def close_handle(self):
        """
        Closes the handle to the thread.

        @note: Normally you don't need to call this method. All handles
            created by I{WinAppDbg} are automatically closed when the garbage
            collector claims them.
        """
        try:
            if hasattr(self.hThread, 'close'):
                self.hThread.close()
            elif self.hThread not in (None, win32.INVALID_HANDLE_VALUE):
                win32.CloseHandle(self.hThread)
        finally:
            self.hThread = None

    def get_handle(self, dwDesiredAccess = win32.THREAD_ALL_ACCESS):
        """
        Returns a handle to the thread with I{at least} the access rights
        requested.

        @note:
            If a handle was previously opened and has the required access
            rights, it's reused. If not, a new handle is opened with the
            combination of the old and new access rights.

        @type  dwDesiredAccess: int
        @param dwDesiredAccess: Desired access rights.
            See: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms686769(v=vs.85).aspx}

        @rtype:  ThreadHandle
        @return: Handle to the thread.

        @raise WindowsError: It's not possible to open a handle to the thread
            with the requested access rights. This tipically happens because
            the target thread belongs to system process and the debugger is not
            runnning with administrative rights.
        """
        if self.hThread in (None, win32.INVALID_HANDLE_VALUE):
            self.open_handle(dwDesiredAccess)
        else:
            dwAccess = self.hThread.dwAccess
            if (dwAccess | dwDesiredAccess) != dwAccess:
                self.open_handle(dwAccess | dwDesiredAccess)
        return self.hThread

    def clear(self):
        """
        Clears the resources held by this object.
        """
        try:
            self.set_process(None)
        finally:
            self.close_handle()

#------------------------------------------------------------------------------

    def wait(self, dwTimeout = None):
        """
        Waits for the thread to finish executing.

        @type  dwTimeout: int
        @param dwTimeout: (Optional) Timeout value in milliseconds.
            Use C{INFINITE} or C{None} for no timeout.
        """
        self.get_handle(win32.SYNCHRONIZE).wait(dwTimeout)

    def kill(self, dwExitCode = 0):
        """
        Terminates the thread execution.

        @note: If the C{lpInjectedMemory} member contains a valid pointer,
        the memory is freed.

        @type  dwExitCode: int
        @param dwExitCode: (Optional) Thread exit code.
        """
        hThread = self.get_handle(win32.THREAD_TERMINATE)
        win32.TerminateThread(hThread, dwExitCode)

        # Ugliest hack ever, won't work if many pieces of code are injected.
        # Seriously, what was I thinking? :(
        if self.pInjectedMemory is not None:
            try:
                self.get_process().free(self.pInjectedMemory)
                self.pInjectedMemory = None
            except Exception:
##                raise           # XXX DEBUG
                pass

    # XXX TODO
    # suspend() and resume() should have a counter of how many times a thread
    # was suspended, so on debugger exit they could (optionally!) be restored

    def suspend(self):
        """
        Suspends the thread execution.

        @rtype:  int
        @return: Suspend count. If zero, the thread is running.
        """
        hThread = self.get_handle(win32.THREAD_SUSPEND_RESUME)
        if self.is_wow64():
            # FIXME this will be horribly slow on XP 64
            # since it'll try to resolve a missing API every time
            try:
                return win32.Wow64SuspendThread(hThread)
            except AttributeError:
                pass
        return win32.SuspendThread(hThread)

    def resume(self):
        """
        Resumes the thread execution.

        @rtype:  int
        @return: Suspend count. If zero, the thread is running.
        """
        hThread = self.get_handle(win32.THREAD_SUSPEND_RESUME)
        return win32.ResumeThread(hThread)

    def is_alive(self):
        """
        @rtype:  bool
        @return: C{True} if the thread if currently running.
        @raise WindowsError:
            The debugger doesn't have enough privileges to perform this action.
        """
        try:
            self.wait(0)
        except WindowsError:
            e = sys.exc_info()[1]
            error = e.winerror
            if error == win32.ERROR_ACCESS_DENIED:
                raise
            return error == win32.WAIT_TIMEOUT
        return True

    def get_exit_code(self):
        """
        @rtype:  int
        @return: Thread exit code, or C{STILL_ACTIVE} if it's still alive.
        """
        if win32.THREAD_ALL_ACCESS == win32.THREAD_ALL_ACCESS_VISTA:
            dwAccess = win32.THREAD_QUERY_LIMITED_INFORMATION
        else:
            dwAccess = win32.THREAD_QUERY_INFORMATION
        return win32.GetExitCodeThread( self.get_handle(dwAccess) )

#------------------------------------------------------------------------------

    # XXX TODO
    # Support for string searches on the window captions.

    def get_windows(self):
        """
        @rtype:  list of L{Window}
        @return: Returns a list of windows handled by this thread.
        """
        try:
            process = self.get_process()
        except Exception:
            process = None
        return [
                Window( hWnd, process, self ) \
                for hWnd in win32.EnumThreadWindows( self.get_tid() )
                ]

#------------------------------------------------------------------------------

    # TODO
    # A registers cache could be implemented here.
    def get_context(self, ContextFlags = None, bSuspend = False):
        """
        Retrieves the execution context (i.e. the registers values) for this
        thread.

        @type  ContextFlags: int
        @param ContextFlags: Optional, specify which registers to retrieve.
            Defaults to C{win32.CONTEXT_ALL} which retrieves all registes
            for the current platform.

        @type  bSuspend: bool
        @param bSuspend: C{True} to automatically suspend the thread before
            getting its context, C{False} otherwise.

            Defaults to C{False} because suspending the thread during some
            debug events (like thread creation or destruction) may lead to
            strange errors.

            Note that WinAppDbg 1.4 used to suspend the thread automatically
            always. This behavior was changed in version 1.5.

        @rtype:  dict( str S{->} int )
        @return: Dictionary mapping register names to their values.

        @see: L{set_context}
        """

        # Some words on the "strange errors" that lead to the bSuspend
        # parameter. Peter Van Eeckhoutte and I were working on a fix
        # for some bugs he found in the 1.5 betas when we stumbled upon
        # what seemed to be a deadlock in the debug API that caused the
        # GetThreadContext() call never to return. Since removing the
        # call to SuspendThread() solved the problem, and a few Google
        # searches showed a handful of problems related to these two
        # APIs and Wow64 environments, I decided to break compatibility.
        #
        # Here are some pages about the weird behavior of SuspendThread:
        # http://zachsaw.blogspot.com.es/2010/11/wow64-bug-getthreadcontext-may-return.html
        # http://stackoverflow.com/questions/3444190/windows-suspendthread-doesnt-getthreadcontext-fails

        # Get the thread handle.
        dwAccess = win32.THREAD_GET_CONTEXT
        if bSuspend:
            dwAccess = dwAccess | win32.THREAD_SUSPEND_RESUME
        hThread = self.get_handle(dwAccess)

        # Suspend the thread if requested.
        if bSuspend:
            try:
                self.suspend()
            except WindowsError:
                # Threads can't be suspended when the exit process event
                # arrives, but you can still get the context.
                bSuspend = False

        # If an exception is raised, make sure the thread execution is resumed.
        try:

            if win32.bits == self.get_bits():

                # 64 bit debugger attached to 64 bit process, or
                # 32 bit debugger attached to 32 bit process.
                ctx = win32.GetThreadContext(hThread,
                                             ContextFlags = ContextFlags)

            else:
                if self.is_wow64():

                    # 64 bit debugger attached to 32 bit process.
                    if ContextFlags is not None:
                        ContextFlags &= ~win32.ContextArchMask
                        ContextFlags |=  win32.WOW64_CONTEXT_i386
                    ctx = win32.Wow64GetThreadContext(hThread, ContextFlags)

                else:

                    # 32 bit debugger attached to 64 bit process.
                    # XXX only i386/AMD64 is supported in this particular case
                    if win32.arch not in (win32.ARCH_I386, win32.ARCH_AMD64):
                        raise NotImplementedError()
                    if ContextFlags is not None:
                        ContextFlags &= ~win32.ContextArchMask
                        ContextFlags |=  win32.context_amd64.CONTEXT_AMD64
                    ctx = win32.context_amd64.GetThreadContext(hThread,
                                                 ContextFlags = ContextFlags)

        finally:

            # Resume the thread if we suspended it.
            if bSuspend:
                self.resume()

        # Return the context.
        return ctx

    def set_context(self, context, bSuspend = False):
        """
        Sets the values of the registers.

        @see: L{get_context}

        @type  context:  dict( str S{->} int )
        @param context: Dictionary mapping register names to their values.

        @type  bSuspend: bool
        @param bSuspend: C{True} to automatically suspend the thread before
            setting its context, C{False} otherwise.

            Defaults to C{False} because suspending the thread during some
            debug events (like thread creation or destruction) may lead to
            strange errors.

            Note that WinAppDbg 1.4 used to suspend the thread automatically
            always. This behavior was changed in version 1.5.
        """

        # Get the thread handle.
        dwAccess = win32.THREAD_SET_CONTEXT
        if bSuspend:
            dwAccess = dwAccess | win32.THREAD_SUSPEND_RESUME
        hThread = self.get_handle(dwAccess)

        # Suspend the thread if requested.
        if bSuspend:
            self.suspend()
            # No fix for the exit process event bug.
            # Setting the context of a dead thread is pointless anyway.

        # Set the thread context.
        try:
            if win32.bits == 64 and self.is_wow64():
                win32.Wow64SetThreadContext(hThread, context)
            else:
                win32.SetThreadContext(hThread, context)

        # Resume the thread if we suspended it.
        finally:
            if bSuspend:
                self.resume()

    def get_register(self, register):
        """
        @type  register: str
        @param register: Register name.

        @rtype:  int
        @return: Value of the requested register.
        """
        'Returns the value of a specific register.'
        context = self.get_context()
        return context[register]

    def set_register(self, register, value):
        """
        Sets the value of a specific register.

        @type  register: str
        @param register: Register name.

        @rtype:  int
        @return: Register value.
        """
        context = self.get_context()
        context[register] = value
        self.set_context(context)

#------------------------------------------------------------------------------

    # TODO: a metaclass would do a better job instead of checking the platform
    #       during module import, also would support mixing 32 and 64 bits

    if win32.arch in (win32.ARCH_I386, win32.ARCH_AMD64):

        def get_pc(self):
            """
            @rtype:  int
            @return: Value of the program counter register.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            return context.pc

        def set_pc(self, pc):
            """
            Sets the value of the program counter register.

            @type  pc: int
            @param pc: Value of the program counter register.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            context.pc = pc
            self.set_context(context)

        def get_sp(self):
            """
            @rtype:  int
            @return: Value of the stack pointer register.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            return context.sp

        def set_sp(self, sp):
            """
            Sets the value of the stack pointer register.

            @type  sp: int
            @param sp: Value of the stack pointer register.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            context.sp = sp
            self.set_context(context)

        def get_fp(self):
            """
            @rtype:  int
            @return: Value of the frame pointer register.
            """
            flags = win32.CONTEXT_CONTROL | win32.CONTEXT_INTEGER
            context = self.get_context(flags)
            return context.fp

        def set_fp(self, fp):
            """
            Sets the value of the frame pointer register.

            @type  fp: int
            @param fp: Value of the frame pointer register.
            """
            flags = win32.CONTEXT_CONTROL | win32.CONTEXT_INTEGER
            context = self.get_context(flags)
            context.fp = fp
            self.set_context(context)

#------------------------------------------------------------------------------

    if win32.arch in (win32.ARCH_I386, win32.ARCH_AMD64):

        class Flags (object):
            'Commonly used processor flags'
            Overflow    = 0x800
            Direction   = 0x400
            Interrupts  = 0x200
            Trap        = 0x100
            Sign        = 0x80
            Zero        = 0x40
            # 0x20 ???
            Auxiliary   = 0x10
            # 0x8 ???
            Parity      = 0x4
            # 0x2 ???
            Carry       = 0x1

        def get_flags(self, FlagMask = 0xFFFFFFFF):
            """
            @type  FlagMask: int
            @param FlagMask: (Optional) Bitwise-AND mask.

            @rtype:  int
            @return: Flags register contents, optionally masking out some bits.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            return context['EFlags'] & FlagMask

        def set_flags(self, eflags, FlagMask = 0xFFFFFFFF):
            """
            Sets the flags register, optionally masking some bits.

            @type  eflags: int
            @param eflags: Flags register contents.

            @type  FlagMask: int
            @param FlagMask: (Optional) Bitwise-AND mask.
            """
            context = self.get_context(win32.CONTEXT_CONTROL)
            context['EFlags'] = (context['EFlags'] & FlagMask) | eflags
            self.set_context(context)

        def get_flag_value(self, FlagBit):
            """
            @type  FlagBit: int
            @param FlagBit: One of the L{Flags}.

            @rtype:  bool
            @return: Boolean value of the requested flag.
            """
            return bool( self.get_flags(FlagBit) )

        def set_flag_value(self, FlagBit, FlagValue):
            """
            Sets a single flag, leaving the others intact.

            @type  FlagBit: int
            @param FlagBit: One of the L{Flags}.

            @type  FlagValue: bool
            @param FlagValue: Boolean value of the flag.
            """
            if FlagValue:
                eflags = FlagBit
            else:
                eflags = 0
            FlagMask = 0xFFFFFFFF ^ FlagBit
            self.set_flags(eflags, FlagMask)

        def get_zf(self):
            """
            @rtype:  bool
            @return: Boolean value of the Zero flag.
            """
            return self.get_flag_value(self.Flags.Zero)

        def get_cf(self):
            """
            @rtype:  bool
            @return: Boolean value of the Carry flag.
            """
            return self.get_flag_value(self.Flags.Carry)

        def get_sf(self):
            """
            @rtype:  bool
            @return: Boolean value of the Sign flag.
            """
            return self.get_flag_value(self.Flags.Sign)

        def get_df(self):
            """
            @rtype:  bool
            @return: Boolean value of the Direction flag.
            """
            return self.get_flag_value(self.Flags.Direction)

        def get_tf(self):
            """
            @rtype:  bool
            @return: Boolean value of the Trap flag.
            """
            return self.get_flag_value(self.Flags.Trap)

        def clear_zf(self):
            'Clears the Zero flag.'
            self.set_flag_value(self.Flags.Zero, False)

        def clear_cf(self):
            'Clears the Carry flag.'
            self.set_flag_value(self.Flags.Carry, False)

        def clear_sf(self):
            'Clears the Sign flag.'
            self.set_flag_value(self.Flags.Sign, False)

        def clear_df(self):
            'Clears the Direction flag.'
            self.set_flag_value(self.Flags.Direction, False)

        def clear_tf(self):
            'Clears the Trap flag.'
            self.set_flag_value(self.Flags.Trap, False)

        def set_zf(self):
            'Sets the Zero flag.'
            self.set_flag_value(self.Flags.Zero, True)

        def set_cf(self):
            'Sets the Carry flag.'
            self.set_flag_value(self.Flags.Carry, True)

        def set_sf(self):
            'Sets the Sign flag.'
            self.set_flag_value(self.Flags.Sign, True)

        def set_df(self):
            'Sets the Direction flag.'
            self.set_flag_value(self.Flags.Direction, True)

        def set_tf(self):
            'Sets the Trap flag.'
            self.set_flag_value(self.Flags.Trap, True)

#------------------------------------------------------------------------------

    def is_wow64(self):
        """
        Determines if the thread is running under WOW64.

        @rtype:  bool
        @return:
            C{True} if the thread is running under WOW64. That is, it belongs
            to a 32-bit application running in a 64-bit Windows.

            C{False} if the thread belongs to either a 32-bit application
            running in a 32-bit Windows, or a 64-bit application running in a
            64-bit Windows.

        @raise WindowsError: On error an exception is raised.

        @see: U{http://msdn.microsoft.com/en-us/library/aa384249(VS.85).aspx}
        """
        try:
            wow64 = self.__wow64
        except AttributeError:
            if (win32.bits == 32 and not win32.wow64):
                wow64 = False
            else:
                wow64 = self.get_process().is_wow64()
            self.__wow64 = wow64
        return wow64

    def get_arch(self):
        """
        @rtype:  str
        @return: The architecture in which this thread believes to be running.
            For example, if running a 32 bit binary in a 64 bit machine, the
            architecture returned by this method will be L{win32.ARCH_I386},
            but the value of L{System.arch} will be L{win32.ARCH_AMD64}.
        """
        if win32.bits == 32 and not win32.wow64:
            return win32.arch
        return self.get_process().get_arch()

    def get_bits(self):
        """
        @rtype:  str
        @return: The number of bits in which this thread believes to be
            running. For example, if running a 32 bit binary in a 64 bit
            machine, the number of bits returned by this method will be C{32},
            but the value of L{System.arch} will be C{64}.
        """
        if win32.bits == 32 and not win32.wow64:
            return 32
        return self.get_process().get_bits()

    def is_hidden(self):
        """
        Determines if the thread has been hidden from debuggers.

        Some binary packers hide their own threads to thwart debugging.

        @rtype:  bool
        @return: C{True} if the thread is hidden from debuggers.
            This means the thread's execution won't be stopped for debug
            events, and thus said events won't be sent to the debugger.
        """
        return win32.NtQueryInformationThread(
                    self.get_handle(),      # XXX what permissions do I need?
                    win32.ThreadHideFromDebugger)

    def get_teb(self):
        """
        Returns a copy of the TEB.
        To dereference pointers in it call L{Process.read_structure}.

        @rtype:  L{TEB}
        @return: TEB structure.
        @raise WindowsError: An exception is raised on error.
        """
        return self.get_process().read_structure( self.get_teb_address(),
                                                  win32.TEB )

    def get_teb_address(self):
        """
        Returns a remote pointer to the TEB.

        @rtype:  int
        @return: Remote pointer to the L{TEB} structure.
        @raise WindowsError: An exception is raised on error.
        """
        try:
            return self._teb_ptr
        except AttributeError:
            try:
                hThread = self.get_handle(win32.THREAD_QUERY_INFORMATION)
                tbi = win32.NtQueryInformationThread( hThread,
                                                win32.ThreadBasicInformation)
                address = tbi.TebBaseAddress
            except WindowsError:
                address = self.get_linear_address('SegFs', 0)   # fs:[0]
                if not address:
                    raise
            self._teb_ptr = address
            return address

    def get_linear_address(self, segment, address):
        """
        Translates segment-relative addresses to linear addresses.

        Linear addresses can be used to access a process memory,
        calling L{Process.read} and L{Process.write}.

        @type  segment: str
        @param segment: Segment register name.

        @type  address: int
        @param address: Segment relative memory address.

        @rtype:  int
        @return: Linear memory address.

        @raise ValueError: Address is too large for selector.

        @raise WindowsError:
            The current architecture does not support selectors.
            Selectors only exist in x86-based systems.
        """
        hThread  = self.get_handle(win32.THREAD_QUERY_INFORMATION)
        selector = self.get_register(segment)
        ldt      = win32.GetThreadSelectorEntry(hThread, selector)
        BaseLow  = ldt.BaseLow
        BaseMid  = ldt.HighWord.Bytes.BaseMid << 16
        BaseHi   = ldt.HighWord.Bytes.BaseHi  << 24
        Base     = BaseLow | BaseMid | BaseHi
        LimitLow = ldt.LimitLow
        LimitHi  = ldt.HighWord.Bits.LimitHi  << 16
        Limit    = LimitLow | LimitHi
        if address > Limit:
            msg = "Address %s too large for segment %s (selector %d)"
            msg = msg % (HexDump.address(address, self.get_bits()),
                         segment, selector)
            raise ValueError(msg)
        return Base + address

    def get_label_at_pc(self):
        """
        @rtype:  str
        @return: Label that points to the instruction currently being executed.
        """
        return self.get_process().get_label_at_address( self.get_pc() )

    def get_seh_chain_pointer(self):
        """
        Get the pointer to the first structured exception handler block.

        @rtype:  int
        @return: Remote pointer to the first block of the structured exception
            handlers linked list. If the list is empty, the returned value is
            C{0xFFFFFFFF}.

        @raise NotImplementedError:
            This method is only supported in 32 bits versions of Windows.
        """
        if win32.arch != win32.ARCH_I386:
            raise NotImplementedError(
                "SEH chain parsing is only supported in 32-bit Windows.")

        process = self.get_process()
        address = self.get_linear_address( 'SegFs', 0 )
        return process.read_pointer( address )

    def set_seh_chain_pointer(self, value):
        """
        Change the pointer to the first structured exception handler block.

        @type  value: int
        @param value: Value of the remote pointer to the first block of the
            structured exception handlers linked list. To disable SEH set the
            value C{0xFFFFFFFF}.

        @raise NotImplementedError:
            This method is only supported in 32 bits versions of Windows.
        """
        if win32.arch != win32.ARCH_I386:
            raise NotImplementedError(
                "SEH chain parsing is only supported in 32-bit Windows.")

        process = self.get_process()
        address = self.get_linear_address( 'SegFs', 0 )
        process.write_pointer( address, value )

    def get_seh_chain(self):
        """
        @rtype:  list of tuple( int, int )
        @return: List of structured exception handlers.
            Each SEH is represented as a tuple of two addresses:
                - Address of this SEH block
                - Address of the SEH callback function
            Do not confuse this with the contents of the SEH block itself,
            where the first member is a pointer to the B{next} block instead.

        @raise NotImplementedError:
            This method is only supported in 32 bits versions of Windows.
        """
        seh_chain = list()
        try:
            process = self.get_process()
            seh = self.get_seh_chain_pointer()
            while seh != 0xFFFFFFFF:
                seh_func = process.read_pointer( seh + 4 )
                seh_chain.append( (seh, seh_func) )
                seh = process.read_pointer( seh )
        except WindowsError:
            seh_chain.append( (seh, None) )
        return seh_chain

    def get_wait_chain(self):
        """
        @rtype:
            tuple of (
            list of L{win32.WaitChainNodeInfo} structures,
            bool)
        @return:
            Wait chain for the thread.
            The boolean indicates if there's a cycle in the chain (a deadlock).
        @raise AttributeError:
            This method is only suppported in Windows Vista and above.
        @see:
            U{http://msdn.microsoft.com/en-us/library/ms681622%28VS.85%29.aspx}
        """
        with win32.OpenThreadWaitChainSession() as hWct:
            return win32.GetThreadWaitChain(hWct, ThreadId = self.get_tid())

    def get_stack_range(self):
        """
        @rtype:  tuple( int, int )
        @return: Stack beginning and end pointers, in memory addresses order.
            That is, the first pointer is the stack top, and the second pointer
            is the stack bottom, since the stack grows towards lower memory
            addresses.
        @raise   WindowsError: Raises an exception on error.
        """
        # TODO use teb.DeallocationStack too (max. possible stack size)
        teb = self.get_teb()
        tib = teb.NtTib
        return ( tib.StackLimit, tib.StackBase )    # top, bottom

    def __get_stack_trace(self, depth = 16, bUseLabels = True,
                                                           bMakePretty = True):
        """
        Tries to get a stack trace for the current function using the debug
        helper API (dbghelp.dll).

        @type  depth: int
        @param depth: Maximum depth of stack trace.

        @type  bUseLabels: bool
        @param bUseLabels: C{True} to use labels, C{False} to use addresses.

        @type  bMakePretty: bool
        @param bMakePretty:
            C{True} for user readable labels,
            C{False} for labels that can be passed to L{Process.resolve_label}.

            "Pretty" labels look better when producing output for the user to
            read, while pure labels are more useful programatically.

        @rtype:  tuple of tuple( int, int, str )
        @return: Stack trace of the thread as a tuple of
            ( return address, frame pointer address, module filename )
            when C{bUseLabels} is C{True}, or a tuple of
            ( return address, frame pointer label )
            when C{bUseLabels} is C{False}.

        @raise WindowsError: Raises an exception on error.
        """

        aProcess = self.get_process()
        arch = aProcess.get_arch()
        bits = aProcess.get_bits()

        if arch == win32.ARCH_I386:
            MachineType = win32.IMAGE_FILE_MACHINE_I386
        elif arch == win32.ARCH_AMD64:
            MachineType = win32.IMAGE_FILE_MACHINE_AMD64
        elif arch == win32.ARCH_IA64:
            MachineType = win32.IMAGE_FILE_MACHINE_IA64
        else:
            msg = "Stack walking is not available for this architecture: %s"
            raise NotImplementedError(msg % arch)

        hProcess = aProcess.get_handle( win32.PROCESS_VM_READ |
                                        win32.PROCESS_QUERY_INFORMATION )
        hThread  = self.get_handle( win32.THREAD_GET_CONTEXT |
                                    win32.THREAD_QUERY_INFORMATION )

        StackFrame = win32.STACKFRAME64()
        StackFrame.AddrPC    = win32.ADDRESS64( self.get_pc() )
        StackFrame.AddrFrame = win32.ADDRESS64( self.get_fp() )
        StackFrame.AddrStack = win32.ADDRESS64( self.get_sp() )

        trace = list()
        while win32.StackWalk64(MachineType, hProcess, hThread, StackFrame):
            if depth <= 0:
                break
            fp = StackFrame.AddrFrame.Offset
            ra = aProcess.peek_pointer(fp + 4)
            if ra == 0:
                break
            lib = aProcess.get_module_at_address(ra)
            if lib is None:
                lib = ""
            else:
                if lib.fileName:
                    lib = lib.fileName
                else:
                    lib = "%s" % HexDump.address(lib.lpBaseOfDll, bits)
            if bUseLabels:
                label = aProcess.get_label_at_address(ra)
                if bMakePretty:
                    label = '%s (%s)' % (HexDump.address(ra, bits), label)
                trace.append( (fp, label) )
            else:
                trace.append( (fp, ra, lib) )
            fp = aProcess.peek_pointer(fp)
        return tuple(trace)

    def __get_stack_trace_manually(self, depth = 16, bUseLabels = True,
                                                           bMakePretty = True):
        """
        Tries to get a stack trace for the current function.
        Only works for functions with standard prologue and epilogue.

        @type  depth: int
        @param depth: Maximum depth of stack trace.

        @type  bUseLabels: bool
        @param bUseLabels: C{True} to use labels, C{False} to use addresses.

        @type  bMakePretty: bool
        @param bMakePretty:
            C{True} for user readable labels,
            C{False} for labels that can be passed to L{Process.resolve_label}.

            "Pretty" labels look better when producing output for the user to
            read, while pure labels are more useful programatically.

        @rtype:  tuple of tuple( int, int, str )
        @return: Stack trace of the thread as a tuple of
            ( return address, frame pointer address, module filename )
            when C{bUseLabels} is C{True}, or a tuple of
            ( return address, frame pointer label )
            when C{bUseLabels} is C{False}.

        @raise WindowsError: Raises an exception on error.
        """
        aProcess = self.get_process()
        st, sb   = self.get_stack_range()   # top, bottom
        fp       = self.get_fp()
        trace    = list()
        if aProcess.get_module_count() == 0:
            aProcess.scan_modules()
        bits = aProcess.get_bits()
        while depth > 0:
            if fp == 0:
                break
            if not st <= fp < sb:
                break
            ra  = aProcess.peek_pointer(fp + 4)
            if ra == 0:
                break
            lib = aProcess.get_module_at_address(ra)
            if lib is None:
                lib = ""
            else:
                if lib.fileName:
                    lib = lib.fileName
                else:
                    lib = "%s" % HexDump.address(lib.lpBaseOfDll, bits)
            if bUseLabels:
                label = aProcess.get_label_at_address(ra)
                if bMakePretty:
                    label = '%s (%s)' % (HexDump.address(ra, bits), label)
                trace.append( (fp, label) )
            else:
                trace.append( (fp, ra, lib) )
            fp = aProcess.peek_pointer(fp)
        return tuple(trace)

    def get_stack_trace(self, depth = 16):
        """
        Tries to get a stack trace for the current function.
        Only works for functions with standard prologue and epilogue.

        @type  depth: int
        @param depth: Maximum depth of stack trace.

        @rtype:  tuple of tuple( int, int, str )
        @return: Stack trace of the thread as a tuple of
            ( return address, frame pointer address, module filename ).

        @raise WindowsError: Raises an exception on error.
        """
        try:
            trace = self.__get_stack_trace(depth, False)
        except Exception:
            import traceback
            traceback.print_exc()
            trace = ()
        if not trace:
            trace = self.__get_stack_trace_manually(depth, False)
        return trace

    def get_stack_trace_with_labels(self, depth = 16, bMakePretty = True):
        """
        Tries to get a stack trace for the current function.
        Only works for functions with standard prologue and epilogue.

        @type  depth: int
        @param depth: Maximum depth of stack trace.

        @type  bMakePretty: bool
        @param bMakePretty:
            C{True} for user readable labels,
            C{False} for labels that can be passed to L{Process.resolve_label}.

            "Pretty" labels look better when producing output for the user to
            read, while pure labels are more useful programatically.

        @rtype:  tuple of tuple( int, int, str )
        @return: Stack trace of the thread as a tuple of
            ( return address, frame pointer label ).

        @raise WindowsError: Raises an exception on error.
        """
        try:
            trace = self.__get_stack_trace(depth, True, bMakePretty)
        except Exception:
            trace = ()
        if not trace:
            trace = self.__get_stack_trace_manually(depth, True, bMakePretty)
        return trace

    def get_stack_frame_range(self):
        """
        Returns the starting and ending addresses of the stack frame.
        Only works for functions with standard prologue and epilogue.

        @rtype:  tuple( int, int )
        @return: Stack frame range.
            May not be accurate, depending on the compiler used.

        @raise RuntimeError: The stack frame is invalid,
            or the function doesn't have a standard prologue
            and epilogue.

        @raise WindowsError: An error occured when getting the thread context.
        """
        st, sb   = self.get_stack_range()   # top, bottom
        sp       = self.get_sp()
        fp       = self.get_fp()
        size     = fp - sp
        if not st <= sp < sb:
            raise RuntimeError('Stack pointer lies outside the stack')
        if not st <= fp < sb:
            raise RuntimeError('Frame pointer lies outside the stack')
        if sp > fp:
            raise RuntimeError('No valid stack frame found')
        return (sp, fp)

    def get_stack_frame(self, max_size = None):
        """
        Reads the contents of the current stack frame.
        Only works for functions with standard prologue and epilogue.

        @type  max_size: int
        @param max_size: (Optional) Maximum amount of bytes to read.

        @rtype:  str
        @return: Stack frame data.
            May not be accurate, depending on the compiler used.
            May return an empty string.

        @raise RuntimeError: The stack frame is invalid,
            or the function doesn't have a standard prologue
            and epilogue.

        @raise WindowsError: An error occured when getting the thread context
            or reading data from the process memory.
        """
        sp, fp   = self.get_stack_frame_range()
        size     = fp - sp
        if max_size and size > max_size:
            size = max_size
        return self.get_process().peek(sp, size)

    def read_stack_data(self, size = 128, offset = 0):
        """
        Reads the contents of the top of the stack.

        @type  size: int
        @param size: Number of bytes to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  str
        @return: Stack data.

        @raise WindowsError: Could not read the requested data.
        """
        aProcess = self.get_process()
        return aProcess.read(self.get_sp() + offset, size)

    def peek_stack_data(self, size = 128, offset = 0):
        """
        Tries to read the contents of the top of the stack.

        @type  size: int
        @param size: Number of bytes to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  str
        @return: Stack data.
            Returned data may be less than the requested size.
        """
        aProcess = self.get_process()
        return aProcess.peek(self.get_sp() + offset, size)

    def read_stack_dwords(self, count, offset = 0):
        """
        Reads DWORDs from the top of the stack.

        @type  count: int
        @param count: Number of DWORDs to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  tuple( int... )
        @return: Tuple of integers read from the stack.

        @raise WindowsError: Could not read the requested data.
        """
        if count > 0:
            stackData = self.read_stack_data(count * 4, offset)
            return struct.unpack('<'+('L'*count), stackData)
        return ()

    def peek_stack_dwords(self, count, offset = 0):
        """
        Tries to read DWORDs from the top of the stack.

        @type  count: int
        @param count: Number of DWORDs to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  tuple( int... )
        @return: Tuple of integers read from the stack.
            May be less than the requested number of DWORDs.
        """
        stackData = self.peek_stack_data(count * 4, offset)
        if len(stackData) & 3:
            stackData = stackData[:-len(stackData) & 3]
        if not stackData:
            return ()
        return struct.unpack('<'+('L'*count), stackData)

    def read_stack_qwords(self, count, offset = 0):
        """
        Reads QWORDs from the top of the stack.

        @type  count: int
        @param count: Number of QWORDs to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  tuple( int... )
        @return: Tuple of integers read from the stack.

        @raise WindowsError: Could not read the requested data.
        """
        stackData = self.read_stack_data(count * 8, offset)
        return struct.unpack('<'+('Q'*count), stackData)

    def peek_stack_qwords(self, count, offset = 0):
        """
        Tries to read QWORDs from the top of the stack.

        @type  count: int
        @param count: Number of QWORDs to read.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.

        @rtype:  tuple( int... )
        @return: Tuple of integers read from the stack.
            May be less than the requested number of QWORDs.
        """
        stackData = self.peek_stack_data(count * 8, offset)
        if len(stackData) & 7:
            stackData = stackData[:-len(stackData) & 7]
        if not stackData:
            return ()
        return struct.unpack('<'+('Q'*count), stackData)

    def read_stack_structure(self, structure, offset = 0):
        """
        Reads the given structure at the top of the stack.

        @type  structure: ctypes.Structure
        @param structure: Structure of the data to read from the stack.

        @type  offset: int
        @param offset: Offset from the stack pointer to begin reading.
            The stack pointer is the same returned by the L{get_sp} method.

        @rtype:  tuple
        @return: Tuple of elements read from the stack. The type of each
            element matches the types in the stack frame structure.
        """
        aProcess  = self.get_process()
        stackData = aProcess.read_structure(self.get_sp() + offset, structure)
        return tuple([ stackData.__getattribute__(name)
                       for (name, type) in stackData._fields_ ])

    def read_stack_frame(self, structure, offset = 0):
        """
        Reads the stack frame of the thread.

        @type  structure: ctypes.Structure
        @param structure: Structure of the stack frame.

        @type  offset: int
        @param offset: Offset from the frame pointer to begin reading.
            The frame pointer is the same returned by the L{get_fp} method.

        @rtype:  tuple
        @return: Tuple of elements read from the stack frame. The type of each
            element matches the types in the stack frame structure.
        """
        aProcess  = self.get_process()
        stackData = aProcess.read_structure(self.get_fp() + offset, structure)
        return tuple([ stackData.__getattribute__(name)
                       for (name, type) in stackData._fields_ ])

    def read_code_bytes(self, size = 128, offset = 0):
        """
        Tries to read some bytes of the code currently being executed.

        @type  size: int
        @param size: Number of bytes to read.

        @type  offset: int
        @param offset: Offset from the program counter to begin reading.

        @rtype:  str
        @return: Bytes read from the process memory.

        @raise WindowsError: Could not read the requested data.
        """
        return self.get_process().read(self.get_pc() + offset, size)

    def peek_code_bytes(self, size = 128, offset = 0):
        """
        Tries to read some bytes of the code currently being executed.

        @type  size: int
        @param size: Number of bytes to read.

        @type  offset: int
        @param offset: Offset from the program counter to begin reading.

        @rtype:  str
        @return: Bytes read from the process memory.
            May be less than the requested number of bytes.
        """
        return self.get_process().peek(self.get_pc() + offset, size)

    def peek_pointers_in_registers(self, peekSize = 16, context = None):
        """
        Tries to guess which values in the registers are valid pointers,
        and reads some data from them.

        @type  peekSize: int
        @param peekSize: Number of bytes to read from each pointer found.

        @type  context: dict( str S{->} int )
        @param context: (Optional)
            Dictionary mapping register names to their values.
            If not given, the current thread context will be used.

        @rtype:  dict( str S{->} str )
        @return: Dictionary mapping register names to the data they point to.
        """
        peekable_registers = (
            'Eax', 'Ebx', 'Ecx', 'Edx', 'Esi', 'Edi', 'Ebp'
        )
        if not context:
            context = self.get_context(win32.CONTEXT_CONTROL | \
                                       win32.CONTEXT_INTEGER)
        aProcess    = self.get_process()
        data        = dict()
        for (reg_name, reg_value) in compat.iteritems(context):
            if reg_name not in peekable_registers:
                continue
##            if reg_name == 'Ebp':
##                stack_begin, stack_end = self.get_stack_range()
##                print hex(stack_end), hex(reg_value), hex(stack_begin)
##                if stack_begin and stack_end and stack_end < stack_begin and \
##                   stack_begin <= reg_value <= stack_end:
##                      continue
            reg_data = aProcess.peek(reg_value, peekSize)
            if reg_data:
                data[reg_name] = reg_data
        return data

    # TODO
    # try to avoid reading the same page twice by caching it
    def peek_pointers_in_data(self, data, peekSize = 16, peekStep = 1):
        """
        Tries to guess which values in the given data are valid pointers,
        and reads some data from them.

        @type  data: str
        @param data: Binary data to find pointers in.

        @type  peekSize: int
        @param peekSize: Number of bytes to read from each pointer found.

        @type  peekStep: int
        @param peekStep: Expected data alignment.
            Tipically you specify 1 when data alignment is unknown,
            or 4 when you expect data to be DWORD aligned.
            Any other value may be specified.

        @rtype:  dict( str S{->} str )
        @return: Dictionary mapping stack offsets to the data they point to.
        """
        aProcess = self.get_process()
        return aProcess.peek_pointers_in_data(data, peekSize, peekStep)

#------------------------------------------------------------------------------

    # TODO
    # The disassemble_around and disassemble_around_pc methods
    # should take as parameter instruction counts rather than sizes

    def disassemble_string(self, lpAddress, code):
        """
        Disassemble instructions from a block of binary code.

        @type  lpAddress: int
        @param lpAddress: Memory address where the code was read from.

        @type  code: str
        @param code: Binary code to disassemble.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aProcess = self.get_process()
        return aProcess.disassemble_string(lpAddress, code)

    def disassemble(self, lpAddress, dwSize):
        """
        Disassemble instructions from the address space of the process.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @type  dwSize: int
        @param dwSize: Size of binary code to disassemble.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aProcess = self.get_process()
        return aProcess.disassemble(lpAddress, dwSize)

    def disassemble_around(self, lpAddress, dwSize = 64):
        """
        Disassemble around the given address.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @type  dwSize: int
        @param dwSize: Delta offset.
            Code will be read from lpAddress - dwSize to lpAddress + dwSize.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aProcess = self.get_process()
        return aProcess.disassemble_around(lpAddress, dwSize)

    def disassemble_around_pc(self, dwSize = 64):
        """
        Disassemble around the program counter of the given thread.

        @type  dwSize: int
        @param dwSize: Delta offset.
            Code will be read from pc - dwSize to pc + dwSize.

        @rtype:  list of tuple( long, int, str, str )
        @return: List of tuples. Each tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aProcess = self.get_process()
        return aProcess.disassemble_around(self.get_pc(), dwSize)

    def disassemble_instruction(self, lpAddress):
        """
        Disassemble the instruction at the given memory address.

        @type  lpAddress: int
        @param lpAddress: Memory address where to read the code from.

        @rtype:  tuple( long, int, str, str )
        @return: The tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        aProcess = self.get_process()
        return aProcess.disassemble(lpAddress, 15)[0]

    def disassemble_current(self):
        """
        Disassemble the instruction at the program counter of the given thread.

        @rtype:  tuple( long, int, str, str )
        @return: The tuple represents an assembly instruction
            and contains:
             - Memory address of instruction.
             - Size of instruction in bytes.
             - Disassembly line of instruction.
             - Hexadecimal dump of instruction.
        """
        return self.disassemble_instruction( self.get_pc() )

#==============================================================================

class _ThreadContainer (object):
    """
    Encapsulates the capability to contain Thread objects.

    @group Instrumentation:
        start_thread

    @group Threads snapshot:
        scan_threads,
        get_thread, get_thread_count, get_thread_ids,
        has_thread, iter_threads, iter_thread_ids,
        find_threads_by_name, get_windows,
        clear_threads, clear_dead_threads, close_thread_handles
    """

    def __init__(self):
        self.__threadDict = dict()

    def __initialize_snapshot(self):
        """
        Private method to automatically initialize the snapshot
        when you try to use it without calling any of the scan_*
        methods first. You don't need to call this yourself.
        """
        if not self.__threadDict:
            self.scan_threads()

    def __contains__(self, anObject):
        """
        @type  anObject: L{Thread}, int
        @param anObject:
             - C{int}: Global ID of the thread to look for.
             - C{Thread}: Thread object to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains
            a L{Thread} object with the same ID.
        """
        if isinstance(anObject, Thread):
            anObject = anObject.dwThreadId
        return self.has_thread(anObject)

    def __iter__(self):
        """
        @see:    L{iter_threads}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Thread} objects in this snapshot.
        """
        return self.iter_threads()

    def __len__(self):
        """
        @see:    L{get_thread_count}
        @rtype:  int
        @return: Count of L{Thread} objects in this snapshot.
        """
        return self.get_thread_count()

    def has_thread(self, dwThreadId):
        """
        @type  dwThreadId: int
        @param dwThreadId: Global ID of the thread to look for.

        @rtype:  bool
        @return: C{True} if the snapshot contains a
            L{Thread} object with the given global ID.
        """
        self.__initialize_snapshot()
        return dwThreadId in self.__threadDict

    def get_thread(self, dwThreadId):
        """
        @type  dwThreadId: int
        @param dwThreadId: Global ID of the thread to look for.

        @rtype:  L{Thread}
        @return: Thread object with the given global ID.
        """
        self.__initialize_snapshot()
        if dwThreadId not in self.__threadDict:
            msg = "Unknown thread ID: %d" % dwThreadId
            raise KeyError(msg)
        return self.__threadDict[dwThreadId]

    def iter_thread_ids(self):
        """
        @see:    L{iter_threads}
        @rtype:  dictionary-keyiterator
        @return: Iterator of global thread IDs in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.iterkeys(self.__threadDict)

    def iter_threads(self):
        """
        @see:    L{iter_thread_ids}
        @rtype:  dictionary-valueiterator
        @return: Iterator of L{Thread} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.itervalues(self.__threadDict)

    def get_thread_ids(self):
        """
        @rtype:  list( int )
        @return: List of global thread IDs in this snapshot.
        """
        self.__initialize_snapshot()
        return compat.keys(self.__threadDict)

    def get_thread_count(self):
        """
        @rtype:  int
        @return: Count of L{Thread} objects in this snapshot.
        """
        self.__initialize_snapshot()
        return len(self.__threadDict)

#------------------------------------------------------------------------------

    def find_threads_by_name(self, name, bExactMatch = True):
        """
        Find threads by name, using different search methods.

        @type  name: str, None
        @param name: Name to look for. Use C{None} to find nameless threads.

        @type  bExactMatch: bool
        @param bExactMatch: C{True} if the name must be
            B{exactly} as given, C{False} if the name can be
            loosely matched.

            This parameter is ignored when C{name} is C{None}.

        @rtype:  list( L{Thread} )
        @return: All threads matching the given name.
        """
        found_threads = list()

        # Find threads with no name.
        if name is None:
            for aThread in self.iter_threads():
                if aThread.get_name() is None:
                    found_threads.append(aThread)

        # Find threads matching the given name exactly.
        elif bExactMatch:
            for aThread in self.iter_threads():
                if aThread.get_name() == name:
                    found_threads.append(aThread)

        # Find threads whose names match the given substring.
        else:
            for aThread in self.iter_threads():
                t_name = aThread.get_name()
                if t_name is not None and name in t_name:
                    found_threads.append(aThread)

        return found_threads

#------------------------------------------------------------------------------

    # XXX TODO
    # Support for string searches on the window captions.

    def get_windows(self):
        """
        @rtype:  list of L{Window}
        @return: Returns a list of windows handled by this process.
        """
        window_list = list()
        for thread in self.iter_threads():
            window_list.extend( thread.get_windows() )
        return window_list

#------------------------------------------------------------------------------

    def start_thread(self, lpStartAddress, lpParameter=0,  bSuspended = False):
        """
        Remotely creates a new thread in the process.

        @type  lpStartAddress: int
        @param lpStartAddress: Start address for the new thread.

        @type  lpParameter: int
        @param lpParameter: Optional argument for the new thread.

        @type  bSuspended: bool
        @param bSuspended: C{True} if the new thread should be suspended.
            In that case use L{Thread.resume} to start execution.
        """
        if bSuspended:
            dwCreationFlags = win32.CREATE_SUSPENDED
        else:
            dwCreationFlags = 0
        hProcess = self.get_handle( win32.PROCESS_CREATE_THREAD     |
                                    win32.PROCESS_QUERY_INFORMATION |
                                    win32.PROCESS_VM_OPERATION      |
                                    win32.PROCESS_VM_WRITE          |
                                    win32.PROCESS_VM_READ           )
        hThread, dwThreadId = win32.CreateRemoteThread(
                hProcess, 0, 0, lpStartAddress, lpParameter, dwCreationFlags)
        aThread = Thread(dwThreadId, hThread, self)
        self._add_thread(aThread)
        return aThread

#------------------------------------------------------------------------------

    # TODO
    # maybe put all the toolhelp code into their own set of classes?
    #
    # XXX this method musn't end up calling __initialize_snapshot by accident!
    def scan_threads(self):
        """
        Populates the snapshot with running threads.
        """

        # Ignore special process IDs.
        # PID 0: System Idle Process. Also has a special meaning to the
        #        toolhelp APIs (current process).
        # PID 4: System Integrity Group. See this forum post for more info:
        #        http://tinyurl.com/ycza8jo
        #        (points to social.technet.microsoft.com)
        #        Only on XP and above
        # PID 8: System (?) only in Windows 2000 and below AFAIK.
        #        It's probably the same as PID 4 in XP and above.
        dwProcessId = self.get_pid()
        if dwProcessId in (0, 4, 8):
            return

##        dead_tids   = set( self.get_thread_ids() ) # XXX triggers a scan
        dead_tids   = self._get_thread_ids()
        dwProcessId = self.get_pid()
        hSnapshot   = win32.CreateToolhelp32Snapshot(win32.TH32CS_SNAPTHREAD,
                                                                 dwProcessId)
        try:
            te = win32.Thread32First(hSnapshot)
            while te is not None:
                if te.th32OwnerProcessID == dwProcessId:
                    dwThreadId = te.th32ThreadID
                    if dwThreadId in dead_tids:
                        dead_tids.remove(dwThreadId)
##                    if not self.has_thread(dwThreadId): # XXX triggers a scan
                    if not self._has_thread_id(dwThreadId):
                        aThread = Thread(dwThreadId, process = self)
                        self._add_thread(aThread)
                te = win32.Thread32Next(hSnapshot)
        finally:
            win32.CloseHandle(hSnapshot)
        for tid in dead_tids:
            self._del_thread(tid)

    def clear_dead_threads(self):
        """
        Remove Thread objects from the snapshot
        referring to threads no longer running.
        """
        for tid in self.get_thread_ids():
            aThread = self.get_thread(tid)
            if not aThread.is_alive():
                self._del_thread(aThread)

    def clear_threads(self):
        """
        Clears the threads snapshot.
        """
        for aThread in compat.itervalues(self.__threadDict):
            aThread.clear()
        self.__threadDict = dict()

    def close_thread_handles(self):
        """
        Closes all open handles to threads in the snapshot.
        """
        for aThread in self.iter_threads():
            try:
                aThread.close_handle()
            except Exception:
                try:
                    e = sys.exc_info()[1]
                    msg = "Cannot close thread handle %s, reason: %s"
                    msg %= (aThread.hThread.value, str(e))
                    warnings.warn(msg)
                except Exception:
                    pass

#------------------------------------------------------------------------------

    # XXX _notify_* methods should not trigger a scan

    def _add_thread(self, aThread):
        """
        Private method to add a thread object to the snapshot.

        @type  aThread: L{Thread}
        @param aThread: Thread object.
        """
##        if not isinstance(aThread, Thread):
##            if hasattr(aThread, '__class__'):
##                typename = aThread.__class__.__name__
##            else:
##                typename = str(type(aThread))
##            msg = "Expected Thread, got %s instead" % typename
##            raise TypeError(msg)
        dwThreadId = aThread.dwThreadId
##        if dwThreadId in self.__threadDict:
##            msg = "Already have a Thread object with ID %d" % dwThreadId
##            raise KeyError(msg)
        aThread.set_process(self)
        self.__threadDict[dwThreadId] = aThread

    def _del_thread(self, dwThreadId):
        """
        Private method to remove a thread object from the snapshot.

        @type  dwThreadId: int
        @param dwThreadId: Global thread ID.
        """
        try:
            aThread = self.__threadDict[dwThreadId]
            del self.__threadDict[dwThreadId]
        except KeyError:
            aThread = None
            msg = "Unknown thread ID %d" % dwThreadId
            warnings.warn(msg, RuntimeWarning)
        if aThread:
            aThread.clear()     # remove circular references

    def _has_thread_id(self, dwThreadId):
        """
        Private method to test for a thread in the snapshot without triggering
        an automatic scan.
        """
        return dwThreadId in self.__threadDict

    def _get_thread_ids(self):
        """
        Private method to get the list of thread IDs currently in the snapshot
        without triggering an automatic scan.
        """
        return compat.keys(self.__threadDict)

    def __add_created_thread(self, event):
        """
        Private method to automatically add new thread objects from debug events.

        @type  event: L{Event}
        @param event: Event object.
        """
        dwThreadId  = event.get_tid()
        hThread     = event.get_thread_handle()
##        if not self.has_thread(dwThreadId):   # XXX this would trigger a scan
        if not self._has_thread_id(dwThreadId):
            aThread = Thread(dwThreadId, hThread, self)
            teb_ptr = event.get_teb()   # remember the TEB pointer
            if teb_ptr:
                aThread._teb_ptr = teb_ptr
            self._add_thread(aThread)
        #else:
        #    aThread = self.get_thread(dwThreadId)
        #    if hThread != win32.INVALID_HANDLE_VALUE:
        #        aThread.hThread = hThread   # may have more privileges

    def _notify_create_process(self, event):
        """
        Notify the creation of the main thread of this process.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{CreateProcessEvent}
        @param event: Create process event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        self.__add_created_thread(event)
        return True

    def _notify_create_thread(self, event):
        """
        Notify the creation of a new thread in this process.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{CreateThreadEvent}
        @param event: Create thread event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        self.__add_created_thread(event)
        return True

    def _notify_exit_thread(self, event):
        """
        Notify the termination of a thread.

        This is done automatically by the L{Debug} class, you shouldn't need
        to call it yourself.

        @type  event: L{ExitThreadEvent}
        @param event: Exit thread event.

        @rtype:  bool
        @return: C{True} to call the user-defined handle, C{False} otherwise.
        """
        dwThreadId = event.get_tid()
##        if self.has_thread(dwThreadId):   # XXX this would trigger a scan
        if self._has_thread_id(dwThreadId):
            self._del_thread(dwThreadId)
        return True


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/util.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Miscellaneous utility classes and functions.

@group Helpers:
    PathOperations,
    MemoryAddresses,
    CustomAddressIterator,
    DataAddressIterator,
    ImageAddressIterator,
    MappedAddressIterator,
    ExecutableAddressIterator,
    ReadableAddressIterator,
    WriteableAddressIterator,
    ExecutableAndWriteableAddressIterator,
    DebugRegister,
    Regenerator,
    BannerHelpFormatter,
    StaticClass,
    classproperty
"""

__revision__ = "$Id$"

__all__ = [

    # Filename and pathname manipulation
    'PathOperations',

    # Memory address operations
    'MemoryAddresses',
    'CustomAddressIterator',
    'DataAddressIterator',
    'ImageAddressIterator',
    'MappedAddressIterator',
    'ExecutableAddressIterator',
    'ReadableAddressIterator',
    'WriteableAddressIterator',
    'ExecutableAndWriteableAddressIterator',

    # Debug registers manipulation
    'DebugRegister',

    # Miscellaneous
    'Regenerator',
    ]

import sys
import os
import ctypes
import optparse

from winappdbg import win32
from winappdbg import compat

#==============================================================================

class classproperty(property):
    """
    Class property method.

    Only works for getting properties, if you set them
    the symbol gets overwritten in the class namespace.

    Inspired on: U{http://stackoverflow.com/a/7864317/426293}
    """
    def __init__(self, fget=None, fset=None, fdel=None, doc=""):
        if fset is not None or fdel is not None:
            raise NotImplementedError()
        super(classproperty, self).__init__(fget=classmethod(fget), doc=doc)
    def __get__(self, cls, owner):
        return self.fget.__get__(None, owner)()

class BannerHelpFormatter(optparse.IndentedHelpFormatter):
    "Just a small tweak to optparse to be able to print a banner."
    def __init__(self, banner, *argv, **argd):
        self.banner = banner
        optparse.IndentedHelpFormatter.__init__(self, *argv, **argd)
    def format_usage(self, usage):
        msg = optparse.IndentedHelpFormatter.format_usage(self, usage)
        return '%s\n%s' % (self.banner, msg)

# See Process.generate_memory_snapshot()
class Regenerator(object):
    """
    Calls a generator and iterates it. When it's finished iterating, the
    generator is called again. This allows you to iterate a generator more
    than once (well, sort of).
    """

    def __init__(self, g_function, *v_args, **d_args):
        """
        @type  g_function: function
        @param g_function: Function that when called returns a generator.

        @type  v_args: tuple
        @param v_args: Variable arguments to pass to the generator function.

        @type  d_args: dict
        @param d_args: Variable arguments to pass to the generator function.
        """
        self.__g_function = g_function
        self.__v_args     = v_args
        self.__d_args     = d_args
        self.__g_object   = None

    def __iter__(self):
        'x.__iter__() <==> iter(x)'
        return self

    def next(self):
        'x.next() -> the next value, or raise StopIteration'
        if self.__g_object is None:
            self.__g_object = self.__g_function( *self.__v_args, **self.__d_args )
        try:
            return self.__g_object.next()
        except StopIteration:
            self.__g_object = None
            raise

class StaticClass (object):
    def __new__(cls, *argv, **argd):
        "Don't try to instance this class, just use the static methods."
        raise NotImplementedError(
                "Cannot instance static class %s" % cls.__name__)

#==============================================================================

class PathOperations (StaticClass):
    """
    Static methods for filename and pathname manipulation.
    """

    @staticmethod
    def path_is_relative(path):
        """
        @see: L{path_is_absolute}

        @type  path: str
        @param path: Absolute or relative path.

        @rtype:  bool
        @return: C{True} if the path is relative, C{False} if it's absolute.
        """
        return win32.PathIsRelative(path)

    @staticmethod
    def path_is_absolute(path):
        """
        @see: L{path_is_relative}

        @type  path: str
        @param path: Absolute or relative path.

        @rtype:  bool
        @return: C{True} if the path is absolute, C{False} if it's relative.
        """
        return not win32.PathIsRelative(path)

    @staticmethod
    def make_relative(path, current = None):
        """
        @type  path: str
        @param path: Absolute path.

        @type  current: str
        @param current: (Optional) Path to the current directory.

        @rtype:  str
        @return: Relative path.

        @raise WindowsError: It's impossible to make the path relative.
            This happens when the path and the current path are not on the
            same disk drive or network share.
        """
        return win32.PathRelativePathTo(pszFrom = current, pszTo = path)

    @staticmethod
    def make_absolute(path):
        """
        @type  path: str
        @param path: Relative path.

        @rtype:  str
        @return: Absolute path.
        """
        return win32.GetFullPathName(path)[0]

    @staticmethod
    def split_extension(pathname):
        """
        @type  pathname: str
        @param pathname: Absolute path.

        @rtype:  tuple( str, str )
        @return:
            Tuple containing the file and extension components of the filename.
        """
        filepart = win32.PathRemoveExtension(pathname)
        extpart  = win32.PathFindExtension(pathname)
        return (filepart, extpart)

    @staticmethod
    def split_filename(pathname):
        """
        @type  pathname: str
        @param pathname: Absolute path.

        @rtype:  tuple( str, str )
        @return: Tuple containing the path to the file and the base filename.
        """
        filepart = win32.PathFindFileName(pathname)
        pathpart = win32.PathRemoveFileSpec(pathname)
        return (pathpart, filepart)

    @staticmethod
    def split_path(path):
        """
        @see: L{join_path}

        @type  path: str
        @param path: Absolute or relative path.

        @rtype:  list( str... )
        @return: List of path components.
        """
        components = list()
        while path:
            next = win32.PathFindNextComponent(path)
            if next:
                prev = path[ : -len(next) ]
                components.append(prev)
            path = next
        return components

    @staticmethod
    def join_path(*components):
        """
        @see: L{split_path}

        @type  components: tuple( str... )
        @param components: Path components.

        @rtype:  str
        @return: Absolute or relative path.
        """
        if components:
            path = components[0]
            for next in components[1:]:
                path = win32.PathAppend(path, next)
        else:
            path = ""
        return path

    @staticmethod
    def native_to_win32_pathname(name):
        """
        @type  name: str
        @param name: Native (NT) absolute pathname.

        @rtype:  str
        @return: Win32 absolute pathname.
        """
        # XXX TODO
        # There are probably some native paths that
        # won't be converted by this naive approach.
        if name.startswith(compat.b("\\")):
            if name.startswith(compat.b("\\??\\")):
                name = name[4:]
            elif name.startswith(compat.b("\\SystemRoot\\")):
                system_root_path = os.environ['SYSTEMROOT']
                if system_root_path.endswith('\\'):
                    system_root_path = system_root_path[:-1]
                name = system_root_path + name[11:]
            else:
                for drive_number in compat.xrange(ord('A'), ord('Z') + 1):
                    drive_letter = '%c:' % drive_number
                    try:
                        device_native_path = win32.QueryDosDevice(drive_letter)
                    except WindowsError:
                        e = sys.exc_info()[1]
                        if e.winerror in (win32.ERROR_FILE_NOT_FOUND, \
                                                 win32.ERROR_PATH_NOT_FOUND):
                            continue
                        raise
                    if not device_native_path.endswith(compat.b('\\')):
                        device_native_path += compat.b('\\')
                    if name.startswith(device_native_path):
                        name = drive_letter + compat.b('\\') + \
                                              name[ len(device_native_path) : ]
                        break
        return name

    @staticmethod
    def pathname_to_filename(pathname):
        """
        Equivalent to: C{PathOperations.split_filename(pathname)[0]}

        @note: This function is preserved for backwards compatibility with
            WinAppDbg 1.4 and earlier. It may be removed in future versions.

        @type  pathname: str
        @param pathname: Absolute path to a file.

        @rtype:  str
        @return: Filename component of the path.
        """
        return win32.PathFindFileName(pathname)

#==============================================================================

class MemoryAddresses (StaticClass):
    """
    Class to manipulate memory addresses.

    @type pageSize: int
    @cvar pageSize: Page size in bytes. Defaults to 0x1000 but it's
        automatically updated on runtime when importing the module.
    """

    @classproperty
    def pageSize(cls):
        """
        Try to get the pageSize value on runtime.
        """
        try:
            try:
                pageSize = win32.GetSystemInfo().dwPageSize
            except WindowsError:
                pageSize = 0x1000
        except NameError:
            pageSize = 0x1000
        cls.pageSize = pageSize     # now this function won't be called again
        return pageSize

    @classmethod
    def align_address_to_page_start(cls, address):
        """
        Align the given address to the start of the page it occupies.

        @type  address: int
        @param address: Memory address.

        @rtype:  int
        @return: Aligned memory address.
        """
        return address - ( address % cls.pageSize )

    @classmethod
    def align_address_to_page_end(cls, address):
        """
        Align the given address to the end of the page it occupies.
        That is, to point to the start of the next page.

        @type  address: int
        @param address: Memory address.

        @rtype:  int
        @return: Aligned memory address.
        """
        return address + cls.pageSize - ( address % cls.pageSize )

    @classmethod
    def align_address_range(cls, begin, end):
        """
        Align the given address range to the start and end of the page(s) it occupies.

        @type  begin: int
        @param begin: Memory address of the beginning of the buffer.
            Use C{None} for the first legal address in the address space.

        @type  end: int
        @param end: Memory address of the end of the buffer.
            Use C{None} for the last legal address in the address space.

        @rtype:  tuple( int, int )
        @return: Aligned memory addresses.
        """
        if begin is None:
            begin = 0
        if end is None:
            end = win32.LPVOID(-1).value  # XXX HACK
        if end < begin:
            begin, end = end, begin
        begin = cls.align_address_to_page_start(begin)
        if end != cls.align_address_to_page_start(end):
            end = cls.align_address_to_page_end(end)
        return (begin, end)

    @classmethod
    def get_buffer_size_in_pages(cls, address, size):
        """
        Get the number of pages in use by the given buffer.

        @type  address: int
        @param address: Aligned memory address.

        @type  size: int
        @param size: Buffer size.

        @rtype:  int
        @return: Buffer size in number of pages.
        """
        if size < 0:
            size    = -size
            address = address - size
        begin, end = cls.align_address_range(address, address + size)
        # XXX FIXME
        # I think this rounding fails at least for address 0xFFFFFFFF size 1
        return int(float(end - begin) / float(cls.pageSize))

    @staticmethod
    def do_ranges_intersect(begin, end, old_begin, old_end):
        """
        Determine if the two given memory address ranges intersect.

        @type  begin: int
        @param begin: Start address of the first range.

        @type  end: int
        @param end: End address of the first range.

        @type  old_begin: int
        @param old_begin: Start address of the second range.

        @type  old_end: int
        @param old_end: End address of the second range.

        @rtype:  bool
        @return: C{True} if the two ranges intersect, C{False} otherwise.
        """
        return  (old_begin <= begin < old_end) or \
                (old_begin < end <= old_end)   or \
                (begin <= old_begin < end)     or \
                (begin < old_end <= end)

#==============================================================================

def CustomAddressIterator(memory_map, condition):
    """
    Generator function that iterates through a memory map, filtering memory
    region blocks by any given condition.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @type  condition: function
    @param condition: Callback function that returns C{True} if the memory
        block should be returned, or C{False} if it should be filtered.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    for mbi in memory_map:
        if condition(mbi):
            address  = mbi.BaseAddress
            max_addr = address + mbi.RegionSize
            while address < max_addr:
                yield address
                address = address + 1

def DataAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that contain data.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                      win32.MemoryBasicInformation.has_content)

def ImageAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that belong to executable images.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                         win32.MemoryBasicInformation.is_image)

def MappedAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that belong to memory mapped files.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                        win32.MemoryBasicInformation.is_mapped)

def ReadableAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that are readable.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                      win32.MemoryBasicInformation.is_readable)

def WriteableAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that are writeable.

    @note: Writeable memory is always readable too.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                     win32.MemoryBasicInformation.is_writeable)

def ExecutableAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that are executable.

    @note: Executable memory is always readable too.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                                    win32.MemoryBasicInformation.is_executable)

def ExecutableAndWriteableAddressIterator(memory_map):
    """
    Generator function that iterates through a memory map, returning only those
    memory blocks that are executable and writeable.

    @note: The presence of such pages make memory corruption vulnerabilities
        much easier to exploit.

    @type  memory_map: list( L{win32.MemoryBasicInformation} )
    @param memory_map: List of memory region information objects.
        Returned by L{Process.get_memory_map}.

    @rtype:  generator of L{win32.MemoryBasicInformation}
    @return: Generator object to iterate memory blocks.
    """
    return CustomAddressIterator(memory_map,
                      win32.MemoryBasicInformation.is_executable_and_writeable)

#==============================================================================
try:
    _registerMask = win32.SIZE_T(-1).value
except TypeError:
    if win32.SIZEOF(win32.SIZE_T) == 4:
        _registerMask = 0xFFFFFFFF
    elif win32.SIZEOF(win32.SIZE_T) == 8:
        _registerMask = 0xFFFFFFFFFFFFFFFF
    else:
        raise

class DebugRegister (StaticClass):
    """
    Class to manipulate debug registers.
    Used by L{HardwareBreakpoint}.

    @group Trigger flags used by HardwareBreakpoint:
        BREAK_ON_EXECUTION, BREAK_ON_WRITE, BREAK_ON_ACCESS, BREAK_ON_IO_ACCESS
    @group Size flags used by HardwareBreakpoint:
        WATCH_BYTE, WATCH_WORD, WATCH_DWORD, WATCH_QWORD
    @group Bitwise masks for Dr7:
        enableMask, disableMask, triggerMask, watchMask, clearMask,
        generalDetectMask
    @group Bitwise masks for Dr6:
        hitMask, hitMaskAll, debugAccessMask, singleStepMask, taskSwitchMask,
        clearDr6Mask, clearHitMask
    @group Debug control MSR definitions:
        DebugCtlMSR, LastBranchRecord, BranchTrapFlag, PinControl,
        LastBranchToIP, LastBranchFromIP,
        LastExceptionToIP, LastExceptionFromIP

    @type BREAK_ON_EXECUTION: int
    @cvar BREAK_ON_EXECUTION: Break on execution.

    @type BREAK_ON_WRITE: int
    @cvar BREAK_ON_WRITE: Break on write.

    @type BREAK_ON_ACCESS: int
    @cvar BREAK_ON_ACCESS: Break on read or write.

    @type BREAK_ON_IO_ACCESS: int
    @cvar BREAK_ON_IO_ACCESS: Break on I/O port access.
        Not supported by any hardware.

    @type WATCH_BYTE: int
    @cvar WATCH_BYTE: Watch a byte.

    @type WATCH_WORD: int
    @cvar WATCH_WORD: Watch a word.

    @type WATCH_DWORD: int
    @cvar WATCH_DWORD: Watch a double word.

    @type WATCH_QWORD: int
    @cvar WATCH_QWORD: Watch one quad word.

    @type enableMask: 4-tuple of integers
    @cvar enableMask:
        Enable bit on C{Dr7} for each slot.
        Works as a bitwise-OR mask.

    @type disableMask: 4-tuple of integers
    @cvar disableMask:
        Mask of the enable bit on C{Dr7} for each slot.
        Works as a bitwise-AND mask.

    @type triggerMask: 4-tuple of 2-tuples of integers
    @cvar triggerMask:
        Trigger bits on C{Dr7} for each trigger flag value.
        Each 2-tuple has the bitwise-OR mask and the bitwise-AND mask.

    @type watchMask: 4-tuple of 2-tuples of integers
    @cvar watchMask:
        Watch bits on C{Dr7} for each watch flag value.
        Each 2-tuple has the bitwise-OR mask and the bitwise-AND mask.

    @type clearMask: 4-tuple of integers
    @cvar clearMask:
        Mask of all important bits on C{Dr7} for each slot.
        Works as a bitwise-AND mask.

    @type generalDetectMask: integer
    @cvar generalDetectMask:
        General detect mode bit. It enables the processor to notify the
        debugger when the debugee is trying to access one of the debug
        registers.

    @type hitMask: 4-tuple of integers
    @cvar hitMask:
        Hit bit on C{Dr6} for each slot.
        Works as a bitwise-AND mask.

    @type hitMaskAll: integer
    @cvar hitMaskAll:
        Bitmask for all hit bits in C{Dr6}. Useful to know if at least one
        hardware breakpoint was hit, or to clear the hit bits only.

    @type clearHitMask: integer
    @cvar clearHitMask:
        Bitmask to clear all the hit bits in C{Dr6}.

    @type debugAccessMask: integer
    @cvar debugAccessMask:
        The debugee tried to access a debug register. Needs bit
        L{generalDetectMask} enabled in C{Dr7}.

    @type singleStepMask: integer
    @cvar singleStepMask:
        A single step exception was raised. Needs the trap flag enabled.

    @type taskSwitchMask: integer
    @cvar taskSwitchMask:
        A task switch has occurred. Needs the TSS T-bit set to 1.

    @type clearDr6Mask: integer
    @cvar clearDr6Mask:
        Bitmask to clear all meaningful bits in C{Dr6}.
    """

    BREAK_ON_EXECUTION  = 0
    BREAK_ON_WRITE      = 1
    BREAK_ON_ACCESS     = 3
    BREAK_ON_IO_ACCESS  = 2

    WATCH_BYTE  = 0
    WATCH_WORD  = 1
    WATCH_DWORD = 3
    WATCH_QWORD = 2

    registerMask = _registerMask

#------------------------------------------------------------------------------

    ###########################################################################
    # http://en.wikipedia.org/wiki/Debug_register
    #
    # DR7 - Debug control
    #
    # The low-order eight bits of DR7 (0,2,4,6 and 1,3,5,7) selectively enable
    # the four address breakpoint conditions. There are two levels of enabling:
    # the local (0,2,4,6) and global (1,3,5,7) levels. The local enable bits
    # are automatically reset by the processor at every task switch to avoid
    # unwanted breakpoint conditions in the new task. The global enable bits
    # are not reset by a task switch; therefore, they can be used for
    # conditions that are global to all tasks.
    #
    # Bits 16-17 (DR0), 20-21 (DR1), 24-25 (DR2), 28-29 (DR3), define when
    # breakpoints trigger. Each breakpoint has a two-bit entry that specifies
    # whether they break on execution (00b), data write (01b), data read or
    # write (11b). 10b is defined to mean break on IO read or write but no
    # hardware supports it. Bits 18-19 (DR0), 22-23 (DR1), 26-27 (DR2), 30-31
    # (DR3), define how large area of memory is watched by breakpoints. Again
    # each breakpoint has a two-bit entry that specifies whether they watch
    # one (00b), two (01b), eight (10b) or four (11b) bytes.
    ###########################################################################

    # Dr7 |= enableMask[register]
    enableMask = (
        1 << 0,     # Dr0 (bit 0)
        1 << 2,     # Dr1 (bit 2)
        1 << 4,     # Dr2 (bit 4)
        1 << 6,     # Dr3 (bit 6)
    )

    # Dr7 &= disableMask[register]
    disableMask = tuple( [_registerMask ^ x for x in enableMask] ) # The registerMask from the class is not there in py3
    try:
        del x # It's not there in py3
    except:
        pass

    # orMask, andMask = triggerMask[register][trigger]
    # Dr7 = (Dr7 & andMask) | orMask    # to set
    # Dr7 = Dr7 & andMask               # to remove
    triggerMask = (
        # Dr0 (bits 16-17)
        (
            ((0 << 16), (3 << 16) ^ registerMask),  # execute
            ((1 << 16), (3 << 16) ^ registerMask),  # write
            ((2 << 16), (3 << 16) ^ registerMask),  # io read
            ((3 << 16), (3 << 16) ^ registerMask),  # access
        ),
        # Dr1 (bits 20-21)
        (
            ((0 << 20), (3 << 20) ^ registerMask),  # execute
            ((1 << 20), (3 << 20) ^ registerMask),  # write
            ((2 << 20), (3 << 20) ^ registerMask),  # io read
            ((3 << 20), (3 << 20) ^ registerMask),  # access
        ),
        # Dr2 (bits 24-25)
        (
            ((0 << 24), (3 << 24) ^ registerMask),  # execute
            ((1 << 24), (3 << 24) ^ registerMask),  # write
            ((2 << 24), (3 << 24) ^ registerMask),  # io read
            ((3 << 24), (3 << 24) ^ registerMask),  # access
        ),
        # Dr3 (bits 28-29)
        (
            ((0 << 28), (3 << 28) ^ registerMask),  # execute
            ((1 << 28), (3 << 28) ^ registerMask),  # write
            ((2 << 28), (3 << 28) ^ registerMask),  # io read
            ((3 << 28), (3 << 28) ^ registerMask),  # access
        ),
    )

    # orMask, andMask = watchMask[register][watch]
    # Dr7 = (Dr7 & andMask) | orMask    # to set
    # Dr7 = Dr7 & andMask               # to remove
    watchMask = (
        # Dr0 (bits 18-19)
        (
            ((0 << 18), (3 << 18) ^ registerMask),  # byte
            ((1 << 18), (3 << 18) ^ registerMask),  # word
            ((2 << 18), (3 << 18) ^ registerMask),  # qword
            ((3 << 18), (3 << 18) ^ registerMask),  # dword
        ),
        # Dr1 (bits 22-23)
        (
            ((0 << 23), (3 << 23) ^ registerMask),  # byte
            ((1 << 23), (3 << 23) ^ registerMask),  # word
            ((2 << 23), (3 << 23) ^ registerMask),  # qword
            ((3 << 23), (3 << 23) ^ registerMask),  # dword
        ),
        # Dr2 (bits 26-27)
        (
            ((0 << 26), (3 << 26) ^ registerMask),  # byte
            ((1 << 26), (3 << 26) ^ registerMask),  # word
            ((2 << 26), (3 << 26) ^ registerMask),  # qword
            ((3 << 26), (3 << 26) ^ registerMask),  # dword
        ),
        # Dr3 (bits 30-31)
        (
            ((0 << 30), (3 << 31) ^ registerMask),  # byte
            ((1 << 30), (3 << 31) ^ registerMask),  # word
            ((2 << 30), (3 << 31) ^ registerMask),  # qword
            ((3 << 30), (3 << 31) ^ registerMask),  # dword
        ),
    )

    # Dr7 = Dr7 & clearMask[register]
    clearMask = (
        registerMask ^ ( (1 << 0) + (3 << 16) + (3 << 18) ),    # Dr0
        registerMask ^ ( (1 << 2) + (3 << 20) + (3 << 22) ),    # Dr1
        registerMask ^ ( (1 << 4) + (3 << 24) + (3 << 26) ),    # Dr2
        registerMask ^ ( (1 << 6) + (3 << 28) + (3 << 30) ),    # Dr3
    )

    # Dr7 = Dr7 | generalDetectMask
    generalDetectMask = (1 << 13)

    ###########################################################################
    # http://en.wikipedia.org/wiki/Debug_register
    #
    # DR6 - Debug status
    #
    # The debug status register permits the debugger to determine which debug
    # conditions have occurred. When the processor detects an enabled debug
    # exception, it sets the low-order bits of this register (0,1,2,3) before
    # entering the debug exception handler.
    #
    # Note that the bits of DR6 are never cleared by the processor. To avoid
    # any confusion in identifying the next debug exception, the debug handler
    # should move zeros to DR6 immediately before returning.
    ###########################################################################

    # bool(Dr6 & hitMask[register])
    hitMask = (
        (1 << 0),   # Dr0
        (1 << 1),   # Dr1
        (1 << 2),   # Dr2
        (1 << 3),   # Dr3
    )

    # bool(Dr6 & anyHitMask)
    hitMaskAll = hitMask[0] | hitMask[1] | hitMask[2] | hitMask[3]

    # Dr6 = Dr6 & clearHitMask
    clearHitMask = registerMask ^ hitMaskAll

    # bool(Dr6 & debugAccessMask)
    debugAccessMask = (1 << 13)

    # bool(Dr6 & singleStepMask)
    singleStepMask  = (1 << 14)

    # bool(Dr6 & taskSwitchMask)
    taskSwitchMask  = (1 << 15)

    # Dr6 = Dr6 & clearDr6Mask
    clearDr6Mask = registerMask ^ (hitMaskAll | \
                            debugAccessMask | singleStepMask | taskSwitchMask)

#------------------------------------------------------------------------------

###############################################################################
#
#    (from the AMD64 manuals)
#
#    The fields within the DebugCtlMSR register are:
#
#    Last-Branch Record (LBR) - Bit 0, read/write. Software sets this bit to 1
#    to cause the processor to record the source and target addresses of the
#    last control transfer taken before a debug exception occurs. The recorded
#    control transfers include branch instructions, interrupts, and exceptions.
#
#    Branch Single Step (BTF) - Bit 1, read/write. Software uses this bit to
#    change the behavior of the rFLAGS.TF bit. When this bit is cleared to 0,
#    the rFLAGS.TF bit controls instruction single stepping, (normal behavior).
#    When this bit is set to 1, the rFLAGS.TF bit controls single stepping on
#    control transfers. The single-stepped control transfers include branch
#    instructions, interrupts, and exceptions. Control-transfer single stepping
#    requires both BTF=1 and rFLAGS.TF=1.
#
#    Performance-Monitoring/Breakpoint Pin-Control (PBi) - Bits 5-2, read/write.
#    Software uses these bits to control the type of information reported by
#    the four external performance-monitoring/breakpoint pins on the processor.
#    When a PBi bit is cleared to 0, the corresponding external pin (BPi)
#    reports performance-monitor information. When a PBi bit is set to 1, the
#    corresponding external pin (BPi) reports breakpoint information.
#
#    All remaining bits in the DebugCtlMSR register are reserved.
#
#    Software can enable control-transfer single stepping by setting
#    DebugCtlMSR.BTF to 1 and rFLAGS.TF to 1. The processor automatically
#    disables control-transfer single stepping when a debug exception (#DB)
#    occurs by clearing DebugCtlMSR.BTF to 0. rFLAGS.TF is also cleared when a
#    #DB exception occurs. Before exiting the debug-exception handler, software
#    must set both DebugCtlMSR.BTF and rFLAGS.TF to 1 to restart single
#    stepping.
#
###############################################################################

    DebugCtlMSR      = 0x1D9
    LastBranchRecord = (1 << 0)
    BranchTrapFlag   = (1 << 1)
    PinControl       = (
                        (1 << 2),   # PB1
                        (1 << 3),   # PB2
                        (1 << 4),   # PB3
                        (1 << 5),   # PB4
                       )

###############################################################################
#
#    (from the AMD64 manuals)
#
#    Control-transfer recording MSRs: LastBranchToIP, LastBranchFromIP,
#    LastExceptionToIP, and LastExceptionFromIP. These registers are loaded
#    automatically by the processor when the DebugCtlMSR.LBR bit is set to 1.
#    These MSRs are read-only.
#
#    The processor automatically disables control-transfer recording when a
#    debug exception (#DB) occurs by clearing DebugCtlMSR.LBR to 0. The
#    contents of the control-transfer recording MSRs are not altered by the
#    processor when the #DB occurs. Before exiting the debug-exception handler,
#    software can set DebugCtlMSR.LBR to 1 to re-enable the recording mechanism.
#
###############################################################################

    LastBranchToIP      = 0x1DC
    LastBranchFromIP    = 0x1DB
    LastExceptionToIP   = 0x1DE
    LastExceptionFromIP = 0x1DD

#------------------------------------------------------------------------------

    @classmethod
    def clear_bp(cls, ctx, register):
        """
        Clears a hardware breakpoint.

        @see: find_slot, set_bp

        @type  ctx: dict( str S{->} int )
        @param ctx: Thread context dictionary.

        @type  register: int
        @param register: Slot (debug register) for hardware breakpoint.
        """
        ctx['Dr7'] &= cls.clearMask[register]
        ctx['Dr%d' % register] = 0

    @classmethod
    def set_bp(cls, ctx, register, address, trigger, watch):
        """
        Sets a hardware breakpoint.

        @see: clear_bp, find_slot

        @type  ctx: dict( str S{->} int )
        @param ctx: Thread context dictionary.

        @type  register: int
        @param register: Slot (debug register).

        @type  address: int
        @param address: Memory address.

        @type  trigger: int
        @param trigger: Trigger flag. See L{HardwareBreakpoint.validTriggers}.

        @type  watch: int
        @param watch: Watch flag. See L{HardwareBreakpoint.validWatchSizes}.
        """
        Dr7 = ctx['Dr7']
        Dr7 |= cls.enableMask[register]
        orMask, andMask = cls.triggerMask[register][trigger]
        Dr7 &= andMask
        Dr7 |= orMask
        orMask, andMask = cls.watchMask[register][watch]
        Dr7 &= andMask
        Dr7 |= orMask
        ctx['Dr7'] = Dr7
        ctx['Dr%d' % register] = address

    @classmethod
    def find_slot(cls, ctx):
        """
        Finds an empty slot to set a hardware breakpoint.

        @see: clear_bp, set_bp

        @type  ctx: dict( str S{->} int )
        @param ctx: Thread context dictionary.

        @rtype:  int
        @return: Slot (debug register) for hardware breakpoint.
        """
        Dr7  = ctx['Dr7']
        slot = 0
        for m in cls.enableMask:
            if (Dr7 & m) == 0:
                return slot
            slot += 1
        return None


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/__init__.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Debugging API wrappers in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32 import defines
from winappdbg.win32 import kernel32
from winappdbg.win32 import user32
from winappdbg.win32 import advapi32
from winappdbg.win32 import wtsapi32
from winappdbg.win32 import shell32
from winappdbg.win32 import shlwapi
from winappdbg.win32 import psapi
from winappdbg.win32 import dbghelp
from winappdbg.win32 import ntdll

from winappdbg.win32.defines    import *
from winappdbg.win32.kernel32   import *
from winappdbg.win32.user32     import *
from winappdbg.win32.advapi32   import *
from winappdbg.win32.wtsapi32   import *
from winappdbg.win32.shell32    import *
from winappdbg.win32.shlwapi    import *
from winappdbg.win32.psapi      import *
from winappdbg.win32.dbghelp    import *
from winappdbg.win32.ntdll      import *

# This calculates the list of exported symbols.
_all = set()
_all.update(defines._all)
_all.update(kernel32._all)
_all.update(user32._all)
_all.update(advapi32._all)
_all.update(wtsapi32._all)
_all.update(shell32._all)
_all.update(shlwapi._all)
_all.update(psapi._all)
_all.update(dbghelp._all)
_all.update(ntdll._all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/advapi32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for advapi32.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.kernel32 import *

# XXX TODO
# + add transacted registry operations

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- Constants ----------------------------------------------------------------

# Privilege constants
SE_ASSIGNPRIMARYTOKEN_NAME      = "SeAssignPrimaryTokenPrivilege"
SE_AUDIT_NAME                   = "SeAuditPrivilege"
SE_BACKUP_NAME                  = "SeBackupPrivilege"
SE_CHANGE_NOTIFY_NAME           = "SeChangeNotifyPrivilege"
SE_CREATE_GLOBAL_NAME           = "SeCreateGlobalPrivilege"
SE_CREATE_PAGEFILE_NAME         = "SeCreatePagefilePrivilege"
SE_CREATE_PERMANENT_NAME        = "SeCreatePermanentPrivilege"
SE_CREATE_SYMBOLIC_LINK_NAME    = "SeCreateSymbolicLinkPrivilege"
SE_CREATE_TOKEN_NAME            = "SeCreateTokenPrivilege"
SE_DEBUG_NAME                   = "SeDebugPrivilege"
SE_ENABLE_DELEGATION_NAME       = "SeEnableDelegationPrivilege"
SE_IMPERSONATE_NAME             = "SeImpersonatePrivilege"
SE_INC_BASE_PRIORITY_NAME       = "SeIncreaseBasePriorityPrivilege"
SE_INCREASE_QUOTA_NAME          = "SeIncreaseQuotaPrivilege"
SE_INC_WORKING_SET_NAME         = "SeIncreaseWorkingSetPrivilege"
SE_LOAD_DRIVER_NAME             = "SeLoadDriverPrivilege"
SE_LOCK_MEMORY_NAME             = "SeLockMemoryPrivilege"
SE_MACHINE_ACCOUNT_NAME         = "SeMachineAccountPrivilege"
SE_MANAGE_VOLUME_NAME           = "SeManageVolumePrivilege"
SE_PROF_SINGLE_PROCESS_NAME     = "SeProfileSingleProcessPrivilege"
SE_RELABEL_NAME                 = "SeRelabelPrivilege"
SE_REMOTE_SHUTDOWN_NAME         = "SeRemoteShutdownPrivilege"
SE_RESTORE_NAME                 = "SeRestorePrivilege"
SE_SECURITY_NAME                = "SeSecurityPrivilege"
SE_SHUTDOWN_NAME                = "SeShutdownPrivilege"
SE_SYNC_AGENT_NAME              = "SeSyncAgentPrivilege"
SE_SYSTEM_ENVIRONMENT_NAME      = "SeSystemEnvironmentPrivilege"
SE_SYSTEM_PROFILE_NAME          = "SeSystemProfilePrivilege"
SE_SYSTEMTIME_NAME              = "SeSystemtimePrivilege"
SE_TAKE_OWNERSHIP_NAME          = "SeTakeOwnershipPrivilege"
SE_TCB_NAME                     = "SeTcbPrivilege"
SE_TIME_ZONE_NAME               = "SeTimeZonePrivilege"
SE_TRUSTED_CREDMAN_ACCESS_NAME  = "SeTrustedCredManAccessPrivilege"
SE_UNDOCK_NAME                  = "SeUndockPrivilege"
SE_UNSOLICITED_INPUT_NAME       = "SeUnsolicitedInputPrivilege"

SE_PRIVILEGE_ENABLED_BY_DEFAULT = 0x00000001
SE_PRIVILEGE_ENABLED            = 0x00000002
SE_PRIVILEGE_REMOVED            = 0x00000004
SE_PRIVILEGE_USED_FOR_ACCESS    = 0x80000000

TOKEN_ADJUST_PRIVILEGES         = 0x00000020

LOGON_WITH_PROFILE              = 0x00000001
LOGON_NETCREDENTIALS_ONLY       = 0x00000002

# Token access rights
TOKEN_ASSIGN_PRIMARY    = 0x0001
TOKEN_DUPLICATE         = 0x0002
TOKEN_IMPERSONATE       = 0x0004
TOKEN_QUERY             = 0x0008
TOKEN_QUERY_SOURCE      = 0x0010
TOKEN_ADJUST_PRIVILEGES = 0x0020
TOKEN_ADJUST_GROUPS     = 0x0040
TOKEN_ADJUST_DEFAULT    = 0x0080
TOKEN_ADJUST_SESSIONID  = 0x0100
TOKEN_READ = (STANDARD_RIGHTS_READ | TOKEN_QUERY)
TOKEN_ALL_ACCESS = (STANDARD_RIGHTS_REQUIRED | TOKEN_ASSIGN_PRIMARY |
        TOKEN_DUPLICATE | TOKEN_IMPERSONATE | TOKEN_QUERY | TOKEN_QUERY_SOURCE |
        TOKEN_ADJUST_PRIVILEGES | TOKEN_ADJUST_GROUPS | TOKEN_ADJUST_DEFAULT |
        TOKEN_ADJUST_SESSIONID)

# Predefined HKEY values
HKEY_CLASSES_ROOT       = 0x80000000
HKEY_CURRENT_USER       = 0x80000001
HKEY_LOCAL_MACHINE      = 0x80000002
HKEY_USERS              = 0x80000003
HKEY_PERFORMANCE_DATA   = 0x80000004
HKEY_CURRENT_CONFIG     = 0x80000005

# Registry access rights
KEY_ALL_ACCESS          = 0xF003F
KEY_CREATE_LINK         = 0x0020
KEY_CREATE_SUB_KEY      = 0x0004
KEY_ENUMERATE_SUB_KEYS  = 0x0008
KEY_EXECUTE             = 0x20019
KEY_NOTIFY              = 0x0010
KEY_QUERY_VALUE         = 0x0001
KEY_READ                = 0x20019
KEY_SET_VALUE           = 0x0002
KEY_WOW64_32KEY         = 0x0200
KEY_WOW64_64KEY         = 0x0100
KEY_WRITE               = 0x20006

# Registry value types
REG_NONE                        = 0
REG_SZ                          = 1
REG_EXPAND_SZ                   = 2
REG_BINARY                      = 3
REG_DWORD                       = 4
REG_DWORD_LITTLE_ENDIAN         = REG_DWORD
REG_DWORD_BIG_ENDIAN            = 5
REG_LINK                        = 6
REG_MULTI_SZ                    = 7
REG_RESOURCE_LIST               = 8
REG_FULL_RESOURCE_DESCRIPTOR    = 9
REG_RESOURCE_REQUIREMENTS_LIST  = 10
REG_QWORD                       = 11
REG_QWORD_LITTLE_ENDIAN         = REG_QWORD

#--- TOKEN_PRIVILEGE structure ------------------------------------------------

# typedef struct _LUID {
#   DWORD LowPart;
#   LONG HighPart;
# } LUID,
#  *PLUID;
class LUID(Structure):
    _fields_ = [
        ("LowPart",     DWORD),
        ("HighPart",    LONG),
    ]

PLUID = POINTER(LUID)

# typedef struct _LUID_AND_ATTRIBUTES {
#   LUID Luid;
#   DWORD Attributes;
# } LUID_AND_ATTRIBUTES,
#  *PLUID_AND_ATTRIBUTES;
class LUID_AND_ATTRIBUTES(Structure):
    _fields_ = [
        ("Luid",        LUID),
        ("Attributes",  DWORD),
    ]

# typedef struct _TOKEN_PRIVILEGES {
#   DWORD PrivilegeCount;
#   LUID_AND_ATTRIBUTES Privileges[ANYSIZE_ARRAY];
# } TOKEN_PRIVILEGES,
#  *PTOKEN_PRIVILEGES;
class TOKEN_PRIVILEGES(Structure):
    _fields_ = [
        ("PrivilegeCount",  DWORD),
##        ("Privileges",      LUID_AND_ATTRIBUTES * ANYSIZE_ARRAY),
        ("Privileges",      LUID_AND_ATTRIBUTES),
    ]
    # See comments on AdjustTokenPrivileges about this structure

PTOKEN_PRIVILEGES = POINTER(TOKEN_PRIVILEGES)

#--- GetTokenInformation enums and structures ---------------------------------

# typedef enum _TOKEN_INFORMATION_CLASS {
#   TokenUser                              = 1,
#   TokenGroups,
#   TokenPrivileges,
#   TokenOwner,
#   TokenPrimaryGroup,
#   TokenDefaultDacl,
#   TokenSource,
#   TokenType,
#   TokenImpersonationLevel,
#   TokenStatistics,
#   TokenRestrictedSids,
#   TokenSessionId,
#   TokenGroupsAndPrivileges,
#   TokenSessionReference,
#   TokenSandBoxInert,
#   TokenAuditPolicy,
#   TokenOrigin,
#   TokenElevationType,
#   TokenLinkedToken,
#   TokenElevation,
#   TokenHasRestrictions,
#   TokenAccessInformation,
#   TokenVirtualizationAllowed,
#   TokenVirtualizationEnabled,
#   TokenIntegrityLevel,
#   TokenUIAccess,
#   TokenMandatoryPolicy,
#   TokenLogonSid,
#   TokenIsAppContainer,
#   TokenCapabilities,
#   TokenAppContainerSid,
#   TokenAppContainerNumber,
#   TokenUserClaimAttributes,
#   TokenDeviceClaimAttributes,
#   TokenRestrictedUserClaimAttributes,
#   TokenRestrictedDeviceClaimAttributes,
#   TokenDeviceGroups,
#   TokenRestrictedDeviceGroups,
#   TokenSecurityAttributes,
#   TokenIsRestricted,
#   MaxTokenInfoClass
# } TOKEN_INFORMATION_CLASS, *PTOKEN_INFORMATION_CLASS;

TOKEN_INFORMATION_CLASS = ctypes.c_int

TokenUser                               = 1
TokenGroups                             = 2
TokenPrivileges                         = 3
TokenOwner                              = 4
TokenPrimaryGroup                       = 5
TokenDefaultDacl                        = 6
TokenSource                             = 7
TokenType                               = 8
TokenImpersonationLevel                 = 9
TokenStatistics                         = 10
TokenRestrictedSids                     = 11
TokenSessionId                          = 12
TokenGroupsAndPrivileges                = 13
TokenSessionReference                   = 14
TokenSandBoxInert                       = 15
TokenAuditPolicy                        = 16
TokenOrigin                             = 17
TokenElevationType                      = 18
TokenLinkedToken                        = 19
TokenElevation                          = 20
TokenHasRestrictions                    = 21
TokenAccessInformation                  = 22
TokenVirtualizationAllowed              = 23
TokenVirtualizationEnabled              = 24
TokenIntegrityLevel                     = 25
TokenUIAccess                           = 26
TokenMandatoryPolicy                    = 27
TokenLogonSid                           = 28
TokenIsAppContainer                     = 29
TokenCapabilities                       = 30
TokenAppContainerSid                    = 31
TokenAppContainerNumber                 = 32
TokenUserClaimAttributes                = 33
TokenDeviceClaimAttributes              = 34
TokenRestrictedUserClaimAttributes      = 35
TokenRestrictedDeviceClaimAttributes    = 36
TokenDeviceGroups                       = 37
TokenRestrictedDeviceGroups             = 38
TokenSecurityAttributes                 = 39
TokenIsRestricted                       = 40
MaxTokenInfoClass                       = 41

# typedef enum tagTOKEN_TYPE {
#   TokenPrimary         = 1,
#   TokenImpersonation
# } TOKEN_TYPE, *PTOKEN_TYPE;

TOKEN_TYPE = ctypes.c_int
PTOKEN_TYPE = POINTER(TOKEN_TYPE)

TokenPrimary        = 1
TokenImpersonation  = 2

# typedef enum  {
#   TokenElevationTypeDefault   = 1,
#   TokenElevationTypeFull,
#   TokenElevationTypeLimited
# } TOKEN_ELEVATION_TYPE , *PTOKEN_ELEVATION_TYPE;

TokenElevationTypeDefault   = 1
TokenElevationTypeFull      = 2
TokenElevationTypeLimited   = 3

TOKEN_ELEVATION_TYPE = ctypes.c_int
PTOKEN_ELEVATION_TYPE = POINTER(TOKEN_ELEVATION_TYPE)

# typedef enum _SECURITY_IMPERSONATION_LEVEL {
#   SecurityAnonymous,
#   SecurityIdentification,
#   SecurityImpersonation,
#   SecurityDelegation
# } SECURITY_IMPERSONATION_LEVEL, *PSECURITY_IMPERSONATION_LEVEL;

SecurityAnonymous       = 0
SecurityIdentification  = 1
SecurityImpersonation   = 2
SecurityDelegation      = 3

SECURITY_IMPERSONATION_LEVEL = ctypes.c_int
PSECURITY_IMPERSONATION_LEVEL = POINTER(SECURITY_IMPERSONATION_LEVEL)

# typedef struct _SID_AND_ATTRIBUTES {
#   PSID  Sid;
#   DWORD Attributes;
# } SID_AND_ATTRIBUTES, *PSID_AND_ATTRIBUTES;
class SID_AND_ATTRIBUTES(Structure):
    _fields_ = [
        ("Sid",         PSID),
        ("Attributes",  DWORD),
    ]
PSID_AND_ATTRIBUTES = POINTER(SID_AND_ATTRIBUTES)

# typedef struct _TOKEN_USER {
#   SID_AND_ATTRIBUTES User;
# } TOKEN_USER, *PTOKEN_USER;
class TOKEN_USER(Structure):
    _fields_ = [
        ("User", SID_AND_ATTRIBUTES),
    ]
PTOKEN_USER = POINTER(TOKEN_USER)

# typedef struct _TOKEN_MANDATORY_LABEL {
#   SID_AND_ATTRIBUTES Label;
# } TOKEN_MANDATORY_LABEL, *PTOKEN_MANDATORY_LABEL;
class TOKEN_MANDATORY_LABEL(Structure):
    _fields_ = [
        ("Label", SID_AND_ATTRIBUTES),
    ]
PTOKEN_MANDATORY_LABEL = POINTER(TOKEN_MANDATORY_LABEL)

# typedef struct _TOKEN_OWNER {
#   PSID Owner;
# } TOKEN_OWNER, *PTOKEN_OWNER;
class TOKEN_OWNER(Structure):
    _fields_ = [
        ("Owner", PSID),
    ]
PTOKEN_OWNER = POINTER(TOKEN_OWNER)

# typedef struct _TOKEN_PRIMARY_GROUP {
#   PSID PrimaryGroup;
# } TOKEN_PRIMARY_GROUP, *PTOKEN_PRIMARY_GROUP;
class TOKEN_PRIMARY_GROUP(Structure):
    _fields_ = [
        ("PrimaryGroup", PSID),
    ]
PTOKEN_PRIMARY_GROUP = POINTER(TOKEN_PRIMARY_GROUP)

# typedef struct _TOKEN_APPCONTAINER_INFORMATION {
#   	PSID TokenAppContainer;
# } TOKEN_APPCONTAINER_INFORMATION, *PTOKEN_APPCONTAINER_INFORMATION;
class TOKEN_APPCONTAINER_INFORMATION(Structure):
    _fields_ = [
        ("TokenAppContainer", PSID),
    ]
PTOKEN_APPCONTAINER_INFORMATION = POINTER(TOKEN_APPCONTAINER_INFORMATION)

# typedef struct _TOKEN_ORIGIN {
#   LUID OriginatingLogonSession;
# } TOKEN_ORIGIN, *PTOKEN_ORIGIN;
class TOKEN_ORIGIN(Structure):
    _fields_ = [
        ("OriginatingLogonSession", LUID),
    ]
PTOKEN_ORIGIN = POINTER(TOKEN_ORIGIN)

# typedef struct _TOKEN_LINKED_TOKEN {
#   HANDLE LinkedToken;
# } TOKEN_LINKED_TOKEN, *PTOKEN_LINKED_TOKEN;
class TOKEN_LINKED_TOKEN(Structure):
    _fields_ = [
        ("LinkedToken", HANDLE),
    ]
PTOKEN_LINKED_TOKEN = POINTER(TOKEN_LINKED_TOKEN)

# typedef struct _TOKEN_STATISTICS {
#   LUID                         TokenId;
#   LUID                         AuthenticationId;
#   LARGE_INTEGER                ExpirationTime;
#   TOKEN_TYPE                   TokenType;
#   SECURITY_IMPERSONATION_LEVEL ImpersonationLevel;
#   DWORD                        DynamicCharged;
#   DWORD                        DynamicAvailable;
#   DWORD                        GroupCount;
#   DWORD                        PrivilegeCount;
#   LUID                         ModifiedId;
# } TOKEN_STATISTICS, *PTOKEN_STATISTICS;
class TOKEN_STATISTICS(Structure):
    _fields_ = [
        ("TokenId",             LUID),
        ("AuthenticationId",    LUID),
        ("ExpirationTime",      LONGLONG),  # LARGE_INTEGER
        ("TokenType",           TOKEN_TYPE),
        ("ImpersonationLevel",  SECURITY_IMPERSONATION_LEVEL),
        ("DynamicCharged",      DWORD),
        ("DynamicAvailable",    DWORD),
        ("GroupCount",          DWORD),
        ("PrivilegeCount",      DWORD),
        ("ModifiedId",          LUID),
    ]
PTOKEN_STATISTICS = POINTER(TOKEN_STATISTICS)

#--- SID_NAME_USE enum --------------------------------------------------------

# typedef enum _SID_NAME_USE {
#   SidTypeUser             = 1,
#   SidTypeGroup,
#   SidTypeDomain,
#   SidTypeAlias,
#   SidTypeWellKnownGroup,
#   SidTypeDeletedAccount,
#   SidTypeInvalid,
#   SidTypeUnknown,
#   SidTypeComputer,
#   SidTypeLabel
# } SID_NAME_USE, *PSID_NAME_USE;

SidTypeUser             = 1
SidTypeGroup            = 2
SidTypeDomain           = 3
SidTypeAlias            = 4
SidTypeWellKnownGroup   = 5
SidTypeDeletedAccount   = 6
SidTypeInvalid          = 7
SidTypeUnknown          = 8
SidTypeComputer         = 9
SidTypeLabel            = 10

#--- WAITCHAIN_NODE_INFO structure and types ----------------------------------

WCT_MAX_NODE_COUNT       = 16
WCT_OBJNAME_LENGTH       = 128
WCT_ASYNC_OPEN_FLAG      = 1
WCTP_OPEN_ALL_FLAGS      = WCT_ASYNC_OPEN_FLAG
WCT_OUT_OF_PROC_FLAG     = 1
WCT_OUT_OF_PROC_COM_FLAG = 2
WCT_OUT_OF_PROC_CS_FLAG  = 4
WCTP_GETINFO_ALL_FLAGS   = WCT_OUT_OF_PROC_FLAG | WCT_OUT_OF_PROC_COM_FLAG | WCT_OUT_OF_PROC_CS_FLAG

HWCT = LPVOID

# typedef enum _WCT_OBJECT_TYPE
# {
#     WctCriticalSectionType = 1,
#     WctSendMessageType,
#     WctMutexType,
#     WctAlpcType,
#     WctComType,
#     WctThreadWaitType,
#     WctProcessWaitType,
#     WctThreadType,
#     WctComActivationType,
#     WctUnknownType,
#     WctMaxType
# } WCT_OBJECT_TYPE;

WCT_OBJECT_TYPE         = DWORD

WctCriticalSectionType  = 1
WctSendMessageType      = 2
WctMutexType            = 3
WctAlpcType             = 4
WctComType              = 5
WctThreadWaitType       = 6
WctProcessWaitType      = 7
WctThreadType           = 8
WctComActivationType    = 9
WctUnknownType          = 10
WctMaxType              = 11

# typedef enum _WCT_OBJECT_STATUS
# {
#     WctStatusNoAccess = 1,            // ACCESS_DENIED for this object
#     WctStatusRunning,                 // Thread status
#     WctStatusBlocked,                 // Thread status
#     WctStatusPidOnly,                 // Thread status
#     WctStatusPidOnlyRpcss,            // Thread status
#     WctStatusOwned,                   // Dispatcher object status
#     WctStatusNotOwned,                // Dispatcher object status
#     WctStatusAbandoned,               // Dispatcher object status
#     WctStatusUnknown,                 // All objects
#     WctStatusError,                   // All objects
#     WctStatusMax
# } WCT_OBJECT_STATUS;

WCT_OBJECT_STATUS       = DWORD

WctStatusNoAccess       = 1             # ACCESS_DENIED for this object
WctStatusRunning        = 2             # Thread status
WctStatusBlocked        = 3             # Thread status
WctStatusPidOnly        = 4             # Thread status
WctStatusPidOnlyRpcss   = 5             # Thread status
WctStatusOwned          = 6             # Dispatcher object status
WctStatusNotOwned       = 7             # Dispatcher object status
WctStatusAbandoned      = 8             # Dispatcher object status
WctStatusUnknown        = 9             # All objects
WctStatusError          = 10            # All objects
WctStatusMax            = 11

# typedef struct _WAITCHAIN_NODE_INFO {
#   WCT_OBJECT_TYPE   ObjectType;
#   WCT_OBJECT_STATUS ObjectStatus;
#   union {
#     struct {
#       WCHAR ObjectName[WCT_OBJNAME_LENGTH];
#       LARGE_INTEGER Timeout;
#       BOOL Alertable;
#     } LockObject;
#     struct {
#       DWORD ProcessId;
#       DWORD ThreadId;
#       DWORD WaitTime;
#       DWORD ContextSwitches;
#     } ThreadObject;
#   } ;
# }WAITCHAIN_NODE_INFO, *PWAITCHAIN_NODE_INFO;

class _WAITCHAIN_NODE_INFO_STRUCT_1(Structure):
    _fields_ = [
        ("ObjectName",      WCHAR * WCT_OBJNAME_LENGTH),
        ("Timeout",         LONGLONG), # LARGE_INTEGER
        ("Alertable",       BOOL),
    ]

class _WAITCHAIN_NODE_INFO_STRUCT_2(Structure):
    _fields_ = [
        ("ProcessId",       DWORD),
        ("ThreadId",        DWORD),
        ("WaitTime",        DWORD),
        ("ContextSwitches", DWORD),
    ]

class _WAITCHAIN_NODE_INFO_UNION(Union):
    _fields_ = [
        ("LockObject",      _WAITCHAIN_NODE_INFO_STRUCT_1),
        ("ThreadObject",    _WAITCHAIN_NODE_INFO_STRUCT_2),
    ]

class WAITCHAIN_NODE_INFO(Structure):
    _fields_ = [
        ("ObjectType",      WCT_OBJECT_TYPE),
        ("ObjectStatus",    WCT_OBJECT_STATUS),
        ("u",               _WAITCHAIN_NODE_INFO_UNION),
    ]

PWAITCHAIN_NODE_INFO = POINTER(WAITCHAIN_NODE_INFO)

class WaitChainNodeInfo (object):
    """
    Represents a node in the wait chain.

    It's a wrapper on the L{WAITCHAIN_NODE_INFO} structure.

    The following members are defined only
    if the node is of L{WctThreadType} type:
     - C{ProcessId}
     - C{ThreadId}
     - C{WaitTime}
     - C{ContextSwitches}

    @see: L{GetThreadWaitChain}

    @type ObjectName: unicode
    @ivar ObjectName: Object name. May be an empty string.

    @type ObjectType: int
    @ivar ObjectType: Object type.
        Should be one of the following values:
         - L{WctCriticalSectionType}
         - L{WctSendMessageType}
         - L{WctMutexType}
         - L{WctAlpcType}
         - L{WctComType}
         - L{WctThreadWaitType}
         - L{WctProcessWaitType}
         - L{WctThreadType}
         - L{WctComActivationType}
         - L{WctUnknownType}

    @type ObjectStatus: int
    @ivar ObjectStatus: Wait status.
        Should be one of the following values:
         - L{WctStatusNoAccess} I{(ACCESS_DENIED for this object)}
         - L{WctStatusRunning} I{(Thread status)}
         - L{WctStatusBlocked} I{(Thread status)}
         - L{WctStatusPidOnly} I{(Thread status)}
         - L{WctStatusPidOnlyRpcss} I{(Thread status)}
         - L{WctStatusOwned} I{(Dispatcher object status)}
         - L{WctStatusNotOwned} I{(Dispatcher object status)}
         - L{WctStatusAbandoned} I{(Dispatcher object status)}
         - L{WctStatusUnknown} I{(All objects)}
         - L{WctStatusError} I{(All objects)}

    @type ProcessId: int
    @ivar ProcessId: Process global ID.

    @type ThreadId: int
    @ivar ThreadId: Thread global ID.

    @type WaitTime: int
    @ivar WaitTime: Wait time.

    @type ContextSwitches: int
    @ivar ContextSwitches: Number of context switches.
    """

    #@type Timeout: int
    #@ivar Timeout: Currently not documented in MSDN.
    #
    #@type Alertable: bool
    #@ivar Alertable: Currently not documented in MSDN.

    # TODO: __repr__

    def __init__(self, aStructure):
        self.ObjectType = aStructure.ObjectType
        self.ObjectStatus = aStructure.ObjectStatus
        if self.ObjectType == WctThreadType:
            self.ProcessId = aStructure.u.ThreadObject.ProcessId
            self.ThreadId = aStructure.u.ThreadObject.ThreadId
            self.WaitTime = aStructure.u.ThreadObject.WaitTime
            self.ContextSwitches = aStructure.u.ThreadObject.ContextSwitches
            self.ObjectName = u''
        else:
            self.ObjectName = aStructure.u.LockObject.ObjectName.value
            #self.Timeout = aStructure.u.LockObject.Timeout
            #self.Alertable = bool(aStructure.u.LockObject.Alertable)

class ThreadWaitChainSessionHandle (Handle):
    """
    Thread wait chain session handle.

    Returned by L{OpenThreadWaitChainSession}.

    @see: L{Handle}
    """

    def __init__(self, aHandle = None):
        """
        @type  aHandle: int
        @param aHandle: Win32 handle value.
        """
        super(ThreadWaitChainSessionHandle, self).__init__(aHandle,
                                                           bOwnership = True)

    def _close(self):
        if self.value is None:
            raise ValueError("Handle was already closed!")
        CloseThreadWaitChainSession(self.value)

    def dup(self):
        raise NotImplementedError()

    def wait(self, dwMilliseconds = None):
        raise NotImplementedError()

    @property
    def inherit(self):
        return False

    @property
    def protectFromClose(self):
        return False

#--- Privilege dropping -------------------------------------------------------

SAFER_LEVEL_HANDLE = HANDLE

SAFER_SCOPEID_MACHINE = 1
SAFER_SCOPEID_USER    = 2

SAFER_LEVEL_OPEN = 1

SAFER_LEVELID_DISALLOWED   = 0x00000
SAFER_LEVELID_UNTRUSTED    = 0x01000
SAFER_LEVELID_CONSTRAINED  = 0x10000
SAFER_LEVELID_NORMALUSER   = 0x20000
SAFER_LEVELID_FULLYTRUSTED = 0x40000

SAFER_POLICY_INFO_CLASS = DWORD
SaferPolicyLevelList = 1
SaferPolicyEnableTransparentEnforcement = 2
SaferPolicyDefaultLevel = 3
SaferPolicyEvaluateUserScope = 4
SaferPolicyScopeFlags = 5

SAFER_TOKEN_NULL_IF_EQUAL = 1
SAFER_TOKEN_COMPARE_ONLY  = 2
SAFER_TOKEN_MAKE_INERT    = 4
SAFER_TOKEN_WANT_FLAGS    = 8
SAFER_TOKEN_MASK          = 15

#--- Service Control Manager types, constants and structures ------------------

SC_HANDLE = HANDLE

SERVICES_ACTIVE_DATABASEW = u"ServicesActive"
SERVICES_FAILED_DATABASEW = u"ServicesFailed"

SERVICES_ACTIVE_DATABASEA = "ServicesActive"
SERVICES_FAILED_DATABASEA = "ServicesFailed"

SC_GROUP_IDENTIFIERW = u'+'
SC_GROUP_IDENTIFIERA = '+'

SERVICE_NO_CHANGE = 0xffffffff

# enum SC_STATUS_TYPE
SC_STATUS_TYPE         = ctypes.c_int
SC_STATUS_PROCESS_INFO = 0

# enum SC_ENUM_TYPE
SC_ENUM_TYPE         = ctypes.c_int
SC_ENUM_PROCESS_INFO = 0

# Access rights
# http://msdn.microsoft.com/en-us/library/windows/desktop/ms685981(v=vs.85).aspx

SERVICE_ALL_ACCESS           = 0xF01FF
SERVICE_QUERY_CONFIG         = 0x0001
SERVICE_CHANGE_CONFIG        = 0x0002
SERVICE_QUERY_STATUS         = 0x0004
SERVICE_ENUMERATE_DEPENDENTS = 0x0008
SERVICE_START                = 0x0010
SERVICE_STOP                 = 0x0020
SERVICE_PAUSE_CONTINUE       = 0x0040
SERVICE_INTERROGATE          = 0x0080
SERVICE_USER_DEFINED_CONTROL = 0x0100

SC_MANAGER_ALL_ACCESS           = 0xF003F
SC_MANAGER_CONNECT              = 0x0001
SC_MANAGER_CREATE_SERVICE       = 0x0002
SC_MANAGER_ENUMERATE_SERVICE    = 0x0004
SC_MANAGER_LOCK                 = 0x0008
SC_MANAGER_QUERY_LOCK_STATUS    = 0x0010
SC_MANAGER_MODIFY_BOOT_CONFIG   = 0x0020

# CreateService() service start type
SERVICE_BOOT_START   = 0x00000000
SERVICE_SYSTEM_START = 0x00000001
SERVICE_AUTO_START   = 0x00000002
SERVICE_DEMAND_START = 0x00000003
SERVICE_DISABLED     = 0x00000004

# CreateService() error control flags
SERVICE_ERROR_IGNORE    = 0x00000000
SERVICE_ERROR_NORMAL    = 0x00000001
SERVICE_ERROR_SEVERE    = 0x00000002
SERVICE_ERROR_CRITICAL  = 0x00000003

# EnumServicesStatusEx() service state filters
SERVICE_ACTIVE    = 1
SERVICE_INACTIVE  = 2
SERVICE_STATE_ALL = 3

# SERVICE_STATUS_PROCESS.dwServiceType
SERVICE_KERNEL_DRIVER       = 0x00000001
SERVICE_FILE_SYSTEM_DRIVER  = 0x00000002
SERVICE_ADAPTER             = 0x00000004
SERVICE_RECOGNIZER_DRIVER   = 0x00000008
SERVICE_WIN32_OWN_PROCESS   = 0x00000010
SERVICE_WIN32_SHARE_PROCESS = 0x00000020
SERVICE_INTERACTIVE_PROCESS = 0x00000100

# EnumServicesStatusEx() service type filters (in addition to actual types)
SERVICE_DRIVER = 0x0000000B # SERVICE_KERNEL_DRIVER and SERVICE_FILE_SYSTEM_DRIVER
SERVICE_WIN32  = 0x00000030 # SERVICE_WIN32_OWN_PROCESS and SERVICE_WIN32_SHARE_PROCESS

# SERVICE_STATUS_PROCESS.dwCurrentState
SERVICE_STOPPED             = 0x00000001
SERVICE_START_PENDING       = 0x00000002
SERVICE_STOP_PENDING        = 0x00000003
SERVICE_RUNNING             = 0x00000004
SERVICE_CONTINUE_PENDING    = 0x00000005
SERVICE_PAUSE_PENDING       = 0x00000006
SERVICE_PAUSED              = 0x00000007

# SERVICE_STATUS_PROCESS.dwControlsAccepted
SERVICE_ACCEPT_STOP                  = 0x00000001
SERVICE_ACCEPT_PAUSE_CONTINUE        = 0x00000002
SERVICE_ACCEPT_SHUTDOWN              = 0x00000004
SERVICE_ACCEPT_PARAMCHANGE           = 0x00000008
SERVICE_ACCEPT_NETBINDCHANGE         = 0x00000010
SERVICE_ACCEPT_HARDWAREPROFILECHANGE = 0x00000020
SERVICE_ACCEPT_POWEREVENT            = 0x00000040
SERVICE_ACCEPT_SESSIONCHANGE         = 0x00000080
SERVICE_ACCEPT_PRESHUTDOWN           = 0x00000100

# SERVICE_STATUS_PROCESS.dwServiceFlags
SERVICE_RUNS_IN_SYSTEM_PROCESS = 0x00000001

# Service control flags
SERVICE_CONTROL_STOP                  = 0x00000001
SERVICE_CONTROL_PAUSE                 = 0x00000002
SERVICE_CONTROL_CONTINUE              = 0x00000003
SERVICE_CONTROL_INTERROGATE           = 0x00000004
SERVICE_CONTROL_SHUTDOWN              = 0x00000005
SERVICE_CONTROL_PARAMCHANGE           = 0x00000006
SERVICE_CONTROL_NETBINDADD            = 0x00000007
SERVICE_CONTROL_NETBINDREMOVE         = 0x00000008
SERVICE_CONTROL_NETBINDENABLE         = 0x00000009
SERVICE_CONTROL_NETBINDDISABLE        = 0x0000000A
SERVICE_CONTROL_DEVICEEVENT           = 0x0000000B
SERVICE_CONTROL_HARDWAREPROFILECHANGE = 0x0000000C
SERVICE_CONTROL_POWEREVENT            = 0x0000000D
SERVICE_CONTROL_SESSIONCHANGE         = 0x0000000E

# Service control accepted bitmasks
SERVICE_ACCEPT_STOP                  = 0x00000001
SERVICE_ACCEPT_PAUSE_CONTINUE        = 0x00000002
SERVICE_ACCEPT_SHUTDOWN              = 0x00000004
SERVICE_ACCEPT_PARAMCHANGE           = 0x00000008
SERVICE_ACCEPT_NETBINDCHANGE         = 0x00000010
SERVICE_ACCEPT_HARDWAREPROFILECHANGE = 0x00000020
SERVICE_ACCEPT_POWEREVENT            = 0x00000040
SERVICE_ACCEPT_SESSIONCHANGE         = 0x00000080
SERVICE_ACCEPT_PRESHUTDOWN           = 0x00000100
SERVICE_ACCEPT_TIMECHANGE            = 0x00000200
SERVICE_ACCEPT_TRIGGEREVENT          = 0x00000400
SERVICE_ACCEPT_USERMODEREBOOT        = 0x00000800

# enum SC_ACTION_TYPE
SC_ACTION_NONE        = 0
SC_ACTION_RESTART     = 1
SC_ACTION_REBOOT      = 2
SC_ACTION_RUN_COMMAND = 3

# QueryServiceConfig2
SERVICE_CONFIG_DESCRIPTION     = 1
SERVICE_CONFIG_FAILURE_ACTIONS = 2

# typedef struct _SERVICE_STATUS {
#   DWORD dwServiceType;
#   DWORD dwCurrentState;
#   DWORD dwControlsAccepted;
#   DWORD dwWin32ExitCode;
#   DWORD dwServiceSpecificExitCode;
#   DWORD dwCheckPoint;
#   DWORD dwWaitHint;
# } SERVICE_STATUS, *LPSERVICE_STATUS;
class SERVICE_STATUS(Structure):
    _fields_ = [
        ("dwServiceType",               DWORD),
        ("dwCurrentState",              DWORD),
        ("dwControlsAccepted",          DWORD),
        ("dwWin32ExitCode",             DWORD),
        ("dwServiceSpecificExitCode",   DWORD),
        ("dwCheckPoint",                DWORD),
        ("dwWaitHint",                  DWORD),
    ]
LPSERVICE_STATUS = POINTER(SERVICE_STATUS)

# typedef struct _SERVICE_STATUS_PROCESS {
#   DWORD dwServiceType;
#   DWORD dwCurrentState;
#   DWORD dwControlsAccepted;
#   DWORD dwWin32ExitCode;
#   DWORD dwServiceSpecificExitCode;
#   DWORD dwCheckPoint;
#   DWORD dwWaitHint;
#   DWORD dwProcessId;
#   DWORD dwServiceFlags;
# } SERVICE_STATUS_PROCESS, *LPSERVICE_STATUS_PROCESS;
class SERVICE_STATUS_PROCESS(Structure):
    _fields_ = SERVICE_STATUS._fields_ + [
        ("dwProcessId",                 DWORD),
        ("dwServiceFlags",              DWORD),
    ]
LPSERVICE_STATUS_PROCESS = POINTER(SERVICE_STATUS_PROCESS)

# typedef struct _ENUM_SERVICE_STATUS {
#   LPTSTR         lpServiceName;
#   LPTSTR         lpDisplayName;
#   SERVICE_STATUS ServiceStatus;
# } ENUM_SERVICE_STATUS, *LPENUM_SERVICE_STATUS;
class ENUM_SERVICE_STATUSA(Structure):
    _fields_ = [
        ("lpServiceName", LPSTR),
        ("lpDisplayName", LPSTR),
        ("ServiceStatus", SERVICE_STATUS),
    ]
class ENUM_SERVICE_STATUSW(Structure):
    _fields_ = [
        ("lpServiceName", LPWSTR),
        ("lpDisplayName", LPWSTR),
        ("ServiceStatus", SERVICE_STATUS),
    ]
LPENUM_SERVICE_STATUSA = POINTER(ENUM_SERVICE_STATUSA)
LPENUM_SERVICE_STATUSW = POINTER(ENUM_SERVICE_STATUSW)

# typedef struct _ENUM_SERVICE_STATUS_PROCESS {
#   LPTSTR                 lpServiceName;
#   LPTSTR                 lpDisplayName;
#   SERVICE_STATUS_PROCESS ServiceStatusProcess;
# } ENUM_SERVICE_STATUS_PROCESS, *LPENUM_SERVICE_STATUS_PROCESS;
class ENUM_SERVICE_STATUS_PROCESSA(Structure):
    _fields_ = [
        ("lpServiceName",        LPSTR),
        ("lpDisplayName",        LPSTR),
        ("ServiceStatusProcess", SERVICE_STATUS_PROCESS),
    ]
class ENUM_SERVICE_STATUS_PROCESSW(Structure):
    _fields_ = [
        ("lpServiceName",        LPWSTR),
        ("lpDisplayName",        LPWSTR),
        ("ServiceStatusProcess", SERVICE_STATUS_PROCESS),
    ]
LPENUM_SERVICE_STATUS_PROCESSA = POINTER(ENUM_SERVICE_STATUS_PROCESSA)
LPENUM_SERVICE_STATUS_PROCESSW = POINTER(ENUM_SERVICE_STATUS_PROCESSW)

class ServiceStatus(object):
    """
    Wrapper for the L{SERVICE_STATUS} structure.
    """

    def __init__(self, raw):
        """
        @type  raw: L{SERVICE_STATUS}
        @param raw: Raw structure for this service status data.
        """
        self.ServiceType             = raw.dwServiceType
        self.CurrentState            = raw.dwCurrentState
        self.ControlsAccepted        = raw.dwControlsAccepted
        self.Win32ExitCode           = raw.dwWin32ExitCode
        self.ServiceSpecificExitCode = raw.dwServiceSpecificExitCode
        self.CheckPoint              = raw.dwCheckPoint
        self.WaitHint                = raw.dwWaitHint

class ServiceStatusProcess(object):
    """
    Wrapper for the L{SERVICE_STATUS_PROCESS} structure.
    """

    def __init__(self, raw):
        """
        @type  raw: L{SERVICE_STATUS_PROCESS}
        @param raw: Raw structure for this service status data.
        """
        self.ServiceType             = raw.dwServiceType
        self.CurrentState            = raw.dwCurrentState
        self.ControlsAccepted        = raw.dwControlsAccepted
        self.Win32ExitCode           = raw.dwWin32ExitCode
        self.ServiceSpecificExitCode = raw.dwServiceSpecificExitCode
        self.CheckPoint              = raw.dwCheckPoint
        self.WaitHint                = raw.dwWaitHint
        self.ProcessId               = raw.dwProcessId
        self.ServiceFlags            = raw.dwServiceFlags

class ServiceStatusEntry(object):
    """
    Service status entry returned by L{EnumServicesStatus}.
    """

    def __init__(self, raw):
        """
        @type  raw: L{ENUM_SERVICE_STATUSA} or L{ENUM_SERVICE_STATUSW}
        @param raw: Raw structure for this service status entry.
        """
        self.ServiceName             = raw.lpServiceName
        self.DisplayName             = raw.lpDisplayName
        self.ServiceType             = raw.ServiceStatus.dwServiceType
        self.CurrentState            = raw.ServiceStatus.dwCurrentState
        self.ControlsAccepted        = raw.ServiceStatus.dwControlsAccepted
        self.Win32ExitCode           = raw.ServiceStatus.dwWin32ExitCode
        self.ServiceSpecificExitCode = raw.ServiceStatus.dwServiceSpecificExitCode
        self.CheckPoint              = raw.ServiceStatus.dwCheckPoint
        self.WaitHint                = raw.ServiceStatus.dwWaitHint

    def __str__(self):
        output = []
        if self.ServiceType & SERVICE_INTERACTIVE_PROCESS:
            output.append("Interactive service")
        else:
            output.append("Service")
        if self.DisplayName:
            output.append("\"%s\" (%s)" % (self.DisplayName, self.ServiceName))
        else:
            output.append("\"%s\"" % self.ServiceName)
        if   self.CurrentState == SERVICE_CONTINUE_PENDING:
            output.append("is about to continue.")
        elif self.CurrentState == SERVICE_PAUSE_PENDING:
            output.append("is pausing.")
        elif self.CurrentState == SERVICE_PAUSED:
            output.append("is paused.")
        elif self.CurrentState == SERVICE_RUNNING:
            output.append("is running.")
        elif self.CurrentState == SERVICE_START_PENDING:
            output.append("is starting.")
        elif self.CurrentState == SERVICE_STOP_PENDING:
            output.append("is stopping.")
        elif self.CurrentState == SERVICE_STOPPED:
            output.append("is stopped.")
        return " ".join(output)

class ServiceStatusProcessEntry(object):
    """
    Service status entry returned by L{EnumServicesStatusEx}.
    """

    def __init__(self, raw):
        """
        @type  raw: L{ENUM_SERVICE_STATUS_PROCESSA} or L{ENUM_SERVICE_STATUS_PROCESSW}
        @param raw: Raw structure for this service status entry.
        """
        self.ServiceName             = raw.lpServiceName
        self.DisplayName             = raw.lpDisplayName
        self.ServiceType             = raw.ServiceStatusProcess.dwServiceType
        self.CurrentState            = raw.ServiceStatusProcess.dwCurrentState
        self.ControlsAccepted        = raw.ServiceStatusProcess.dwControlsAccepted
        self.Win32ExitCode           = raw.ServiceStatusProcess.dwWin32ExitCode
        self.ServiceSpecificExitCode = raw.ServiceStatusProcess.dwServiceSpecificExitCode
        self.CheckPoint              = raw.ServiceStatusProcess.dwCheckPoint
        self.WaitHint                = raw.ServiceStatusProcess.dwWaitHint
        self.ProcessId               = raw.ServiceStatusProcess.dwProcessId
        self.ServiceFlags            = raw.ServiceStatusProcess.dwServiceFlags

    def __str__(self):
        output = []
        if self.ServiceType & SERVICE_INTERACTIVE_PROCESS:
            output.append("Interactive service ")
        else:
            output.append("Service ")
        if self.DisplayName:
            output.append("\"%s\" (%s)" % (self.DisplayName, self.ServiceName))
        else:
            output.append("\"%s\"" % self.ServiceName)
        if   self.CurrentState == SERVICE_CONTINUE_PENDING:
            output.append(" is about to continue")
        elif self.CurrentState == SERVICE_PAUSE_PENDING:
            output.append(" is pausing")
        elif self.CurrentState == SERVICE_PAUSED:
            output.append(" is paused")
        elif self.CurrentState == SERVICE_RUNNING:
            output.append(" is running")
        elif self.CurrentState == SERVICE_START_PENDING:
            output.append(" is starting")
        elif self.CurrentState == SERVICE_STOP_PENDING:
            output.append(" is stopping")
        elif self.CurrentState == SERVICE_STOPPED:
            output.append(" is stopped")
        if self.ProcessId:
            output.append(" at process %d" % self.ProcessId)
        output.append(".")
        return "".join(output)

#--- Handle wrappers ----------------------------------------------------------

# XXX maybe add functions related to the tokens here?
class TokenHandle (Handle):
    """
    Access token handle.

    @see: L{Handle}
    """
    pass

class RegistryKeyHandle (UserModeHandle):
    """
    Registry key handle.
    """

    _TYPE = HKEY

    def _close(self):
        RegCloseKey(self.value)

class SaferLevelHandle (UserModeHandle):
    """
    Safer level handle.

    @see: U{http://msdn.microsoft.com/en-us/library/ms722425(VS.85).aspx}
    """

    _TYPE = SAFER_LEVEL_HANDLE

    def _close(self):
        SaferCloseLevel(self.value)

class ServiceHandle (UserModeHandle):
    """
    Service handle.

    @see: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms684330(v=vs.85).aspx}
    """

    _TYPE = SC_HANDLE

    def _close(self):
        CloseServiceHandle(self.value)

class ServiceControlManagerHandle (UserModeHandle):
    """
    Service Control Manager (SCM) handle.

    @see: U{http://msdn.microsoft.com/en-us/library/windows/desktop/ms684323(v=vs.85).aspx}
    """

    _TYPE = SC_HANDLE

    def _close(self):
        CloseServiceHandle(self.value)

#--- advapi32.dll -------------------------------------------------------------

# BOOL WINAPI GetUserName(
#   __out    LPTSTR lpBuffer,
#   __inout  LPDWORD lpnSize
# );
def GetUserNameA():
    _GetUserNameA = windll.advapi32.GetUserNameA
    _GetUserNameA.argtypes = [LPSTR, LPDWORD]
    _GetUserNameA.restype  = bool

    nSize = DWORD(0)
    _GetUserNameA(None, byref(nSize))
    error = GetLastError()
    if error != ERROR_INSUFFICIENT_BUFFER:
        raise ctypes.WinError(error)
    lpBuffer = ctypes.create_string_buffer('', nSize.value + 1)
    success = _GetUserNameA(lpBuffer, byref(nSize))
    if not success:
        raise ctypes.WinError()
    return lpBuffer.value

def GetUserNameW():
    _GetUserNameW = windll.advapi32.GetUserNameW
    _GetUserNameW.argtypes = [LPWSTR, LPDWORD]
    _GetUserNameW.restype  = bool

    nSize = DWORD(0)
    _GetUserNameW(None, byref(nSize))
    error = GetLastError()
    if error != ERROR_INSUFFICIENT_BUFFER:
        raise ctypes.WinError(error)
    lpBuffer = ctypes.create_unicode_buffer(u'', nSize.value + 1)
    success = _GetUserNameW(lpBuffer, byref(nSize))
    if not success:
        raise ctypes.WinError()
    return lpBuffer.value

GetUserName = DefaultStringType(GetUserNameA, GetUserNameW)

# BOOL WINAPI LookupAccountName(
#   __in_opt   LPCTSTR lpSystemName,
#   __in       LPCTSTR lpAccountName,
#   __out_opt  PSID Sid,
#   __inout    LPDWORD cbSid,
#   __out_opt  LPTSTR ReferencedDomainName,
#   __inout    LPDWORD cchReferencedDomainName,
#   __out      PSID_NAME_USE peUse
# );

# XXX TO DO

# BOOL WINAPI LookupAccountSid(
#   __in_opt   LPCTSTR lpSystemName,
#   __in       PSID lpSid,
#   __out_opt  LPTSTR lpName,
#   __inout    LPDWORD cchName,
#   __out_opt  LPTSTR lpReferencedDomainName,
#   __inout    LPDWORD cchReferencedDomainName,
#   __out      PSID_NAME_USE peUse
# );
def LookupAccountSidA(lpSystemName, lpSid):
    _LookupAccountSidA = windll.advapi32.LookupAccountSidA
    _LookupAccountSidA.argtypes = [LPSTR, PSID, LPSTR, LPDWORD, LPSTR, LPDWORD, LPDWORD]
    _LookupAccountSidA.restype  = bool

    cchName = DWORD(0)
    cchReferencedDomainName = DWORD(0)
    peUse = DWORD(0)
    _LookupAccountSidA(lpSystemName, lpSid, None, byref(cchName), None, byref(cchReferencedDomainName), byref(peUse))
    error = GetLastError()
    if error != ERROR_INSUFFICIENT_BUFFER:
        raise ctypes.WinError(error)
    lpName = ctypes.create_string_buffer('', cchName + 1)
    lpReferencedDomainName = ctypes.create_string_buffer('', cchReferencedDomainName + 1)
    success = _LookupAccountSidA(lpSystemName, lpSid, lpName, byref(cchName), lpReferencedDomainName, byref(cchReferencedDomainName), byref(peUse))
    if not success:
        raise ctypes.WinError()
    return lpName.value, lpReferencedDomainName.value, peUse.value

def LookupAccountSidW(lpSystemName, lpSid):
    _LookupAccountSidW = windll.advapi32.LookupAccountSidA
    _LookupAccountSidW.argtypes = [LPSTR, PSID, LPWSTR, LPDWORD, LPWSTR, LPDWORD, LPDWORD]
    _LookupAccountSidW.restype  = bool

    cchName = DWORD(0)
    cchReferencedDomainName = DWORD(0)
    peUse = DWORD(0)
    _LookupAccountSidW(lpSystemName, lpSid, None, byref(cchName), None, byref(cchReferencedDomainName), byref(peUse))
    error = GetLastError()
    if error != ERROR_INSUFFICIENT_BUFFER:
        raise ctypes.WinError(error)
    lpName = ctypes.create_unicode_buffer(u'', cchName + 1)
    lpReferencedDomainName = ctypes.create_unicode_buffer(u'', cchReferencedDomainName + 1)
    success = _LookupAccountSidW(lpSystemName, lpSid, lpName, byref(cchName), lpReferencedDomainName, byref(cchReferencedDomainName), byref(peUse))
    if not success:
        raise ctypes.WinError()
    return lpName.value, lpReferencedDomainName.value, peUse.value

LookupAccountSid = GuessStringType(LookupAccountSidA, LookupAccountSidW)

# BOOL ConvertSidToStringSid(
#   __in   PSID Sid,
#   __out  LPTSTR *StringSid
# );
def ConvertSidToStringSidA(Sid):
    _ConvertSidToStringSidA = windll.advapi32.ConvertSidToStringSidA
    _ConvertSidToStringSidA.argtypes = [PSID, LPSTR]
    _ConvertSidToStringSidA.restype  = bool
    _ConvertSidToStringSidA.errcheck = RaiseIfZero

    pStringSid = LPSTR()
    _ConvertSidToStringSidA(Sid, byref(pStringSid))
    try:
        StringSid = pStringSid.value
    finally:
        LocalFree(pStringSid)
    return StringSid

def ConvertSidToStringSidW(Sid):
    _ConvertSidToStringSidW = windll.advapi32.ConvertSidToStringSidW
    _ConvertSidToStringSidW.argtypes = [PSID, LPWSTR]
    _ConvertSidToStringSidW.restype  = bool
    _ConvertSidToStringSidW.errcheck = RaiseIfZero

    pStringSid = LPWSTR()
    _ConvertSidToStringSidW(Sid, byref(pStringSid))
    try:
        StringSid = pStringSid.value
    finally:
        LocalFree(pStringSid)
    return StringSid

ConvertSidToStringSid = DefaultStringType(ConvertSidToStringSidA, ConvertSidToStringSidW)

# BOOL WINAPI ConvertStringSidToSid(
#   __in   LPCTSTR StringSid,
#   __out  PSID *Sid
# );
def ConvertStringSidToSidA(StringSid):
    _ConvertStringSidToSidA = windll.advapi32.ConvertStringSidToSidA
    _ConvertStringSidToSidA.argtypes = [LPSTR, PVOID]
    _ConvertStringSidToSidA.restype  = bool
    _ConvertStringSidToSidA.errcheck = RaiseIfZero

    Sid = PVOID()
    _ConvertStringSidToSidA(StringSid, ctypes.pointer(Sid))
    return Sid.value

def ConvertStringSidToSidW(StringSid):
    _ConvertStringSidToSidW = windll.advapi32.ConvertStringSidToSidW
    _ConvertStringSidToSidW.argtypes = [LPWSTR, PVOID]
    _ConvertStringSidToSidW.restype  = bool
    _ConvertStringSidToSidW.errcheck = RaiseIfZero

    Sid = PVOID()
    _ConvertStringSidToSidW(StringSid, ctypes.pointer(Sid))
    return Sid.value

ConvertStringSidToSid = GuessStringType(ConvertStringSidToSidA, ConvertStringSidToSidW)

# BOOL WINAPI IsValidSid(
#   __in  PSID pSid
# );
def IsValidSid(pSid):
    _IsValidSid = windll.advapi32.IsValidSid
    _IsValidSid.argtypes = [PSID]
    _IsValidSid.restype  = bool
    return _IsValidSid(pSid)

# BOOL WINAPI EqualSid(
#   __in  PSID pSid1,
#   __in  PSID pSid2
# );
def EqualSid(pSid1, pSid2):
    _EqualSid = windll.advapi32.EqualSid
    _EqualSid.argtypes = [PSID, PSID]
    _EqualSid.restype  = bool
    return _EqualSid(pSid1, pSid2)

# DWORD WINAPI GetLengthSid(
#   __in  PSID pSid
# );
def GetLengthSid(pSid):
    _GetLengthSid = windll.advapi32.GetLengthSid
    _GetLengthSid.argtypes = [PSID]
    _GetLengthSid.restype  = DWORD
    return _GetLengthSid(pSid)

# BOOL WINAPI CopySid(
#   __in   DWORD nDestinationSidLength,
#   __out  PSID pDestinationSid,
#   __in   PSID pSourceSid
# );
def CopySid(pSourceSid):
    _CopySid = windll.advapi32.CopySid
    _CopySid.argtypes = [DWORD, PVOID, PSID]
    _CopySid.restype  = bool
    _CopySid.errcheck = RaiseIfZero

    nDestinationSidLength = GetLengthSid(pSourceSid)
    DestinationSid = ctypes.create_string_buffer('', nDestinationSidLength)
    pDestinationSid = ctypes.cast(ctypes.pointer(DestinationSid), PVOID)
    _CopySid(nDestinationSidLength, pDestinationSid, pSourceSid)
    return ctypes.cast(pDestinationSid, PSID)

# PVOID WINAPI FreeSid(
#   __in  PSID pSid
# );
def FreeSid(pSid):
    _FreeSid = windll.advapi32.FreeSid
    _FreeSid.argtypes = [PSID]
    _FreeSid.restype  = PSID
    _FreeSid.errcheck = RaiseIfNotZero
    _FreeSid(pSid)

# BOOL WINAPI OpenProcessToken(
#   __in   HANDLE ProcessHandle,
#   __in   DWORD DesiredAccess,
#   __out  PHANDLE TokenHandle
# );
def OpenProcessToken(ProcessHandle, DesiredAccess = TOKEN_ALL_ACCESS):
    _OpenProcessToken = windll.advapi32.OpenProcessToken
    _OpenProcessToken.argtypes = [HANDLE, DWORD, PHANDLE]
    _OpenProcessToken.restype  = bool
    _OpenProcessToken.errcheck = RaiseIfZero

    NewTokenHandle = HANDLE(INVALID_HANDLE_VALUE)
    _OpenProcessToken(ProcessHandle, DesiredAccess, byref(NewTokenHandle))
    return TokenHandle(NewTokenHandle.value)

# BOOL WINAPI OpenThreadToken(
#   __in   HANDLE ThreadHandle,
#   __in   DWORD DesiredAccess,
#   __in   BOOL OpenAsSelf,
#   __out  PHANDLE TokenHandle
# );
def OpenThreadToken(ThreadHandle, DesiredAccess, OpenAsSelf = True):
    _OpenThreadToken = windll.advapi32.OpenThreadToken
    _OpenThreadToken.argtypes = [HANDLE, DWORD, BOOL, PHANDLE]
    _OpenThreadToken.restype  = bool
    _OpenThreadToken.errcheck = RaiseIfZero

    NewTokenHandle = HANDLE(INVALID_HANDLE_VALUE)
    _OpenThreadToken(ThreadHandle, DesiredAccess, OpenAsSelf, byref(NewTokenHandle))
    return TokenHandle(NewTokenHandle.value)

# BOOL WINAPI DuplicateToken(
#   _In_   HANDLE ExistingTokenHandle,
#   _In_   SECURITY_IMPERSONATION_LEVEL ImpersonationLevel,
#   _Out_  PHANDLE DuplicateTokenHandle
# );
def DuplicateToken(ExistingTokenHandle, ImpersonationLevel = SecurityImpersonation):
    _DuplicateToken = windll.advapi32.DuplicateToken
    _DuplicateToken.argtypes = [HANDLE, SECURITY_IMPERSONATION_LEVEL, PHANDLE]
    _DuplicateToken.restype  = bool
    _DuplicateToken.errcheck = RaiseIfZero

    DuplicateTokenHandle = HANDLE(INVALID_HANDLE_VALUE)
    _DuplicateToken(ExistingTokenHandle, ImpersonationLevel, byref(DuplicateTokenHandle))
    return TokenHandle(DuplicateTokenHandle.value)

# BOOL WINAPI DuplicateTokenEx(
#   _In_      HANDLE hExistingToken,
#   _In_      DWORD dwDesiredAccess,
#   _In_opt_  LPSECURITY_ATTRIBUTES lpTokenAttributes,
#   _In_      SECURITY_IMPERSONATION_LEVEL ImpersonationLevel,
#   _In_      TOKEN_TYPE TokenType,
#   _Out_     PHANDLE phNewToken
# );
def DuplicateTokenEx(hExistingToken, dwDesiredAccess = TOKEN_ALL_ACCESS, lpTokenAttributes = None, ImpersonationLevel = SecurityImpersonation, TokenType = TokenPrimary):
    _DuplicateTokenEx = windll.advapi32.DuplicateTokenEx
    _DuplicateTokenEx.argtypes = [HANDLE, DWORD, LPSECURITY_ATTRIBUTES, SECURITY_IMPERSONATION_LEVEL, TOKEN_TYPE, PHANDLE]
    _DuplicateTokenEx.restype  = bool
    _DuplicateTokenEx.errcheck = RaiseIfZero

    DuplicateTokenHandle = HANDLE(INVALID_HANDLE_VALUE)
    _DuplicateTokenEx(hExistingToken, dwDesiredAccess, lpTokenAttributes, ImpersonationLevel, TokenType, byref(DuplicateTokenHandle))
    return TokenHandle(DuplicateTokenHandle.value)

# BOOL WINAPI IsTokenRestricted(
#   __in  HANDLE TokenHandle
# );
def IsTokenRestricted(hTokenHandle):
    _IsTokenRestricted = windll.advapi32.IsTokenRestricted
    _IsTokenRestricted.argtypes = [HANDLE]
    _IsTokenRestricted.restype  = bool
    _IsTokenRestricted.errcheck = RaiseIfNotErrorSuccess

    SetLastError(ERROR_SUCCESS)
    return _IsTokenRestricted(hTokenHandle)

# BOOL WINAPI LookupPrivilegeValue(
#   __in_opt  LPCTSTR lpSystemName,
#   __in      LPCTSTR lpName,
#   __out     PLUID lpLuid
# );
def LookupPrivilegeValueA(lpSystemName, lpName):
    _LookupPrivilegeValueA = windll.advapi32.LookupPrivilegeValueA
    _LookupPrivilegeValueA.argtypes = [LPSTR, LPSTR, PLUID]
    _LookupPrivilegeValueA.restype  = bool
    _LookupPrivilegeValueA.errcheck = RaiseIfZero

    lpLuid = LUID()
    if not lpSystemName:
        lpSystemName = None
    _LookupPrivilegeValueA(lpSystemName, lpName, byref(lpLuid))
    return lpLuid

def LookupPrivilegeValueW(lpSystemName, lpName):
    _LookupPrivilegeValueW = windll.advapi32.LookupPrivilegeValueW
    _LookupPrivilegeValueW.argtypes = [LPWSTR, LPWSTR, PLUID]
    _LookupPrivilegeValueW.restype  = bool
    _LookupPrivilegeValueW.errcheck = RaiseIfZero

    lpLuid = LUID()
    if not lpSystemName:
        lpSystemName = None
    _LookupPrivilegeValueW(lpSystemName, lpName, byref(lpLuid))
    return lpLuid

LookupPrivilegeValue = GuessStringType(LookupPrivilegeValueA, LookupPrivilegeValueW)

# BOOL WINAPI LookupPrivilegeName(
#   __in_opt   LPCTSTR lpSystemName,
#   __in       PLUID lpLuid,
#   __out_opt  LPTSTR lpName,
#   __inout    LPDWORD cchName
# );

def LookupPrivilegeNameA(lpSystemName, lpLuid):
    _LookupPrivilegeNameA = windll.advapi32.LookupPrivilegeNameA
    _LookupPrivilegeNameA.argtypes = [LPSTR, PLUID, LPSTR, LPDWORD]
    _LookupPrivilegeNameA.restype  = bool
    _LookupPrivilegeNameA.errcheck = RaiseIfZero

    cchName = DWORD(0)
    _LookupPrivilegeNameA(lpSystemName, byref(lpLuid), NULL, byref(cchName))
    lpName = ctypes.create_string_buffer("", cchName.value)
    _LookupPrivilegeNameA(lpSystemName, byref(lpLuid), byref(lpName), byref(cchName))
    return lpName.value

def LookupPrivilegeNameW(lpSystemName, lpLuid):
    _LookupPrivilegeNameW = windll.advapi32.LookupPrivilegeNameW
    _LookupPrivilegeNameW.argtypes = [LPWSTR, PLUID, LPWSTR, LPDWORD]
    _LookupPrivilegeNameW.restype  = bool
    _LookupPrivilegeNameW.errcheck = RaiseIfZero

    cchName = DWORD(0)
    _LookupPrivilegeNameW(lpSystemName, byref(lpLuid), NULL, byref(cchName))
    lpName = ctypes.create_unicode_buffer(u"", cchName.value)
    _LookupPrivilegeNameW(lpSystemName, byref(lpLuid), byref(lpName), byref(cchName))
    return lpName.value

LookupPrivilegeName = GuessStringType(LookupPrivilegeNameA, LookupPrivilegeNameW)

# BOOL WINAPI AdjustTokenPrivileges(
#   __in       HANDLE TokenHandle,
#   __in       BOOL DisableAllPrivileges,
#   __in_opt   PTOKEN_PRIVILEGES NewState,
#   __in       DWORD BufferLength,
#   __out_opt  PTOKEN_PRIVILEGES PreviousState,
#   __out_opt  PDWORD ReturnLength
# );
def AdjustTokenPrivileges(TokenHandle, NewState = ()):
    _AdjustTokenPrivileges = windll.advapi32.AdjustTokenPrivileges
    _AdjustTokenPrivileges.argtypes = [HANDLE, BOOL, LPVOID, DWORD, LPVOID, LPVOID]
    _AdjustTokenPrivileges.restype  = bool
    _AdjustTokenPrivileges.errcheck = RaiseIfZero
    #
    # I don't know how to allocate variable sized structures in ctypes :(
    # so this hack will work by using always TOKEN_PRIVILEGES of one element
    # and calling the API many times. This also means the PreviousState
    # parameter won't be supported yet as it's too much hassle. In a future
    # version I look forward to implementing this function correctly.
    #
    if not NewState:
        _AdjustTokenPrivileges(TokenHandle, TRUE, NULL, 0, NULL, NULL)
    else:
        success = True
        for (privilege, enabled) in NewState:
            if not isinstance(privilege, LUID):
                privilege = LookupPrivilegeValue(NULL, privilege)
            if enabled == True:
                flags = SE_PRIVILEGE_ENABLED
            elif enabled == False:
                flags = SE_PRIVILEGE_REMOVED
            elif enabled == None:
                flags = 0
            else:
                flags = enabled
            laa = LUID_AND_ATTRIBUTES(privilege, flags)
            tp  = TOKEN_PRIVILEGES(1, laa)
            _AdjustTokenPrivileges(TokenHandle, FALSE, byref(tp), sizeof(tp), NULL, NULL)

# BOOL WINAPI GetTokenInformation(
#   __in       HANDLE TokenHandle,
#   __in       TOKEN_INFORMATION_CLASS TokenInformationClass,
#   __out_opt  LPVOID TokenInformation,
#   __in       DWORD TokenInformationLength,
#   __out      PDWORD ReturnLength
# );
def GetTokenInformation(hTokenHandle, TokenInformationClass):
    if TokenInformationClass <= 0 or TokenInformationClass > MaxTokenInfoClass:
        raise ValueError("Invalid value for TokenInformationClass (%i)" % TokenInformationClass)

    # User SID.
    if TokenInformationClass == TokenUser:
        TokenInformation = TOKEN_USER()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.User.Sid.value

    # Owner SID.
    if TokenInformationClass == TokenOwner:
        TokenInformation = TOKEN_OWNER()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.Owner.value

    # Primary group SID.
    if TokenInformationClass == TokenOwner:
        TokenInformation = TOKEN_PRIMARY_GROUP()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.PrimaryGroup.value

    # App container SID.
    if TokenInformationClass == TokenAppContainerSid:
        TokenInformation = TOKEN_APPCONTAINER_INFORMATION()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.TokenAppContainer.value

    # Integrity level SID.
    if TokenInformationClass == TokenIntegrityLevel:
        TokenInformation = TOKEN_MANDATORY_LABEL()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.Label.Sid.value, TokenInformation.Label.Attributes

    # Logon session LUID.
    if TokenInformationClass == TokenOrigin:
        TokenInformation = TOKEN_ORIGIN()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.OriginatingLogonSession

    # Primary or impersonation token.
    if TokenInformationClass == TokenType:
        TokenInformation = TOKEN_TYPE(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.value

    # Elevated token.
    if TokenInformationClass == TokenElevation:
        TokenInformation = TOKEN_ELEVATION(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.value

    # Security impersonation level.
    if TokenInformationClass == TokenElevation:
        TokenInformation = SECURITY_IMPERSONATION_LEVEL(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.value

    # Session ID and other DWORD values.
    if TokenInformationClass in (TokenSessionId, TokenAppContainerNumber):
        TokenInformation = DWORD(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation.value

    # Various boolean flags.
    if TokenInformationClass in (TokenSandBoxInert, TokenHasRestrictions, TokenUIAccess,
                                 TokenVirtualizationAllowed, TokenVirtualizationEnabled):
        TokenInformation = DWORD(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return bool(TokenInformation.value)

    # Linked token.
    if TokenInformationClass == TokenLinkedToken:
        TokenInformation = TOKEN_LINKED_TOKEN(0)
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenHandle(TokenInformation.LinkedToken.value, bOwnership = True)

    # Token statistics.
    if TokenInformationClass == TokenStatistics:
        TokenInformation = TOKEN_STATISTICS()
        _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation)
        return TokenInformation # TODO add a class wrapper?

    # Currently unsupported flags.
    raise NotImplementedError("TokenInformationClass(%i) not yet supported!" % TokenInformationClass)

def _internal_GetTokenInformation(hTokenHandle, TokenInformationClass, TokenInformation):
    _GetTokenInformation = windll.advapi32.GetTokenInformation
    _GetTokenInformation.argtypes = [HANDLE, TOKEN_INFORMATION_CLASS, LPVOID, DWORD, PDWORD]
    _GetTokenInformation.restype  = bool
    _GetTokenInformation.errcheck = RaiseIfZero

    ReturnLength = DWORD(0)
    TokenInformationLength = SIZEOF(TokenInformation)
    _GetTokenInformation(hTokenHandle, TokenInformationClass, byref(TokenInformation), TokenInformationLength, byref(ReturnLength))
    if ReturnLength.value != TokenInformationLength:
        raise ctypes.WinError(ERROR_INSUFFICIENT_BUFFER)
    return TokenInformation

# BOOL WINAPI SetTokenInformation(
#   __in  HANDLE TokenHandle,
#   __in  TOKEN_INFORMATION_CLASS TokenInformationClass,
#   __in  LPVOID TokenInformation,
#   __in  DWORD TokenInformationLength
# );

# XXX TODO

# BOOL WINAPI CreateProcessWithLogonW(
#   __in         LPCWSTR lpUsername,
#   __in_opt     LPCWSTR lpDomain,
#   __in         LPCWSTR lpPassword,
#   __in         DWORD dwLogonFlags,
#   __in_opt     LPCWSTR lpApplicationName,
#   __inout_opt  LPWSTR lpCommandLine,
#   __in         DWORD dwCreationFlags,
#   __in_opt     LPVOID lpEnvironment,
#   __in_opt     LPCWSTR lpCurrentDirectory,
#   __in         LPSTARTUPINFOW lpStartupInfo,
#   __out        LPPROCESS_INFORMATION lpProcessInfo
# );
def CreateProcessWithLogonW(lpUsername = None, lpDomain = None, lpPassword = None, dwLogonFlags = 0, lpApplicationName = None, lpCommandLine = None, dwCreationFlags = 0, lpEnvironment = None, lpCurrentDirectory = None, lpStartupInfo = None):
    _CreateProcessWithLogonW = windll.advapi32.CreateProcessWithLogonW
    _CreateProcessWithLogonW.argtypes = [LPWSTR, LPWSTR, LPWSTR, DWORD, LPWSTR, LPWSTR, DWORD, LPVOID, LPWSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessWithLogonW.restype = bool
    _CreateProcessWithLogonW.errcheck = RaiseIfZero

    if not lpUsername:
        lpUsername          = None
    if not lpDomain:
        lpDomain            = None
    if not lpPassword:
        lpPassword          = None
    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_unicode_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_unicode_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFOW()
        lpStartupInfo.cb           = sizeof(STARTUPINFOW)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessWithLogonW(lpUsername, lpDomain, lpPassword, dwLogonFlags, lpApplicationName, lpCommandLine, dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

CreateProcessWithLogonA = MakeANSIVersion(CreateProcessWithLogonW)
CreateProcessWithLogon = DefaultStringType(CreateProcessWithLogonA, CreateProcessWithLogonW)

# BOOL WINAPI CreateProcessWithTokenW(
#   __in         HANDLE hToken,
#   __in         DWORD dwLogonFlags,
#   __in_opt     LPCWSTR lpApplicationName,
#   __inout_opt  LPWSTR lpCommandLine,
#   __in         DWORD dwCreationFlags,
#   __in_opt     LPVOID lpEnvironment,
#   __in_opt     LPCWSTR lpCurrentDirectory,
#   __in         LPSTARTUPINFOW lpStartupInfo,
#   __out        LPPROCESS_INFORMATION lpProcessInfo
# );
def CreateProcessWithTokenW(hToken = None, dwLogonFlags = 0, lpApplicationName = None, lpCommandLine = None, dwCreationFlags = 0, lpEnvironment = None, lpCurrentDirectory = None, lpStartupInfo = None):
    _CreateProcessWithTokenW = windll.advapi32.CreateProcessWithTokenW
    _CreateProcessWithTokenW.argtypes = [HANDLE, DWORD, LPWSTR, LPWSTR, DWORD, LPVOID, LPWSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessWithTokenW.restype = bool
    _CreateProcessWithTokenW.errcheck = RaiseIfZero

    if not hToken:
        hToken              = None
    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_unicode_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_unicode_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFOW()
        lpStartupInfo.cb           = sizeof(STARTUPINFOW)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessWithTokenW(hToken, dwLogonFlags, lpApplicationName, lpCommandLine, dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

CreateProcessWithTokenA = MakeANSIVersion(CreateProcessWithTokenW)
CreateProcessWithToken = DefaultStringType(CreateProcessWithTokenA, CreateProcessWithTokenW)

# BOOL WINAPI CreateProcessAsUser(
#   __in_opt     HANDLE hToken,
#   __in_opt     LPCTSTR lpApplicationName,
#   __inout_opt  LPTSTR lpCommandLine,
#   __in_opt     LPSECURITY_ATTRIBUTES lpProcessAttributes,
#   __in_opt     LPSECURITY_ATTRIBUTES lpThreadAttributes,
#   __in         BOOL bInheritHandles,
#   __in         DWORD dwCreationFlags,
#   __in_opt     LPVOID lpEnvironment,
#   __in_opt     LPCTSTR lpCurrentDirectory,
#   __in         LPSTARTUPINFO lpStartupInfo,
#   __out        LPPROCESS_INFORMATION lpProcessInformation
# );
def CreateProcessAsUserA(hToken = None, lpApplicationName = None, lpCommandLine=None, lpProcessAttributes=None, lpThreadAttributes=None, bInheritHandles=False, dwCreationFlags=0, lpEnvironment=None, lpCurrentDirectory=None, lpStartupInfo=None):
    _CreateProcessAsUserA = windll.advapi32.CreateProcessAsUserA
    _CreateProcessAsUserA.argtypes = [HANDLE, LPSTR, LPSTR, LPSECURITY_ATTRIBUTES, LPSECURITY_ATTRIBUTES, BOOL, DWORD, LPVOID, LPSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessAsUserA.restype  = bool
    _CreateProcessAsUserA.errcheck = RaiseIfZero

    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_string_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_string_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpProcessAttributes:
        lpProcessAttributes = None
    else:
        lpProcessAttributes = byref(lpProcessAttributes)
    if not lpThreadAttributes:
        lpThreadAttributes = None
    else:
        lpThreadAttributes = byref(lpThreadAttributes)
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFO()
        lpStartupInfo.cb           = sizeof(STARTUPINFO)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessAsUserA(hToken, lpApplicationName, lpCommandLine, lpProcessAttributes, lpThreadAttributes, bool(bInheritHandles), dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

def CreateProcessAsUserW(hToken = None, lpApplicationName = None, lpCommandLine=None, lpProcessAttributes=None, lpThreadAttributes=None, bInheritHandles=False, dwCreationFlags=0, lpEnvironment=None, lpCurrentDirectory=None, lpStartupInfo=None):
    _CreateProcessAsUserW = windll.advapi32.CreateProcessAsUserW
    _CreateProcessAsUserW.argtypes = [HANDLE, LPWSTR, LPWSTR, LPSECURITY_ATTRIBUTES, LPSECURITY_ATTRIBUTES, BOOL, DWORD, LPVOID, LPWSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessAsUserW.restype  = bool
    _CreateProcessAsUserW.errcheck = RaiseIfZero

    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_unicode_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_unicode_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpProcessAttributes:
        lpProcessAttributes = None
    else:
        lpProcessAttributes = byref(lpProcessAttributes)
    if not lpThreadAttributes:
        lpThreadAttributes = None
    else:
        lpThreadAttributes = byref(lpThreadAttributes)
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFO()
        lpStartupInfo.cb           = sizeof(STARTUPINFO)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessAsUserW(hToken, lpApplicationName, lpCommandLine, lpProcessAttributes, lpThreadAttributes, bool(bInheritHandles), dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

CreateProcessAsUser = GuessStringType(CreateProcessAsUserA, CreateProcessAsUserW)

# VOID CALLBACK WaitChainCallback(
#     HWCT WctHandle,
#     DWORD_PTR Context,
#     DWORD CallbackStatus,
#     LPDWORD NodeCount,
#     PWAITCHAIN_NODE_INFO NodeInfoArray,
#     LPBOOL IsCycle
# );
PWAITCHAINCALLBACK = WINFUNCTYPE(HWCT, DWORD_PTR, DWORD, LPDWORD, PWAITCHAIN_NODE_INFO, LPBOOL)

# HWCT WINAPI OpenThreadWaitChainSession(
#   __in      DWORD Flags,
#   __in_opt  PWAITCHAINCALLBACK callback
# );
def OpenThreadWaitChainSession(Flags = 0, callback = None):
    _OpenThreadWaitChainSession = windll.advapi32.OpenThreadWaitChainSession
    _OpenThreadWaitChainSession.argtypes = [DWORD, PVOID]
    _OpenThreadWaitChainSession.restype  = HWCT
    _OpenThreadWaitChainSession.errcheck = RaiseIfZero

    if callback is not None:
        callback = PWAITCHAINCALLBACK(callback)
    aHandle = _OpenThreadWaitChainSession(Flags, callback)
    return ThreadWaitChainSessionHandle(aHandle)

# BOOL WINAPI GetThreadWaitChain(
#   _In_      HWCT WctHandle,
#   _In_opt_  DWORD_PTR Context,
#   _In_      DWORD Flags,
#   _In_      DWORD ThreadId,
#   _Inout_   LPDWORD NodeCount,
#   _Out_     PWAITCHAIN_NODE_INFO NodeInfoArray,
#   _Out_     LPBOOL IsCycle
# );
def GetThreadWaitChain(WctHandle, Context = None, Flags = WCTP_GETINFO_ALL_FLAGS, ThreadId = -1, NodeCount = WCT_MAX_NODE_COUNT):
    _GetThreadWaitChain = windll.advapi32.GetThreadWaitChain
    _GetThreadWaitChain.argtypes = [HWCT, LPDWORD, DWORD, DWORD, LPDWORD, PWAITCHAIN_NODE_INFO, LPBOOL]
    _GetThreadWaitChain.restype  = bool
    _GetThreadWaitChain.errcheck = RaiseIfZero

    dwNodeCount = DWORD(NodeCount)
    NodeInfoArray = (WAITCHAIN_NODE_INFO * NodeCount)()
    IsCycle = BOOL(0)
    _GetThreadWaitChain(WctHandle, Context, Flags, ThreadId, byref(dwNodeCount), ctypes.cast(ctypes.pointer(NodeInfoArray), PWAITCHAIN_NODE_INFO), byref(IsCycle))
    while dwNodeCount.value > NodeCount:
        NodeCount = dwNodeCount.value
        NodeInfoArray = (WAITCHAIN_NODE_INFO * NodeCount)()
        _GetThreadWaitChain(WctHandle, Context, Flags, ThreadId, byref(dwNodeCount), ctypes.cast(ctypes.pointer(NodeInfoArray), PWAITCHAIN_NODE_INFO), byref(IsCycle))
    return (
        [ WaitChainNodeInfo(NodeInfoArray[index]) for index in compat.xrange(dwNodeCount.value) ],
        bool(IsCycle.value)
    )

# VOID WINAPI CloseThreadWaitChainSession(
#   __in  HWCT WctHandle
# );
def CloseThreadWaitChainSession(WctHandle):
    _CloseThreadWaitChainSession = windll.advapi32.CloseThreadWaitChainSession
    _CloseThreadWaitChainSession.argtypes = [HWCT]
    _CloseThreadWaitChainSession(WctHandle)

# BOOL WINAPI SaferCreateLevel(
#   __in        DWORD dwScopeId,
#   __in        DWORD dwLevelId,
#   __in        DWORD OpenFlags,
#   __out       SAFER_LEVEL_HANDLE *pLevelHandle,
#   __reserved  LPVOID lpReserved
# );
def SaferCreateLevel(dwScopeId=SAFER_SCOPEID_USER, dwLevelId=SAFER_LEVELID_NORMALUSER, OpenFlags=0):
    _SaferCreateLevel = windll.advapi32.SaferCreateLevel
    _SaferCreateLevel.argtypes = [DWORD, DWORD, DWORD, POINTER(SAFER_LEVEL_HANDLE), LPVOID]
    _SaferCreateLevel.restype  = BOOL
    _SaferCreateLevel.errcheck = RaiseIfZero

    hLevelHandle = SAFER_LEVEL_HANDLE(INVALID_HANDLE_VALUE)
    _SaferCreateLevel(dwScopeId, dwLevelId, OpenFlags, byref(hLevelHandle), None)
    return SaferLevelHandle(hLevelHandle.value)

# BOOL WINAPI SaferIdentifyLevel(
#   __in        DWORD dwNumProperties,
#   __in_opt    PSAFER_CODE_PROPERTIES pCodeProperties,
#   __out       SAFER_LEVEL_HANDLE *pLevelHandle,
#   __reserved  LPVOID lpReserved
# );

# XXX TODO

# BOOL WINAPI SaferComputeTokenFromLevel(
#   __in         SAFER_LEVEL_HANDLE LevelHandle,
#   __in_opt     HANDLE InAccessToken,
#   __out        PHANDLE OutAccessToken,
#   __in         DWORD dwFlags,
#   __inout_opt  LPVOID lpReserved
# );
def SaferComputeTokenFromLevel(LevelHandle, InAccessToken=None, dwFlags=0):
    _SaferComputeTokenFromLevel = windll.advapi32.SaferComputeTokenFromLevel
    _SaferComputeTokenFromLevel.argtypes = [SAFER_LEVEL_HANDLE, HANDLE, PHANDLE, DWORD, LPDWORD]
    _SaferComputeTokenFromLevel.restype  = BOOL
    _SaferComputeTokenFromLevel.errcheck = RaiseIfZero

    OutAccessToken = HANDLE(INVALID_HANDLE_VALUE)
    lpReserved = DWORD(0)
    _SaferComputeTokenFromLevel(LevelHandle, InAccessToken, byref(OutAccessToken), dwFlags, byref(lpReserved))
    return TokenHandle(OutAccessToken.value), lpReserved.value

# BOOL WINAPI SaferCloseLevel(
#   __in  SAFER_LEVEL_HANDLE hLevelHandle
# );
def SaferCloseLevel(hLevelHandle):
    _SaferCloseLevel = windll.advapi32.SaferCloseLevel
    _SaferCloseLevel.argtypes = [SAFER_LEVEL_HANDLE]
    _SaferCloseLevel.restype  = BOOL
    _SaferCloseLevel.errcheck = RaiseIfZero

    if hasattr(hLevelHandle, 'value'):
        _SaferCloseLevel(hLevelHandle.value)
    else:
        _SaferCloseLevel(hLevelHandle)

# BOOL SaferiIsExecutableFileType(
#   __in  LPCWSTR szFullPath,
#   __in  BOOLEAN bFromShellExecute
# );
def SaferiIsExecutableFileType(szFullPath, bFromShellExecute = False):
    _SaferiIsExecutableFileType = windll.advapi32.SaferiIsExecutableFileType
    _SaferiIsExecutableFileType.argtypes = [LPWSTR, BOOLEAN]
    _SaferiIsExecutableFileType.restype  = BOOL
    _SaferiIsExecutableFileType.errcheck = RaiseIfLastError

    SetLastError(ERROR_SUCCESS)
    return bool(_SaferiIsExecutableFileType(compat.unicode(szFullPath), bFromShellExecute))

# useful alias since I'm likely to misspell it :P
SaferIsExecutableFileType = SaferiIsExecutableFileType

#------------------------------------------------------------------------------

# LONG WINAPI RegCloseKey(
#   __in  HKEY hKey
# );
def RegCloseKey(hKey):
    if hasattr(hKey, 'value'):
        value = hKey.value
    else:
        value = hKey

    if value in (
            HKEY_CLASSES_ROOT,
            HKEY_CURRENT_USER,
            HKEY_LOCAL_MACHINE,
            HKEY_USERS,
            HKEY_PERFORMANCE_DATA,
            HKEY_CURRENT_CONFIG
        ):
        return

    _RegCloseKey = windll.advapi32.RegCloseKey
    _RegCloseKey.argtypes = [HKEY]
    _RegCloseKey.restype  = LONG
    _RegCloseKey.errcheck = RaiseIfNotErrorSuccess
    _RegCloseKey(hKey)

# LONG WINAPI RegConnectRegistry(
#   __in_opt  LPCTSTR lpMachineName,
#   __in      HKEY hKey,
#   __out     PHKEY phkResult
# );
def RegConnectRegistryA(lpMachineName = None, hKey = HKEY_LOCAL_MACHINE):
    _RegConnectRegistryA = windll.advapi32.RegConnectRegistryA
    _RegConnectRegistryA.argtypes = [LPSTR, HKEY, PHKEY]
    _RegConnectRegistryA.restype  = LONG
    _RegConnectRegistryA.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegConnectRegistryA(lpMachineName, hKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

def RegConnectRegistryW(lpMachineName = None, hKey = HKEY_LOCAL_MACHINE):
    _RegConnectRegistryW = windll.advapi32.RegConnectRegistryW
    _RegConnectRegistryW.argtypes = [LPWSTR, HKEY, PHKEY]
    _RegConnectRegistryW.restype  = LONG
    _RegConnectRegistryW.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegConnectRegistryW(lpMachineName, hKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

RegConnectRegistry = GuessStringType(RegConnectRegistryA, RegConnectRegistryW)

# LONG WINAPI RegCreateKey(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpSubKey,
#   __out     PHKEY phkResult
# );
def RegCreateKeyA(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None):
    _RegCreateKeyA = windll.advapi32.RegCreateKeyA
    _RegCreateKeyA.argtypes = [HKEY, LPSTR, PHKEY]
    _RegCreateKeyA.restype  = LONG
    _RegCreateKeyA.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegCreateKeyA(hKey, lpSubKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

def RegCreateKeyW(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None):
    _RegCreateKeyW = windll.advapi32.RegCreateKeyW
    _RegCreateKeyW.argtypes = [HKEY, LPWSTR, PHKEY]
    _RegCreateKeyW.restype  = LONG
    _RegCreateKeyW.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegCreateKeyW(hKey, lpSubKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

RegCreateKey = GuessStringType(RegCreateKeyA, RegCreateKeyW)

# LONG WINAPI RegCreateKeyEx(
#   __in        HKEY hKey,
#   __in        LPCTSTR lpSubKey,
#   __reserved  DWORD Reserved,
#   __in_opt    LPTSTR lpClass,
#   __in        DWORD dwOptions,
#   __in        REGSAM samDesired,
#   __in_opt    LPSECURITY_ATTRIBUTES lpSecurityAttributes,
#   __out       PHKEY phkResult,
#   __out_opt   LPDWORD lpdwDisposition
# );

# XXX TODO

# LONG WINAPI RegOpenKey(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpSubKey,
#   __out     PHKEY phkResult
# );
def RegOpenKeyA(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None):
    _RegOpenKeyA = windll.advapi32.RegOpenKeyA
    _RegOpenKeyA.argtypes = [HKEY, LPSTR, PHKEY]
    _RegOpenKeyA.restype  = LONG
    _RegOpenKeyA.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenKeyA(hKey, lpSubKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

def RegOpenKeyW(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None):
    _RegOpenKeyW = windll.advapi32.RegOpenKeyW
    _RegOpenKeyW.argtypes = [HKEY, LPWSTR, PHKEY]
    _RegOpenKeyW.restype  = LONG
    _RegOpenKeyW.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenKeyW(hKey, lpSubKey, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

RegOpenKey = GuessStringType(RegOpenKeyA, RegOpenKeyW)

# LONG WINAPI RegOpenKeyEx(
#   __in        HKEY hKey,
#   __in_opt    LPCTSTR lpSubKey,
#   __reserved  DWORD ulOptions,
#   __in        REGSAM samDesired,
#   __out       PHKEY phkResult
# );
def RegOpenKeyExA(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None, samDesired = KEY_ALL_ACCESS):
    _RegOpenKeyExA = windll.advapi32.RegOpenKeyExA
    _RegOpenKeyExA.argtypes = [HKEY, LPSTR, DWORD, REGSAM, PHKEY]
    _RegOpenKeyExA.restype  = LONG
    _RegOpenKeyExA.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenKeyExA(hKey, lpSubKey, 0, samDesired, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

def RegOpenKeyExW(hKey = HKEY_LOCAL_MACHINE, lpSubKey = None, samDesired = KEY_ALL_ACCESS):
    _RegOpenKeyExW = windll.advapi32.RegOpenKeyExW
    _RegOpenKeyExW.argtypes = [HKEY, LPWSTR, DWORD, REGSAM, PHKEY]
    _RegOpenKeyExW.restype  = LONG
    _RegOpenKeyExW.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenKeyExW(hKey, lpSubKey, 0, samDesired, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

RegOpenKeyEx = GuessStringType(RegOpenKeyExA, RegOpenKeyExW)

# LONG WINAPI RegOpenCurrentUser(
#   __in   REGSAM samDesired,
#   __out  PHKEY phkResult
# );
def RegOpenCurrentUser(samDesired = KEY_ALL_ACCESS):
    _RegOpenCurrentUser = windll.advapi32.RegOpenCurrentUser
    _RegOpenCurrentUser.argtypes = [REGSAM, PHKEY]
    _RegOpenCurrentUser.restype  = LONG
    _RegOpenCurrentUser.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenCurrentUser(samDesired, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

# LONG WINAPI RegOpenUserClassesRoot(
#   __in        HANDLE hToken,
#   __reserved  DWORD dwOptions,
#   __in        REGSAM samDesired,
#   __out       PHKEY phkResult
# );
def RegOpenUserClassesRoot(hToken, samDesired = KEY_ALL_ACCESS):
    _RegOpenUserClassesRoot = windll.advapi32.RegOpenUserClassesRoot
    _RegOpenUserClassesRoot.argtypes = [HANDLE, DWORD, REGSAM, PHKEY]
    _RegOpenUserClassesRoot.restype  = LONG
    _RegOpenUserClassesRoot.errcheck = RaiseIfNotErrorSuccess

    hkResult = HKEY(INVALID_HANDLE_VALUE)
    _RegOpenUserClassesRoot(hToken, 0, samDesired, byref(hkResult))
    return RegistryKeyHandle(hkResult.value)

# LONG WINAPI RegQueryValue(
#   __in         HKEY hKey,
#   __in_opt     LPCTSTR lpSubKey,
#   __out_opt    LPTSTR lpValue,
#   __inout_opt  PLONG lpcbValue
# );
def RegQueryValueA(hKey, lpSubKey = None):
    _RegQueryValueA = windll.advapi32.RegQueryValueA
    _RegQueryValueA.argtypes = [HKEY, LPSTR, LPVOID, PLONG]
    _RegQueryValueA.restype  = LONG
    _RegQueryValueA.errcheck = RaiseIfNotErrorSuccess

    cbValue = LONG(0)
    _RegQueryValueA(hKey, lpSubKey, None, byref(cbValue))
    lpValue = ctypes.create_string_buffer(cbValue.value)
    _RegQueryValueA(hKey, lpSubKey, lpValue, byref(cbValue))
    return lpValue.value

def RegQueryValueW(hKey, lpSubKey = None):
    _RegQueryValueW = windll.advapi32.RegQueryValueW
    _RegQueryValueW.argtypes = [HKEY, LPWSTR, LPVOID, PLONG]
    _RegQueryValueW.restype  = LONG
    _RegQueryValueW.errcheck = RaiseIfNotErrorSuccess

    cbValue = LONG(0)
    _RegQueryValueW(hKey, lpSubKey, None, byref(cbValue))
    lpValue = ctypes.create_unicode_buffer(cbValue.value * sizeof(WCHAR))
    _RegQueryValueW(hKey, lpSubKey, lpValue, byref(cbValue))
    return lpValue.value

RegQueryValue = GuessStringType(RegQueryValueA, RegQueryValueW)

# LONG WINAPI RegQueryValueEx(
#   __in         HKEY hKey,
#   __in_opt     LPCTSTR lpValueName,
#   __reserved   LPDWORD lpReserved,
#   __out_opt    LPDWORD lpType,
#   __out_opt    LPBYTE lpData,
#   __inout_opt  LPDWORD lpcbData
# );
def _internal_RegQueryValueEx(ansi, hKey, lpValueName = None, bGetData = True):
    _RegQueryValueEx = _caller_RegQueryValueEx(ansi)

    cbData = DWORD(0)
    dwType = DWORD(-1)
    _RegQueryValueEx(hKey, lpValueName, None, byref(dwType), None, byref(cbData))
    Type = dwType.value

    if not bGetData:
        return cbData.value, Type

    if Type in (REG_DWORD, REG_DWORD_BIG_ENDIAN):   # REG_DWORD_LITTLE_ENDIAN
        if cbData.value != 4:
            raise ValueError("REG_DWORD value of size %d" % cbData.value)
        dwData = DWORD(0)
        _RegQueryValueEx(hKey, lpValueName, None, None, byref(dwData), byref(cbData))
        return dwData.value, Type

    if Type == REG_QWORD:   # REG_QWORD_LITTLE_ENDIAN
        if cbData.value != 8:
            raise ValueError("REG_QWORD value of size %d" % cbData.value)
        qwData = QWORD(long(0))
        _RegQueryValueEx(hKey, lpValueName, None, None, byref(qwData), byref(cbData))
        return qwData.value, Type

    if Type in (REG_SZ, REG_EXPAND_SZ):
        if ansi:
            szData = ctypes.create_string_buffer(cbData.value)
        else:
            szData = ctypes.create_unicode_buffer(cbData.value)
        _RegQueryValueEx(hKey, lpValueName, None, None, byref(szData), byref(cbData))
        return szData.value, Type

    if Type == REG_MULTI_SZ:
        if ansi:
            szData = ctypes.create_string_buffer(cbData.value)
        else:
            szData = ctypes.create_unicode_buffer(cbData.value)
        _RegQueryValueEx(hKey, lpValueName, None, None, byref(szData), byref(cbData))
        Data = szData[:]
        if ansi:
            aData = Data.split('\0')
        else:
            aData = Data.split(u'\0')
        aData = [token for token in aData if token]
        return aData, Type

    if Type == REG_LINK:
        szData = ctypes.create_unicode_buffer(cbData.value)
        _RegQueryValueEx(hKey, lpValueName, None, None, byref(szData), byref(cbData))
        return szData.value, Type

    # REG_BINARY, REG_NONE, and any future types
    szData = ctypes.create_string_buffer(cbData.value)
    _RegQueryValueEx(hKey, lpValueName, None, None, byref(szData), byref(cbData))
    return szData.raw, Type

def _caller_RegQueryValueEx(ansi):
    if ansi:
        _RegQueryValueEx = windll.advapi32.RegQueryValueExA
        _RegQueryValueEx.argtypes = [HKEY, LPSTR, LPVOID, PDWORD, LPVOID, PDWORD]
    else:
        _RegQueryValueEx = windll.advapi32.RegQueryValueExW
        _RegQueryValueEx.argtypes = [HKEY, LPWSTR, LPVOID, PDWORD, LPVOID, PDWORD]
    _RegQueryValueEx.restype  = LONG
    _RegQueryValueEx.errcheck = RaiseIfNotErrorSuccess
    return _RegQueryValueEx

# see _internal_RegQueryValueEx
def RegQueryValueExA(hKey, lpValueName = None, bGetData = True):
    return _internal_RegQueryValueEx(True, hKey, lpValueName, bGetData)

# see _internal_RegQueryValueEx
def RegQueryValueExW(hKey, lpValueName = None, bGetData = True):
    return _internal_RegQueryValueEx(False, hKey, lpValueName, bGetData)

RegQueryValueEx = GuessStringType(RegQueryValueExA, RegQueryValueExW)

# LONG WINAPI RegSetValueEx(
#   __in        HKEY hKey,
#   __in_opt    LPCTSTR lpValueName,
#   __reserved  DWORD Reserved,
#   __in        DWORD dwType,
#   __in_opt    const BYTE *lpData,
#   __in        DWORD cbData
# );
def RegSetValueEx(hKey, lpValueName = None, lpData = None, dwType = None):

    # Determine which version of the API to use, ANSI or Widechar.
    if lpValueName is None:
        if isinstance(lpData, GuessStringType.t_ansi):
            ansi = True
        elif isinstance(lpData, GuessStringType.t_unicode):
            ansi = False
        else:
            ansi = (GuessStringType.t_ansi == GuessStringType.t_default)
    elif isinstance(lpValueName, GuessStringType.t_ansi):
        ansi = True
    elif isinstance(lpValueName, GuessStringType.t_unicode):
        ansi = False
    else:
        raise TypeError("String expected, got %s instead" % type(lpValueName))

    # Autodetect the type when not given.
    # TODO: improve detection of DWORD and QWORD by seeing if the value "fits".
    if dwType is None:
        if lpValueName is None:
            dwType = REG_SZ
        elif lpData is None:
            dwType = REG_NONE
        elif isinstance(lpData, GuessStringType.t_ansi):
            dwType = REG_SZ
        elif isinstance(lpData, GuessStringType.t_unicode):
            dwType = REG_SZ
        elif isinstance(lpData, int):
            dwType = REG_DWORD
        elif isinstance(lpData, long):
            dwType = REG_QWORD
        else:
            dwType = REG_BINARY

    # Load the ctypes caller.
    if ansi:
        _RegSetValueEx = windll.advapi32.RegSetValueExA
        _RegSetValueEx.argtypes = [HKEY, LPSTR, DWORD, DWORD, LPVOID, DWORD]
    else:
        _RegSetValueEx = windll.advapi32.RegSetValueExW
        _RegSetValueEx.argtypes = [HKEY, LPWSTR, DWORD, DWORD, LPVOID, DWORD]
    _RegSetValueEx.restype  = LONG
    _RegSetValueEx.errcheck = RaiseIfNotErrorSuccess

    # Convert the arguments so ctypes can understand them.
    if lpData is None:
        DataRef  = None
        DataSize = 0
    else:
        if dwType in (REG_DWORD, REG_DWORD_BIG_ENDIAN):  # REG_DWORD_LITTLE_ENDIAN
            Data = DWORD(lpData)
        elif dwType == REG_QWORD:   # REG_QWORD_LITTLE_ENDIAN
            Data = QWORD(lpData)
        elif dwType in (REG_SZ, REG_EXPAND_SZ):
            if ansi:
                Data = ctypes.create_string_buffer(lpData)
            else:
                Data = ctypes.create_unicode_buffer(lpData)
        elif dwType == REG_MULTI_SZ:
            if ansi:
                Data = ctypes.create_string_buffer('\0'.join(lpData) + '\0\0')
            else:
                Data = ctypes.create_unicode_buffer(u'\0'.join(lpData) + u'\0\0')
        elif dwType == REG_LINK:
            Data = ctypes.create_unicode_buffer(lpData)
        else:
            Data = ctypes.create_string_buffer(lpData)
        DataRef  = byref(Data)
        DataSize = sizeof(Data)

    # Call the API with the converted arguments.
    _RegSetValueEx(hKey, lpValueName, 0, dwType, DataRef, DataSize)

# No "GuessStringType" here since detection is done inside.
RegSetValueExA = RegSetValueExW = RegSetValueEx

# LONG WINAPI RegEnumKey(
#   __in   HKEY hKey,
#   __in   DWORD dwIndex,
#   __out  LPTSTR lpName,
#   __in   DWORD cchName
# );
def RegEnumKeyA(hKey, dwIndex):
    _RegEnumKeyA = windll.advapi32.RegEnumKeyA
    _RegEnumKeyA.argtypes = [HKEY, DWORD, LPSTR, DWORD]
    _RegEnumKeyA.restype  = LONG

    cchName = 1024
    while True:
        lpName = ctypes.create_string_buffer(cchName)
        errcode = _RegEnumKeyA(hKey, dwIndex, lpName, cchName)
        if errcode != ERROR_MORE_DATA:
            break
        cchName = cchName + 1024
        if cchName > 65536:
            raise ctypes.WinError(errcode)
    if errcode == ERROR_NO_MORE_ITEMS:
        return None
    if errcode != ERROR_SUCCESS:
        raise ctypes.WinError(errcode)
    return lpName.value

def RegEnumKeyW(hKey, dwIndex):
    _RegEnumKeyW = windll.advapi32.RegEnumKeyW
    _RegEnumKeyW.argtypes = [HKEY, DWORD, LPWSTR, DWORD]
    _RegEnumKeyW.restype  = LONG

    cchName = 512
    while True:
        lpName = ctypes.create_unicode_buffer(cchName)
        errcode = _RegEnumKeyW(hKey, dwIndex, lpName, cchName * 2)
        if errcode != ERROR_MORE_DATA:
            break
        cchName = cchName + 512
        if cchName > 32768:
            raise ctypes.WinError(errcode)
    if errcode == ERROR_NO_MORE_ITEMS:
        return None
    if errcode != ERROR_SUCCESS:
        raise ctypes.WinError(errcode)
    return lpName.value

RegEnumKey = DefaultStringType(RegEnumKeyA, RegEnumKeyW)

# LONG WINAPI RegEnumKeyEx(
#   __in         HKEY hKey,
#   __in         DWORD dwIndex,
#   __out        LPTSTR lpName,
#   __inout      LPDWORD lpcName,
#   __reserved   LPDWORD lpReserved,
#   __inout      LPTSTR lpClass,
#   __inout_opt  LPDWORD lpcClass,
#   __out_opt    PFILETIME lpftLastWriteTime
# );

# XXX TODO

# LONG WINAPI RegEnumValue(
#   __in         HKEY hKey,
#   __in         DWORD dwIndex,
#   __out        LPTSTR lpValueName,
#   __inout      LPDWORD lpcchValueName,
#   __reserved   LPDWORD lpReserved,
#   __out_opt    LPDWORD lpType,
#   __out_opt    LPBYTE lpData,
#   __inout_opt  LPDWORD lpcbData
# );
def _internal_RegEnumValue(ansi, hKey, dwIndex, bGetData = True):
    if ansi:
        _RegEnumValue = windll.advapi32.RegEnumValueA
        _RegEnumValue.argtypes = [HKEY, DWORD, LPSTR, LPDWORD, LPVOID, LPDWORD, LPVOID, LPDWORD]
    else:
        _RegEnumValue = windll.advapi32.RegEnumValueW
        _RegEnumValue.argtypes = [HKEY, DWORD, LPWSTR, LPDWORD, LPVOID, LPDWORD, LPVOID, LPDWORD]
    _RegEnumValue.restype  = LONG

    cchValueName = DWORD(1024)
    dwType = DWORD(-1)
    lpcchValueName = byref(cchValueName)
    lpType = byref(dwType)
    if ansi:
        lpValueName = ctypes.create_string_buffer(cchValueName.value)
    else:
        lpValueName = ctypes.create_unicode_buffer(cchValueName.value)
    if bGetData:
        cbData = DWORD(0)
        lpcbData = byref(cbData)
    else:
        lpcbData = None
    lpData = None
    errcode = _RegEnumValue(hKey, dwIndex, lpValueName, lpcchValueName, None, lpType, lpData, lpcbData)

    if errcode == ERROR_MORE_DATA or (bGetData and errcode == ERROR_SUCCESS):
        if ansi:
            cchValueName.value = cchValueName.value + sizeof(CHAR)
            lpValueName = ctypes.create_string_buffer(cchValueName.value)
        else:
            cchValueName.value = cchValueName.value + sizeof(WCHAR)
            lpValueName = ctypes.create_unicode_buffer(cchValueName.value)

        if bGetData:
            Type = dwType.value

            if Type in (REG_DWORD, REG_DWORD_BIG_ENDIAN):   # REG_DWORD_LITTLE_ENDIAN
                if cbData.value != sizeof(DWORD):
                    raise ValueError("REG_DWORD value of size %d" % cbData.value)
                Data = DWORD(0)

            elif Type == REG_QWORD:   # REG_QWORD_LITTLE_ENDIAN
                if cbData.value != sizeof(QWORD):
                    raise ValueError("REG_QWORD value of size %d" % cbData.value)
                Data = QWORD(long(0))

            elif Type in (REG_SZ, REG_EXPAND_SZ, REG_MULTI_SZ):
                if ansi:
                    Data = ctypes.create_string_buffer(cbData.value)
                else:
                    Data = ctypes.create_unicode_buffer(cbData.value)

            elif Type == REG_LINK:
                Data = ctypes.create_unicode_buffer(cbData.value)

            else:       # REG_BINARY, REG_NONE, and any future types
                Data = ctypes.create_string_buffer(cbData.value)

            lpData = byref(Data)

        errcode = _RegEnumValue(hKey, dwIndex, lpValueName, lpcchValueName, None, lpType, lpData, lpcbData)

    if errcode == ERROR_NO_MORE_ITEMS:
        return None
    #if errcode  != ERROR_SUCCESS:
    #    raise ctypes.WinError(errcode)

    if not bGetData:
        return lpValueName.value, dwType.value

    if Type in (REG_DWORD, REG_DWORD_BIG_ENDIAN, REG_QWORD, REG_SZ, REG_EXPAND_SZ, REG_LINK): # REG_DWORD_LITTLE_ENDIAN, REG_QWORD_LITTLE_ENDIAN
        return lpValueName.value, dwType.value, Data.value

    if Type == REG_MULTI_SZ:
        sData = Data[:]
        del Data
        if ansi:
            aData = sData.split('\0')
        else:
            aData = sData.split(u'\0')
        aData = [token for token in aData if token]
        return lpValueName.value, dwType.value, aData

    # REG_BINARY, REG_NONE, and any future types
    return lpValueName.value, dwType.value, Data.raw

def RegEnumValueA(hKey, dwIndex, bGetData = True):
    return _internal_RegEnumValue(True, hKey, dwIndex, bGetData)

def RegEnumValueW(hKey, dwIndex, bGetData = True):
    return _internal_RegEnumValue(False, hKey, dwIndex, bGetData)

RegEnumValue = DefaultStringType(RegEnumValueA, RegEnumValueW)

# XXX TODO

# LONG WINAPI RegSetKeyValue(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpSubKey,
#   __in_opt  LPCTSTR lpValueName,
#   __in      DWORD dwType,
#   __in_opt  LPCVOID lpData,
#   __in      DWORD cbData
# );

# XXX TODO

# LONG WINAPI RegQueryMultipleValues(
#   __in         HKEY hKey,
#   __out        PVALENT val_list,
#   __in         DWORD num_vals,
#   __out_opt    LPTSTR lpValueBuf,
#   __inout_opt  LPDWORD ldwTotsize
# );

# XXX TODO

# LONG WINAPI RegDeleteValue(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpValueName
# );
def RegDeleteValueA(hKeySrc, lpValueName = None):
    _RegDeleteValueA = windll.advapi32.RegDeleteValueA
    _RegDeleteValueA.argtypes = [HKEY, LPSTR]
    _RegDeleteValueA.restype  = LONG
    _RegDeleteValueA.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteValueA(hKeySrc, lpValueName)
def RegDeleteValueW(hKeySrc, lpValueName = None):
    _RegDeleteValueW = windll.advapi32.RegDeleteValueW
    _RegDeleteValueW.argtypes = [HKEY, LPWSTR]
    _RegDeleteValueW.restype  = LONG
    _RegDeleteValueW.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteValueW(hKeySrc, lpValueName)
RegDeleteValue = GuessStringType(RegDeleteValueA, RegDeleteValueW)

# LONG WINAPI RegDeleteKeyValue(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpSubKey,
#   __in_opt  LPCTSTR lpValueName
# );
def RegDeleteKeyValueA(hKeySrc, lpSubKey = None, lpValueName = None):
    _RegDeleteKeyValueA = windll.advapi32.RegDeleteKeyValueA
    _RegDeleteKeyValueA.argtypes = [HKEY, LPSTR, LPSTR]
    _RegDeleteKeyValueA.restype  = LONG
    _RegDeleteKeyValueA.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyValueA(hKeySrc, lpSubKey, lpValueName)
def RegDeleteKeyValueW(hKeySrc, lpSubKey = None, lpValueName = None):
    _RegDeleteKeyValueW = windll.advapi32.RegDeleteKeyValueW
    _RegDeleteKeyValueW.argtypes = [HKEY, LPWSTR, LPWSTR]
    _RegDeleteKeyValueW.restype  = LONG
    _RegDeleteKeyValueW.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyValueW(hKeySrc, lpSubKey, lpValueName)
RegDeleteKeyValue = GuessStringType(RegDeleteKeyValueA, RegDeleteKeyValueW)

# LONG WINAPI RegDeleteKey(
#   __in  HKEY hKey,
#   __in  LPCTSTR lpSubKey
# );
def RegDeleteKeyA(hKeySrc, lpSubKey = None):
    _RegDeleteKeyA = windll.advapi32.RegDeleteKeyA
    _RegDeleteKeyA.argtypes = [HKEY, LPSTR]
    _RegDeleteKeyA.restype  = LONG
    _RegDeleteKeyA.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyA(hKeySrc, lpSubKey)
def RegDeleteKeyW(hKeySrc, lpSubKey = None):
    _RegDeleteKeyW = windll.advapi32.RegDeleteKeyW
    _RegDeleteKeyW.argtypes = [HKEY, LPWSTR]
    _RegDeleteKeyW.restype  = LONG
    _RegDeleteKeyW.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyW(hKeySrc, lpSubKey)
RegDeleteKey = GuessStringType(RegDeleteKeyA, RegDeleteKeyW)

# LONG WINAPI RegDeleteKeyEx(
#   __in        HKEY hKey,
#   __in        LPCTSTR lpSubKey,
#   __in        REGSAM samDesired,
#   __reserved  DWORD Reserved
# );

def RegDeleteKeyExA(hKeySrc, lpSubKey = None, samDesired = KEY_WOW64_32KEY):
    _RegDeleteKeyExA = windll.advapi32.RegDeleteKeyExA
    _RegDeleteKeyExA.argtypes = [HKEY, LPSTR, REGSAM, DWORD]
    _RegDeleteKeyExA.restype  = LONG
    _RegDeleteKeyExA.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyExA(hKeySrc, lpSubKey, samDesired, 0)
def RegDeleteKeyExW(hKeySrc, lpSubKey = None, samDesired = KEY_WOW64_32KEY):
    _RegDeleteKeyExW = windll.advapi32.RegDeleteKeyExW
    _RegDeleteKeyExW.argtypes = [HKEY, LPWSTR, REGSAM, DWORD]
    _RegDeleteKeyExW.restype  = LONG
    _RegDeleteKeyExW.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteKeyExW(hKeySrc, lpSubKey, samDesired, 0)
RegDeleteKeyEx = GuessStringType(RegDeleteKeyExA, RegDeleteKeyExW)

# LONG WINAPI RegCopyTree(
#   __in      HKEY hKeySrc,
#   __in_opt  LPCTSTR lpSubKey,
#   __in      HKEY hKeyDest
# );
def RegCopyTreeA(hKeySrc, lpSubKey, hKeyDest):
    _RegCopyTreeA = windll.advapi32.RegCopyTreeA
    _RegCopyTreeA.argtypes = [HKEY, LPSTR, HKEY]
    _RegCopyTreeA.restype  = LONG
    _RegCopyTreeA.errcheck = RaiseIfNotErrorSuccess
    _RegCopyTreeA(hKeySrc, lpSubKey, hKeyDest)
def RegCopyTreeW(hKeySrc, lpSubKey, hKeyDest):
    _RegCopyTreeW = windll.advapi32.RegCopyTreeW
    _RegCopyTreeW.argtypes = [HKEY, LPWSTR, HKEY]
    _RegCopyTreeW.restype  = LONG
    _RegCopyTreeW.errcheck = RaiseIfNotErrorSuccess
    _RegCopyTreeW(hKeySrc, lpSubKey, hKeyDest)
RegCopyTree = GuessStringType(RegCopyTreeA, RegCopyTreeW)

# LONG WINAPI RegDeleteTree(
#   __in      HKEY hKey,
#   __in_opt  LPCTSTR lpSubKey
# );
def RegDeleteTreeA(hKey, lpSubKey = None):
    _RegDeleteTreeA = windll.advapi32.RegDeleteTreeA
    _RegDeleteTreeA.argtypes = [HKEY, LPWSTR]
    _RegDeleteTreeA.restype  = LONG
    _RegDeleteTreeA.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteTreeA(hKey, lpSubKey)
def RegDeleteTreeW(hKey, lpSubKey = None):
    _RegDeleteTreeW = windll.advapi32.RegDeleteTreeW
    _RegDeleteTreeW.argtypes = [HKEY, LPWSTR]
    _RegDeleteTreeW.restype  = LONG
    _RegDeleteTreeW.errcheck = RaiseIfNotErrorSuccess
    _RegDeleteTreeW(hKey, lpSubKey)
RegDeleteTree = GuessStringType(RegDeleteTreeA, RegDeleteTreeW)

# LONG WINAPI RegFlushKey(
#   __in  HKEY hKey
# );
def RegFlushKey(hKey):
    _RegFlushKey = windll.advapi32.RegFlushKey
    _RegFlushKey.argtypes = [HKEY]
    _RegFlushKey.restype  = LONG
    _RegFlushKey.errcheck = RaiseIfNotErrorSuccess
    _RegFlushKey(hKey)

# LONG WINAPI RegLoadMUIString(
#   _In_       HKEY hKey,
#   _In_opt_   LPCTSTR pszValue,
#   _Out_opt_  LPTSTR pszOutBuf,
#   _In_       DWORD cbOutBuf,
#   _Out_opt_  LPDWORD pcbData,
#   _In_       DWORD Flags,
#   _In_opt_   LPCTSTR pszDirectory
# );

# TO DO

#------------------------------------------------------------------------------

# BOOL WINAPI CloseServiceHandle(
#   _In_  SC_HANDLE hSCObject
# );
def CloseServiceHandle(hSCObject):
    _CloseServiceHandle = windll.advapi32.CloseServiceHandle
    _CloseServiceHandle.argtypes = [SC_HANDLE]
    _CloseServiceHandle.restype  = bool
    _CloseServiceHandle.errcheck = RaiseIfZero

    if isinstance(hSCObject, Handle):
        # Prevents the handle from being closed without notifying the Handle object.
        hSCObject.close()
    else:
        _CloseServiceHandle(hSCObject)

# SC_HANDLE WINAPI OpenSCManager(
#   _In_opt_  LPCTSTR lpMachineName,
#   _In_opt_  LPCTSTR lpDatabaseName,
#   _In_      DWORD dwDesiredAccess
# );
def OpenSCManagerA(lpMachineName = None, lpDatabaseName = None, dwDesiredAccess = SC_MANAGER_ALL_ACCESS):
    _OpenSCManagerA = windll.advapi32.OpenSCManagerA
    _OpenSCManagerA.argtypes = [LPSTR, LPSTR, DWORD]
    _OpenSCManagerA.restype  = SC_HANDLE
    _OpenSCManagerA.errcheck = RaiseIfZero

    hSCObject = _OpenSCManagerA(lpMachineName, lpDatabaseName, dwDesiredAccess)
    return ServiceControlManagerHandle(hSCObject)

def OpenSCManagerW(lpMachineName = None, lpDatabaseName = None, dwDesiredAccess = SC_MANAGER_ALL_ACCESS):
    _OpenSCManagerW = windll.advapi32.OpenSCManagerW
    _OpenSCManagerW.argtypes = [LPWSTR, LPWSTR, DWORD]
    _OpenSCManagerW.restype  = SC_HANDLE
    _OpenSCManagerW.errcheck = RaiseIfZero

    hSCObject = _OpenSCManagerA(lpMachineName, lpDatabaseName, dwDesiredAccess)
    return ServiceControlManagerHandle(hSCObject)

OpenSCManager = GuessStringType(OpenSCManagerA, OpenSCManagerW)

# SC_HANDLE WINAPI OpenService(
#   _In_  SC_HANDLE hSCManager,
#   _In_  LPCTSTR lpServiceName,
#   _In_  DWORD dwDesiredAccess
# );
def OpenServiceA(hSCManager, lpServiceName, dwDesiredAccess = SERVICE_ALL_ACCESS):
    _OpenServiceA = windll.advapi32.OpenServiceA
    _OpenServiceA.argtypes = [SC_HANDLE, LPSTR, DWORD]
    _OpenServiceA.restype  = SC_HANDLE
    _OpenServiceA.errcheck = RaiseIfZero
    return ServiceHandle( _OpenServiceA(hSCManager, lpServiceName, dwDesiredAccess) )

def OpenServiceW(hSCManager, lpServiceName, dwDesiredAccess = SERVICE_ALL_ACCESS):
    _OpenServiceW = windll.advapi32.OpenServiceW
    _OpenServiceW.argtypes = [SC_HANDLE, LPWSTR, DWORD]
    _OpenServiceW.restype  = SC_HANDLE
    _OpenServiceW.errcheck = RaiseIfZero
    return ServiceHandle( _OpenServiceW(hSCManager, lpServiceName, dwDesiredAccess) )

OpenService = GuessStringType(OpenServiceA, OpenServiceW)

# SC_HANDLE WINAPI CreateService(
#   _In_       SC_HANDLE hSCManager,
#   _In_       LPCTSTR lpServiceName,
#   _In_opt_   LPCTSTR lpDisplayName,
#   _In_       DWORD dwDesiredAccess,
#   _In_       DWORD dwServiceType,
#   _In_       DWORD dwStartType,
#   _In_       DWORD dwErrorControl,
#   _In_opt_   LPCTSTR lpBinaryPathName,
#   _In_opt_   LPCTSTR lpLoadOrderGroup,
#   _Out_opt_  LPDWORD lpdwTagId,
#   _In_opt_   LPCTSTR lpDependencies,
#   _In_opt_   LPCTSTR lpServiceStartName,
#   _In_opt_   LPCTSTR lpPassword
# );
def CreateServiceA(hSCManager, lpServiceName,
                   lpDisplayName = None,
                   dwDesiredAccess = SERVICE_ALL_ACCESS,
                   dwServiceType = SERVICE_WIN32_OWN_PROCESS,
                   dwStartType = SERVICE_DEMAND_START,
                   dwErrorControl = SERVICE_ERROR_NORMAL,
                   lpBinaryPathName = None,
                   lpLoadOrderGroup = None,
                   lpDependencies = None,
                   lpServiceStartName = None,
                   lpPassword = None):

    _CreateServiceA = windll.advapi32.CreateServiceA
    _CreateServiceA.argtypes = [SC_HANDLE, LPSTR, LPSTR, DWORD, DWORD, DWORD, DWORD, LPSTR, LPSTR, LPDWORD, LPSTR, LPSTR, LPSTR]
    _CreateServiceA.restype  = SC_HANDLE
    _CreateServiceA.errcheck = RaiseIfZero

    dwTagId = DWORD(0)
    hService = _CreateServiceA(hSCManager, lpServiceName, dwDesiredAccess, dwServiceType, dwStartType, dwErrorControl, lpBinaryPathName, lpLoadOrderGroup, byref(dwTagId), lpDependencies, lpServiceStartName, lpPassword)
    return ServiceHandle(hService), dwTagId.value

def CreateServiceW(hSCManager, lpServiceName,
                   lpDisplayName = None,
                   dwDesiredAccess = SERVICE_ALL_ACCESS,
                   dwServiceType = SERVICE_WIN32_OWN_PROCESS,
                   dwStartType = SERVICE_DEMAND_START,
                   dwErrorControl = SERVICE_ERROR_NORMAL,
                   lpBinaryPathName = None,
                   lpLoadOrderGroup = None,
                   lpDependencies = None,
                   lpServiceStartName = None,
                   lpPassword = None):

    _CreateServiceW = windll.advapi32.CreateServiceW
    _CreateServiceW.argtypes = [SC_HANDLE, LPWSTR, LPWSTR, DWORD, DWORD, DWORD, DWORD, LPWSTR, LPWSTR, LPDWORD, LPWSTR, LPWSTR, LPWSTR]
    _CreateServiceW.restype  = SC_HANDLE
    _CreateServiceW.errcheck = RaiseIfZero

    dwTagId = DWORD(0)
    hService = _CreateServiceW(hSCManager, lpServiceName, dwDesiredAccess, dwServiceType, dwStartType, dwErrorControl, lpBinaryPathName, lpLoadOrderGroup, byref(dwTagId), lpDependencies, lpServiceStartName, lpPassword)
    return ServiceHandle(hService), dwTagId.value

CreateService = GuessStringType(CreateServiceA, CreateServiceW)

# BOOL WINAPI DeleteService(
#   _In_  SC_HANDLE hService
# );
def DeleteService(hService):
    _DeleteService = windll.advapi32.DeleteService
    _DeleteService.argtypes = [SC_HANDLE]
    _DeleteService.restype  = bool
    _DeleteService.errcheck = RaiseIfZero
    _DeleteService(hService)

# BOOL WINAPI GetServiceKeyName(
#   _In_       SC_HANDLE hSCManager,
#   _In_       LPCTSTR lpDisplayName,
#   _Out_opt_  LPTSTR lpServiceName,
#   _Inout_    LPDWORD lpcchBuffer
# );
def GetServiceKeyNameA(hSCManager, lpDisplayName):
    _GetServiceKeyNameA = windll.advapi32.GetServiceKeyNameA
    _GetServiceKeyNameA.argtypes = [SC_HANDLE, LPSTR, LPSTR, LPDWORD]
    _GetServiceKeyNameA.restype  = bool

    cchBuffer = DWORD(0)
    _GetServiceKeyNameA(hSCManager, lpDisplayName, None, byref(cchBuffer))
    if cchBuffer.value == 0:
        raise ctypes.WinError()
    lpServiceName = ctypes.create_string_buffer(cchBuffer.value + 1)
    cchBuffer.value = sizeof(lpServiceName)
    success = _GetServiceKeyNameA(hSCManager, lpDisplayName, lpServiceName, byref(cchBuffer))
    if not success:
        raise ctypes.WinError()
    return lpServiceName.value

def GetServiceKeyNameW(hSCManager, lpDisplayName):
    _GetServiceKeyNameW = windll.advapi32.GetServiceKeyNameW
    _GetServiceKeyNameW.argtypes = [SC_HANDLE, LPWSTR, LPWSTR, LPDWORD]
    _GetServiceKeyNameW.restype  = bool

    cchBuffer = DWORD(0)
    _GetServiceKeyNameW(hSCManager, lpDisplayName, None, byref(cchBuffer))
    if cchBuffer.value == 0:
        raise ctypes.WinError()
    lpServiceName = ctypes.create_unicode_buffer(cchBuffer.value + 2)
    cchBuffer.value = sizeof(lpServiceName)
    success = _GetServiceKeyNameW(hSCManager, lpDisplayName, lpServiceName, byref(cchBuffer))
    if not success:
        raise ctypes.WinError()
    return lpServiceName.value

GetServiceKeyName = GuessStringType(GetServiceKeyNameA, GetServiceKeyNameW)

# BOOL WINAPI GetServiceDisplayName(
#   _In_       SC_HANDLE hSCManager,
#   _In_       LPCTSTR lpServiceName,
#   _Out_opt_  LPTSTR lpDisplayName,
#   _Inout_    LPDWORD lpcchBuffer
# );
def GetServiceDisplayNameA(hSCManager, lpServiceName):
    _GetServiceDisplayNameA = windll.advapi32.GetServiceDisplayNameA
    _GetServiceDisplayNameA.argtypes = [SC_HANDLE, LPSTR, LPSTR, LPDWORD]
    _GetServiceDisplayNameA.restype  = bool

    cchBuffer = DWORD(0)
    _GetServiceDisplayNameA(hSCManager, lpServiceName, None, byref(cchBuffer))
    if cchBuffer.value == 0:
        raise ctypes.WinError()
    lpDisplayName = ctypes.create_string_buffer(cchBuffer.value + 1)
    cchBuffer.value = sizeof(lpDisplayName)
    success = _GetServiceDisplayNameA(hSCManager, lpServiceName, lpDisplayName, byref(cchBuffer))
    if not success:
        raise ctypes.WinError()
    return lpDisplayName.value

def GetServiceDisplayNameW(hSCManager, lpServiceName):
    _GetServiceDisplayNameW = windll.advapi32.GetServiceDisplayNameW
    _GetServiceDisplayNameW.argtypes = [SC_HANDLE, LPWSTR, LPWSTR, LPDWORD]
    _GetServiceDisplayNameW.restype  = bool

    cchBuffer = DWORD(0)
    _GetServiceDisplayNameW(hSCManager, lpServiceName, None, byref(cchBuffer))
    if cchBuffer.value == 0:
        raise ctypes.WinError()
    lpDisplayName = ctypes.create_unicode_buffer(cchBuffer.value + 2)
    cchBuffer.value = sizeof(lpDisplayName)
    success = _GetServiceDisplayNameW(hSCManager, lpServiceName, lpDisplayName, byref(cchBuffer))
    if not success:
        raise ctypes.WinError()
    return lpDisplayName.value

GetServiceDisplayName = GuessStringType(GetServiceDisplayNameA, GetServiceDisplayNameW)

# BOOL WINAPI QueryServiceConfig(
#   _In_       SC_HANDLE hService,
#   _Out_opt_  LPQUERY_SERVICE_CONFIG lpServiceConfig,
#   _In_       DWORD cbBufSize,
#   _Out_      LPDWORD pcbBytesNeeded
# );

# TO DO

# BOOL WINAPI QueryServiceConfig2(
#   _In_       SC_HANDLE hService,
#   _In_       DWORD dwInfoLevel,
#   _Out_opt_  LPBYTE lpBuffer,
#   _In_       DWORD cbBufSize,
#   _Out_      LPDWORD pcbBytesNeeded
# );

# TO DO

# BOOL WINAPI ChangeServiceConfig(
#   _In_       SC_HANDLE hService,
#   _In_       DWORD dwServiceType,
#   _In_       DWORD dwStartType,
#   _In_       DWORD dwErrorControl,
#   _In_opt_   LPCTSTR lpBinaryPathName,
#   _In_opt_   LPCTSTR lpLoadOrderGroup,
#   _Out_opt_  LPDWORD lpdwTagId,
#   _In_opt_   LPCTSTR lpDependencies,
#   _In_opt_   LPCTSTR lpServiceStartName,
#   _In_opt_   LPCTSTR lpPassword,
#   _In_opt_   LPCTSTR lpDisplayName
# );

# TO DO

# BOOL WINAPI ChangeServiceConfig2(
#   _In_      SC_HANDLE hService,
#   _In_      DWORD dwInfoLevel,
#   _In_opt_  LPVOID lpInfo
# );

# TO DO

# BOOL WINAPI StartService(
#   _In_      SC_HANDLE hService,
#   _In_      DWORD dwNumServiceArgs,
#   _In_opt_  LPCTSTR *lpServiceArgVectors
# );
def StartServiceA(hService, ServiceArgVectors = None):
    _StartServiceA = windll.advapi32.StartServiceA
    _StartServiceA.argtypes = [SC_HANDLE, DWORD, LPVOID]
    _StartServiceA.restype  = bool
    _StartServiceA.errcheck = RaiseIfZero

    if ServiceArgVectors:
        dwNumServiceArgs = len(ServiceArgVectors)
        CServiceArgVectors = (LPSTR * dwNumServiceArgs)(*ServiceArgVectors)
        lpServiceArgVectors = ctypes.pointer(CServiceArgVectors)
    else:
        dwNumServiceArgs = 0
        lpServiceArgVectors = None
    _StartServiceA(hService, dwNumServiceArgs, lpServiceArgVectors)

def StartServiceW(hService, ServiceArgVectors = None):
    _StartServiceW = windll.advapi32.StartServiceW
    _StartServiceW.argtypes = [SC_HANDLE, DWORD, LPVOID]
    _StartServiceW.restype  = bool
    _StartServiceW.errcheck = RaiseIfZero

    if ServiceArgVectors:
        dwNumServiceArgs = len(ServiceArgVectors)
        CServiceArgVectors = (LPWSTR * dwNumServiceArgs)(*ServiceArgVectors)
        lpServiceArgVectors = ctypes.pointer(CServiceArgVectors)
    else:
        dwNumServiceArgs = 0
        lpServiceArgVectors = None
    _StartServiceW(hService, dwNumServiceArgs, lpServiceArgVectors)

StartService = GuessStringType(StartServiceA, StartServiceW)

# BOOL WINAPI ControlService(
#   _In_   SC_HANDLE hService,
#   _In_   DWORD dwControl,
#   _Out_  LPSERVICE_STATUS lpServiceStatus
# );
def ControlService(hService, dwControl):
    _ControlService = windll.advapi32.ControlService
    _ControlService.argtypes = [SC_HANDLE, DWORD, LPSERVICE_STATUS]
    _ControlService.restype  = bool
    _ControlService.errcheck = RaiseIfZero

    rawServiceStatus = SERVICE_STATUS()
    _ControlService(hService, dwControl, byref(rawServiceStatus))
    return ServiceStatus(rawServiceStatus)

# BOOL WINAPI ControlServiceEx(
#   _In_     SC_HANDLE hService,
#   _In_     DWORD dwControl,
#   _In_     DWORD dwInfoLevel,
#   _Inout_  PVOID pControlParams
# );

# TO DO

# DWORD WINAPI NotifyServiceStatusChange(
#   _In_  SC_HANDLE hService,
#   _In_  DWORD dwNotifyMask,
#   _In_  PSERVICE_NOTIFY pNotifyBuffer
# );

# TO DO

# BOOL WINAPI QueryServiceStatus(
#   _In_   SC_HANDLE hService,
#   _Out_  LPSERVICE_STATUS lpServiceStatus
# );
def QueryServiceStatus(hService):
    _QueryServiceStatus = windll.advapi32.QueryServiceStatus
    _QueryServiceStatus.argtypes = [SC_HANDLE, LPSERVICE_STATUS]
    _QueryServiceStatus.restype  = bool
    _QueryServiceStatus.errcheck = RaiseIfZero

    rawServiceStatus = SERVICE_STATUS()
    _QueryServiceStatus(hService, byref(rawServiceStatus))
    return ServiceStatus(rawServiceStatus)

# BOOL WINAPI QueryServiceStatusEx(
#   _In_       SC_HANDLE hService,
#   _In_       SC_STATUS_TYPE InfoLevel,
#   _Out_opt_  LPBYTE lpBuffer,
#   _In_       DWORD cbBufSize,
#   _Out_      LPDWORD pcbBytesNeeded
# );
def QueryServiceStatusEx(hService, InfoLevel = SC_STATUS_PROCESS_INFO):

    if InfoLevel != SC_STATUS_PROCESS_INFO:
        raise NotImplementedError()

    _QueryServiceStatusEx = windll.advapi32.QueryServiceStatusEx
    _QueryServiceStatusEx.argtypes = [SC_HANDLE, SC_STATUS_TYPE, LPVOID, DWORD, LPDWORD]
    _QueryServiceStatusEx.restype  = bool
    _QueryServiceStatusEx.errcheck = RaiseIfZero

    lpBuffer = SERVICE_STATUS_PROCESS()
    cbBytesNeeded = DWORD(sizeof(lpBuffer))
    _QueryServiceStatusEx(hService, InfoLevel, byref(lpBuffer), sizeof(lpBuffer), byref(cbBytesNeeded))
    return ServiceStatusProcess(lpBuffer)

# BOOL WINAPI EnumServicesStatus(
#   _In_         SC_HANDLE hSCManager,
#   _In_         DWORD dwServiceType,
#   _In_         DWORD dwServiceState,
#   _Out_opt_    LPENUM_SERVICE_STATUS lpServices,
#   _In_         DWORD cbBufSize,
#   _Out_        LPDWORD pcbBytesNeeded,
#   _Out_        LPDWORD lpServicesReturned,
#   _Inout_opt_  LPDWORD lpResumeHandle
# );
def EnumServicesStatusA(hSCManager, dwServiceType = SERVICE_DRIVER | SERVICE_WIN32, dwServiceState = SERVICE_STATE_ALL):
    _EnumServicesStatusA = windll.advapi32.EnumServicesStatusA
    _EnumServicesStatusA.argtypes = [SC_HANDLE, DWORD, DWORD, LPVOID, DWORD, LPDWORD, LPDWORD, LPDWORD]
    _EnumServicesStatusA.restype  = bool

    cbBytesNeeded    = DWORD(0)
    ServicesReturned = DWORD(0)
    ResumeHandle     = DWORD(0)

    _EnumServicesStatusA(hSCManager, dwServiceType, dwServiceState, None, 0, byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle))

    Services = []
    success = False
    while GetLastError() == ERROR_MORE_DATA:
        if cbBytesNeeded.value < sizeof(ENUM_SERVICE_STATUSA):
            break
        ServicesBuffer = ctypes.create_string_buffer("", cbBytesNeeded.value)
        success = _EnumServicesStatusA(hSCManager, dwServiceType, dwServiceState, byref(ServicesBuffer), sizeof(ServicesBuffer), byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle))
        if sizeof(ServicesBuffer) < (sizeof(ENUM_SERVICE_STATUSA) * ServicesReturned.value):
            raise ctypes.WinError()
        lpServicesArray = ctypes.cast(ctypes.cast(ctypes.pointer(ServicesBuffer), ctypes.c_void_p), LPENUM_SERVICE_STATUSA)
        for index in compat.xrange(0, ServicesReturned.value):
            Services.append( ServiceStatusEntry(lpServicesArray[index]) )
        if success: break
    if not success:
        raise ctypes.WinError()

    return Services

def EnumServicesStatusW(hSCManager, dwServiceType = SERVICE_DRIVER | SERVICE_WIN32, dwServiceState = SERVICE_STATE_ALL):
    _EnumServicesStatusW = windll.advapi32.EnumServicesStatusW
    _EnumServicesStatusW.argtypes = [SC_HANDLE, DWORD, DWORD, LPVOID, DWORD, LPDWORD, LPDWORD, LPDWORD]
    _EnumServicesStatusW.restype  = bool

    cbBytesNeeded    = DWORD(0)
    ServicesReturned = DWORD(0)
    ResumeHandle     = DWORD(0)

    _EnumServicesStatusW(hSCManager, dwServiceType, dwServiceState, None, 0, byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle))

    Services = []
    success = False
    while GetLastError() == ERROR_MORE_DATA:
        if cbBytesNeeded.value < sizeof(ENUM_SERVICE_STATUSW):
            break
        ServicesBuffer = ctypes.create_string_buffer("", cbBytesNeeded.value)
        success = _EnumServicesStatusW(hSCManager, dwServiceType, dwServiceState, byref(ServicesBuffer), sizeof(ServicesBuffer), byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle))
        if sizeof(ServicesBuffer) < (sizeof(ENUM_SERVICE_STATUSW) * ServicesReturned.value):
            raise ctypes.WinError()
        lpServicesArray = ctypes.cast(ctypes.cast(ctypes.pointer(ServicesBuffer), ctypes.c_void_p), LPENUM_SERVICE_STATUSW)
        for index in compat.xrange(0, ServicesReturned.value):
            Services.append( ServiceStatusEntry(lpServicesArray[index]) )
        if success: break
    if not success:
        raise ctypes.WinError()

    return Services

EnumServicesStatus = DefaultStringType(EnumServicesStatusA, EnumServicesStatusW)

# BOOL WINAPI EnumServicesStatusEx(
#   _In_         SC_HANDLE hSCManager,
#   _In_         SC_ENUM_TYPE InfoLevel,
#   _In_         DWORD dwServiceType,
#   _In_         DWORD dwServiceState,
#   _Out_opt_    LPBYTE lpServices,
#   _In_         DWORD cbBufSize,
#   _Out_        LPDWORD pcbBytesNeeded,
#   _Out_        LPDWORD lpServicesReturned,
#   _Inout_opt_  LPDWORD lpResumeHandle,
#   _In_opt_     LPCTSTR pszGroupName
# );
def EnumServicesStatusExA(hSCManager, InfoLevel = SC_ENUM_PROCESS_INFO, dwServiceType = SERVICE_DRIVER | SERVICE_WIN32, dwServiceState = SERVICE_STATE_ALL, pszGroupName = None):

    if InfoLevel != SC_ENUM_PROCESS_INFO:
        raise NotImplementedError()

    _EnumServicesStatusExA = windll.advapi32.EnumServicesStatusExA
    _EnumServicesStatusExA.argtypes = [SC_HANDLE, SC_ENUM_TYPE, DWORD, DWORD, LPVOID, DWORD, LPDWORD, LPDWORD, LPDWORD, LPSTR]
    _EnumServicesStatusExA.restype  = bool

    cbBytesNeeded    = DWORD(0)
    ServicesReturned = DWORD(0)
    ResumeHandle     = DWORD(0)

    _EnumServicesStatusExA(hSCManager, InfoLevel, dwServiceType, dwServiceState, None, 0, byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle), pszGroupName)

    Services = []
    success = False
    while GetLastError() == ERROR_MORE_DATA:
        if cbBytesNeeded.value < sizeof(ENUM_SERVICE_STATUS_PROCESSA):
            break
        ServicesBuffer = ctypes.create_string_buffer("", cbBytesNeeded.value)
        success = _EnumServicesStatusExA(hSCManager, InfoLevel, dwServiceType, dwServiceState, byref(ServicesBuffer), sizeof(ServicesBuffer), byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle), pszGroupName)
        if sizeof(ServicesBuffer) < (sizeof(ENUM_SERVICE_STATUS_PROCESSA) * ServicesReturned.value):
            raise ctypes.WinError()
        lpServicesArray = ctypes.cast(ctypes.cast(ctypes.pointer(ServicesBuffer), ctypes.c_void_p), LPENUM_SERVICE_STATUS_PROCESSA)
        for index in compat.xrange(0, ServicesReturned.value):
            Services.append( ServiceStatusProcessEntry(lpServicesArray[index]) )
        if success: break
    if not success:
        raise ctypes.WinError()

    return Services

def EnumServicesStatusExW(hSCManager, InfoLevel = SC_ENUM_PROCESS_INFO, dwServiceType = SERVICE_DRIVER | SERVICE_WIN32, dwServiceState = SERVICE_STATE_ALL, pszGroupName = None):
    _EnumServicesStatusExW = windll.advapi32.EnumServicesStatusExW
    _EnumServicesStatusExW.argtypes = [SC_HANDLE, SC_ENUM_TYPE, DWORD, DWORD, LPVOID, DWORD, LPDWORD, LPDWORD, LPDWORD, LPWSTR]
    _EnumServicesStatusExW.restype  = bool

    if InfoLevel != SC_ENUM_PROCESS_INFO:
        raise NotImplementedError()

    cbBytesNeeded    = DWORD(0)
    ServicesReturned = DWORD(0)
    ResumeHandle     = DWORD(0)

    _EnumServicesStatusExW(hSCManager, InfoLevel, dwServiceType, dwServiceState, None, 0, byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle), pszGroupName)

    Services = []
    success = False
    while GetLastError() == ERROR_MORE_DATA:
        if cbBytesNeeded.value < sizeof(ENUM_SERVICE_STATUS_PROCESSW):
            break
        ServicesBuffer = ctypes.create_string_buffer("", cbBytesNeeded.value)
        success = _EnumServicesStatusExW(hSCManager, InfoLevel, dwServiceType, dwServiceState, byref(ServicesBuffer), sizeof(ServicesBuffer), byref(cbBytesNeeded), byref(ServicesReturned), byref(ResumeHandle), pszGroupName)
        if sizeof(ServicesBuffer) < (sizeof(ENUM_SERVICE_STATUS_PROCESSW) * ServicesReturned.value):
            raise ctypes.WinError()
        lpServicesArray = ctypes.cast(ctypes.cast(ctypes.pointer(ServicesBuffer), ctypes.c_void_p), LPENUM_SERVICE_STATUS_PROCESSW)
        for index in compat.xrange(0, ServicesReturned.value):
            Services.append( ServiceStatusProcessEntry(lpServicesArray[index]) )
        if success: break
    if not success:
        raise ctypes.WinError()

    return Services

EnumServicesStatusEx = DefaultStringType(EnumServicesStatusExA, EnumServicesStatusExW)

# BOOL WINAPI EnumDependentServices(
#   _In_       SC_HANDLE hService,
#   _In_       DWORD dwServiceState,
#   _Out_opt_  LPENUM_SERVICE_STATUS lpServices,
#   _In_       DWORD cbBufSize,
#   _Out_      LPDWORD pcbBytesNeeded,
#   _Out_      LPDWORD lpServicesReturned
# );

# TO DO

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/context_amd64.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
CONTEXT structure for amd64.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.version import ARCH_AMD64
from winappdbg.win32 import context_i386

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- CONTEXT structures and constants -----------------------------------------

# The following values specify the type of access in the first parameter
# of the exception record when the exception code specifies an access
# violation.
EXCEPTION_READ_FAULT        = 0     # exception caused by a read
EXCEPTION_WRITE_FAULT       = 1     # exception caused by a write
EXCEPTION_EXECUTE_FAULT     = 8     # exception caused by an instruction fetch

CONTEXT_AMD64           = 0x00100000

CONTEXT_CONTROL         = (CONTEXT_AMD64 | long(0x1))
CONTEXT_INTEGER         = (CONTEXT_AMD64 | long(0x2))
CONTEXT_SEGMENTS        = (CONTEXT_AMD64 | long(0x4))
CONTEXT_FLOATING_POINT  = (CONTEXT_AMD64 | long(0x8))
CONTEXT_DEBUG_REGISTERS = (CONTEXT_AMD64 | long(0x10))

CONTEXT_MMX_REGISTERS   = CONTEXT_FLOATING_POINT

CONTEXT_FULL = (CONTEXT_CONTROL | CONTEXT_INTEGER | CONTEXT_FLOATING_POINT)

CONTEXT_ALL = (CONTEXT_CONTROL | CONTEXT_INTEGER | CONTEXT_SEGMENTS | \
               CONTEXT_FLOATING_POINT | CONTEXT_DEBUG_REGISTERS)

CONTEXT_EXCEPTION_ACTIVE    = 0x8000000
CONTEXT_SERVICE_ACTIVE      = 0x10000000
CONTEXT_EXCEPTION_REQUEST   = 0x40000000
CONTEXT_EXCEPTION_REPORTING = 0x80000000

INITIAL_MXCSR = 0x1f80            # initial MXCSR value
INITIAL_FPCSR = 0x027f            # initial FPCSR value

# typedef struct _XMM_SAVE_AREA32 {
#     WORD   ControlWord;
#     WORD   StatusWord;
#     BYTE  TagWord;
#     BYTE  Reserved1;
#     WORD   ErrorOpcode;
#     DWORD ErrorOffset;
#     WORD   ErrorSelector;
#     WORD   Reserved2;
#     DWORD DataOffset;
#     WORD   DataSelector;
#     WORD   Reserved3;
#     DWORD MxCsr;
#     DWORD MxCsr_Mask;
#     M128A FloatRegisters[8];
#     M128A XmmRegisters[16];
#     BYTE  Reserved4[96];
# } XMM_SAVE_AREA32, *PXMM_SAVE_AREA32;
class XMM_SAVE_AREA32(Structure):
    _pack_ = 1
    _fields_ = [
        ('ControlWord',     WORD),
        ('StatusWord',      WORD),
        ('TagWord',         BYTE),
        ('Reserved1',       BYTE),
        ('ErrorOpcode',     WORD),
        ('ErrorOffset',     DWORD),
        ('ErrorSelector',   WORD),
        ('Reserved2',       WORD),
        ('DataOffset',      DWORD),
        ('DataSelector',    WORD),
        ('Reserved3',       WORD),
        ('MxCsr',           DWORD),
        ('MxCsr_Mask',      DWORD),
        ('FloatRegisters',  M128A * 8),
        ('XmmRegisters',    M128A * 16),
        ('Reserved4',       BYTE * 96),
    ]

    def from_dict(self):
        raise NotImplementedError()

    def to_dict(self):
        d = dict()
        for name, type in self._fields_:
            if name in ('FloatRegisters', 'XmmRegisters'):
                d[name] = tuple([ (x.LowPart + (x.HighPart << 64)) for x in getattr(self, name) ])
            elif name == 'Reserved4':
                d[name] = tuple([ chr(x) for x in getattr(self, name) ])
            else:
                d[name] = getattr(self, name)
        return d

LEGACY_SAVE_AREA_LENGTH = sizeof(XMM_SAVE_AREA32)

PXMM_SAVE_AREA32 = ctypes.POINTER(XMM_SAVE_AREA32)
LPXMM_SAVE_AREA32 = PXMM_SAVE_AREA32

# //
# // Context Frame
# //
# //  This frame has a several purposes: 1) it is used as an argument to
# //  NtContinue, 2) is is used to constuct a call frame for APC delivery,
# //  and 3) it is used in the user level thread creation routines.
# //
# //
# // The flags field within this record controls the contents of a CONTEXT
# // record.
# //
# // If the context record is used as an input parameter, then for each
# // portion of the context record controlled by a flag whose value is
# // set, it is assumed that that portion of the context record contains
# // valid context. If the context record is being used to modify a threads
# // context, then only that portion of the threads context is modified.
# //
# // If the context record is used as an output parameter to capture the
# // context of a thread, then only those portions of the thread's context
# // corresponding to set flags will be returned.
# //
# // CONTEXT_CONTROL specifies SegSs, Rsp, SegCs, Rip, and EFlags.
# //
# // CONTEXT_INTEGER specifies Rax, Rcx, Rdx, Rbx, Rbp, Rsi, Rdi, and R8-R15.
# //
# // CONTEXT_SEGMENTS specifies SegDs, SegEs, SegFs, and SegGs.
# //
# // CONTEXT_DEBUG_REGISTERS specifies Dr0-Dr3 and Dr6-Dr7.
# //
# // CONTEXT_MMX_REGISTERS specifies the floating point and extended registers
# //     Mm0/St0-Mm7/St7 and Xmm0-Xmm15).
# //
#
# typedef struct DECLSPEC_ALIGN(16) _CONTEXT {
#
#     //
#     // Register parameter home addresses.
#     //
#     // N.B. These fields are for convience - they could be used to extend the
#     //      context record in the future.
#     //
#
#     DWORD64 P1Home;
#     DWORD64 P2Home;
#     DWORD64 P3Home;
#     DWORD64 P4Home;
#     DWORD64 P5Home;
#     DWORD64 P6Home;
#
#     //
#     // Control flags.
#     //
#
#     DWORD ContextFlags;
#     DWORD MxCsr;
#
#     //
#     // Segment Registers and processor flags.
#     //
#
#     WORD   SegCs;
#     WORD   SegDs;
#     WORD   SegEs;
#     WORD   SegFs;
#     WORD   SegGs;
#     WORD   SegSs;
#     DWORD EFlags;
#
#     //
#     // Debug registers
#     //
#
#     DWORD64 Dr0;
#     DWORD64 Dr1;
#     DWORD64 Dr2;
#     DWORD64 Dr3;
#     DWORD64 Dr6;
#     DWORD64 Dr7;
#
#     //
#     // Integer registers.
#     //
#
#     DWORD64 Rax;
#     DWORD64 Rcx;
#     DWORD64 Rdx;
#     DWORD64 Rbx;
#     DWORD64 Rsp;
#     DWORD64 Rbp;
#     DWORD64 Rsi;
#     DWORD64 Rdi;
#     DWORD64 R8;
#     DWORD64 R9;
#     DWORD64 R10;
#     DWORD64 R11;
#     DWORD64 R12;
#     DWORD64 R13;
#     DWORD64 R14;
#     DWORD64 R15;
#
#     //
#     // Program counter.
#     //
#
#     DWORD64 Rip;
#
#     //
#     // Floating point state.
#     //
#
#     union {
#         XMM_SAVE_AREA32 FltSave;
#         struct {
#             M128A Header[2];
#             M128A Legacy[8];
#             M128A Xmm0;
#             M128A Xmm1;
#             M128A Xmm2;
#             M128A Xmm3;
#             M128A Xmm4;
#             M128A Xmm5;
#             M128A Xmm6;
#             M128A Xmm7;
#             M128A Xmm8;
#             M128A Xmm9;
#             M128A Xmm10;
#             M128A Xmm11;
#             M128A Xmm12;
#             M128A Xmm13;
#             M128A Xmm14;
#             M128A Xmm15;
#         };
#     };
#
#     //
#     // Vector registers.
#     //
#
#     M128A VectorRegister[26];
#     DWORD64 VectorControl;
#
#     //
#     // Special debug control registers.
#     //
#
#     DWORD64 DebugControl;
#     DWORD64 LastBranchToRip;
#     DWORD64 LastBranchFromRip;
#     DWORD64 LastExceptionToRip;
#     DWORD64 LastExceptionFromRip;
# } CONTEXT, *PCONTEXT;

class _CONTEXT_FLTSAVE_STRUCT(Structure):
    _fields_ = [
        ('Header',                  M128A * 2),
        ('Legacy',                  M128A * 8),
        ('Xmm0',                    M128A),
        ('Xmm1',                    M128A),
        ('Xmm2',                    M128A),
        ('Xmm3',                    M128A),
        ('Xmm4',                    M128A),
        ('Xmm5',                    M128A),
        ('Xmm6',                    M128A),
        ('Xmm7',                    M128A),
        ('Xmm8',                    M128A),
        ('Xmm9',                    M128A),
        ('Xmm10',                   M128A),
        ('Xmm11',                   M128A),
        ('Xmm12',                   M128A),
        ('Xmm13',                   M128A),
        ('Xmm14',                   M128A),
        ('Xmm15',                   M128A),
    ]

    def from_dict(self):
        raise NotImplementedError()

    def to_dict(self):
        d = dict()
        for name, type in self._fields_:
            if name in ('Header', 'Legacy'):
                d[name] = tuple([ (x.Low + (x.High << 64)) for x in getattr(self, name) ])
            else:
                x = getattr(self, name)
                d[name] = x.Low + (x.High << 64)
        return d

class _CONTEXT_FLTSAVE_UNION(Union):
    _fields_ = [
        ('flt',                     XMM_SAVE_AREA32),
        ('xmm',                     _CONTEXT_FLTSAVE_STRUCT),
    ]

    def from_dict(self):
        raise NotImplementedError()

    def to_dict(self):
        d = dict()
        d['flt'] = self.flt.to_dict()
        d['xmm'] = self.xmm.to_dict()
        return d

class CONTEXT(Structure):
    arch = ARCH_AMD64

    _pack_ = 16
    _fields_ = [

        # Register parameter home addresses.
        ('P1Home',                  DWORD64),
        ('P2Home',                  DWORD64),
        ('P3Home',                  DWORD64),
        ('P4Home',                  DWORD64),
        ('P5Home',                  DWORD64),
        ('P6Home',                  DWORD64),

        # Control flags.
        ('ContextFlags',            DWORD),
        ('MxCsr',                   DWORD),

        # Segment Registers and processor flags.
        ('SegCs',                   WORD),
        ('SegDs',                   WORD),
        ('SegEs',                   WORD),
        ('SegFs',                   WORD),
        ('SegGs',                   WORD),
        ('SegSs',                   WORD),
        ('EFlags',                  DWORD),

        # Debug registers.
        ('Dr0',                     DWORD64),
        ('Dr1',                     DWORD64),
        ('Dr2',                     DWORD64),
        ('Dr3',                     DWORD64),
        ('Dr6',                     DWORD64),
        ('Dr7',                     DWORD64),

        # Integer registers.
        ('Rax',                     DWORD64),
        ('Rcx',                     DWORD64),
        ('Rdx',                     DWORD64),
        ('Rbx',                     DWORD64),
        ('Rsp',                     DWORD64),
        ('Rbp',                     DWORD64),
        ('Rsi',                     DWORD64),
        ('Rdi',                     DWORD64),
        ('R8',                      DWORD64),
        ('R9',                      DWORD64),
        ('R10',                     DWORD64),
        ('R11',                     DWORD64),
        ('R12',                     DWORD64),
        ('R13',                     DWORD64),
        ('R14',                     DWORD64),
        ('R15',                     DWORD64),

        # Program counter.
        ('Rip',                     DWORD64),

        # Floating point state.
        ('FltSave',                 _CONTEXT_FLTSAVE_UNION),

        # Vector registers.
        ('VectorRegister',          M128A * 26),
        ('VectorControl',           DWORD64),

        # Special debug control registers.
        ('DebugControl',            DWORD64),
        ('LastBranchToRip',         DWORD64),
        ('LastBranchFromRip',       DWORD64),
        ('LastExceptionToRip',      DWORD64),
        ('LastExceptionFromRip',    DWORD64),
    ]

    _others = ('P1Home', 'P2Home', 'P3Home', 'P4Home', 'P5Home', 'P6Home', \
               'MxCsr', 'VectorRegister', 'VectorControl')
    _control = ('SegSs', 'Rsp', 'SegCs', 'Rip', 'EFlags')
    _integer = ('Rax', 'Rcx', 'Rdx', 'Rbx', 'Rsp', 'Rbp', 'Rsi', 'Rdi', \
                'R8', 'R9', 'R10', 'R11', 'R12', 'R13', 'R14', 'R15')
    _segments = ('SegDs', 'SegEs', 'SegFs', 'SegGs')
    _debug = ('Dr0', 'Dr1', 'Dr2', 'Dr3', 'Dr6', 'Dr7', \
              'DebugControl', 'LastBranchToRip', 'LastBranchFromRip', \
              'LastExceptionToRip', 'LastExceptionFromRip')
    _mmx = ('Xmm0', 'Xmm1', 'Xmm2', 'Xmm3', 'Xmm4', 'Xmm5', 'Xmm6', 'Xmm7', \
          'Xmm8', 'Xmm9', 'Xmm10', 'Xmm11', 'Xmm12', 'Xmm13', 'Xmm14', 'Xmm15')

    # XXX TODO
    # Convert VectorRegister and Xmm0-Xmm15 to pure Python types!

    @classmethod
    def from_dict(cls, ctx):
        'Instance a new structure from a Python native type.'
        ctx = Context(ctx)
        s = cls()
        ContextFlags = ctx['ContextFlags']
        s.ContextFlags = ContextFlags
        for key in cls._others:
            if key != 'VectorRegister':
                setattr(s, key, ctx[key])
            else:
                w = ctx[key]
                v = (M128A * len(w))()
                i = 0
                for x in w:
                    y = M128A()
                    y.High = x >> 64
                    y.Low = x - (x >> 64)
                    v[i] = y
                    i += 1
                setattr(s, key, v)
        if (ContextFlags & CONTEXT_CONTROL) == CONTEXT_CONTROL:
            for key in cls._control:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_INTEGER) == CONTEXT_INTEGER:
            for key in cls._integer:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_SEGMENTS) == CONTEXT_SEGMENTS:
            for key in cls._segments:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_DEBUG_REGISTERS) == CONTEXT_DEBUG_REGISTERS:
            for key in cls._debug:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_MMX_REGISTERS) == CONTEXT_MMX_REGISTERS:
            xmm = s.FltSave.xmm
            for key in cls._mmx:
                y = M128A()
                y.High = x >> 64
                y.Low = x - (x >> 64)
                setattr(xmm, key, y)
        return s

    def to_dict(self):
        'Convert a structure into a Python dictionary.'
        ctx = Context()
        ContextFlags = self.ContextFlags
        ctx['ContextFlags'] = ContextFlags
        for key in self._others:
            if key != 'VectorRegister':
                ctx[key] = getattr(self, key)
            else:
                ctx[key] = tuple([ (x.Low + (x.High << 64)) for x in getattr(self, key) ])
        if (ContextFlags & CONTEXT_CONTROL) == CONTEXT_CONTROL:
            for key in self._control:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_INTEGER) == CONTEXT_INTEGER:
            for key in self._integer:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_SEGMENTS) == CONTEXT_SEGMENTS:
            for key in self._segments:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_DEBUG_REGISTERS) == CONTEXT_DEBUG_REGISTERS:
            for key in self._debug:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_MMX_REGISTERS) == CONTEXT_MMX_REGISTERS:
            xmm = self.FltSave.xmm.to_dict()
            for key in self._mmx:
                ctx[key] = xmm.get(key)
        return ctx

PCONTEXT = ctypes.POINTER(CONTEXT)
LPCONTEXT = PCONTEXT

class Context(dict):
    """
    Register context dictionary for the amd64 architecture.
    """

    arch = CONTEXT.arch

    def __get_pc(self):
        return self['Rip']
    def __set_pc(self, value):
        self['Rip'] = value
    pc = property(__get_pc, __set_pc)

    def __get_sp(self):
        return self['Rsp']
    def __set_sp(self, value):
        self['Rsp'] = value
    sp = property(__get_sp, __set_sp)

    def __get_fp(self):
        return self['Rbp']
    def __set_fp(self, value):
        self['Rbp'] = value
    fp = property(__get_fp, __set_fp)

#--- LDT_ENTRY structure ------------------------------------------------------

# typedef struct _LDT_ENTRY {
#   WORD LimitLow;
#   WORD BaseLow;
#   union {
#     struct {
#       BYTE BaseMid;
#       BYTE Flags1;
#       BYTE Flags2;
#       BYTE BaseHi;
#     } Bytes;
#     struct {
#       DWORD BaseMid  :8;
#       DWORD Type  :5;
#       DWORD Dpl  :2;
#       DWORD Pres  :1;
#       DWORD LimitHi  :4;
#       DWORD Sys  :1;
#       DWORD Reserved_0  :1;
#       DWORD Default_Big  :1;
#       DWORD Granularity  :1;
#       DWORD BaseHi  :8;
#     } Bits;
#   } HighWord;
# } LDT_ENTRY,
#  *PLDT_ENTRY;

class _LDT_ENTRY_BYTES_(Structure):
    _pack_ = 1
    _fields_ = [
        ('BaseMid',         BYTE),
        ('Flags1',          BYTE),
        ('Flags2',          BYTE),
        ('BaseHi',          BYTE),
    ]

class _LDT_ENTRY_BITS_(Structure):
    _pack_ = 1
    _fields_ = [
        ('BaseMid',         DWORD,  8),
        ('Type',            DWORD,  5),
        ('Dpl',             DWORD,  2),
        ('Pres',            DWORD,  1),
        ('LimitHi',         DWORD,  4),
        ('Sys',             DWORD,  1),
        ('Reserved_0',      DWORD,  1),
        ('Default_Big',     DWORD,  1),
        ('Granularity',     DWORD,  1),
        ('BaseHi',          DWORD,  8),
    ]

class _LDT_ENTRY_HIGHWORD_(Union):
    _pack_ = 1
    _fields_ = [
        ('Bytes',           _LDT_ENTRY_BYTES_),
        ('Bits',            _LDT_ENTRY_BITS_),
    ]

class LDT_ENTRY(Structure):
    _pack_ = 1
    _fields_ = [
        ('LimitLow',        WORD),
        ('BaseLow',         WORD),
        ('HighWord',        _LDT_ENTRY_HIGHWORD_),
    ]

PLDT_ENTRY = POINTER(LDT_ENTRY)
LPLDT_ENTRY = PLDT_ENTRY

#--- WOW64 CONTEXT structure and constants ------------------------------------

# Value of SegCs in a Wow64 thread when running in 32 bits mode
WOW64_CS32 = 0x23

WOW64_CONTEXT_i386 = long(0x00010000)
WOW64_CONTEXT_i486 = long(0x00010000)

WOW64_CONTEXT_CONTROL               = (WOW64_CONTEXT_i386 | long(0x00000001))
WOW64_CONTEXT_INTEGER               = (WOW64_CONTEXT_i386 | long(0x00000002))
WOW64_CONTEXT_SEGMENTS              = (WOW64_CONTEXT_i386 | long(0x00000004))
WOW64_CONTEXT_FLOATING_POINT        = (WOW64_CONTEXT_i386 | long(0x00000008))
WOW64_CONTEXT_DEBUG_REGISTERS       = (WOW64_CONTEXT_i386 | long(0x00000010))
WOW64_CONTEXT_EXTENDED_REGISTERS    = (WOW64_CONTEXT_i386 | long(0x00000020))

WOW64_CONTEXT_FULL                  = (WOW64_CONTEXT_CONTROL | WOW64_CONTEXT_INTEGER | WOW64_CONTEXT_SEGMENTS)
WOW64_CONTEXT_ALL                   = (WOW64_CONTEXT_CONTROL | WOW64_CONTEXT_INTEGER | WOW64_CONTEXT_SEGMENTS | WOW64_CONTEXT_FLOATING_POINT | WOW64_CONTEXT_DEBUG_REGISTERS | WOW64_CONTEXT_EXTENDED_REGISTERS)

WOW64_SIZE_OF_80387_REGISTERS       = 80
WOW64_MAXIMUM_SUPPORTED_EXTENSION   = 512

class WOW64_FLOATING_SAVE_AREA (context_i386.FLOATING_SAVE_AREA):
    pass

class WOW64_CONTEXT (context_i386.CONTEXT):
    pass

class WOW64_LDT_ENTRY (context_i386.LDT_ENTRY):
    pass

PWOW64_FLOATING_SAVE_AREA   = POINTER(WOW64_FLOATING_SAVE_AREA)
PWOW64_CONTEXT              = POINTER(WOW64_CONTEXT)
PWOW64_LDT_ENTRY            = POINTER(WOW64_LDT_ENTRY)

###############################################################################

# BOOL WINAPI GetThreadSelectorEntry(
#   __in   HANDLE hThread,
#   __in   DWORD dwSelector,
#   __out  LPLDT_ENTRY lpSelectorEntry
# );
def GetThreadSelectorEntry(hThread, dwSelector):
    _GetThreadSelectorEntry = windll.kernel32.GetThreadSelectorEntry
    _GetThreadSelectorEntry.argtypes = [HANDLE, DWORD, LPLDT_ENTRY]
    _GetThreadSelectorEntry.restype  = bool
    _GetThreadSelectorEntry.errcheck = RaiseIfZero

    ldt = LDT_ENTRY()
    _GetThreadSelectorEntry(hThread, dwSelector, byref(ldt))
    return ldt

# BOOL WINAPI GetThreadContext(
#   __in     HANDLE hThread,
#   __inout  LPCONTEXT lpContext
# );
def GetThreadContext(hThread, ContextFlags = None, raw = False):
    _GetThreadContext = windll.kernel32.GetThreadContext
    _GetThreadContext.argtypes = [HANDLE, LPCONTEXT]
    _GetThreadContext.restype  = bool
    _GetThreadContext.errcheck = RaiseIfZero

    if ContextFlags is None:
        ContextFlags = CONTEXT_ALL | CONTEXT_AMD64
    Context = CONTEXT()
    Context.ContextFlags = ContextFlags
    _GetThreadContext(hThread, byref(Context))
    if raw:
        return Context
    return Context.to_dict()

# BOOL WINAPI SetThreadContext(
#   __in  HANDLE hThread,
#   __in  const CONTEXT* lpContext
# );
def SetThreadContext(hThread, lpContext):
    _SetThreadContext = windll.kernel32.SetThreadContext
    _SetThreadContext.argtypes = [HANDLE, LPCONTEXT]
    _SetThreadContext.restype  = bool
    _SetThreadContext.errcheck = RaiseIfZero

    if isinstance(lpContext, dict):
        lpContext = CONTEXT.from_dict(lpContext)
    _SetThreadContext(hThread, byref(lpContext))

# BOOL Wow64GetThreadSelectorEntry(
#   __in   HANDLE hThread,
#   __in   DWORD dwSelector,
#   __out  PWOW64_LDT_ENTRY lpSelectorEntry
# );
def Wow64GetThreadSelectorEntry(hThread, dwSelector):
    _Wow64GetThreadSelectorEntry = windll.kernel32.Wow64GetThreadSelectorEntry
    _Wow64GetThreadSelectorEntry.argtypes = [HANDLE, DWORD, PWOW64_LDT_ENTRY]
    _Wow64GetThreadSelectorEntry.restype  = bool
    _Wow64GetThreadSelectorEntry.errcheck = RaiseIfZero

    lpSelectorEntry = WOW64_LDT_ENTRY()
    _Wow64GetThreadSelectorEntry(hThread, dwSelector, byref(lpSelectorEntry))
    return lpSelectorEntry

# DWORD WINAPI Wow64ResumeThread(
#   __in  HANDLE hThread
# );
def Wow64ResumeThread(hThread):
    _Wow64ResumeThread = windll.kernel32.Wow64ResumeThread
    _Wow64ResumeThread.argtypes = [HANDLE]
    _Wow64ResumeThread.restype  = DWORD

    previousCount = _Wow64ResumeThread(hThread)
    if previousCount == DWORD(-1).value:
        raise ctypes.WinError()
    return previousCount

# DWORD WINAPI Wow64SuspendThread(
#   __in  HANDLE hThread
# );
def Wow64SuspendThread(hThread):
    _Wow64SuspendThread = windll.kernel32.Wow64SuspendThread
    _Wow64SuspendThread.argtypes = [HANDLE]
    _Wow64SuspendThread.restype  = DWORD

    previousCount = _Wow64SuspendThread(hThread)
    if previousCount == DWORD(-1).value:
        raise ctypes.WinError()
    return previousCount

# XXX TODO Use this http://www.nynaeve.net/Code/GetThreadWow64Context.cpp
# Also see http://www.woodmann.com/forum/archive/index.php/t-11162.html

# BOOL WINAPI Wow64GetThreadContext(
#   __in     HANDLE hThread,
#   __inout  PWOW64_CONTEXT lpContext
# );
def Wow64GetThreadContext(hThread, ContextFlags = None):
    _Wow64GetThreadContext = windll.kernel32.Wow64GetThreadContext
    _Wow64GetThreadContext.argtypes = [HANDLE, PWOW64_CONTEXT]
    _Wow64GetThreadContext.restype  = bool
    _Wow64GetThreadContext.errcheck = RaiseIfZero

    # XXX doesn't exist in XP 64 bits

    Context = WOW64_CONTEXT()
    if ContextFlags is None:
        Context.ContextFlags = WOW64_CONTEXT_ALL | WOW64_CONTEXT_i386
    else:
        Context.ContextFlags = ContextFlags
    _Wow64GetThreadContext(hThread, byref(Context))
    return Context.to_dict()

# BOOL WINAPI Wow64SetThreadContext(
#   __in  HANDLE hThread,
#   __in  const WOW64_CONTEXT *lpContext
# );
def Wow64SetThreadContext(hThread, lpContext):
    _Wow64SetThreadContext = windll.kernel32.Wow64SetThreadContext
    _Wow64SetThreadContext.argtypes = [HANDLE, PWOW64_CONTEXT]
    _Wow64SetThreadContext.restype  = bool
    _Wow64SetThreadContext.errcheck = RaiseIfZero

    # XXX doesn't exist in XP 64 bits

    if isinstance(lpContext, dict):
        lpContext = WOW64_CONTEXT.from_dict(lpContext)
    _Wow64SetThreadContext(hThread, byref(lpContext))

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/context_i386.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
CONTEXT structure for i386.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.version import ARCH_I386

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- CONTEXT structures and constants -----------------------------------------

# The following values specify the type of access in the first parameter
# of the exception record when the exception code specifies an access
# violation.
EXCEPTION_READ_FAULT        = 0     # exception caused by a read
EXCEPTION_WRITE_FAULT       = 1     # exception caused by a write
EXCEPTION_EXECUTE_FAULT     = 8     # exception caused by an instruction fetch

CONTEXT_i386                = 0x00010000    # this assumes that i386 and
CONTEXT_i486                = 0x00010000    # i486 have identical context records

CONTEXT_CONTROL             = (CONTEXT_i386 | long(0x00000001)) # SS:SP, CS:IP, FLAGS, BP
CONTEXT_INTEGER             = (CONTEXT_i386 | long(0x00000002)) # AX, BX, CX, DX, SI, DI
CONTEXT_SEGMENTS            = (CONTEXT_i386 | long(0x00000004)) # DS, ES, FS, GS
CONTEXT_FLOATING_POINT      = (CONTEXT_i386 | long(0x00000008)) # 387 state
CONTEXT_DEBUG_REGISTERS     = (CONTEXT_i386 | long(0x00000010)) # DB 0-3,6,7
CONTEXT_EXTENDED_REGISTERS  = (CONTEXT_i386 | long(0x00000020)) # cpu specific extensions

CONTEXT_FULL = (CONTEXT_CONTROL | CONTEXT_INTEGER | CONTEXT_SEGMENTS)

CONTEXT_ALL = (CONTEXT_CONTROL | CONTEXT_INTEGER | CONTEXT_SEGMENTS | \
                CONTEXT_FLOATING_POINT | CONTEXT_DEBUG_REGISTERS | \
                CONTEXT_EXTENDED_REGISTERS)

SIZE_OF_80387_REGISTERS     = 80
MAXIMUM_SUPPORTED_EXTENSION = 512

# typedef struct _FLOATING_SAVE_AREA {
#     DWORD   ControlWord;
#     DWORD   StatusWord;
#     DWORD   TagWord;
#     DWORD   ErrorOffset;
#     DWORD   ErrorSelector;
#     DWORD   DataOffset;
#     DWORD   DataSelector;
#     BYTE    RegisterArea[SIZE_OF_80387_REGISTERS];
#     DWORD   Cr0NpxState;
# } FLOATING_SAVE_AREA;
class FLOATING_SAVE_AREA(Structure):
    _pack_ = 1
    _fields_ = [
        ('ControlWord',     DWORD),
        ('StatusWord',      DWORD),
        ('TagWord',         DWORD),
        ('ErrorOffset',     DWORD),
        ('ErrorSelector',   DWORD),
        ('DataOffset',      DWORD),
        ('DataSelector',    DWORD),
        ('RegisterArea',    BYTE * SIZE_OF_80387_REGISTERS),
        ('Cr0NpxState',     DWORD),
    ]

    _integer_members = ('ControlWord', 'StatusWord', 'TagWord', 'ErrorOffset', 'ErrorSelector', 'DataOffset', 'DataSelector', 'Cr0NpxState')

    @classmethod
    def from_dict(cls, fsa):
        'Instance a new structure from a Python dictionary.'
        fsa = dict(fsa)
        s = cls()
        for key in cls._integer_members:
            setattr(s, key, fsa.get(key))
        ra = fsa.get('RegisterArea', None)
        if ra is not None:
            for index in compat.xrange(0, SIZE_OF_80387_REGISTERS):
                s.RegisterArea[index] = ra[index]
        return s

    def to_dict(self):
        'Convert a structure into a Python dictionary.'
        fsa = dict()
        for key in self._integer_members:
            fsa[key] = getattr(self, key)
        ra = [ self.RegisterArea[index] for index in compat.xrange(0, SIZE_OF_80387_REGISTERS) ]
        ra = tuple(ra)
        fsa['RegisterArea'] = ra
        return fsa

PFLOATING_SAVE_AREA = POINTER(FLOATING_SAVE_AREA)
LPFLOATING_SAVE_AREA = PFLOATING_SAVE_AREA

# typedef struct _CONTEXT {
#     DWORD ContextFlags;
#     DWORD   Dr0;
#     DWORD   Dr1;
#     DWORD   Dr2;
#     DWORD   Dr3;
#     DWORD   Dr6;
#     DWORD   Dr7;
#     FLOATING_SAVE_AREA FloatSave;
#     DWORD   SegGs;
#     DWORD   SegFs;
#     DWORD   SegEs;
#     DWORD   SegDs;
#     DWORD   Edi;
#     DWORD   Esi;
#     DWORD   Ebx;
#     DWORD   Edx;
#     DWORD   Ecx;
#     DWORD   Eax;
#     DWORD   Ebp;
#     DWORD   Eip;
#     DWORD   SegCs;
#     DWORD   EFlags;
#     DWORD   Esp;
#     DWORD   SegSs;
#     BYTE    ExtendedRegisters[MAXIMUM_SUPPORTED_EXTENSION];
# } CONTEXT;
class CONTEXT(Structure):
    arch = ARCH_I386

    _pack_ = 1

    # Context Frame
    #
    #  This frame has a several purposes: 1) it is used as an argument to
    #  NtContinue, 2) is is used to constuct a call frame for APC delivery,
    #  and 3) it is used in the user level thread creation routines.
    #
    #  The layout of the record conforms to a standard call frame.

    _fields_ = [

        # The flags values within this flag control the contents of
        # a CONTEXT record.
        #
        # If the context record is used as an input parameter, then
        # for each portion of the context record controlled by a flag
        # whose value is set, it is assumed that that portion of the
        # context record contains valid context. If the context record
        # is being used to modify a threads context, then only that
        # portion of the threads context will be modified.
        #
        # If the context record is used as an IN OUT parameter to capture
        # the context of a thread, then only those portions of the thread's
        # context corresponding to set flags will be returned.
        #
        # The context record is never used as an OUT only parameter.

        ('ContextFlags',        DWORD),

        # This section is specified/returned if CONTEXT_DEBUG_REGISTERS is
        # set in ContextFlags.  Note that CONTEXT_DEBUG_REGISTERS is NOT
        # included in CONTEXT_FULL.

        ('Dr0',                 DWORD),
        ('Dr1',                 DWORD),
        ('Dr2',                 DWORD),
        ('Dr3',                 DWORD),
        ('Dr6',                 DWORD),
        ('Dr7',                 DWORD),

        # This section is specified/returned if the
        # ContextFlags word contains the flag CONTEXT_FLOATING_POINT.

        ('FloatSave',           FLOATING_SAVE_AREA),

        # This section is specified/returned if the
        # ContextFlags word contains the flag CONTEXT_SEGMENTS.

        ('SegGs',               DWORD),
        ('SegFs',               DWORD),
        ('SegEs',               DWORD),
        ('SegDs',               DWORD),

        # This section is specified/returned if the
        # ContextFlags word contains the flag CONTEXT_INTEGER.

        ('Edi',                 DWORD),
        ('Esi',                 DWORD),
        ('Ebx',                 DWORD),
        ('Edx',                 DWORD),
        ('Ecx',                 DWORD),
        ('Eax',                 DWORD),

        # This section is specified/returned if the
        # ContextFlags word contains the flag CONTEXT_CONTROL.

        ('Ebp',                 DWORD),
        ('Eip',                 DWORD),
        ('SegCs',               DWORD),         # MUST BE SANITIZED
        ('EFlags',              DWORD),         # MUST BE SANITIZED
        ('Esp',                 DWORD),
        ('SegSs',               DWORD),

        # This section is specified/returned if the ContextFlags word
        # contains the flag CONTEXT_EXTENDED_REGISTERS.
        # The format and contexts are processor specific.

        ('ExtendedRegisters',   BYTE * MAXIMUM_SUPPORTED_EXTENSION),
    ]

    _ctx_debug   = ('Dr0', 'Dr1', 'Dr2', 'Dr3', 'Dr6', 'Dr7')
    _ctx_segs    = ('SegGs', 'SegFs', 'SegEs', 'SegDs', )
    _ctx_int     = ('Edi', 'Esi', 'Ebx', 'Edx', 'Ecx', 'Eax')
    _ctx_ctrl    = ('Ebp', 'Eip', 'SegCs', 'EFlags', 'Esp', 'SegSs')

    @classmethod
    def from_dict(cls, ctx):
        'Instance a new structure from a Python dictionary.'
        ctx = Context(ctx)
        s = cls()
        ContextFlags = ctx['ContextFlags']
        setattr(s, 'ContextFlags', ContextFlags)
        if (ContextFlags & CONTEXT_DEBUG_REGISTERS) == CONTEXT_DEBUG_REGISTERS:
            for key in s._ctx_debug:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_FLOATING_POINT) == CONTEXT_FLOATING_POINT:
            fsa = ctx['FloatSave']
            s.FloatSave = FLOATING_SAVE_AREA.from_dict(fsa)
        if (ContextFlags & CONTEXT_SEGMENTS) == CONTEXT_SEGMENTS:
            for key in s._ctx_segs:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_INTEGER) == CONTEXT_INTEGER:
            for key in s._ctx_int:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_CONTROL) == CONTEXT_CONTROL:
            for key in s._ctx_ctrl:
                setattr(s, key, ctx[key])
        if (ContextFlags & CONTEXT_EXTENDED_REGISTERS) == CONTEXT_EXTENDED_REGISTERS:
            er = ctx['ExtendedRegisters']
            for index in compat.xrange(0, MAXIMUM_SUPPORTED_EXTENSION):
                s.ExtendedRegisters[index] = er[index]
        return s

    def to_dict(self):
        'Convert a structure into a Python native type.'
        ctx = Context()
        ContextFlags = self.ContextFlags
        ctx['ContextFlags'] = ContextFlags
        if (ContextFlags & CONTEXT_DEBUG_REGISTERS) == CONTEXT_DEBUG_REGISTERS:
            for key in self._ctx_debug:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_FLOATING_POINT) == CONTEXT_FLOATING_POINT:
            ctx['FloatSave'] = self.FloatSave.to_dict()
        if (ContextFlags & CONTEXT_SEGMENTS) == CONTEXT_SEGMENTS:
            for key in self._ctx_segs:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_INTEGER) == CONTEXT_INTEGER:
            for key in self._ctx_int:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_CONTROL) == CONTEXT_CONTROL:
            for key in self._ctx_ctrl:
                ctx[key] = getattr(self, key)
        if (ContextFlags & CONTEXT_EXTENDED_REGISTERS) == CONTEXT_EXTENDED_REGISTERS:
            er = [ self.ExtendedRegisters[index] for index in compat.xrange(0, MAXIMUM_SUPPORTED_EXTENSION) ]
            er = tuple(er)
            ctx['ExtendedRegisters'] = er
        return ctx

PCONTEXT = POINTER(CONTEXT)
LPCONTEXT = PCONTEXT

class Context(dict):
    """
    Register context dictionary for the i386 architecture.
    """

    arch = CONTEXT.arch

    def __get_pc(self):
        return self['Eip']
    def __set_pc(self, value):
        self['Eip'] = value
    pc = property(__get_pc, __set_pc)

    def __get_sp(self):
        return self['Esp']
    def __set_sp(self, value):
        self['Esp'] = value
    sp = property(__get_sp, __set_sp)

    def __get_fp(self):
        return self['Ebp']
    def __set_fp(self, value):
        self['Ebp'] = value
    fp = property(__get_fp, __set_fp)

#--- LDT_ENTRY structure ------------------------------------------------------

# typedef struct _LDT_ENTRY {
#   WORD LimitLow;
#   WORD BaseLow;
#   union {
#     struct {
#       BYTE BaseMid;
#       BYTE Flags1;
#       BYTE Flags2;
#       BYTE BaseHi;
#     } Bytes;
#     struct {
#       DWORD BaseMid  :8;
#       DWORD Type  :5;
#       DWORD Dpl  :2;
#       DWORD Pres  :1;
#       DWORD LimitHi  :4;
#       DWORD Sys  :1;
#       DWORD Reserved_0  :1;
#       DWORD Default_Big  :1;
#       DWORD Granularity  :1;
#       DWORD BaseHi  :8;
#     } Bits;
#   } HighWord;
# } LDT_ENTRY,
#  *PLDT_ENTRY;

class _LDT_ENTRY_BYTES_(Structure):
    _pack_ = 1
    _fields_ = [
        ('BaseMid',         BYTE),
        ('Flags1',          BYTE),
        ('Flags2',          BYTE),
        ('BaseHi',          BYTE),
    ]

class _LDT_ENTRY_BITS_(Structure):
    _pack_ = 1
    _fields_ = [
        ('BaseMid',         DWORD,  8),
        ('Type',            DWORD,  5),
        ('Dpl',             DWORD,  2),
        ('Pres',            DWORD,  1),
        ('LimitHi',         DWORD,  4),
        ('Sys',             DWORD,  1),
        ('Reserved_0',      DWORD,  1),
        ('Default_Big',     DWORD,  1),
        ('Granularity',     DWORD,  1),
        ('BaseHi',          DWORD,  8),
    ]

class _LDT_ENTRY_HIGHWORD_(Union):
    _pack_ = 1
    _fields_ = [
        ('Bytes',           _LDT_ENTRY_BYTES_),
        ('Bits',            _LDT_ENTRY_BITS_),
    ]

class LDT_ENTRY(Structure):
    _pack_ = 1
    _fields_ = [
        ('LimitLow',        WORD),
        ('BaseLow',         WORD),
        ('HighWord',        _LDT_ENTRY_HIGHWORD_),
    ]

PLDT_ENTRY = POINTER(LDT_ENTRY)
LPLDT_ENTRY = PLDT_ENTRY

###############################################################################

# BOOL WINAPI GetThreadSelectorEntry(
#   __in   HANDLE hThread,
#   __in   DWORD dwSelector,
#   __out  LPLDT_ENTRY lpSelectorEntry
# );
def GetThreadSelectorEntry(hThread, dwSelector):
    _GetThreadSelectorEntry = windll.kernel32.GetThreadSelectorEntry
    _GetThreadSelectorEntry.argtypes = [HANDLE, DWORD, LPLDT_ENTRY]
    _GetThreadSelectorEntry.restype  = bool
    _GetThreadSelectorEntry.errcheck = RaiseIfZero

    ldt = LDT_ENTRY()
    _GetThreadSelectorEntry(hThread, dwSelector, byref(ldt))
    return ldt

# BOOL WINAPI GetThreadContext(
#   __in     HANDLE hThread,
#   __inout  LPCONTEXT lpContext
# );
def GetThreadContext(hThread, ContextFlags = None, raw = False):
    _GetThreadContext = windll.kernel32.GetThreadContext
    _GetThreadContext.argtypes = [HANDLE, LPCONTEXT]
    _GetThreadContext.restype  = bool
    _GetThreadContext.errcheck = RaiseIfZero

    if ContextFlags is None:
        ContextFlags = CONTEXT_ALL | CONTEXT_i386
    Context = CONTEXT()
    Context.ContextFlags = ContextFlags
    _GetThreadContext(hThread, byref(Context))
    if raw:
        return Context
    return Context.to_dict()

# BOOL WINAPI SetThreadContext(
#   __in  HANDLE hThread,
#   __in  const CONTEXT* lpContext
# );
def SetThreadContext(hThread, lpContext):
    _SetThreadContext = windll.kernel32.SetThreadContext
    _SetThreadContext.argtypes = [HANDLE, LPCONTEXT]
    _SetThreadContext.restype  = bool
    _SetThreadContext.errcheck = RaiseIfZero

    if isinstance(lpContext, dict):
        lpContext = CONTEXT.from_dict(lpContext)
    _SetThreadContext(hThread, byref(lpContext))

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/dbghelp.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for dbghelp.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.version import *
from winappdbg.win32.kernel32 import *

# DbgHelp versions and features list:
# http://msdn.microsoft.com/en-us/library/windows/desktop/ms679294(v=vs.85).aspx

#------------------------------------------------------------------------------
# Tries to load the newest version of dbghelp.dll if available.

def _load_latest_dbghelp_dll():

    from os import getenv
    from os.path import join, exists

    program_files_location = getenv("ProgramFiles")
    if not program_files_location:
        program_files_location = "C:\\Program Files"
        
    program_files_x86_location = getenv("ProgramFiles(x86)")
        
    if arch == ARCH_AMD64:
        if wow64:
            pathname = join(
                            program_files_x86_location or program_files_location,
                            "Debugging Tools for Windows (x86)",
                            "dbghelp.dll")
        else:
            pathname = join(
                            program_files_location,
                            "Debugging Tools for Windows (x64)",
                            "dbghelp.dll")
    elif arch == ARCH_I386:
        pathname = join(
                        program_files_location,
                        "Debugging Tools for Windows (x86)",
                        "dbghelp.dll")
    else:
        pathname = None

    if pathname and exists(pathname):
        try:
            _dbghelp = ctypes.windll.LoadLibrary(pathname)
            ctypes.windll.dbghelp = _dbghelp
        except Exception:
            pass

_load_latest_dbghelp_dll()

# Recover the old binding of the "os" symbol.
# XXX FIXME not sure if I really need to do this!
##from version import os

#------------------------------------------------------------------------------

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

# SymGetHomeDirectory "type" values
hdBase = 0
hdSym  = 1
hdSrc  = 2

UNDNAME_32_BIT_DECODE           = 0x0800
UNDNAME_COMPLETE                = 0x0000
UNDNAME_NAME_ONLY               = 0x1000
UNDNAME_NO_ACCESS_SPECIFIERS    = 0x0080
UNDNAME_NO_ALLOCATION_LANGUAGE  = 0x0010
UNDNAME_NO_ALLOCATION_MODEL     = 0x0008
UNDNAME_NO_ARGUMENTS            = 0x2000
UNDNAME_NO_CV_THISTYPE          = 0x0040
UNDNAME_NO_FUNCTION_RETURNS     = 0x0004
UNDNAME_NO_LEADING_UNDERSCORES  = 0x0001
UNDNAME_NO_MEMBER_TYPE          = 0x0200
UNDNAME_NO_MS_KEYWORDS          = 0x0002
UNDNAME_NO_MS_THISTYPE          = 0x0020
UNDNAME_NO_RETURN_UDT_MODEL     = 0x0400
UNDNAME_NO_SPECIAL_SYMS         = 0x4000
UNDNAME_NO_THISTYPE             = 0x0060
UNDNAME_NO_THROW_SIGNATURES     = 0x0100

#--- IMAGEHLP_MODULE structure and related ------------------------------------

SYMOPT_ALLOW_ABSOLUTE_SYMBOLS       = 0x00000800
SYMOPT_ALLOW_ZERO_ADDRESS           = 0x01000000
SYMOPT_AUTO_PUBLICS                 = 0x00010000
SYMOPT_CASE_INSENSITIVE             = 0x00000001
SYMOPT_DEBUG                        = 0x80000000
SYMOPT_DEFERRED_LOADS               = 0x00000004
SYMOPT_DISABLE_SYMSRV_AUTODETECT    = 0x02000000
SYMOPT_EXACT_SYMBOLS                = 0x00000400
SYMOPT_FAIL_CRITICAL_ERRORS         = 0x00000200
SYMOPT_FAVOR_COMPRESSED             = 0x00800000
SYMOPT_FLAT_DIRECTORY               = 0x00400000
SYMOPT_IGNORE_CVREC                 = 0x00000080
SYMOPT_IGNORE_IMAGEDIR              = 0x00200000
SYMOPT_IGNORE_NT_SYMPATH            = 0x00001000
SYMOPT_INCLUDE_32BIT_MODULES        = 0x00002000
SYMOPT_LOAD_ANYTHING                = 0x00000040
SYMOPT_LOAD_LINES                   = 0x00000010
SYMOPT_NO_CPP                       = 0x00000008
SYMOPT_NO_IMAGE_SEARCH              = 0x00020000
SYMOPT_NO_PROMPTS                   = 0x00080000
SYMOPT_NO_PUBLICS                   = 0x00008000
SYMOPT_NO_UNQUALIFIED_LOADS         = 0x00000100
SYMOPT_OVERWRITE                    = 0x00100000
SYMOPT_PUBLICS_ONLY                 = 0x00004000
SYMOPT_SECURE                       = 0x00040000
SYMOPT_UNDNAME                      = 0x00000002

##SSRVOPT_DWORD
##SSRVOPT_DWORDPTR
##SSRVOPT_GUIDPTR
##
##SSRVOPT_CALLBACK
##SSRVOPT_DOWNSTREAM_STORE
##SSRVOPT_FLAT_DEFAULT_STORE
##SSRVOPT_FAVOR_COMPRESSED
##SSRVOPT_NOCOPY
##SSRVOPT_OVERWRITE
##SSRVOPT_PARAMTYPE
##SSRVOPT_PARENTWIN
##SSRVOPT_PROXY
##SSRVOPT_RESET
##SSRVOPT_SECURE
##SSRVOPT_SETCONTEXT
##SSRVOPT_TRACE
##SSRVOPT_UNATTENDED

#    typedef enum
#    {
#        SymNone = 0,
#        SymCoff,
#        SymCv,
#        SymPdb,
#        SymExport,
#        SymDeferred,
#        SymSym,
#        SymDia,
#        SymVirtual,
#        NumSymTypes
#    } SYM_TYPE;
SymNone     = 0
SymCoff     = 1
SymCv       = 2
SymPdb      = 3
SymExport   = 4
SymDeferred = 5
SymSym      = 6
SymDia      = 7
SymVirtual  = 8
NumSymTypes = 9

#    typedef struct _IMAGEHLP_MODULE64 {
#      DWORD    SizeOfStruct;
#      DWORD64  BaseOfImage;
#      DWORD    ImageSize;
#      DWORD    TimeDateStamp;
#      DWORD    CheckSum;
#      DWORD    NumSyms;
#      SYM_TYPE SymType;
#      TCHAR    ModuleName[32];
#      TCHAR    ImageName[256];
#      TCHAR    LoadedImageName[256];
#      TCHAR    LoadedPdbName[256];
#      DWORD    CVSig;
#      TCHAR    CVData[MAX_PATH*3];
#      DWORD    PdbSig;
#      GUID     PdbSig70;
#      DWORD    PdbAge;
#      BOOL     PdbUnmatched;
#      BOOL     DbgUnmatched;
#      BOOL     LineNumbers;
#      BOOL     GlobalSymbols;
#      BOOL     TypeInfo;
#      BOOL     SourceIndexed;
#      BOOL     Publics;
#    } IMAGEHLP_MODULE64, *PIMAGEHLP_MODULE64;

class IMAGEHLP_MODULE (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("BaseOfImage",     DWORD),
        ("ImageSize",       DWORD),
        ("TimeDateStamp",   DWORD),
        ("CheckSum",        DWORD),
        ("NumSyms",         DWORD),
        ("SymType",         DWORD),         # SYM_TYPE
        ("ModuleName",      CHAR * 32),
        ("ImageName",       CHAR * 256),
        ("LoadedImageName", CHAR * 256),
    ]
PIMAGEHLP_MODULE = POINTER(IMAGEHLP_MODULE)

class IMAGEHLP_MODULE64 (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("BaseOfImage",     DWORD64),
        ("ImageSize",       DWORD),
        ("TimeDateStamp",   DWORD),
        ("CheckSum",        DWORD),
        ("NumSyms",         DWORD),
        ("SymType",         DWORD),         # SYM_TYPE
        ("ModuleName",      CHAR * 32),
        ("ImageName",       CHAR * 256),
        ("LoadedImageName", CHAR * 256),
        ("LoadedPdbName",   CHAR * 256),
        ("CVSig",           DWORD),
        ("CVData",          CHAR * (MAX_PATH * 3)),
        ("PdbSig",          DWORD),
        ("PdbSig70",        GUID),
        ("PdbAge",          DWORD),
        ("PdbUnmatched",    BOOL),
        ("DbgUnmatched",    BOOL),
        ("LineNumbers",     BOOL),
        ("GlobalSymbols",   BOOL),
        ("TypeInfo",        BOOL),
        ("SourceIndexed",   BOOL),
        ("Publics",         BOOL),
    ]
PIMAGEHLP_MODULE64 = POINTER(IMAGEHLP_MODULE64)

class IMAGEHLP_MODULEW (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("BaseOfImage",     DWORD),
        ("ImageSize",       DWORD),
        ("TimeDateStamp",   DWORD),
        ("CheckSum",        DWORD),
        ("NumSyms",         DWORD),
        ("SymType",         DWORD),         # SYM_TYPE
        ("ModuleName",      WCHAR * 32),
        ("ImageName",       WCHAR * 256),
        ("LoadedImageName", WCHAR * 256),
    ]
PIMAGEHLP_MODULEW = POINTER(IMAGEHLP_MODULEW)

class IMAGEHLP_MODULEW64 (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("BaseOfImage",     DWORD64),
        ("ImageSize",       DWORD),
        ("TimeDateStamp",   DWORD),
        ("CheckSum",        DWORD),
        ("NumSyms",         DWORD),
        ("SymType",         DWORD),         # SYM_TYPE
        ("ModuleName",      WCHAR * 32),
        ("ImageName",       WCHAR * 256),
        ("LoadedImageName", WCHAR * 256),
        ("LoadedPdbName",   WCHAR * 256),
        ("CVSig",           DWORD),
        ("CVData",          WCHAR * (MAX_PATH * 3)),
        ("PdbSig",          DWORD),
        ("PdbSig70",        GUID),
        ("PdbAge",          DWORD),
        ("PdbUnmatched",    BOOL),
        ("DbgUnmatched",    BOOL),
        ("LineNumbers",     BOOL),
        ("GlobalSymbols",   BOOL),
        ("TypeInfo",        BOOL),
        ("SourceIndexed",   BOOL),
        ("Publics",         BOOL),
    ]
PIMAGEHLP_MODULEW64 = POINTER(IMAGEHLP_MODULEW64)

#--- dbghelp.dll --------------------------------------------------------------

# XXX the ANSI versions of these functions don't end in "A" as expected!

# BOOL WINAPI MakeSureDirectoryPathExists(
#   _In_  PCSTR DirPath
# );
def MakeSureDirectoryPathExistsA(DirPath):
    _MakeSureDirectoryPathExists = windll.dbghelp.MakeSureDirectoryPathExists
    _MakeSureDirectoryPathExists.argtypes = [LPSTR]
    _MakeSureDirectoryPathExists.restype  = bool
    _MakeSureDirectoryPathExists.errcheck = RaiseIfZero
    return _MakeSureDirectoryPathExists(DirPath)

MakeSureDirectoryPathExistsW = MakeWideVersion(MakeSureDirectoryPathExistsA)
MakeSureDirectoryPathExists = GuessStringType(MakeSureDirectoryPathExistsA, MakeSureDirectoryPathExistsW)

# BOOL WINAPI SymInitialize(
#   __in      HANDLE hProcess,
#   __in_opt  PCTSTR UserSearchPath,
#   __in      BOOL fInvadeProcess
# );
def SymInitializeA(hProcess, UserSearchPath = None, fInvadeProcess = False):
    _SymInitialize = windll.dbghelp.SymInitialize
    _SymInitialize.argtypes = [HANDLE, LPSTR, BOOL]
    _SymInitialize.restype  = bool
    _SymInitialize.errcheck = RaiseIfZero
    if not UserSearchPath:
        UserSearchPath = None
    _SymInitialize(hProcess, UserSearchPath, fInvadeProcess)

SymInitializeW = MakeWideVersion(SymInitializeA)
SymInitialize = GuessStringType(SymInitializeA, SymInitializeW)

# BOOL WINAPI SymCleanup(
#   __in  HANDLE hProcess
# );
def SymCleanup(hProcess):
    _SymCleanup = windll.dbghelp.SymCleanup
    _SymCleanup.argtypes = [HANDLE]
    _SymCleanup.restype  = bool
    _SymCleanup.errcheck = RaiseIfZero
    _SymCleanup(hProcess)

# BOOL WINAPI SymRefreshModuleList(
#   __in  HANDLE hProcess
# );
def SymRefreshModuleList(hProcess):
    _SymRefreshModuleList = windll.dbghelp.SymRefreshModuleList
    _SymRefreshModuleList.argtypes = [HANDLE]
    _SymRefreshModuleList.restype  = bool
    _SymRefreshModuleList.errcheck = RaiseIfZero
    _SymRefreshModuleList(hProcess)

# BOOL WINAPI SymSetParentWindow(
#   __in  HWND hwnd
# );
def SymSetParentWindow(hwnd):
    _SymSetParentWindow = windll.dbghelp.SymSetParentWindow
    _SymSetParentWindow.argtypes = [HWND]
    _SymSetParentWindow.restype  = bool
    _SymSetParentWindow.errcheck = RaiseIfZero
    _SymSetParentWindow(hwnd)

# DWORD WINAPI SymSetOptions(
#   __in  DWORD SymOptions
# );
def SymSetOptions(SymOptions):
    _SymSetOptions = windll.dbghelp.SymSetOptions
    _SymSetOptions.argtypes = [DWORD]
    _SymSetOptions.restype  = DWORD
    _SymSetOptions.errcheck = RaiseIfZero
    _SymSetOptions(SymOptions)

# DWORD WINAPI SymGetOptions(void);
def SymGetOptions():
    _SymGetOptions = windll.dbghelp.SymGetOptions
    _SymGetOptions.argtypes = []
    _SymGetOptions.restype  = DWORD
    return _SymGetOptions()

# DWORD WINAPI SymLoadModule(
#   __in      HANDLE hProcess,
#   __in_opt  HANDLE hFile,
#   __in_opt  PCSTR ImageName,
#   __in_opt  PCSTR ModuleName,
#   __in      DWORD BaseOfDll,
#   __in      DWORD SizeOfDll
# );
def SymLoadModuleA(hProcess, hFile = None, ImageName = None, ModuleName = None, BaseOfDll = None, SizeOfDll = None):
    _SymLoadModule = windll.dbghelp.SymLoadModule
    _SymLoadModule.argtypes = [HANDLE, HANDLE, LPSTR, LPSTR, DWORD, DWORD]
    _SymLoadModule.restype  = DWORD

    if not ImageName:
        ImageName = None
    if not ModuleName:
        ModuleName = None
    if not BaseOfDll:
        BaseOfDll = 0
    if not SizeOfDll:
        SizeOfDll = 0
    SetLastError(ERROR_SUCCESS)
    lpBaseAddress = _SymLoadModule(hProcess, hFile, ImageName, ModuleName, BaseOfDll, SizeOfDll)
    if lpBaseAddress == NULL:
        dwErrorCode = GetLastError()
        if dwErrorCode != ERROR_SUCCESS:
            raise ctypes.WinError(dwErrorCode)
    return lpBaseAddress

SymLoadModuleW = MakeWideVersion(SymLoadModuleA)
SymLoadModule = GuessStringType(SymLoadModuleA, SymLoadModuleW)

# DWORD64 WINAPI SymLoadModule64(
#   __in      HANDLE hProcess,
#   __in_opt  HANDLE hFile,
#   __in_opt  PCSTR ImageName,
#   __in_opt  PCSTR ModuleName,
#   __in      DWORD64 BaseOfDll,
#   __in      DWORD SizeOfDll
# );
def SymLoadModule64A(hProcess, hFile = None, ImageName = None, ModuleName = None, BaseOfDll = None, SizeOfDll = None):
    _SymLoadModule64 = windll.dbghelp.SymLoadModule64
    _SymLoadModule64.argtypes = [HANDLE, HANDLE, LPSTR, LPSTR, DWORD64, DWORD]
    _SymLoadModule64.restype  = DWORD64

    if not ImageName:
        ImageName = None
    if not ModuleName:
        ModuleName = None
    if not BaseOfDll:
        BaseOfDll = 0
    if not SizeOfDll:
        SizeOfDll = 0
    SetLastError(ERROR_SUCCESS)
    lpBaseAddress = _SymLoadModule64(hProcess, hFile, ImageName, ModuleName, BaseOfDll, SizeOfDll)
    if lpBaseAddress == NULL:
        dwErrorCode = GetLastError()
        if dwErrorCode != ERROR_SUCCESS:
            raise ctypes.WinError(dwErrorCode)
    return lpBaseAddress

SymLoadModule64W = MakeWideVersion(SymLoadModule64A)
SymLoadModule64 = GuessStringType(SymLoadModule64A, SymLoadModule64W)

# BOOL WINAPI SymUnloadModule(
#   __in  HANDLE hProcess,
#   __in  DWORD BaseOfDll
# );
def SymUnloadModule(hProcess, BaseOfDll):
    _SymUnloadModule = windll.dbghelp.SymUnloadModule
    _SymUnloadModule.argtypes = [HANDLE, DWORD]
    _SymUnloadModule.restype  = bool
    _SymUnloadModule.errcheck = RaiseIfZero
    _SymUnloadModule(hProcess, BaseOfDll)

# BOOL WINAPI SymUnloadModule64(
#   __in  HANDLE hProcess,
#   __in  DWORD64 BaseOfDll
# );
def SymUnloadModule64(hProcess, BaseOfDll):
    _SymUnloadModule64 = windll.dbghelp.SymUnloadModule64
    _SymUnloadModule64.argtypes = [HANDLE, DWORD64]
    _SymUnloadModule64.restype  = bool
    _SymUnloadModule64.errcheck = RaiseIfZero
    _SymUnloadModule64(hProcess, BaseOfDll)

# BOOL WINAPI SymGetModuleInfo(
#   __in   HANDLE hProcess,
#   __in   DWORD dwAddr,
#   __out  PIMAGEHLP_MODULE ModuleInfo
# );
def SymGetModuleInfoA(hProcess, dwAddr):
    _SymGetModuleInfo = windll.dbghelp.SymGetModuleInfo
    _SymGetModuleInfo.argtypes = [HANDLE, DWORD, PIMAGEHLP_MODULE]
    _SymGetModuleInfo.restype  = bool
    _SymGetModuleInfo.errcheck = RaiseIfZero

    ModuleInfo = IMAGEHLP_MODULE()
    ModuleInfo.SizeOfStruct = sizeof(ModuleInfo)
    _SymGetModuleInfo(hProcess, dwAddr, byref(ModuleInfo))
    return ModuleInfo

def SymGetModuleInfoW(hProcess, dwAddr):
    _SymGetModuleInfoW = windll.dbghelp.SymGetModuleInfoW
    _SymGetModuleInfoW.argtypes = [HANDLE, DWORD, PIMAGEHLP_MODULEW]
    _SymGetModuleInfoW.restype  = bool
    _SymGetModuleInfoW.errcheck = RaiseIfZero

    ModuleInfo = IMAGEHLP_MODULEW()
    ModuleInfo.SizeOfStruct = sizeof(ModuleInfo)
    _SymGetModuleInfoW(hProcess, dwAddr, byref(ModuleInfo))
    return ModuleInfo

SymGetModuleInfo = GuessStringType(SymGetModuleInfoA, SymGetModuleInfoW)

# BOOL WINAPI SymGetModuleInfo64(
#   __in   HANDLE hProcess,
#   __in   DWORD64 dwAddr,
#   __out  PIMAGEHLP_MODULE64 ModuleInfo
# );
def SymGetModuleInfo64A(hProcess, dwAddr):
    _SymGetModuleInfo64 = windll.dbghelp.SymGetModuleInfo64
    _SymGetModuleInfo64.argtypes = [HANDLE, DWORD64, PIMAGEHLP_MODULE64]
    _SymGetModuleInfo64.restype  = bool
    _SymGetModuleInfo64.errcheck = RaiseIfZero

    ModuleInfo = IMAGEHLP_MODULE64()
    ModuleInfo.SizeOfStruct = sizeof(ModuleInfo)
    _SymGetModuleInfo64(hProcess, dwAddr, byref(ModuleInfo))
    return ModuleInfo

def SymGetModuleInfo64W(hProcess, dwAddr):
    _SymGetModuleInfo64W = windll.dbghelp.SymGetModuleInfo64W
    _SymGetModuleInfo64W.argtypes = [HANDLE, DWORD64, PIMAGEHLP_MODULE64W]
    _SymGetModuleInfo64W.restype  = bool
    _SymGetModuleInfo64W.errcheck = RaiseIfZero

    ModuleInfo = IMAGEHLP_MODULE64W()
    ModuleInfo.SizeOfStruct = sizeof(ModuleInfo)
    _SymGetModuleInfo64W(hProcess, dwAddr, byref(ModuleInfo))
    return ModuleInfo

SymGetModuleInfo64 = GuessStringType(SymGetModuleInfo64A, SymGetModuleInfo64W)

# BOOL CALLBACK SymEnumerateModulesProc(
#   __in      PCTSTR ModuleName,
#   __in      DWORD BaseOfDll,
#   __in_opt  PVOID UserContext
# );
PSYM_ENUMMODULES_CALLBACK    = WINFUNCTYPE(BOOL, LPSTR,  DWORD,   PVOID)
PSYM_ENUMMODULES_CALLBACKW   = WINFUNCTYPE(BOOL, LPWSTR, DWORD,   PVOID)

# BOOL CALLBACK SymEnumerateModulesProc64(
#   __in      PCTSTR ModuleName,
#   __in      DWORD64 BaseOfDll,
#   __in_opt  PVOID UserContext
# );
PSYM_ENUMMODULES_CALLBACK64  = WINFUNCTYPE(BOOL, LPSTR,  DWORD64, PVOID)
PSYM_ENUMMODULES_CALLBACKW64 = WINFUNCTYPE(BOOL, LPWSTR, DWORD64, PVOID)

# BOOL WINAPI SymEnumerateModules(
#   __in      HANDLE hProcess,
#   __in      PSYM_ENUMMODULES_CALLBACK EnumModulesCallback,
#   __in_opt  PVOID UserContext
# );
def SymEnumerateModulesA(hProcess, EnumModulesCallback, UserContext = None):
    _SymEnumerateModules = windll.dbghelp.SymEnumerateModules
    _SymEnumerateModules.argtypes = [HANDLE, PSYM_ENUMMODULES_CALLBACK, PVOID]
    _SymEnumerateModules.restype  = bool
    _SymEnumerateModules.errcheck = RaiseIfZero

    EnumModulesCallback = PSYM_ENUMMODULES_CALLBACK(EnumModulesCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateModules(hProcess, EnumModulesCallback, UserContext)

def SymEnumerateModulesW(hProcess, EnumModulesCallback, UserContext = None):
    _SymEnumerateModulesW = windll.dbghelp.SymEnumerateModulesW
    _SymEnumerateModulesW.argtypes = [HANDLE, PSYM_ENUMMODULES_CALLBACKW, PVOID]
    _SymEnumerateModulesW.restype  = bool
    _SymEnumerateModulesW.errcheck = RaiseIfZero

    EnumModulesCallback = PSYM_ENUMMODULES_CALLBACKW(EnumModulesCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateModulesW(hProcess, EnumModulesCallback, UserContext)

SymEnumerateModules = GuessStringType(SymEnumerateModulesA, SymEnumerateModulesW)

# BOOL WINAPI SymEnumerateModules64(
#   __in      HANDLE hProcess,
#   __in      PSYM_ENUMMODULES_CALLBACK64 EnumModulesCallback,
#   __in_opt  PVOID UserContext
# );
def SymEnumerateModules64A(hProcess, EnumModulesCallback, UserContext = None):
    _SymEnumerateModules64 = windll.dbghelp.SymEnumerateModules64
    _SymEnumerateModules64.argtypes = [HANDLE, PSYM_ENUMMODULES_CALLBACK64, PVOID]
    _SymEnumerateModules64.restype  = bool
    _SymEnumerateModules64.errcheck = RaiseIfZero

    EnumModulesCallback = PSYM_ENUMMODULES_CALLBACK64(EnumModulesCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateModules64(hProcess, EnumModulesCallback, UserContext)

def SymEnumerateModules64W(hProcess, EnumModulesCallback, UserContext = None):
    _SymEnumerateModules64W = windll.dbghelp.SymEnumerateModules64W
    _SymEnumerateModules64W.argtypes = [HANDLE, PSYM_ENUMMODULES_CALLBACK64W, PVOID]
    _SymEnumerateModules64W.restype  = bool
    _SymEnumerateModules64W.errcheck = RaiseIfZero

    EnumModulesCallback = PSYM_ENUMMODULES_CALLBACK64W(EnumModulesCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateModules64W(hProcess, EnumModulesCallback, UserContext)

SymEnumerateModules64 = GuessStringType(SymEnumerateModules64A, SymEnumerateModules64W)

# BOOL CALLBACK SymEnumerateSymbolsProc(
#   __in      PCTSTR SymbolName,
#   __in      DWORD SymbolAddress,
#   __in      ULONG SymbolSize,
#   __in_opt  PVOID UserContext
# );
PSYM_ENUMSYMBOLS_CALLBACK    = WINFUNCTYPE(BOOL, LPSTR,  DWORD,   ULONG, PVOID)
PSYM_ENUMSYMBOLS_CALLBACKW   = WINFUNCTYPE(BOOL, LPWSTR, DWORD,   ULONG, PVOID)

# BOOL CALLBACK SymEnumerateSymbolsProc64(
#   __in      PCTSTR SymbolName,
#   __in      DWORD64 SymbolAddress,
#   __in      ULONG SymbolSize,
#   __in_opt  PVOID UserContext
# );
PSYM_ENUMSYMBOLS_CALLBACK64  = WINFUNCTYPE(BOOL, LPSTR,  DWORD64, ULONG, PVOID)
PSYM_ENUMSYMBOLS_CALLBACKW64 = WINFUNCTYPE(BOOL, LPWSTR, DWORD64, ULONG, PVOID)

# BOOL WINAPI SymEnumerateSymbols(
#   __in      HANDLE hProcess,
#   __in      ULONG BaseOfDll,
#   __in      PSYM_ENUMSYMBOLS_CALLBACK EnumSymbolsCallback,
#   __in_opt  PVOID UserContext
# );
def SymEnumerateSymbolsA(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext = None):
    _SymEnumerateSymbols = windll.dbghelp.SymEnumerateSymbols
    _SymEnumerateSymbols.argtypes = [HANDLE, ULONG, PSYM_ENUMSYMBOLS_CALLBACK, PVOID]
    _SymEnumerateSymbols.restype  = bool
    _SymEnumerateSymbols.errcheck = RaiseIfZero

    EnumSymbolsCallback = PSYM_ENUMSYMBOLS_CALLBACK(EnumSymbolsCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateSymbols(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext)

def SymEnumerateSymbolsW(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext = None):
    _SymEnumerateSymbolsW = windll.dbghelp.SymEnumerateSymbolsW
    _SymEnumerateSymbolsW.argtypes = [HANDLE, ULONG, PSYM_ENUMSYMBOLS_CALLBACKW, PVOID]
    _SymEnumerateSymbolsW.restype  = bool
    _SymEnumerateSymbolsW.errcheck = RaiseIfZero

    EnumSymbolsCallback = PSYM_ENUMSYMBOLS_CALLBACKW(EnumSymbolsCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateSymbolsW(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext)

SymEnumerateSymbols = GuessStringType(SymEnumerateSymbolsA, SymEnumerateSymbolsW)

# BOOL WINAPI SymEnumerateSymbols64(
#   __in      HANDLE hProcess,
#   __in      ULONG64 BaseOfDll,
#   __in      PSYM_ENUMSYMBOLS_CALLBACK64 EnumSymbolsCallback,
#   __in_opt  PVOID UserContext
# );
def SymEnumerateSymbols64A(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext = None):
    _SymEnumerateSymbols64 = windll.dbghelp.SymEnumerateSymbols64
    _SymEnumerateSymbols64.argtypes = [HANDLE, ULONG64, PSYM_ENUMSYMBOLS_CALLBACK64, PVOID]
    _SymEnumerateSymbols64.restype  = bool
    _SymEnumerateSymbols64.errcheck = RaiseIfZero

    EnumSymbolsCallback = PSYM_ENUMSYMBOLS_CALLBACK64(EnumSymbolsCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateSymbols64(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext)

def SymEnumerateSymbols64W(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext = None):
    _SymEnumerateSymbols64W = windll.dbghelp.SymEnumerateSymbols64W
    _SymEnumerateSymbols64W.argtypes = [HANDLE, ULONG64, PSYM_ENUMSYMBOLS_CALLBACK64W, PVOID]
    _SymEnumerateSymbols64W.restype  = bool
    _SymEnumerateSymbols64W.errcheck = RaiseIfZero

    EnumSymbolsCallback = PSYM_ENUMSYMBOLS_CALLBACK64W(EnumSymbolsCallback)
    if UserContext:
        UserContext = ctypes.pointer(UserContext)
    else:
        UserContext = LPVOID(NULL)
    _SymEnumerateSymbols64W(hProcess, BaseOfDll, EnumSymbolsCallback, UserContext)

SymEnumerateSymbols64 = GuessStringType(SymEnumerateSymbols64A, SymEnumerateSymbols64W)

# DWORD WINAPI UnDecorateSymbolName(
#   __in   PCTSTR DecoratedName,
#   __out  PTSTR UnDecoratedName,
#   __in   DWORD UndecoratedLength,
#   __in   DWORD Flags
# );
def UnDecorateSymbolNameA(DecoratedName, Flags = UNDNAME_COMPLETE):
    _UnDecorateSymbolNameA = windll.dbghelp.UnDecorateSymbolName
    _UnDecorateSymbolNameA.argtypes = [LPSTR, LPSTR, DWORD, DWORD]
    _UnDecorateSymbolNameA.restype  = DWORD
    _UnDecorateSymbolNameA.errcheck = RaiseIfZero

    UndecoratedLength = _UnDecorateSymbolNameA(DecoratedName, None, 0, Flags)
    UnDecoratedName = ctypes.create_string_buffer('', UndecoratedLength + 1)
    _UnDecorateSymbolNameA(DecoratedName, UnDecoratedName, UndecoratedLength, Flags)
    return UnDecoratedName.value

def UnDecorateSymbolNameW(DecoratedName, Flags = UNDNAME_COMPLETE):
    _UnDecorateSymbolNameW = windll.dbghelp.UnDecorateSymbolNameW
    _UnDecorateSymbolNameW.argtypes = [LPWSTR, LPWSTR, DWORD, DWORD]
    _UnDecorateSymbolNameW.restype  = DWORD
    _UnDecorateSymbolNameW.errcheck = RaiseIfZero

    UndecoratedLength = _UnDecorateSymbolNameW(DecoratedName, None, 0, Flags)
    UnDecoratedName = ctypes.create_unicode_buffer(u'', UndecoratedLength + 1)
    _UnDecorateSymbolNameW(DecoratedName, UnDecoratedName, UndecoratedLength, Flags)
    return UnDecoratedName.value

UnDecorateSymbolName = GuessStringType(UnDecorateSymbolNameA, UnDecorateSymbolNameW)

# BOOL WINAPI SymGetSearchPath(
#   __in   HANDLE hProcess,
#   __out  PTSTR SearchPath,
#   __in   DWORD SearchPathLength
# );
def SymGetSearchPathA(hProcess):
    _SymGetSearchPath = windll.dbghelp.SymGetSearchPath
    _SymGetSearchPath.argtypes = [HANDLE, LPSTR, DWORD]
    _SymGetSearchPath.restype  = bool
    _SymGetSearchPath.errcheck = RaiseIfZero

    SearchPathLength = MAX_PATH
    SearchPath = ctypes.create_string_buffer("", SearchPathLength)
    _SymGetSearchPath(hProcess, SearchPath, SearchPathLength)
    return SearchPath.value

def SymGetSearchPathW(hProcess):
    _SymGetSearchPathW = windll.dbghelp.SymGetSearchPathW
    _SymGetSearchPathW.argtypes = [HANDLE, LPWSTR, DWORD]
    _SymGetSearchPathW.restype  = bool
    _SymGetSearchPathW.errcheck = RaiseIfZero

    SearchPathLength = MAX_PATH
    SearchPath = ctypes.create_unicode_buffer(u"", SearchPathLength)
    _SymGetSearchPathW(hProcess, SearchPath, SearchPathLength)
    return SearchPath.value

SymGetSearchPath = GuessStringType(SymGetSearchPathA, SymGetSearchPathW)

# BOOL WINAPI SymSetSearchPath(
#   __in      HANDLE hProcess,
#   __in_opt  PCTSTR SearchPath
# );
def SymSetSearchPathA(hProcess, SearchPath = None):
    _SymSetSearchPath = windll.dbghelp.SymSetSearchPath
    _SymSetSearchPath.argtypes = [HANDLE, LPSTR]
    _SymSetSearchPath.restype  = bool
    _SymSetSearchPath.errcheck = RaiseIfZero
    if not SearchPath:
        SearchPath = None
    _SymSetSearchPath(hProcess, SearchPath)

def SymSetSearchPathW(hProcess, SearchPath = None):
    _SymSetSearchPathW = windll.dbghelp.SymSetSearchPathW
    _SymSetSearchPathW.argtypes = [HANDLE, LPWSTR]
    _SymSetSearchPathW.restype  = bool
    _SymSetSearchPathW.errcheck = RaiseIfZero
    if not SearchPath:
        SearchPath = None
    _SymSetSearchPathW(hProcess, SearchPath)

SymSetSearchPath = GuessStringType(SymSetSearchPathA, SymSetSearchPathW)

# PTCHAR WINAPI SymGetHomeDirectory(
#   __in   DWORD type,
#   __out  PTSTR dir,
#   __in   size_t size
# );
def SymGetHomeDirectoryA(type):
    _SymGetHomeDirectoryA = windll.dbghelp.SymGetHomeDirectoryA
    _SymGetHomeDirectoryA.argtypes = [DWORD, LPSTR, SIZE_T]
    _SymGetHomeDirectoryA.restype  = LPSTR
    _SymGetHomeDirectoryA.errcheck = RaiseIfZero

    size = MAX_PATH
    dir  = ctypes.create_string_buffer("", size)
    _SymGetHomeDirectoryA(type, dir, size)
    return dir.value

def SymGetHomeDirectoryW(type):
    _SymGetHomeDirectoryW = windll.dbghelp.SymGetHomeDirectoryW
    _SymGetHomeDirectoryW.argtypes = [DWORD, LPWSTR, SIZE_T]
    _SymGetHomeDirectoryW.restype  = LPWSTR
    _SymGetHomeDirectoryW.errcheck = RaiseIfZero

    size = MAX_PATH
    dir  = ctypes.create_unicode_buffer(u"", size)
    _SymGetHomeDirectoryW(type, dir, size)
    return dir.value

SymGetHomeDirectory = GuessStringType(SymGetHomeDirectoryA, SymGetHomeDirectoryW)

# PTCHAR WINAPI SymSetHomeDirectory(
#   __in      HANDLE hProcess,
#   __in_opt  PCTSTR dir
# );
def SymSetHomeDirectoryA(hProcess, dir = None):
    _SymSetHomeDirectoryA = windll.dbghelp.SymSetHomeDirectoryA
    _SymSetHomeDirectoryA.argtypes = [HANDLE, LPSTR]
    _SymSetHomeDirectoryA.restype  = LPSTR
    _SymSetHomeDirectoryA.errcheck = RaiseIfZero
    if not dir:
        dir = None
    _SymSetHomeDirectoryA(hProcess, dir)
    return dir

def SymSetHomeDirectoryW(hProcess, dir = None):
    _SymSetHomeDirectoryW = windll.dbghelp.SymSetHomeDirectoryW
    _SymSetHomeDirectoryW.argtypes = [HANDLE, LPWSTR]
    _SymSetHomeDirectoryW.restype  = LPWSTR
    _SymSetHomeDirectoryW.errcheck = RaiseIfZero
    if not dir:
        dir = None
    _SymSetHomeDirectoryW(hProcess, dir)
    return dir

SymSetHomeDirectory = GuessStringType(SymSetHomeDirectoryA, SymSetHomeDirectoryW)

#--- DbgHelp 5+ support, patch by Neitsa --------------------------------------

# XXX TODO
# + use the GuessStringType decorator for ANSI/Wide versions
# + replace hardcoded struct sizes with sizeof() calls
# + StackWalk64 should raise on error, but something has to be done about it
#   not setting the last error code (maybe we should call SetLastError
#   ourselves with a default error code?)
# /Mario

#maximum length of a symbol name
MAX_SYM_NAME = 2000

class SYM_INFO(Structure):
    _fields_ = [
        ("SizeOfStruct",    ULONG),
        ("TypeIndex",       ULONG),
        ("Reserved",        ULONG64 * 2),
        ("Index",           ULONG),
        ("Size",            ULONG),
        ("ModBase",         ULONG64),
        ("Flags",           ULONG),
        ("Value",           ULONG64),
        ("Address",         ULONG64),
        ("Register",        ULONG),
        ("Scope",           ULONG),
        ("Tag",             ULONG),
        ("NameLen",         ULONG),
        ("MaxNameLen",      ULONG),
        ("Name",            CHAR * (MAX_SYM_NAME + 1)),
    ]
PSYM_INFO = POINTER(SYM_INFO)

class SYM_INFOW(Structure):
    _fields_ = [
        ("SizeOfStruct",    ULONG),
        ("TypeIndex",       ULONG),
        ("Reserved",        ULONG64 * 2),
        ("Index",           ULONG),
        ("Size",            ULONG),
        ("ModBase",         ULONG64),
        ("Flags",           ULONG),
        ("Value",           ULONG64),
        ("Address",         ULONG64),
        ("Register",        ULONG),
        ("Scope",           ULONG),
        ("Tag",             ULONG),
        ("NameLen",         ULONG),
        ("MaxNameLen",      ULONG),
        ("Name",            WCHAR * (MAX_SYM_NAME + 1)),
    ]
PSYM_INFOW = POINTER(SYM_INFOW)

#===============================================================================
# BOOL WINAPI SymFromName(
#  __in     HANDLE hProcess,
#  __in     PCTSTR Name,
#  __inout  PSYMBOL_INFO Symbol
# );
#===============================================================================
def SymFromName(hProcess, Name):
    _SymFromNameA = windll.dbghelp.SymFromName
    _SymFromNameA.argtypes = [HANDLE, LPSTR, PSYM_INFO]
    _SymFromNameA.restype = bool
    _SymFromNameA.errcheck = RaiseIfZero

    SymInfo = SYM_INFO()
    SymInfo.SizeOfStruct = 88 # *don't modify*: sizeof(SYMBOL_INFO) in C.
    SymInfo.MaxNameLen = MAX_SYM_NAME

    _SymFromNameA(hProcess, Name, byref(SymInfo))

    return SymInfo

def SymFromNameW(hProcess, Name):
    _SymFromNameW = windll.dbghelp.SymFromNameW
    _SymFromNameW.argtypes = [HANDLE, LPWSTR, PSYM_INFOW]
    _SymFromNameW.restype = bool
    _SymFromNameW.errcheck = RaiseIfZero

    SymInfo = SYM_INFOW()
    SymInfo.SizeOfStruct = 88 # *don't modify*: sizeof(SYMBOL_INFOW) in C.
    SymInfo.MaxNameLen = MAX_SYM_NAME

    _SymFromNameW(hProcess, Name, byref(SymInfo))

    return SymInfo

#===============================================================================
# BOOL WINAPI SymFromAddr(
#  __in       HANDLE hProcess,
#  __in       DWORD64 Address,
#  __out_opt  PDWORD64 Displacement,
#  __inout    PSYMBOL_INFO Symbol
# );
#===============================================================================
def SymFromAddr(hProcess, Address):
    _SymFromAddr = windll.dbghelp.SymFromAddr
    _SymFromAddr.argtypes = [HANDLE, DWORD64, PDWORD64, PSYM_INFO]
    _SymFromAddr.restype = bool
    _SymFromAddr.errcheck = RaiseIfZero

    SymInfo = SYM_INFO()
    SymInfo.SizeOfStruct = 88 # *don't modify*: sizeof(SYMBOL_INFO) in C.
    SymInfo.MaxNameLen = MAX_SYM_NAME

    Displacement = DWORD64(0)
    _SymFromAddr(hProcess, Address, byref(Displacement), byref(SymInfo))

    return (Displacement.value, SymInfo)

def SymFromAddrW(hProcess, Address):
    _SymFromAddr = windll.dbghelp.SymFromAddrW
    _SymFromAddr.argtypes = [HANDLE, DWORD64, PDWORD64, PSYM_INFOW]
    _SymFromAddr.restype = bool
    _SymFromAddr.errcheck = RaiseIfZero

    SymInfo = SYM_INFOW()
    SymInfo.SizeOfStruct = 88 # *don't modify*: sizeof(SYMBOL_INFOW) in C.
    SymInfo.MaxNameLen = MAX_SYM_NAME

    Displacement = DWORD64(0)
    _SymFromAddr(hProcess, Address, byref(Displacement), byref(SymInfo))

    return (Displacement.value, SymInfo)

#===============================================================================
# typedef struct _IMAGEHLP_SYMBOL64 {
#  DWORD   SizeOfStruct;
#  DWORD64 Address;
#  DWORD   Size;
#  DWORD   Flags;
#  DWORD   MaxNameLength;
#  CHAR   Name[1];
# } IMAGEHLP_SYMBOL64, *PIMAGEHLP_SYMBOL64;
#===============================================================================
class IMAGEHLP_SYMBOL64 (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("Address",         DWORD64),
        ("Size",            DWORD),
        ("Flags",           DWORD),
        ("MaxNameLength",   DWORD),
        ("Name",            CHAR * (MAX_SYM_NAME + 1)),
    ]
PIMAGEHLP_SYMBOL64 = POINTER(IMAGEHLP_SYMBOL64)

#===============================================================================
# typedef struct _IMAGEHLP_SYMBOLW64 {
#  DWORD   SizeOfStruct;
#  DWORD64 Address;
#  DWORD   Size;
#  DWORD   Flags;
#  DWORD   MaxNameLength;
#  WCHAR   Name[1];
# } IMAGEHLP_SYMBOLW64, *PIMAGEHLP_SYMBOLW64;
#===============================================================================
class IMAGEHLP_SYMBOLW64 (Structure):
    _fields_ = [
        ("SizeOfStruct",    DWORD),
        ("Address",         DWORD64),
        ("Size",            DWORD),
        ("Flags",           DWORD),
        ("MaxNameLength",   DWORD),
        ("Name",            WCHAR * (MAX_SYM_NAME + 1)),
    ]
PIMAGEHLP_SYMBOLW64 = POINTER(IMAGEHLP_SYMBOLW64)

#===============================================================================
# BOOL WINAPI SymGetSymFromAddr64(
#  __in       HANDLE hProcess,
#  __in       DWORD64 Address,
#  __out_opt  PDWORD64 Displacement,
#  __inout    PIMAGEHLP_SYMBOL64 Symbol
# );
#===============================================================================
def SymGetSymFromAddr64(hProcess, Address):
    _SymGetSymFromAddr64 = windll.dbghelp.SymGetSymFromAddr64
    _SymGetSymFromAddr64.argtypes = [HANDLE, DWORD64, PDWORD64, PIMAGEHLP_SYMBOL64]
    _SymGetSymFromAddr64.restype = bool
    _SymGetSymFromAddr64.errcheck = RaiseIfZero

    imagehlp_symbol64 = IMAGEHLP_SYMBOL64()
    imagehlp_symbol64.SizeOfStruct = 32 # *don't modify*: sizeof(IMAGEHLP_SYMBOL64) in C.
    imagehlp_symbol64.MaxNameLen = MAX_SYM_NAME

    Displacement = DWORD64(0)
    _SymGetSymFromAddr64(hProcess, Address, byref(Displacement), byref(imagehlp_symbol64))

    return (Displacement.value, imagehlp_symbol64)

#TODO: check for the 'W' version of SymGetSymFromAddr64()


#===============================================================================
# typedef struct API_VERSION {
#  USHORT MajorVersion;
#  USHORT MinorVersion;
#  USHORT Revision;
#  USHORT Reserved;
# } API_VERSION, *LPAPI_VERSION;
#===============================================================================
class API_VERSION (Structure):
    _fields_ = [
        ("MajorVersion",    USHORT),
        ("MinorVersion",    USHORT),
        ("Revision",        USHORT),
        ("Reserved",        USHORT),
    ]
PAPI_VERSION = POINTER(API_VERSION)
LPAPI_VERSION = PAPI_VERSION

#===============================================================================
# LPAPI_VERSION WINAPI ImagehlpApiVersion(void);
#===============================================================================
def ImagehlpApiVersion():
    _ImagehlpApiVersion = windll.dbghelp.ImagehlpApiVersion
    _ImagehlpApiVersion.restype = LPAPI_VERSION

    api_version = _ImagehlpApiVersion()
    return api_version.contents


#===============================================================================
# LPAPI_VERSION WINAPI ImagehlpApiVersionEx(
#  __in  LPAPI_VERSION AppVersion
# );
#===============================================================================
def ImagehlpApiVersionEx(MajorVersion, MinorVersion, Revision):
    _ImagehlpApiVersionEx = windll.dbghelp.ImagehlpApiVersionEx
    _ImagehlpApiVersionEx.argtypes = [LPAPI_VERSION]
    _ImagehlpApiVersionEx.restype = LPAPI_VERSION

    api_version = API_VERSION(MajorVersion, MinorVersion, Revision, 0)

    ret_api_version = _ImagehlpApiVersionEx(byref(api_version))

    return ret_api_version.contents

#===============================================================================
# typedef enum {
#     AddrMode1616,
#     AddrMode1632,
#     AddrModeReal,
#     AddrModeFlat
# } ADDRESS_MODE;
#===============================================================================
AddrMode1616 = 0
AddrMode1632 = 1
AddrModeReal = 2
AddrModeFlat = 3

ADDRESS_MODE = DWORD #needed for the size of an ADDRESS_MODE (see ADDRESS64)

#===============================================================================
# typedef struct _tagADDRESS64 {
#  DWORD64      Offset;
#  WORD         Segment;
#  ADDRESS_MODE Mode;
# } ADDRESS64, *LPADDRESS64;
#===============================================================================
class ADDRESS64 (Structure):
    _fields_ = [
        ("Offset",      DWORD64),
        ("Segment",     WORD),
        ("Mode",        ADDRESS_MODE),  #it's a member of the ADDRESS_MODE enum.
    ]
LPADDRESS64 = POINTER(ADDRESS64)

#===============================================================================
# typedef struct _KDHELP64 {
#    DWORD64   Thread;
#    DWORD   ThCallbackStack;
#    DWORD   ThCallbackBStore;
#    DWORD   NextCallback;
#    DWORD   FramePointer;
#    DWORD64   KiCallUserMode;
#    DWORD64   KeUserCallbackDispatcher;
#    DWORD64   SystemRangeStart;
#    DWORD64   KiUserExceptionDispatcher;
#    DWORD64   StackBase;
#    DWORD64   StackLimit;
#    DWORD64   Reserved[5];
# } KDHELP64, *PKDHELP64;
#===============================================================================
class KDHELP64 (Structure):
    _fields_ = [
        ("Thread",              DWORD64),
        ("ThCallbackStack",     DWORD),
        ("ThCallbackBStore",    DWORD),
        ("NextCallback",        DWORD),
        ("FramePointer",        DWORD),
        ("KiCallUserMode",      DWORD64),
        ("KeUserCallbackDispatcher",    DWORD64),
        ("SystemRangeStart",    DWORD64),
        ("KiUserExceptionDispatcher",   DWORD64),
        ("StackBase",           DWORD64),
        ("StackLimit",          DWORD64),
        ("Reserved",            DWORD64 * 5),
    ]
PKDHELP64 = POINTER(KDHELP64)

#===============================================================================
# typedef struct _tagSTACKFRAME64 {
#  ADDRESS64 AddrPC;
#  ADDRESS64 AddrReturn;
#  ADDRESS64 AddrFrame;
#  ADDRESS64 AddrStack;
#  ADDRESS64 AddrBStore;
#  PVOID     FuncTableEntry;
#  DWORD64   Params[4];
#  BOOL      Far;
#  BOOL      Virtual;
#  DWORD64   Reserved[3];
#  KDHELP64  KdHelp;
# } STACKFRAME64, *LPSTACKFRAME64;
#===============================================================================
class STACKFRAME64(Structure):
    _fields_ = [
        ("AddrPC",          ADDRESS64),
        ("AddrReturn",      ADDRESS64),
        ("AddrFrame",       ADDRESS64),
        ("AddrStack",       ADDRESS64),
        ("AddrBStore",      ADDRESS64),
        ("FuncTableEntry",  PVOID),
        ("Params",          DWORD64 * 4),
        ("Far",             BOOL),
        ("Virtual",         BOOL),
        ("Reserved",        DWORD64 * 3),
        ("KdHelp",          KDHELP64),
    ]
LPSTACKFRAME64 = POINTER(STACKFRAME64)

#===============================================================================
# BOOL CALLBACK ReadProcessMemoryProc64(
#  __in   HANDLE hProcess,
#  __in   DWORD64 lpBaseAddress,
#  __out  PVOID lpBuffer,
#  __in   DWORD nSize,
#  __out  LPDWORD lpNumberOfBytesRead
# );
#===============================================================================
PREAD_PROCESS_MEMORY_ROUTINE64 = WINFUNCTYPE(BOOL, HANDLE, DWORD64, PVOID, DWORD, LPDWORD)

#===============================================================================
# PVOID CALLBACK FunctionTableAccessProc64(
#  __in  HANDLE hProcess,
#  __in  DWORD64 AddrBase
# );
#===============================================================================
PFUNCTION_TABLE_ACCESS_ROUTINE64 = WINFUNCTYPE(PVOID, HANDLE, DWORD64)

#===============================================================================
# DWORD64 CALLBACK GetModuleBaseProc64(
#  __in  HANDLE hProcess,
#  __in  DWORD64 Address
# );
#===============================================================================
PGET_MODULE_BASE_ROUTINE64 = WINFUNCTYPE(DWORD64, HANDLE, DWORD64)

#===============================================================================
# DWORD64 CALLBACK GetModuleBaseProc64(
#  __in  HANDLE hProcess,
#  __in  DWORD64 Address
# );
#===============================================================================
PTRANSLATE_ADDRESS_ROUTINE64 = WINFUNCTYPE(DWORD64, HANDLE, DWORD64)

# Valid machine types for StackWalk64 function
IMAGE_FILE_MACHINE_I386 = 0x014c    #Intel x86
IMAGE_FILE_MACHINE_IA64 = 0x0200    #Intel Itanium Processor Family (IPF)
IMAGE_FILE_MACHINE_AMD64 = 0x8664   #x64 (AMD64 or EM64T)

#===============================================================================
# BOOL WINAPI StackWalk64(
#  __in      DWORD MachineType,
#  __in      HANDLE hProcess,
#  __in      HANDLE hThread,
#  __inout   LPSTACKFRAME64 StackFrame,
#  __inout   PVOID ContextRecord,
#  __in_opt  PREAD_PROCESS_MEMORY_ROUTINE64 ReadMemoryRoutine,
#  __in_opt  PFUNCTION_TABLE_ACCESS_ROUTINE64 FunctionTableAccessRoutine,
#  __in_opt  PGET_MODULE_BASE_ROUTINE64 GetModuleBaseRoutine,
#  __in_opt  PTRANSLATE_ADDRESS_ROUTINE64 TranslateAddress
# );
#===============================================================================
def StackWalk64(MachineType, hProcess, hThread, StackFrame,
                ContextRecord = None, ReadMemoryRoutine = None,
                FunctionTableAccessRoutine = None, GetModuleBaseRoutine = None,
                TranslateAddress = None):

    _StackWalk64 = windll.dbghelp.StackWalk64
    _StackWalk64.argtypes = [DWORD, HANDLE, HANDLE, LPSTACKFRAME64, PVOID,
                             PREAD_PROCESS_MEMORY_ROUTINE64,
                             PFUNCTION_TABLE_ACCESS_ROUTINE64,
                             PGET_MODULE_BASE_ROUTINE64,
                             PTRANSLATE_ADDRESS_ROUTINE64]
    _StackWalk64.restype = bool

    pReadMemoryRoutine = None
    if ReadMemoryRoutine:
        pReadMemoryRoutine = PREAD_PROCESS_MEMORY_ROUTINE64(ReadMemoryRoutine)
    else:
        pReadMemoryRoutine = ctypes.cast(None, PREAD_PROCESS_MEMORY_ROUTINE64)

    pFunctionTableAccessRoutine = None
    if FunctionTableAccessRoutine:
        pFunctionTableAccessRoutine = PFUNCTION_TABLE_ACCESS_ROUTINE64(FunctionTableAccessRoutine)
    else:
        pFunctionTableAccessRoutine = ctypes.cast(None, PFUNCTION_TABLE_ACCESS_ROUTINE64)

    pGetModuleBaseRoutine = None
    if GetModuleBaseRoutine:
        pGetModuleBaseRoutine = PGET_MODULE_BASE_ROUTINE64(GetModuleBaseRoutine)
    else:
        pGetModuleBaseRoutine = ctypes.cast(None, PGET_MODULE_BASE_ROUTINE64)

    pTranslateAddress = None
    if TranslateAddress:
        pTranslateAddress =  PTRANSLATE_ADDRESS_ROUTINE64(TranslateAddress)
    else:
        pTranslateAddress = ctypes.cast(None, PTRANSLATE_ADDRESS_ROUTINE64)

    pContextRecord = None
    if ContextRecord is None:
        ContextRecord = GetThreadContext(hThread, raw=True)
    pContextRecord = PCONTEXT(ContextRecord)

    #this function *DOESN'T* set last error [GetLastError()] properly most of the time.
    ret = _StackWalk64(MachineType, hProcess, hThread, byref(StackFrame),
                       pContextRecord, pReadMemoryRoutine,
                       pFunctionTableAccessRoutine, pGetModuleBaseRoutine,
                       pTranslateAddress)

    return ret

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/defines.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Common definitions.
"""

# TODO
# + add TCHAR and related types?

__revision__ = "$Id$"

import ctypes
import functools
from winappdbg import compat

#------------------------------------------------------------------------------

# Some stuff from ctypes we'll be using very frequently.
addressof   = ctypes.addressof
sizeof      = ctypes.sizeof
SIZEOF      = ctypes.sizeof
POINTER     = ctypes.POINTER
Structure   = ctypes.Structure
Union       = ctypes.Union
WINFUNCTYPE = ctypes.WINFUNCTYPE
windll      = ctypes.windll

# The IronPython implementation of byref() was giving me problems,
# so I'm replacing it with the slower pointer() function.
try:
    ctypes.c_void_p(ctypes.byref(ctypes.c_char()))  # this fails in IronPython
    byref = ctypes.byref
except TypeError:
    byref = ctypes.pointer

# XXX DEBUG
# The following code can be enabled to make the Win32 API wrappers log to
# standard output the dll and function names, the parameter values and the
# return value for each call.

##WIN32_VERBOSE_MODE = True
WIN32_VERBOSE_MODE = False

if WIN32_VERBOSE_MODE:

    class WinDllHook(object):
        def __getattr__(self, name):
            if name.startswith('_'):
                return object.__getattr__(self, name)
            return WinFuncHook(name)

    class WinFuncHook(object):
        def __init__(self, name):
            self.__name = name

        def __getattr__(self, name):
            if name.startswith('_'):
                return object.__getattr__(self, name)
            return WinCallHook(self.__name, name)

    class WinCallHook(object):
        def __init__(self, dllname, funcname):
            self.__dllname = dllname
            self.__funcname = funcname
            self.__func = getattr(getattr(ctypes.windll, dllname), funcname)

        def __copy_attribute(self, attribute):
            try:
                value = getattr(self, attribute)
                setattr(self.__func, attribute, value)
            except AttributeError:
                try:
                    delattr(self.__func, attribute)
                except AttributeError:
                    pass

        def __call__(self, *argv):
            self.__copy_attribute('argtypes')
            self.__copy_attribute('restype')
            self.__copy_attribute('errcheck')
            print("-"*10)
            print("%s ! %s %r" % (self.__dllname, self.__funcname, argv))
            retval = self.__func(*argv)
            print("== %r" % (retval,))
            return retval

    windll = WinDllHook()

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

def RaiseIfZero(result, func = None, arguments = ()):
    """
    Error checking for most Win32 API calls.

    The function is assumed to return an integer, which is C{0} on error.
    In that case the C{WindowsError} exception is raised.
    """
    if not result:
        raise ctypes.WinError()
    return result

def RaiseIfNotZero(result, func = None, arguments = ()):
    """
    Error checking for some odd Win32 API calls.

    The function is assumed to return an integer, which is zero on success.
    If the return value is nonzero the C{WindowsError} exception is raised.

    This is mostly useful for free() like functions, where the return value is
    the pointer to the memory block on failure or a C{NULL} pointer on success.
    """
    if result:
        raise ctypes.WinError()
    return result

def RaiseIfNotErrorSuccess(result, func = None, arguments = ()):
    """
    Error checking for Win32 Registry API calls.

    The function is assumed to return a Win32 error code. If the code is not
    C{ERROR_SUCCESS} then a C{WindowsError} exception is raised.
    """
    if result != ERROR_SUCCESS:
        raise ctypes.WinError(result)
    return result

class GuessStringType(object):
    """
    Decorator that guesses the correct version (A or W) to call
    based on the types of the strings passed as parameters.

    Calls the B{ANSI} version if the only string types are ANSI.

    Calls the B{Unicode} version if Unicode or mixed string types are passed.

    The default if no string arguments are passed depends on the value of the
    L{t_default} class variable.

    @type fn_ansi: function
    @ivar fn_ansi: ANSI version of the API function to call.
    @type fn_unicode: function
    @ivar fn_unicode: Unicode (wide) version of the API function to call.

    @type t_default: type
    @cvar t_default: Default string type to use.
        Possible values are:
         - type('') for ANSI
         - type(u'') for Unicode
    """

    # ANSI and Unicode types
    t_ansi    = type('')
    t_unicode = type(u'')

    # Default is ANSI for Python 2.x
    t_default = t_ansi

    def __init__(self, fn_ansi, fn_unicode):
        """
        @type  fn_ansi: function
        @param fn_ansi: ANSI version of the API function to call.
        @type  fn_unicode: function
        @param fn_unicode: Unicode (wide) version of the API function to call.
        """
        self.fn_ansi    = fn_ansi
        self.fn_unicode = fn_unicode

        # Copy the wrapped function attributes.
        try:
            self.__name__ = self.fn_ansi.__name__[:-1]  # remove the A or W
        except AttributeError:
            pass
        try:
            self.__module__ = self.fn_ansi.__module__
        except AttributeError:
            pass
        try:
            self.__doc__ = self.fn_ansi.__doc__
        except AttributeError:
            pass

    def __call__(self, *argv, **argd):

        # Shortcut to self.t_ansi
        t_ansi    = self.t_ansi

        # Get the types of all arguments for the function
        v_types   = [ type(item) for item in argv ]
        v_types.extend( [ type(value) for (key, value) in compat.iteritems(argd) ] )

        # Get the appropriate function for the default type
        if self.t_default == t_ansi:
            fn = self.fn_ansi
        else:
            fn = self.fn_unicode

        # If at least one argument is a Unicode string...
        if self.t_unicode in v_types:

            # If al least one argument is an ANSI string,
            # convert all ANSI strings to Unicode
            if t_ansi in v_types:
                argv = list(argv)
                for index in compat.xrange(len(argv)):
                    if v_types[index] == t_ansi:
                        argv[index] = compat.unicode(argv[index])
                for (key, value) in argd.items():
                    if type(value) == t_ansi:
                        argd[key] = compat.unicode(value)

            # Use the W version
            fn = self.fn_unicode

        # If at least one argument is an ANSI string,
        # but there are no Unicode strings...
        elif t_ansi in v_types:

            # Use the A version
            fn = self.fn_ansi

        # Call the function and return the result
        return fn(*argv, **argd)

class DefaultStringType(object):
    """
    Decorator that uses the default version (A or W) to call
    based on the configuration of the L{GuessStringType} decorator.

    @see: L{GuessStringType.t_default}

    @type fn_ansi: function
    @ivar fn_ansi: ANSI version of the API function to call.
    @type fn_unicode: function
    @ivar fn_unicode: Unicode (wide) version of the API function to call.
    """

    def __init__(self, fn_ansi, fn_unicode):
        """
        @type  fn_ansi: function
        @param fn_ansi: ANSI version of the API function to call.
        @type  fn_unicode: function
        @param fn_unicode: Unicode (wide) version of the API function to call.
        """
        self.fn_ansi    = fn_ansi
        self.fn_unicode = fn_unicode

        # Copy the wrapped function attributes.
        try:
            self.__name__ = self.fn_ansi.__name__[:-1]  # remove the A or W
        except AttributeError:
            pass
        try:
            self.__module__ = self.fn_ansi.__module__
        except AttributeError:
            pass
        try:
            self.__doc__ = self.fn_ansi.__doc__
        except AttributeError:
            pass

    def __call__(self, *argv, **argd):

        # Get the appropriate function based on the default.
        if GuessStringType.t_default == GuessStringType.t_ansi:
            fn = self.fn_ansi
        else:
            fn = self.fn_unicode

        # Call the function and return the result
        return fn(*argv, **argd)

def MakeANSIVersion(fn):
    """
    Decorator that generates an ANSI version of a Unicode (wide) only API call.

    @type  fn: callable
    @param fn: Unicode (wide) version of the API function to call.
    """
    @functools.wraps(fn)
    def wrapper(*argv, **argd):
        t_ansi    = GuessStringType.t_ansi
        t_unicode = GuessStringType.t_unicode
        v_types   = [ type(item) for item in argv ]
        v_types.extend( [ type(value) for (key, value) in compat.iteritems(argd) ] )
        if t_ansi in v_types:
            argv = list(argv)
            for index in compat.xrange(len(argv)):
                if v_types[index] == t_ansi:
                    argv[index] = t_unicode(argv[index])
            for key, value in argd.items():
                if type(value) == t_ansi:
                    argd[key] = t_unicode(value)
        return fn(*argv, **argd)
    return wrapper

def MakeWideVersion(fn):
    """
    Decorator that generates a Unicode (wide) version of an ANSI only API call.

    @type  fn: callable
    @param fn: ANSI version of the API function to call.
    """
    @functools.wraps(fn)
    def wrapper(*argv, **argd):
        t_ansi    = GuessStringType.t_ansi
        t_unicode = GuessStringType.t_unicode
        v_types   = [ type(item) for item in argv ]
        v_types.extend( [ type(value) for (key, value) in compat.iteritems(argd) ] )
        if t_unicode in v_types:
            argv = list(argv)
            for index in compat.xrange(len(argv)):
                if v_types[index] == t_unicode:
                    argv[index] = t_ansi(argv[index])
            for key, value in argd.items():
                if type(value) == t_unicode:
                    argd[key] = t_ansi(value)
        return fn(*argv, **argd)
    return wrapper

#--- Types --------------------------------------------------------------------
# http://msdn.microsoft.com/en-us/library/aa383751(v=vs.85).aspx

# Map of basic C types to Win32 types
LPVOID      = ctypes.c_void_p
CHAR        = ctypes.c_char
WCHAR       = ctypes.c_wchar
BYTE        = ctypes.c_ubyte
SBYTE       = ctypes.c_byte
WORD        = ctypes.c_uint16
SWORD       = ctypes.c_int16
DWORD       = ctypes.c_uint32
SDWORD      = ctypes.c_int32
QWORD       = ctypes.c_uint64
SQWORD      = ctypes.c_int64
SHORT       = ctypes.c_short
USHORT      = ctypes.c_ushort
INT         = ctypes.c_int
UINT        = ctypes.c_uint
LONG        = ctypes.c_long
ULONG       = ctypes.c_ulong
LONGLONG    = ctypes.c_int64        # c_longlong
ULONGLONG   = ctypes.c_uint64       # c_ulonglong
LPSTR       = ctypes.c_char_p
LPWSTR      = ctypes.c_wchar_p
INT8        = ctypes.c_int8
INT16       = ctypes.c_int16
INT32       = ctypes.c_int32
INT64       = ctypes.c_int64
UINT8       = ctypes.c_uint8
UINT16      = ctypes.c_uint16
UINT32      = ctypes.c_uint32
UINT64      = ctypes.c_uint64
LONG32      = ctypes.c_int32
LONG64      = ctypes.c_int64
ULONG32     = ctypes.c_uint32
ULONG64     = ctypes.c_uint64
DWORD32     = ctypes.c_uint32
DWORD64     = ctypes.c_uint64
BOOL        = ctypes.c_int
FLOAT       = ctypes.c_float

# Map size_t to SIZE_T
try:
    SIZE_T  = ctypes.c_size_t
    SSIZE_T = ctypes.c_ssize_t
except AttributeError:
    # Size of a pointer
    SIZE_T  = {1:BYTE, 2:WORD, 4:DWORD, 8:QWORD}[sizeof(LPVOID)]
    SSIZE_T = {1:SBYTE, 2:SWORD, 4:SDWORD, 8:SQWORD}[sizeof(LPVOID)]
PSIZE_T     = POINTER(SIZE_T)

# Not really pointers but pointer-sized integers
DWORD_PTR   = SIZE_T
ULONG_PTR   = SIZE_T
LONG_PTR    = SIZE_T

# Other Win32 types, more may be added as needed
PVOID       = LPVOID
PPVOID      = POINTER(PVOID)
PSTR        = LPSTR
PWSTR       = LPWSTR
PCHAR       = LPSTR
PWCHAR      = LPWSTR
LPBYTE      = POINTER(BYTE)
LPSBYTE     = POINTER(SBYTE)
LPWORD      = POINTER(WORD)
LPSWORD     = POINTER(SWORD)
LPDWORD     = POINTER(DWORD)
LPSDWORD    = POINTER(SDWORD)
LPULONG     = POINTER(ULONG)
LPLONG      = POINTER(LONG)
PDWORD      = LPDWORD
PDWORD_PTR  = POINTER(DWORD_PTR)
PULONG      = LPULONG
PLONG       = LPLONG
CCHAR       = CHAR
BOOLEAN     = BYTE
PBOOL       = POINTER(BOOL)
LPBOOL      = PBOOL
TCHAR       = CHAR      # XXX ANSI by default?
UCHAR       = BYTE
DWORDLONG   = ULONGLONG
LPDWORD32   = POINTER(DWORD32)
LPULONG32   = POINTER(ULONG32)
LPDWORD64   = POINTER(DWORD64)
LPULONG64   = POINTER(ULONG64)
PDWORD32    = LPDWORD32
PULONG32    = LPULONG32
PDWORD64    = LPDWORD64
PULONG64    = LPULONG64
ATOM        = WORD
HANDLE      = LPVOID
PHANDLE     = POINTER(HANDLE)
LPHANDLE    = PHANDLE
HMODULE     = HANDLE
HINSTANCE   = HANDLE
HTASK       = HANDLE
HKEY        = HANDLE
PHKEY       = POINTER(HKEY)
HDESK       = HANDLE
HRSRC       = HANDLE
HSTR        = HANDLE
HWINSTA     = HANDLE
HKL         = HANDLE
HDWP        = HANDLE
HFILE       = HANDLE
HRESULT     = LONG
HGLOBAL     = HANDLE
HLOCAL      = HANDLE
HGDIOBJ     = HANDLE
HDC         = HGDIOBJ
HRGN        = HGDIOBJ
HBITMAP     = HGDIOBJ
HPALETTE    = HGDIOBJ
HPEN        = HGDIOBJ
HBRUSH      = HGDIOBJ
HMF         = HGDIOBJ
HEMF        = HGDIOBJ
HENHMETAFILE = HGDIOBJ
HMETAFILE   = HGDIOBJ
HMETAFILEPICT = HGDIOBJ
HWND        = HANDLE
NTSTATUS    = LONG
PNTSTATUS   = POINTER(NTSTATUS)
KAFFINITY   = ULONG_PTR
RVA         = DWORD
RVA64       = QWORD
WPARAM      = DWORD
LPARAM      = LPVOID
LRESULT     = LPVOID
ACCESS_MASK = DWORD
REGSAM      = ACCESS_MASK
PACCESS_MASK = POINTER(ACCESS_MASK)
PREGSAM     = POINTER(REGSAM)

# Since the SID is an opaque structure, let's treat its pointers as void*
PSID = PVOID

# typedef union _LARGE_INTEGER {
#   struct {
#     DWORD LowPart;
#     LONG HighPart;
#   } ;
#   struct {
#     DWORD LowPart;
#     LONG HighPart;
#   } u;
#   LONGLONG QuadPart;
# } LARGE_INTEGER,
#  *PLARGE_INTEGER;

# XXX TODO

# typedef struct _FLOAT128 {
#     __int64 LowPart;
#     __int64 HighPart;
# } FLOAT128;
class FLOAT128 (Structure):
    _fields_ = [
        ("LowPart",     QWORD),
        ("HighPart",    QWORD),
    ]
PFLOAT128 = POINTER(FLOAT128)

# typedef struct DECLSPEC_ALIGN(16) _M128A {
#     ULONGLONG Low;
#     LONGLONG High;
# } M128A, *PM128A;
class M128A(Structure):
    _fields_ = [
        ("Low",     ULONGLONG),
        ("High",    LONGLONG),
    ]
PM128A = POINTER(M128A)

#--- Constants ----------------------------------------------------------------

NULL        = None
INFINITE    = -1
TRUE        = 1
FALSE       = 0

# http://blogs.msdn.com/oldnewthing/archive/2004/08/26/220873.aspx
ANYSIZE_ARRAY = 1

# Invalid handle value is -1 casted to void pointer.
try:
    INVALID_HANDLE_VALUE = ctypes.c_void_p(-1).value #-1 #0xFFFFFFFF
except TypeError:
    if sizeof(ctypes.c_void_p) == 4:
        INVALID_HANDLE_VALUE = 0xFFFFFFFF
    elif sizeof(ctypes.c_void_p) == 8:
        INVALID_HANDLE_VALUE = 0xFFFFFFFFFFFFFFFF
    else:
        raise

MAX_MODULE_NAME32   = 255
MAX_PATH            = 260

# Error codes
# TODO maybe add more error codes?
# if they're too many they could be pickled instead,
# or at the very least put in a new file
ERROR_SUCCESS                       = 0
ERROR_INVALID_FUNCTION              = 1
ERROR_FILE_NOT_FOUND                = 2
ERROR_PATH_NOT_FOUND                = 3
ERROR_ACCESS_DENIED                 = 5
ERROR_INVALID_HANDLE                = 6
ERROR_NOT_ENOUGH_MEMORY             = 8
ERROR_INVALID_DRIVE                 = 15
ERROR_NO_MORE_FILES                 = 18
ERROR_BAD_LENGTH                    = 24
ERROR_HANDLE_EOF                    = 38
ERROR_HANDLE_DISK_FULL              = 39
ERROR_NOT_SUPPORTED                 = 50
ERROR_FILE_EXISTS                   = 80
ERROR_INVALID_PARAMETER             = 87
ERROR_BUFFER_OVERFLOW               = 111
ERROR_DISK_FULL                     = 112
ERROR_CALL_NOT_IMPLEMENTED          = 120
ERROR_SEM_TIMEOUT                   = 121
ERROR_INSUFFICIENT_BUFFER           = 122
ERROR_INVALID_NAME                  = 123
ERROR_MOD_NOT_FOUND                 = 126
ERROR_PROC_NOT_FOUND                = 127
ERROR_DIR_NOT_EMPTY                 = 145
ERROR_BAD_THREADID_ADDR             = 159
ERROR_BAD_ARGUMENTS                 = 160
ERROR_BAD_PATHNAME                  = 161
ERROR_ALREADY_EXISTS                = 183
ERROR_INVALID_FLAG_NUMBER           = 186
ERROR_ENVVAR_NOT_FOUND              = 203
ERROR_FILENAME_EXCED_RANGE          = 206
ERROR_MORE_DATA                     = 234

WAIT_TIMEOUT                        = 258

ERROR_NO_MORE_ITEMS                 = 259
ERROR_PARTIAL_COPY                  = 299
ERROR_INVALID_ADDRESS               = 487
ERROR_THREAD_NOT_IN_PROCESS         = 566
ERROR_CONTROL_C_EXIT                = 572
ERROR_UNHANDLED_EXCEPTION           = 574
ERROR_ASSERTION_FAILURE             = 668
ERROR_WOW_ASSERTION                 = 670

ERROR_DBG_EXCEPTION_NOT_HANDLED     = 688
ERROR_DBG_REPLY_LATER               = 689
ERROR_DBG_UNABLE_TO_PROVIDE_HANDLE  = 690
ERROR_DBG_TERMINATE_THREAD          = 691
ERROR_DBG_TERMINATE_PROCESS         = 692
ERROR_DBG_CONTROL_C                 = 693
ERROR_DBG_PRINTEXCEPTION_C          = 694
ERROR_DBG_RIPEXCEPTION              = 695
ERROR_DBG_CONTROL_BREAK             = 696
ERROR_DBG_COMMAND_EXCEPTION         = 697
ERROR_DBG_EXCEPTION_HANDLED         = 766
ERROR_DBG_CONTINUE                  = 767

ERROR_ELEVATION_REQUIRED            = 740
ERROR_NOACCESS                      = 998

ERROR_CIRCULAR_DEPENDENCY           = 1059
ERROR_SERVICE_DOES_NOT_EXIST        = 1060
ERROR_SERVICE_CANNOT_ACCEPT_CTRL    = 1061
ERROR_SERVICE_NOT_ACTIVE            = 1062
ERROR_FAILED_SERVICE_CONTROLLER_CONNECT = 1063
ERROR_EXCEPTION_IN_SERVICE          = 1064
ERROR_DATABASE_DOES_NOT_EXIST       = 1065
ERROR_SERVICE_SPECIFIC_ERROR        = 1066
ERROR_PROCESS_ABORTED               = 1067
ERROR_SERVICE_DEPENDENCY_FAIL       = 1068
ERROR_SERVICE_LOGON_FAILED          = 1069
ERROR_SERVICE_START_HANG            = 1070
ERROR_INVALID_SERVICE_LOCK          = 1071
ERROR_SERVICE_MARKED_FOR_DELETE     = 1072
ERROR_SERVICE_EXISTS                = 1073
ERROR_ALREADY_RUNNING_LKG           = 1074
ERROR_SERVICE_DEPENDENCY_DELETED    = 1075
ERROR_BOOT_ALREADY_ACCEPTED         = 1076
ERROR_SERVICE_NEVER_STARTED         = 1077
ERROR_DUPLICATE_SERVICE_NAME        = 1078
ERROR_DIFFERENT_SERVICE_ACCOUNT     = 1079
ERROR_CANNOT_DETECT_DRIVER_FAILURE  = 1080
ERROR_CANNOT_DETECT_PROCESS_ABORT   = 1081
ERROR_NO_RECOVERY_PROGRAM           = 1082
ERROR_SERVICE_NOT_IN_EXE            = 1083
ERROR_NOT_SAFEBOOT_SERVICE          = 1084

ERROR_DEBUGGER_INACTIVE             = 1284

ERROR_PRIVILEGE_NOT_HELD            = 1314

ERROR_NONE_MAPPED                   = 1332

RPC_S_SERVER_UNAVAILABLE            = 1722

# Standard access rights
import sys
if sys.version_info[0] >= 3:
    long = int

DELETE                           = long(0x00010000)
READ_CONTROL                     = long(0x00020000)
WRITE_DAC                        = long(0x00040000)
WRITE_OWNER                      = long(0x00080000)
SYNCHRONIZE                      = long(0x00100000)
STANDARD_RIGHTS_REQUIRED         = long(0x000F0000)
STANDARD_RIGHTS_READ             = READ_CONTROL
STANDARD_RIGHTS_WRITE            = READ_CONTROL
STANDARD_RIGHTS_EXECUTE          = READ_CONTROL
STANDARD_RIGHTS_ALL              = long(0x001F0000)
SPECIFIC_RIGHTS_ALL              = long(0x0000FFFF)

#--- Structures ---------------------------------------------------------------

# typedef struct _LSA_UNICODE_STRING {
#   USHORT Length;
#   USHORT MaximumLength;
#   PWSTR Buffer;
# } LSA_UNICODE_STRING,
#  *PLSA_UNICODE_STRING,
#  UNICODE_STRING,
#  *PUNICODE_STRING;
class UNICODE_STRING(Structure):
    _fields_ = [
        ("Length",          USHORT),
        ("MaximumLength",   USHORT),
        ("Buffer",          PVOID),
    ]

# From MSDN:
#
# typedef struct _GUID {
#   DWORD Data1;
#   WORD Data2;
#   WORD Data3;
#   BYTE Data4[8];
# } GUID;
class GUID(Structure):
    _fields_ = [
        ("Data1",   DWORD),
        ("Data2",   WORD),
        ("Data3",   WORD),
        ("Data4",   BYTE * 8),
]

# From MSDN:
#
# typedef struct _LIST_ENTRY {
#     struct _LIST_ENTRY *Flink;
#     struct _LIST_ENTRY *Blink;
# } LIST_ENTRY, *PLIST_ENTRY, *RESTRICTED_POINTER PRLIST_ENTRY;
class LIST_ENTRY(Structure):
    _fields_ = [
        ("Flink",   PVOID),     # POINTER(LIST_ENTRY)
        ("Blink",   PVOID),     # POINTER(LIST_ENTRY)
]

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
##__all__ = [_x for _x in _all if not _x.startswith('_')]
##__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/gdi32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for gdi32.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.kernel32 import GetLastError, SetLastError

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- Helpers ------------------------------------------------------------------

#--- Types --------------------------------------------------------------------

#--- Constants ----------------------------------------------------------------

# GDI object types
OBJ_PEN             = 1
OBJ_BRUSH           = 2
OBJ_DC              = 3
OBJ_METADC          = 4
OBJ_PAL             = 5
OBJ_FONT            = 6
OBJ_BITMAP          = 7
OBJ_REGION          = 8
OBJ_METAFILE        = 9
OBJ_MEMDC           = 10
OBJ_EXTPEN          = 11
OBJ_ENHMETADC       = 12
OBJ_ENHMETAFILE     = 13
OBJ_COLORSPACE      = 14
GDI_OBJ_LAST        = OBJ_COLORSPACE

# Ternary raster operations
SRCCOPY         = 0x00CC0020 # dest = source
SRCPAINT        = 0x00EE0086 # dest = source OR dest
SRCAND          = 0x008800C6 # dest = source AND dest
SRCINVERT       = 0x00660046 # dest = source XOR dest
SRCERASE        = 0x00440328 # dest = source AND (NOT dest)
NOTSRCCOPY      = 0x00330008 # dest = (NOT source)
NOTSRCERASE     = 0x001100A6 # dest = (NOT src) AND (NOT dest)
MERGECOPY       = 0x00C000CA # dest = (source AND pattern)
MERGEPAINT      = 0x00BB0226 # dest = (NOT source) OR dest
PATCOPY         = 0x00F00021 # dest = pattern
PATPAINT        = 0x00FB0A09 # dest = DPSnoo
PATINVERT       = 0x005A0049 # dest = pattern XOR dest
DSTINVERT       = 0x00550009 # dest = (NOT dest)
BLACKNESS       = 0x00000042 # dest = BLACK
WHITENESS       = 0x00FF0062 # dest = WHITE
NOMIRRORBITMAP  = 0x80000000 # Do not Mirror the bitmap in this call
CAPTUREBLT      = 0x40000000 # Include layered windows

# Region flags
ERROR               = 0
NULLREGION          = 1
SIMPLEREGION        = 2
COMPLEXREGION       = 3
RGN_ERROR           = ERROR

# CombineRgn() styles
RGN_AND             = 1
RGN_OR              = 2
RGN_XOR             = 3
RGN_DIFF            = 4
RGN_COPY            = 5
RGN_MIN             = RGN_AND
RGN_MAX             = RGN_COPY

# StretchBlt() modes
BLACKONWHITE        = 1
WHITEONBLACK        = 2
COLORONCOLOR        = 3
HALFTONE            = 4
MAXSTRETCHBLTMODE   = 4
STRETCH_ANDSCANS    = BLACKONWHITE
STRETCH_ORSCANS     = WHITEONBLACK
STRETCH_DELETESCANS = COLORONCOLOR
STRETCH_HALFTONE    = HALFTONE

# PolyFill() modes
ALTERNATE       = 1
WINDING         = 2
POLYFILL_LAST   = 2

# Layout orientation options
LAYOUT_RTL                         = 0x00000001 # Right to left
LAYOUT_BTT                         = 0x00000002 # Bottom to top
LAYOUT_VBH                         = 0x00000004 # Vertical before horizontal
LAYOUT_ORIENTATIONMASK             = LAYOUT_RTL + LAYOUT_BTT + LAYOUT_VBH
LAYOUT_BITMAPORIENTATIONPRESERVED  = 0x00000008

# Stock objects
WHITE_BRUSH         = 0
LTGRAY_BRUSH        = 1
GRAY_BRUSH          = 2
DKGRAY_BRUSH        = 3
BLACK_BRUSH         = 4
NULL_BRUSH          = 5
HOLLOW_BRUSH        = NULL_BRUSH
WHITE_PEN           = 6
BLACK_PEN           = 7
NULL_PEN            = 8
OEM_FIXED_FONT      = 10
ANSI_FIXED_FONT     = 11
ANSI_VAR_FONT       = 12
SYSTEM_FONT         = 13
DEVICE_DEFAULT_FONT = 14
DEFAULT_PALETTE     = 15
SYSTEM_FIXED_FONT   = 16

# Metafile functions
META_SETBKCOLOR              = 0x0201
META_SETBKMODE               = 0x0102
META_SETMAPMODE              = 0x0103
META_SETROP2                 = 0x0104
META_SETRELABS               = 0x0105
META_SETPOLYFILLMODE         = 0x0106
META_SETSTRETCHBLTMODE       = 0x0107
META_SETTEXTCHAREXTRA        = 0x0108
META_SETTEXTCOLOR            = 0x0209
META_SETTEXTJUSTIFICATION    = 0x020A
META_SETWINDOWORG            = 0x020B
META_SETWINDOWEXT            = 0x020C
META_SETVIEWPORTORG          = 0x020D
META_SETVIEWPORTEXT          = 0x020E
META_OFFSETWINDOWORG         = 0x020F
META_SCALEWINDOWEXT          = 0x0410
META_OFFSETVIEWPORTORG       = 0x0211
META_SCALEVIEWPORTEXT        = 0x0412
META_LINETO                  = 0x0213
META_MOVETO                  = 0x0214
META_EXCLUDECLIPRECT         = 0x0415
META_INTERSECTCLIPRECT       = 0x0416
META_ARC                     = 0x0817
META_ELLIPSE                 = 0x0418
META_FLOODFILL               = 0x0419
META_PIE                     = 0x081A
META_RECTANGLE               = 0x041B
META_ROUNDRECT               = 0x061C
META_PATBLT                  = 0x061D
META_SAVEDC                  = 0x001E
META_SETPIXEL                = 0x041F
META_OFFSETCLIPRGN           = 0x0220
META_TEXTOUT                 = 0x0521
META_BITBLT                  = 0x0922
META_STRETCHBLT              = 0x0B23
META_POLYGON                 = 0x0324
META_POLYLINE                = 0x0325
META_ESCAPE                  = 0x0626
META_RESTOREDC               = 0x0127
META_FILLREGION              = 0x0228
META_FRAMEREGION             = 0x0429
META_INVERTREGION            = 0x012A
META_PAINTREGION             = 0x012B
META_SELECTCLIPREGION        = 0x012C
META_SELECTOBJECT            = 0x012D
META_SETTEXTALIGN            = 0x012E
META_CHORD                   = 0x0830
META_SETMAPPERFLAGS          = 0x0231
META_EXTTEXTOUT              = 0x0a32
META_SETDIBTODEV             = 0x0d33
META_SELECTPALETTE           = 0x0234
META_REALIZEPALETTE          = 0x0035
META_ANIMATEPALETTE          = 0x0436
META_SETPALENTRIES           = 0x0037
META_POLYPOLYGON             = 0x0538
META_RESIZEPALETTE           = 0x0139
META_DIBBITBLT               = 0x0940
META_DIBSTRETCHBLT           = 0x0b41
META_DIBCREATEPATTERNBRUSH   = 0x0142
META_STRETCHDIB              = 0x0f43
META_EXTFLOODFILL            = 0x0548
META_SETLAYOUT               = 0x0149
META_DELETEOBJECT            = 0x01f0
META_CREATEPALETTE           = 0x00f7
META_CREATEPATTERNBRUSH      = 0x01F9
META_CREATEPENINDIRECT       = 0x02FA
META_CREATEFONTINDIRECT      = 0x02FB
META_CREATEBRUSHINDIRECT     = 0x02FC
META_CREATEREGION            = 0x06FF

# Metafile escape codes
NEWFRAME                     = 1
ABORTDOC                     = 2
NEXTBAND                     = 3
SETCOLORTABLE                = 4
GETCOLORTABLE                = 5
FLUSHOUTPUT                  = 6
DRAFTMODE                    = 7
QUERYESCSUPPORT              = 8
SETABORTPROC                 = 9
STARTDOC                     = 10
ENDDOC                       = 11
GETPHYSPAGESIZE              = 12
GETPRINTINGOFFSET            = 13
GETSCALINGFACTOR             = 14
MFCOMMENT                    = 15
GETPENWIDTH                  = 16
SETCOPYCOUNT                 = 17
SELECTPAPERSOURCE            = 18
DEVICEDATA                   = 19
PASSTHROUGH                  = 19
GETTECHNOLGY                 = 20
GETTECHNOLOGY                = 20
SETLINECAP                   = 21
SETLINEJOIN                  = 22
SETMITERLIMIT                = 23
BANDINFO                     = 24
DRAWPATTERNRECT              = 25
GETVECTORPENSIZE             = 26
GETVECTORBRUSHSIZE           = 27
ENABLEDUPLEX                 = 28
GETSETPAPERBINS              = 29
GETSETPRINTORIENT            = 30
ENUMPAPERBINS                = 31
SETDIBSCALING                = 32
EPSPRINTING                  = 33
ENUMPAPERMETRICS             = 34
GETSETPAPERMETRICS           = 35
POSTSCRIPT_DATA              = 37
POSTSCRIPT_IGNORE            = 38
MOUSETRAILS                  = 39
GETDEVICEUNITS               = 42
GETEXTENDEDTEXTMETRICS       = 256
GETEXTENTTABLE               = 257
GETPAIRKERNTABLE             = 258
GETTRACKKERNTABLE            = 259
EXTTEXTOUT                   = 512
GETFACENAME                  = 513
DOWNLOADFACE                 = 514
ENABLERELATIVEWIDTHS         = 768
ENABLEPAIRKERNING            = 769
SETKERNTRACK                 = 770
SETALLJUSTVALUES             = 771
SETCHARSET                   = 772
STRETCHBLT                   = 2048
METAFILE_DRIVER              = 2049
GETSETSCREENPARAMS           = 3072
QUERYDIBSUPPORT              = 3073
BEGIN_PATH                   = 4096
CLIP_TO_PATH                 = 4097
END_PATH                     = 4098
EXT_DEVICE_CAPS              = 4099
RESTORE_CTM                  = 4100
SAVE_CTM                     = 4101
SET_ARC_DIRECTION            = 4102
SET_BACKGROUND_COLOR         = 4103
SET_POLY_MODE                = 4104
SET_SCREEN_ANGLE             = 4105
SET_SPREAD                   = 4106
TRANSFORM_CTM                = 4107
SET_CLIP_BOX                 = 4108
SET_BOUNDS                   = 4109
SET_MIRROR_MODE              = 4110
OPENCHANNEL                  = 4110
DOWNLOADHEADER               = 4111
CLOSECHANNEL                 = 4112
POSTSCRIPT_PASSTHROUGH       = 4115
ENCAPSULATED_POSTSCRIPT      = 4116
POSTSCRIPT_IDENTIFY          = 4117
POSTSCRIPT_INJECTION         = 4118
CHECKJPEGFORMAT              = 4119
CHECKPNGFORMAT               = 4120
GET_PS_FEATURESETTING        = 4121
GDIPLUS_TS_QUERYVER          = 4122
GDIPLUS_TS_RECORD            = 4123
SPCLPASSTHROUGH2             = 4568

#--- Structures ---------------------------------------------------------------

# typedef struct _RECT {
#   LONG left;
#   LONG top;
#   LONG right;
#   LONG bottom;
# }RECT, *PRECT;
class RECT(Structure):
    _fields_ = [
        ('left',    LONG),
        ('top',     LONG),
        ('right',   LONG),
        ('bottom',  LONG),
    ]
PRECT  = POINTER(RECT)
LPRECT = PRECT

# typedef struct tagPOINT {
#   LONG x;
#   LONG y;
# } POINT;
class POINT(Structure):
    _fields_ = [
        ('x',   LONG),
        ('y',   LONG),
    ]
PPOINT  = POINTER(POINT)
LPPOINT = PPOINT

# typedef struct tagBITMAP {
#   LONG   bmType;
#   LONG   bmWidth;
#   LONG   bmHeight;
#   LONG   bmWidthBytes;
#   WORD   bmPlanes;
#   WORD   bmBitsPixel;
#   LPVOID bmBits;
# } BITMAP, *PBITMAP;
class BITMAP(Structure):
    _fields_ = [
        ("bmType",          LONG),
        ("bmWidth",         LONG),
        ("bmHeight",        LONG),
        ("bmWidthBytes",    LONG),
        ("bmPlanes",        WORD),
        ("bmBitsPixel",     WORD),
        ("bmBits",          LPVOID),
    ]
PBITMAP  = POINTER(BITMAP)
LPBITMAP = PBITMAP

#--- High level classes -------------------------------------------------------

#--- gdi32.dll ----------------------------------------------------------------

# HDC GetDC(
#   __in  HWND hWnd
# );
def GetDC(hWnd):
    _GetDC = windll.gdi32.GetDC
    _GetDC.argtypes = [HWND]
    _GetDC.restype  = HDC
    _GetDC.errcheck = RaiseIfZero
    return _GetDC(hWnd)

# HDC GetWindowDC(
#   __in  HWND hWnd
# );
def GetWindowDC(hWnd):
    _GetWindowDC = windll.gdi32.GetWindowDC
    _GetWindowDC.argtypes = [HWND]
    _GetWindowDC.restype  = HDC
    _GetWindowDC.errcheck = RaiseIfZero
    return _GetWindowDC(hWnd)

# int ReleaseDC(
#   __in  HWND hWnd,
#   __in  HDC hDC
# );
def ReleaseDC(hWnd, hDC):
    _ReleaseDC = windll.gdi32.ReleaseDC
    _ReleaseDC.argtypes = [HWND, HDC]
    _ReleaseDC.restype  = ctypes.c_int
    _ReleaseDC.errcheck = RaiseIfZero
    _ReleaseDC(hWnd, hDC)

# HGDIOBJ SelectObject(
#   __in  HDC hdc,
#   __in  HGDIOBJ hgdiobj
# );
def SelectObject(hdc, hgdiobj):
    _SelectObject = windll.gdi32.SelectObject
    _SelectObject.argtypes = [HDC, HGDIOBJ]
    _SelectObject.restype  = HGDIOBJ
    _SelectObject.errcheck = RaiseIfZero
    return _SelectObject(hdc, hgdiobj)

# HGDIOBJ GetStockObject(
#   __in  int fnObject
# );
def GetStockObject(fnObject):
    _GetStockObject = windll.gdi32.GetStockObject
    _GetStockObject.argtypes = [ctypes.c_int]
    _GetStockObject.restype  = HGDIOBJ
    _GetStockObject.errcheck = RaiseIfZero
    return _GetStockObject(fnObject)

# DWORD GetObjectType(
#   __in  HGDIOBJ h
# );
def GetObjectType(h):
    _GetObjectType = windll.gdi32.GetObjectType
    _GetObjectType.argtypes = [HGDIOBJ]
    _GetObjectType.restype  = DWORD
    _GetObjectType.errcheck = RaiseIfZero
    return _GetObjectType(h)

# int GetObject(
#   __in   HGDIOBJ hgdiobj,
#   __in   int cbBuffer,
#   __out  LPVOID lpvObject
# );
def GetObject(hgdiobj, cbBuffer = None, lpvObject = None):
    _GetObject = windll.gdi32.GetObject
    _GetObject.argtypes = [HGDIOBJ, ctypes.c_int, LPVOID]
    _GetObject.restype  = ctypes.c_int
    _GetObject.errcheck = RaiseIfZero

    # Both cbBuffer and lpvObject can be omitted, the correct
    # size and structure to return are automatically deduced.
    # If lpvObject is given it must be a ctypes object, not a pointer.
    # Always returns a ctypes object.

    if cbBuffer is not None:
        if lpvObject is None:
            lpvObject = ctypes.create_string_buffer("", cbBuffer)
    elif lpvObject is not None:
        cbBuffer = sizeof(lpvObject)
    else: # most likely case, both are None
        t = GetObjectType(hgdiobj)
        if   t == OBJ_PEN:
            cbBuffer  = sizeof(LOGPEN)
            lpvObject = LOGPEN()
        elif t == OBJ_BRUSH:
            cbBuffer  = sizeof(LOGBRUSH)
            lpvObject = LOGBRUSH()
        elif t == OBJ_PAL:
            cbBuffer  = _GetObject(hgdiobj, 0, None)
            lpvObject = (WORD * (cbBuffer // sizeof(WORD)))()
        elif t == OBJ_FONT:
            cbBuffer  = sizeof(LOGFONT)
            lpvObject = LOGFONT()
        elif t == OBJ_BITMAP:  # try the two possible types of bitmap
            cbBuffer  = sizeof(DIBSECTION)
            lpvObject = DIBSECTION()
            try:
                _GetObject(hgdiobj, cbBuffer, byref(lpvObject))
                return lpvObject
            except WindowsError:
                cbBuffer  = sizeof(BITMAP)
                lpvObject = BITMAP()
        elif t == OBJ_EXTPEN:
            cbBuffer  = sizeof(LOGEXTPEN)
            lpvObject = LOGEXTPEN()
        else:
            cbBuffer  = _GetObject(hgdiobj, 0, None)
            lpvObject = ctypes.create_string_buffer("", cbBuffer)
    _GetObject(hgdiobj, cbBuffer, byref(lpvObject))
    return lpvObject

# LONG GetBitmapBits(
#   __in   HBITMAP hbmp,
#   __in   LONG cbBuffer,
#   __out  LPVOID lpvBits
# );
def GetBitmapBits(hbmp):
    _GetBitmapBits = windll.gdi32.GetBitmapBits
    _GetBitmapBits.argtypes = [HBITMAP, LONG, LPVOID]
    _GetBitmapBits.restype  = LONG
    _GetBitmapBits.errcheck = RaiseIfZero

    bitmap   = GetObject(hbmp, lpvObject = BITMAP())
    cbBuffer = bitmap.bmWidthBytes * bitmap.bmHeight
    lpvBits  = ctypes.create_string_buffer("", cbBuffer)
    _GetBitmapBits(hbmp, cbBuffer, byref(lpvBits))
    return lpvBits.raw

# HBITMAP CreateBitmapIndirect(
#   __in  const BITMAP *lpbm
# );
def CreateBitmapIndirect(lpbm):
    _CreateBitmapIndirect = windll.gdi32.CreateBitmapIndirect
    _CreateBitmapIndirect.argtypes = [PBITMAP]
    _CreateBitmapIndirect.restype  = HBITMAP
    _CreateBitmapIndirect.errcheck = RaiseIfZero
    return _CreateBitmapIndirect(lpbm)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/kernel32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for kernel32.dll in ctypes.
"""

__revision__ = "$Id$"

import warnings

from winappdbg.win32.defines import *

from winappdbg.win32 import context_i386
from winappdbg.win32 import context_amd64

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
_all.add('version')
#==============================================================================

from winappdbg.win32.version import *

#------------------------------------------------------------------------------

# This can't be defined in defines.py because it calls GetLastError().
def RaiseIfLastError(result, func = None, arguments = ()):
    """
    Error checking for Win32 API calls with no error-specific return value.

    Regardless of the return value, the function calls GetLastError(). If the
    code is not C{ERROR_SUCCESS} then a C{WindowsError} exception is raised.

    For this to work, the user MUST call SetLastError(ERROR_SUCCESS) prior to
    calling the API. Otherwise an exception may be raised even on success,
    since most API calls don't clear the error status code.
    """
    code = GetLastError()
    if code != ERROR_SUCCESS:
        raise ctypes.WinError(code)
    return result

#--- CONTEXT structure and constants ------------------------------------------

ContextArchMask = 0x0FFF0000    # just guessing here! seems to work, though

if   arch == ARCH_I386:
    from winappdbg.win32.context_i386 import *
elif arch == ARCH_AMD64:
    if bits == 64:
        from winappdbg.win32.context_amd64 import *
    else:
        from winappdbg.win32.context_i386 import *
else:
    warnings.warn("Unknown or unsupported architecture: %s" % arch)

#--- Constants ----------------------------------------------------------------

STILL_ACTIVE = 259

WAIT_TIMEOUT        = 0x102
WAIT_FAILED         = -1
WAIT_OBJECT_0       = 0

EXCEPTION_NONCONTINUABLE        = 0x1       # Noncontinuable exception
EXCEPTION_MAXIMUM_PARAMETERS    = 15        # maximum number of exception parameters
MAXIMUM_WAIT_OBJECTS            = 64        # Maximum number of wait objects
MAXIMUM_SUSPEND_COUNT           = 0x7f      # Maximum times thread can be suspended

FORMAT_MESSAGE_ALLOCATE_BUFFER  = 0x00000100
FORMAT_MESSAGE_FROM_SYSTEM      = 0x00001000

GR_GDIOBJECTS  = 0
GR_USEROBJECTS = 1

PROCESS_NAME_NATIVE = 1

MAXINTATOM = 0xC000

STD_INPUT_HANDLE  = 0xFFFFFFF6      # (DWORD)-10
STD_OUTPUT_HANDLE = 0xFFFFFFF5      # (DWORD)-11
STD_ERROR_HANDLE  = 0xFFFFFFF4      # (DWORD)-12

ATTACH_PARENT_PROCESS = 0xFFFFFFFF  # (DWORD)-1

# LoadLibraryEx constants
DONT_RESOLVE_DLL_REFERENCES         = 0x00000001
LOAD_LIBRARY_AS_DATAFILE            = 0x00000002
LOAD_WITH_ALTERED_SEARCH_PATH       = 0x00000008
LOAD_IGNORE_CODE_AUTHZ_LEVEL        = 0x00000010
LOAD_LIBRARY_AS_IMAGE_RESOURCE      = 0x00000020
LOAD_LIBRARY_AS_DATAFILE_EXCLUSIVE  = 0x00000040

# SetSearchPathMode flags
# TODO I couldn't find these constants :(
##BASE_SEARCH_PATH_ENABLE_SAFE_SEARCHMODE     = ???
##BASE_SEARCH_PATH_DISABLE_SAFE_SEARCHMODE    = ???
##BASE_SEARCH_PATH_PERMANENT                  = ???

# Console control events
CTRL_C_EVENT        = 0
CTRL_BREAK_EVENT    = 1
CTRL_CLOSE_EVENT    = 2
CTRL_LOGOFF_EVENT   = 5
CTRL_SHUTDOWN_EVENT = 6

# Heap flags
HEAP_NO_SERIALIZE           = 0x00000001
HEAP_GENERATE_EXCEPTIONS    = 0x00000004
HEAP_ZERO_MEMORY            = 0x00000008
HEAP_CREATE_ENABLE_EXECUTE  = 0x00040000

# Standard access rights
DELETE                      = long(0x00010000)
READ_CONTROL                = long(0x00020000)
WRITE_DAC                   = long(0x00040000)
WRITE_OWNER                 = long(0x00080000)
SYNCHRONIZE                 = long(0x00100000)
STANDARD_RIGHTS_REQUIRED    = long(0x000F0000)
STANDARD_RIGHTS_READ        = (READ_CONTROL)
STANDARD_RIGHTS_WRITE       = (READ_CONTROL)
STANDARD_RIGHTS_EXECUTE     = (READ_CONTROL)
STANDARD_RIGHTS_ALL         = long(0x001F0000)
SPECIFIC_RIGHTS_ALL         = long(0x0000FFFF)

# Mutex access rights
MUTEX_ALL_ACCESS   = 0x1F0001
MUTEX_MODIFY_STATE = 1

# Event access rights
EVENT_ALL_ACCESS   = 0x1F0003
EVENT_MODIFY_STATE = 2

# Semaphore access rights
SEMAPHORE_ALL_ACCESS   = 0x1F0003
SEMAPHORE_MODIFY_STATE = 2

# Timer access rights
TIMER_ALL_ACCESS   = 0x1F0003
TIMER_MODIFY_STATE = 2
TIMER_QUERY_STATE  = 1

# Process access rights for OpenProcess
PROCESS_TERMINATE                 = 0x0001
PROCESS_CREATE_THREAD             = 0x0002
PROCESS_SET_SESSIONID             = 0x0004
PROCESS_VM_OPERATION              = 0x0008
PROCESS_VM_READ                   = 0x0010
PROCESS_VM_WRITE                  = 0x0020
PROCESS_DUP_HANDLE                = 0x0040
PROCESS_CREATE_PROCESS            = 0x0080
PROCESS_SET_QUOTA                 = 0x0100
PROCESS_SET_INFORMATION           = 0x0200
PROCESS_QUERY_INFORMATION         = 0x0400
PROCESS_SUSPEND_RESUME            = 0x0800
PROCESS_QUERY_LIMITED_INFORMATION = 0x1000

# Thread access rights for OpenThread
THREAD_TERMINATE                 = 0x0001
THREAD_SUSPEND_RESUME            = 0x0002
THREAD_ALERT                     = 0x0004
THREAD_GET_CONTEXT               = 0x0008
THREAD_SET_CONTEXT               = 0x0010
THREAD_SET_INFORMATION           = 0x0020
THREAD_QUERY_INFORMATION         = 0x0040
THREAD_SET_THREAD_TOKEN          = 0x0080
THREAD_IMPERSONATE               = 0x0100
THREAD_DIRECT_IMPERSONATION      = 0x0200
THREAD_SET_LIMITED_INFORMATION   = 0x0400
THREAD_QUERY_LIMITED_INFORMATION = 0x0800

# The values of PROCESS_ALL_ACCESS and THREAD_ALL_ACCESS were changed in Vista/2008
PROCESS_ALL_ACCESS_NT = (STANDARD_RIGHTS_REQUIRED | SYNCHRONIZE | 0xFFF)
PROCESS_ALL_ACCESS_VISTA = (STANDARD_RIGHTS_REQUIRED | SYNCHRONIZE | 0xFFFF)
THREAD_ALL_ACCESS_NT = (STANDARD_RIGHTS_REQUIRED | SYNCHRONIZE | 0x3FF)
THREAD_ALL_ACCESS_VISTA = (STANDARD_RIGHTS_REQUIRED | SYNCHRONIZE | 0xFFFF)
if NTDDI_VERSION < NTDDI_VISTA:
    PROCESS_ALL_ACCESS = PROCESS_ALL_ACCESS_NT
    THREAD_ALL_ACCESS = THREAD_ALL_ACCESS_NT
else:
    PROCESS_ALL_ACCESS = PROCESS_ALL_ACCESS_VISTA
    THREAD_ALL_ACCESS = THREAD_ALL_ACCESS_VISTA

# Process priority classes

IDLE_PRIORITY_CLASS         = 0x00000040
BELOW_NORMAL_PRIORITY_CLASS = 0x00004000
NORMAL_PRIORITY_CLASS       = 0x00000020
ABOVE_NORMAL_PRIORITY_CLASS = 0x00008000
HIGH_PRIORITY_CLASS         = 0x00000080
REALTIME_PRIORITY_CLASS     = 0x00000100

PROCESS_MODE_BACKGROUND_BEGIN   = 0x00100000
PROCESS_MODE_BACKGROUND_END     = 0x00200000

# dwCreationFlag values

DEBUG_PROCESS                     = 0x00000001
DEBUG_ONLY_THIS_PROCESS           = 0x00000002
CREATE_SUSPENDED                  = 0x00000004    # Threads and processes
DETACHED_PROCESS                  = 0x00000008
CREATE_NEW_CONSOLE                = 0x00000010
NORMAL_PRIORITY_CLASS             = 0x00000020
IDLE_PRIORITY_CLASS               = 0x00000040
HIGH_PRIORITY_CLASS               = 0x00000080
REALTIME_PRIORITY_CLASS           = 0x00000100
CREATE_NEW_PROCESS_GROUP          = 0x00000200
CREATE_UNICODE_ENVIRONMENT        = 0x00000400
CREATE_SEPARATE_WOW_VDM           = 0x00000800
CREATE_SHARED_WOW_VDM             = 0x00001000
CREATE_FORCEDOS                   = 0x00002000
BELOW_NORMAL_PRIORITY_CLASS       = 0x00004000
ABOVE_NORMAL_PRIORITY_CLASS       = 0x00008000
INHERIT_PARENT_AFFINITY           = 0x00010000
STACK_SIZE_PARAM_IS_A_RESERVATION = 0x00010000    # Threads only
INHERIT_CALLER_PRIORITY           = 0x00020000    # Deprecated
CREATE_PROTECTED_PROCESS          = 0x00040000
EXTENDED_STARTUPINFO_PRESENT      = 0x00080000
PROCESS_MODE_BACKGROUND_BEGIN     = 0x00100000
PROCESS_MODE_BACKGROUND_END       = 0x00200000
CREATE_BREAKAWAY_FROM_JOB         = 0x01000000
CREATE_PRESERVE_CODE_AUTHZ_LEVEL  = 0x02000000
CREATE_DEFAULT_ERROR_MODE         = 0x04000000
CREATE_NO_WINDOW                  = 0x08000000
PROFILE_USER                      = 0x10000000
PROFILE_KERNEL                    = 0x20000000
PROFILE_SERVER                    = 0x40000000
CREATE_IGNORE_SYSTEM_DEFAULT      = 0x80000000

# Thread priority values

THREAD_BASE_PRIORITY_LOWRT  = 15    # value that gets a thread to LowRealtime-1
THREAD_BASE_PRIORITY_MAX    = 2     # maximum thread base priority boost
THREAD_BASE_PRIORITY_MIN    = (-2)  # minimum thread base priority boost
THREAD_BASE_PRIORITY_IDLE   = (-15) # value that gets a thread to idle

THREAD_PRIORITY_LOWEST          = THREAD_BASE_PRIORITY_MIN
THREAD_PRIORITY_BELOW_NORMAL    = (THREAD_PRIORITY_LOWEST+1)
THREAD_PRIORITY_NORMAL          = 0
THREAD_PRIORITY_HIGHEST         = THREAD_BASE_PRIORITY_MAX
THREAD_PRIORITY_ABOVE_NORMAL    = (THREAD_PRIORITY_HIGHEST-1)
THREAD_PRIORITY_ERROR_RETURN    = long(0xFFFFFFFF)

THREAD_PRIORITY_TIME_CRITICAL   = THREAD_BASE_PRIORITY_LOWRT
THREAD_PRIORITY_IDLE            = THREAD_BASE_PRIORITY_IDLE

# Memory access
SECTION_QUERY                = 0x0001
SECTION_MAP_WRITE            = 0x0002
SECTION_MAP_READ             = 0x0004
SECTION_MAP_EXECUTE          = 0x0008
SECTION_EXTEND_SIZE          = 0x0010
SECTION_MAP_EXECUTE_EXPLICIT = 0x0020 # not included in SECTION_ALL_ACCESS

SECTION_ALL_ACCESS = (STANDARD_RIGHTS_REQUIRED|SECTION_QUERY|\
                             SECTION_MAP_WRITE |      \
                             SECTION_MAP_READ |       \
                             SECTION_MAP_EXECUTE |    \
                             SECTION_EXTEND_SIZE)
PAGE_NOACCESS          = 0x01
PAGE_READONLY          = 0x02
PAGE_READWRITE         = 0x04
PAGE_WRITECOPY         = 0x08
PAGE_EXECUTE           = 0x10
PAGE_EXECUTE_READ      = 0x20
PAGE_EXECUTE_READWRITE = 0x40
PAGE_EXECUTE_WRITECOPY = 0x80
PAGE_GUARD            = 0x100
PAGE_NOCACHE          = 0x200
PAGE_WRITECOMBINE     = 0x400
MEM_COMMIT           = 0x1000
MEM_RESERVE          = 0x2000
MEM_DECOMMIT         = 0x4000
MEM_RELEASE          = 0x8000
MEM_FREE            = 0x10000
MEM_PRIVATE         = 0x20000
MEM_MAPPED          = 0x40000
MEM_RESET           = 0x80000
MEM_TOP_DOWN       = 0x100000
MEM_WRITE_WATCH    = 0x200000
MEM_PHYSICAL       = 0x400000
MEM_LARGE_PAGES  = 0x20000000
MEM_4MB_PAGES    = 0x80000000
SEC_FILE           = 0x800000
SEC_IMAGE         = 0x1000000
SEC_RESERVE       = 0x4000000
SEC_COMMIT        = 0x8000000
SEC_NOCACHE      = 0x10000000
SEC_LARGE_PAGES  = 0x80000000
MEM_IMAGE         = SEC_IMAGE
WRITE_WATCH_FLAG_RESET = 0x01
FILE_MAP_ALL_ACCESS = 0xF001F

SECTION_QUERY                   = 0x0001
SECTION_MAP_WRITE               = 0x0002
SECTION_MAP_READ                = 0x0004
SECTION_MAP_EXECUTE             = 0x0008
SECTION_EXTEND_SIZE             = 0x0010
SECTION_MAP_EXECUTE_EXPLICIT    = 0x0020 # not included in SECTION_ALL_ACCESS

SECTION_ALL_ACCESS = (STANDARD_RIGHTS_REQUIRED|SECTION_QUERY|\
                 SECTION_MAP_WRITE |      \
                 SECTION_MAP_READ |       \
                 SECTION_MAP_EXECUTE |    \
                 SECTION_EXTEND_SIZE)

FILE_MAP_COPY       = SECTION_QUERY
FILE_MAP_WRITE      = SECTION_MAP_WRITE
FILE_MAP_READ       = SECTION_MAP_READ
FILE_MAP_ALL_ACCESS = SECTION_ALL_ACCESS
FILE_MAP_EXECUTE    = SECTION_MAP_EXECUTE_EXPLICIT  # not included in FILE_MAP_ALL_ACCESS

GENERIC_READ                     = 0x80000000
GENERIC_WRITE                    = 0x40000000
GENERIC_EXECUTE                  = 0x20000000
GENERIC_ALL                      = 0x10000000

FILE_SHARE_READ                  = 0x00000001
FILE_SHARE_WRITE                 = 0x00000002
FILE_SHARE_DELETE                = 0x00000004

CREATE_NEW                       = 1
CREATE_ALWAYS                    = 2
OPEN_EXISTING                    = 3
OPEN_ALWAYS                      = 4
TRUNCATE_EXISTING                = 5

FILE_ATTRIBUTE_READONLY          = 0x00000001
FILE_ATTRIBUTE_NORMAL            = 0x00000080
FILE_ATTRIBUTE_TEMPORARY         = 0x00000100

FILE_FLAG_WRITE_THROUGH          = 0x80000000
FILE_FLAG_NO_BUFFERING           = 0x20000000
FILE_FLAG_RANDOM_ACCESS          = 0x10000000
FILE_FLAG_SEQUENTIAL_SCAN        = 0x08000000
FILE_FLAG_DELETE_ON_CLOSE        = 0x04000000
FILE_FLAG_OVERLAPPED             = 0x40000000

FILE_ATTRIBUTE_READONLY          = 0x00000001
FILE_ATTRIBUTE_HIDDEN            = 0x00000002
FILE_ATTRIBUTE_SYSTEM            = 0x00000004
FILE_ATTRIBUTE_DIRECTORY         = 0x00000010
FILE_ATTRIBUTE_ARCHIVE           = 0x00000020
FILE_ATTRIBUTE_DEVICE            = 0x00000040
FILE_ATTRIBUTE_NORMAL            = 0x00000080
FILE_ATTRIBUTE_TEMPORARY         = 0x00000100

# Debug events
EXCEPTION_DEBUG_EVENT       = 1
CREATE_THREAD_DEBUG_EVENT   = 2
CREATE_PROCESS_DEBUG_EVENT  = 3
EXIT_THREAD_DEBUG_EVENT     = 4
EXIT_PROCESS_DEBUG_EVENT    = 5
LOAD_DLL_DEBUG_EVENT        = 6
UNLOAD_DLL_DEBUG_EVENT      = 7
OUTPUT_DEBUG_STRING_EVENT   = 8
RIP_EVENT                   = 9

# Debug status codes (ContinueDebugEvent)
DBG_EXCEPTION_HANDLED           = long(0x00010001)
DBG_CONTINUE                    = long(0x00010002)
DBG_REPLY_LATER                 = long(0x40010001)
DBG_UNABLE_TO_PROVIDE_HANDLE    = long(0x40010002)
DBG_TERMINATE_THREAD            = long(0x40010003)
DBG_TERMINATE_PROCESS           = long(0x40010004)
DBG_CONTROL_C                   = long(0x40010005)
DBG_PRINTEXCEPTION_C            = long(0x40010006)
DBG_RIPEXCEPTION                = long(0x40010007)
DBG_CONTROL_BREAK               = long(0x40010008)
DBG_COMMAND_EXCEPTION           = long(0x40010009)
DBG_EXCEPTION_NOT_HANDLED       = long(0x80010001)
DBG_NO_STATE_CHANGE             = long(0xC0010001)
DBG_APP_NOT_IDLE                = long(0xC0010002)

# Status codes
STATUS_WAIT_0                   = long(0x00000000)
STATUS_ABANDONED_WAIT_0         = long(0x00000080)
STATUS_USER_APC                 = long(0x000000C0)
STATUS_TIMEOUT                  = long(0x00000102)
STATUS_PENDING                  = long(0x00000103)
STATUS_SEGMENT_NOTIFICATION     = long(0x40000005)
STATUS_GUARD_PAGE_VIOLATION     = long(0x80000001)
STATUS_DATATYPE_MISALIGNMENT    = long(0x80000002)
STATUS_BREAKPOINT               = long(0x80000003)
STATUS_SINGLE_STEP              = long(0x80000004)
STATUS_INVALID_INFO_CLASS       = long(0xC0000003)
STATUS_ACCESS_VIOLATION         = long(0xC0000005)
STATUS_IN_PAGE_ERROR            = long(0xC0000006)
STATUS_INVALID_HANDLE           = long(0xC0000008)
STATUS_NO_MEMORY                = long(0xC0000017)
STATUS_ILLEGAL_INSTRUCTION      = long(0xC000001D)
STATUS_NONCONTINUABLE_EXCEPTION = long(0xC0000025)
STATUS_INVALID_DISPOSITION      = long(0xC0000026)
STATUS_ARRAY_BOUNDS_EXCEEDED    = long(0xC000008C)
STATUS_FLOAT_DENORMAL_OPERAND   = long(0xC000008D)
STATUS_FLOAT_DIVIDE_BY_ZERO     = long(0xC000008E)
STATUS_FLOAT_INEXACT_RESULT     = long(0xC000008F)
STATUS_FLOAT_INVALID_OPERATION  = long(0xC0000090)
STATUS_FLOAT_OVERFLOW           = long(0xC0000091)
STATUS_FLOAT_STACK_CHECK        = long(0xC0000092)
STATUS_FLOAT_UNDERFLOW          = long(0xC0000093)
STATUS_INTEGER_DIVIDE_BY_ZERO   = long(0xC0000094)
STATUS_INTEGER_OVERFLOW         = long(0xC0000095)
STATUS_PRIVILEGED_INSTRUCTION   = long(0xC0000096)
STATUS_STACK_OVERFLOW           = long(0xC00000FD)
STATUS_CONTROL_C_EXIT           = long(0xC000013A)
STATUS_FLOAT_MULTIPLE_FAULTS    = long(0xC00002B4)
STATUS_FLOAT_MULTIPLE_TRAPS     = long(0xC00002B5)
STATUS_REG_NAT_CONSUMPTION      = long(0xC00002C9)
STATUS_SXS_EARLY_DEACTIVATION   = long(0xC015000F)
STATUS_SXS_INVALID_DEACTIVATION = long(0xC0150010)

STATUS_STACK_BUFFER_OVERRUN     = long(0xC0000409)
STATUS_WX86_BREAKPOINT          = long(0x4000001F)
STATUS_HEAP_CORRUPTION          = long(0xC0000374)

STATUS_POSSIBLE_DEADLOCK        = long(0xC0000194)

STATUS_UNWIND_CONSOLIDATE       = long(0x80000029)

# Exception codes

EXCEPTION_ACCESS_VIOLATION          = STATUS_ACCESS_VIOLATION
EXCEPTION_ARRAY_BOUNDS_EXCEEDED     = STATUS_ARRAY_BOUNDS_EXCEEDED
EXCEPTION_BREAKPOINT                = STATUS_BREAKPOINT
EXCEPTION_DATATYPE_MISALIGNMENT     = STATUS_DATATYPE_MISALIGNMENT
EXCEPTION_FLT_DENORMAL_OPERAND      = STATUS_FLOAT_DENORMAL_OPERAND
EXCEPTION_FLT_DIVIDE_BY_ZERO        = STATUS_FLOAT_DIVIDE_BY_ZERO
EXCEPTION_FLT_INEXACT_RESULT        = STATUS_FLOAT_INEXACT_RESULT
EXCEPTION_FLT_INVALID_OPERATION     = STATUS_FLOAT_INVALID_OPERATION
EXCEPTION_FLT_OVERFLOW              = STATUS_FLOAT_OVERFLOW
EXCEPTION_FLT_STACK_CHECK           = STATUS_FLOAT_STACK_CHECK
EXCEPTION_FLT_UNDERFLOW             = STATUS_FLOAT_UNDERFLOW
EXCEPTION_ILLEGAL_INSTRUCTION       = STATUS_ILLEGAL_INSTRUCTION
EXCEPTION_IN_PAGE_ERROR             = STATUS_IN_PAGE_ERROR
EXCEPTION_INT_DIVIDE_BY_ZERO        = STATUS_INTEGER_DIVIDE_BY_ZERO
EXCEPTION_INT_OVERFLOW              = STATUS_INTEGER_OVERFLOW
EXCEPTION_INVALID_DISPOSITION       = STATUS_INVALID_DISPOSITION
EXCEPTION_NONCONTINUABLE_EXCEPTION  = STATUS_NONCONTINUABLE_EXCEPTION
EXCEPTION_PRIV_INSTRUCTION          = STATUS_PRIVILEGED_INSTRUCTION
EXCEPTION_SINGLE_STEP               = STATUS_SINGLE_STEP
EXCEPTION_STACK_OVERFLOW            = STATUS_STACK_OVERFLOW

EXCEPTION_GUARD_PAGE                = STATUS_GUARD_PAGE_VIOLATION
EXCEPTION_INVALID_HANDLE            = STATUS_INVALID_HANDLE
EXCEPTION_POSSIBLE_DEADLOCK         = STATUS_POSSIBLE_DEADLOCK
EXCEPTION_WX86_BREAKPOINT           = STATUS_WX86_BREAKPOINT

CONTROL_C_EXIT                      = STATUS_CONTROL_C_EXIT

DBG_CONTROL_C                       = long(0x40010005)
MS_VC_EXCEPTION                     = long(0x406D1388)

# Access violation types
ACCESS_VIOLATION_TYPE_READ      = EXCEPTION_READ_FAULT
ACCESS_VIOLATION_TYPE_WRITE     = EXCEPTION_WRITE_FAULT
ACCESS_VIOLATION_TYPE_DEP       = EXCEPTION_EXECUTE_FAULT

# RIP event types
SLE_ERROR      = 1
SLE_MINORERROR = 2
SLE_WARNING    = 3

# DuplicateHandle constants
DUPLICATE_CLOSE_SOURCE      = 0x00000001
DUPLICATE_SAME_ACCESS       = 0x00000002

# GetFinalPathNameByHandle constants
FILE_NAME_NORMALIZED        = 0x0
FILE_NAME_OPENED            = 0x8
VOLUME_NAME_DOS             = 0x0
VOLUME_NAME_GUID            = 0x1
VOLUME_NAME_NONE            = 0x4
VOLUME_NAME_NT              = 0x2

# GetProductInfo constants
PRODUCT_BUSINESS = 0x00000006
PRODUCT_BUSINESS_N = 0x00000010
PRODUCT_CLUSTER_SERVER = 0x00000012
PRODUCT_DATACENTER_SERVER = 0x00000008
PRODUCT_DATACENTER_SERVER_CORE = 0x0000000C
PRODUCT_DATACENTER_SERVER_CORE_V = 0x00000027
PRODUCT_DATACENTER_SERVER_V = 0x00000025
PRODUCT_ENTERPRISE = 0x00000004
PRODUCT_ENTERPRISE_E = 0x00000046
PRODUCT_ENTERPRISE_N = 0x0000001B
PRODUCT_ENTERPRISE_SERVER = 0x0000000A
PRODUCT_ENTERPRISE_SERVER_CORE = 0x0000000E
PRODUCT_ENTERPRISE_SERVER_CORE_V = 0x00000029
PRODUCT_ENTERPRISE_SERVER_IA64 = 0x0000000F
PRODUCT_ENTERPRISE_SERVER_V = 0x00000026
PRODUCT_HOME_BASIC = 0x00000002
PRODUCT_HOME_BASIC_E = 0x00000043
PRODUCT_HOME_BASIC_N = 0x00000005
PRODUCT_HOME_PREMIUM = 0x00000003
PRODUCT_HOME_PREMIUM_E = 0x00000044
PRODUCT_HOME_PREMIUM_N = 0x0000001A
PRODUCT_HYPERV = 0x0000002A
PRODUCT_MEDIUMBUSINESS_SERVER_MANAGEMENT = 0x0000001E
PRODUCT_MEDIUMBUSINESS_SERVER_MESSAGING = 0x00000020
PRODUCT_MEDIUMBUSINESS_SERVER_SECURITY = 0x0000001F
PRODUCT_PROFESSIONAL = 0x00000030
PRODUCT_PROFESSIONAL_E = 0x00000045
PRODUCT_PROFESSIONAL_N = 0x00000031
PRODUCT_SERVER_FOR_SMALLBUSINESS = 0x00000018
PRODUCT_SERVER_FOR_SMALLBUSINESS_V = 0x00000023
PRODUCT_SERVER_FOUNDATION = 0x00000021
PRODUCT_SMALLBUSINESS_SERVER = 0x00000009
PRODUCT_STANDARD_SERVER = 0x00000007
PRODUCT_STANDARD_SERVER_CORE = 0x0000000D
PRODUCT_STANDARD_SERVER_CORE_V = 0x00000028
PRODUCT_STANDARD_SERVER_V = 0x00000024
PRODUCT_STARTER = 0x0000000B
PRODUCT_STARTER_E = 0x00000042
PRODUCT_STARTER_N = 0x0000002F
PRODUCT_STORAGE_ENTERPRISE_SERVER = 0x00000017
PRODUCT_STORAGE_EXPRESS_SERVER = 0x00000014
PRODUCT_STORAGE_STANDARD_SERVER = 0x00000015
PRODUCT_STORAGE_WORKGROUP_SERVER = 0x00000016
PRODUCT_UNDEFINED = 0x00000000
PRODUCT_UNLICENSED = 0xABCDABCD
PRODUCT_ULTIMATE = 0x00000001
PRODUCT_ULTIMATE_E = 0x00000047
PRODUCT_ULTIMATE_N = 0x0000001C
PRODUCT_WEB_SERVER = 0x00000011
PRODUCT_WEB_SERVER_CORE = 0x0000001D

# DEP policy flags
PROCESS_DEP_ENABLE = 1
PROCESS_DEP_DISABLE_ATL_THUNK_EMULATION = 2

# Error modes
SEM_FAILCRITICALERRORS      = 0x001
SEM_NOGPFAULTERRORBOX       = 0x002
SEM_NOALIGNMENTFAULTEXCEPT  = 0x004
SEM_NOOPENFILEERRORBOX      = 0x800

# GetHandleInformation / SetHandleInformation
HANDLE_FLAG_INHERIT             = 0x00000001
HANDLE_FLAG_PROTECT_FROM_CLOSE  = 0x00000002

#--- Handle wrappers ----------------------------------------------------------

class Handle (object):
    """
    Encapsulates Win32 handles to avoid leaking them.

    @type inherit: bool
    @ivar inherit: C{True} if the handle is to be inherited by child processes,
        C{False} otherwise.

    @type protectFromClose: bool
    @ivar protectFromClose: Set to C{True} to prevent the handle from being
        closed. Must be set to C{False} before you're done using the handle,
        or it will be left open until the debugger exits. Use with care!

    @see:
        L{ProcessHandle}, L{ThreadHandle}, L{FileHandle}, L{SnapshotHandle}
    """

    # XXX DEBUG
    # When this private flag is True each Handle will print a message to
    # standard output when it's created and destroyed. This is useful for
    # detecting handle leaks within WinAppDbg itself.
    __bLeakDetection = False

    def __init__(self, aHandle = None, bOwnership = True):
        """
        @type  aHandle: int
        @param aHandle: Win32 handle value.

        @type  bOwnership: bool
        @param bOwnership:
           C{True} if we own the handle and we need to close it.
           C{False} if someone else will be calling L{CloseHandle}.
        """
        super(Handle, self).__init__()
        self._value     = self._normalize(aHandle)
        self.bOwnership = bOwnership
        if Handle.__bLeakDetection:     # XXX DEBUG
            print("INIT HANDLE (%r) %r" % (self.value, self))

    @property
    def value(self):
        return self._value

    def __del__(self):
        """
        Closes the Win32 handle when the Python object is destroyed.
        """
        try:
            if Handle.__bLeakDetection:     # XXX DEBUG
                print("DEL HANDLE %r" % self)
            self.close()
        except Exception:
            pass

    def __enter__(self):
        """
        Compatibility with the "C{with}" Python statement.
        """
        if Handle.__bLeakDetection:     # XXX DEBUG
            print("ENTER HANDLE %r" % self)
        return self

    def __exit__(self, type, value, traceback):
        """
        Compatibility with the "C{with}" Python statement.
        """
        if Handle.__bLeakDetection:     # XXX DEBUG
            print("EXIT HANDLE %r" % self)
        try:
            self.close()
        except Exception:
            pass

    def __copy__(self):
        """
        Duplicates the Win32 handle when copying the Python object.

        @rtype:  L{Handle}
        @return: A new handle to the same Win32 object.
        """
        return self.dup()

    def __deepcopy__(self):
        """
        Duplicates the Win32 handle when copying the Python object.

        @rtype:  L{Handle}
        @return: A new handle to the same win32 object.
        """
        return self.dup()

    @property
    def _as_parameter_(self):
        """
        Compatibility with ctypes.
        Allows passing transparently a Handle object to an API call.
        """
        return HANDLE(self.value)

    @staticmethod
    def from_param(value):
        """
        Compatibility with ctypes.
        Allows passing transparently a Handle object to an API call.

        @type  value: int
        @param value: Numeric handle value.
        """
        return HANDLE(value)

    def close(self):
        """
        Closes the Win32 handle.
        """
        if self.bOwnership and self.value not in (None, INVALID_HANDLE_VALUE):
            if Handle.__bLeakDetection:     # XXX DEBUG
                print("CLOSE HANDLE (%d) %r" % (self.value, self))
            try:
                self._close()
            finally:
                self._value = None

    def _close(self):
        """
        Low-level close method.
        This is a private method, do not call it.
        """
        CloseHandle(self.value)

    def dup(self):
        """
        @rtype:  L{Handle}
        @return: A new handle to the same Win32 object.
        """
        if self.value is None:
            raise ValueError("Closed handles can't be duplicated!")
        new_handle = DuplicateHandle(self.value)
        if Handle.__bLeakDetection:     # XXX DEBUG
            print("DUP HANDLE (%d -> %d) %r %r" % \
                            (self.value, new_handle.value, self, new_handle))
        return new_handle

    @staticmethod
    def _normalize(value):
        """
        Normalize handle values.
        """
        if hasattr(value, 'value'):
            value = value.value
        if value is not None:
            value = long(value)
        return value

    def wait(self, dwMilliseconds = None):
        """
        Wait for the Win32 object to be signaled.

        @type  dwMilliseconds: int
        @param dwMilliseconds: (Optional) Timeout value in milliseconds.
            Use C{INFINITE} or C{None} for no timeout.
        """
        if self.value is None:
            raise ValueError("Handle is already closed!")
        if dwMilliseconds is None:
            dwMilliseconds = INFINITE
        r = WaitForSingleObject(self.value, dwMilliseconds)
        if r != WAIT_OBJECT_0:
            raise ctypes.WinError(r)

    def __repr__(self):
        return '<%s: %s>' % (self.__class__.__name__, self.value)

    def __get_inherit(self):
        if self.value is None:
            raise ValueError("Handle is already closed!")
        return bool( GetHandleInformation(self.value) & HANDLE_FLAG_INHERIT )

    def __set_inherit(self, value):
        if self.value is None:
            raise ValueError("Handle is already closed!")
        flag = (0, HANDLE_FLAG_INHERIT)[ bool(value) ]
        SetHandleInformation(self.value, flag, flag)

    inherit = property(__get_inherit, __set_inherit)

    def __get_protectFromClose(self):
        if self.value is None:
            raise ValueError("Handle is already closed!")
        return bool( GetHandleInformation(self.value) & HANDLE_FLAG_PROTECT_FROM_CLOSE )

    def __set_protectFromClose(self, value):
        if self.value is None:
            raise ValueError("Handle is already closed!")
        flag = (0, HANDLE_FLAG_PROTECT_FROM_CLOSE)[ bool(value) ]
        SetHandleInformation(self.value, flag, flag)

    protectFromClose = property(__get_protectFromClose, __set_protectFromClose)

class UserModeHandle (Handle):
    """
    Base class for non-kernel handles. Generally this means they are closed
    by special Win32 API functions instead of CloseHandle() and some standard
    operations (synchronizing, duplicating, inheritance) are not supported.

    @type _TYPE: C type
    @cvar _TYPE: C type to translate this handle to.
        Subclasses should override this.
        Defaults to L{HANDLE}.
    """

    # Subclasses should override this.
    _TYPE = HANDLE

    # This method must be implemented by subclasses.
    def _close(self):
        raise NotImplementedError()

    # Translation to C type.
    @property
    def _as_parameter_(self):
        return self._TYPE(self.value)

    # Translation to C type.
    @staticmethod
    def from_param(value):
        return self._TYPE(self.value)

    # Operation not supported.
    @property
    def inherit(self):
        return False

    # Operation not supported.
    @property
    def protectFromClose(self):
        return False

    # Operation not supported.
    def dup(self):
        raise NotImplementedError()

    # Operation not supported.
    def wait(self, dwMilliseconds = None):
        raise NotImplementedError()

class ProcessHandle (Handle):
    """
    Win32 process handle.

    @type dwAccess: int
    @ivar dwAccess: Current access flags to this handle.
            This is the same value passed to L{OpenProcess}.
            Can only be C{None} if C{aHandle} is also C{None}.
            Defaults to L{PROCESS_ALL_ACCESS}.

    @see: L{Handle}
    """

    def __init__(self, aHandle = None, bOwnership = True,
                       dwAccess = PROCESS_ALL_ACCESS):
        """
        @type  aHandle: int
        @param aHandle: Win32 handle value.

        @type  bOwnership: bool
        @param bOwnership:
           C{True} if we own the handle and we need to close it.
           C{False} if someone else will be calling L{CloseHandle}.

        @type  dwAccess: int
        @param dwAccess: Current access flags to this handle.
            This is the same value passed to L{OpenProcess}.
            Can only be C{None} if C{aHandle} is also C{None}.
            Defaults to L{PROCESS_ALL_ACCESS}.
        """
        super(ProcessHandle, self).__init__(aHandle, bOwnership)
        self.dwAccess = dwAccess
        if aHandle is not None and dwAccess is None:
            msg = "Missing access flags for process handle: %x" % aHandle
            raise TypeError(msg)

    def get_pid(self):
        """
        @rtype:  int
        @return: Process global ID.
        """
        return GetProcessId(self.value)

class ThreadHandle (Handle):
    """
    Win32 thread handle.

    @type dwAccess: int
    @ivar dwAccess: Current access flags to this handle.
            This is the same value passed to L{OpenThread}.
            Can only be C{None} if C{aHandle} is also C{None}.
            Defaults to L{THREAD_ALL_ACCESS}.

    @see: L{Handle}
    """

    def __init__(self, aHandle = None, bOwnership = True,
                       dwAccess = THREAD_ALL_ACCESS):
        """
        @type  aHandle: int
        @param aHandle: Win32 handle value.

        @type  bOwnership: bool
        @param bOwnership:
           C{True} if we own the handle and we need to close it.
           C{False} if someone else will be calling L{CloseHandle}.

        @type  dwAccess: int
        @param dwAccess: Current access flags to this handle.
            This is the same value passed to L{OpenThread}.
            Can only be C{None} if C{aHandle} is also C{None}.
            Defaults to L{THREAD_ALL_ACCESS}.
        """
        super(ThreadHandle, self).__init__(aHandle, bOwnership)
        self.dwAccess = dwAccess
        if aHandle is not None and dwAccess is None:
            msg = "Missing access flags for thread handle: %x" % aHandle
            raise TypeError(msg)

    def get_tid(self):
        """
        @rtype:  int
        @return: Thread global ID.
        """
        return GetThreadId(self.value)

class FileHandle (Handle):
    """
    Win32 file handle.

    @see: L{Handle}
    """

    def get_filename(self):
        """
        @rtype:  None or str
        @return: Name of the open file, or C{None} if unavailable.
        """
        #
        # XXX BUG
        #
        # This code truncates the first two bytes of the path.
        # It seems to be the expected behavior of NtQueryInformationFile.
        #
        # My guess is it only returns the NT pathname, without the device name.
        # It's like dropping the drive letter in a Win32 pathname.
        #
        # Note that using the "official" GetFileInformationByHandleEx
        # API introduced in Vista doesn't change the results!
        #
        dwBufferSize      = 0x1004
        lpFileInformation = ctypes.create_string_buffer(dwBufferSize)
        try:
            GetFileInformationByHandleEx(self.value,
                                        FILE_INFO_BY_HANDLE_CLASS.FileNameInfo,
                                        lpFileInformation, dwBufferSize)
        except AttributeError:
            from winappdbg.win32.ntdll import NtQueryInformationFile, \
                              FileNameInformation, \
                              FILE_NAME_INFORMATION
            NtQueryInformationFile(self.value,
                                   FileNameInformation,
                                   lpFileInformation,
                                   dwBufferSize)
        FileName = compat.unicode(lpFileInformation.raw[sizeof(DWORD):], 'U16')
        FileName = ctypes.create_unicode_buffer(FileName).value
        if not FileName:
            FileName = None
        elif FileName[1:2] != ':':
            # When the drive letter is missing, we'll assume SYSTEMROOT.
            # Not a good solution but it could be worse.
            import os
            FileName = os.environ['SYSTEMROOT'][:2] + FileName
        return FileName

class FileMappingHandle (Handle):
    """
    File mapping handle.

    @see: L{Handle}
    """
    pass

# XXX maybe add functions related to the toolhelp snapshots here?
class SnapshotHandle (Handle):
    """
    Toolhelp32 snapshot handle.

    @see: L{Handle}
    """
    pass

#--- Structure wrappers -------------------------------------------------------

class ProcessInformation (object):
    """
    Process information object returned by L{CreateProcess}.
    """

    def __init__(self, pi):
        self.hProcess    = ProcessHandle(pi.hProcess)
        self.hThread     = ThreadHandle(pi.hThread)
        self.dwProcessId = pi.dwProcessId
        self.dwThreadId  = pi.dwThreadId

# Don't psyco-optimize this class because it needs to be serialized.
class MemoryBasicInformation (object):
    """
    Memory information object returned by L{VirtualQueryEx}.
    """

    READABLE = (
                PAGE_EXECUTE_READ       |
                PAGE_EXECUTE_READWRITE  |
                PAGE_EXECUTE_WRITECOPY  |
                PAGE_READONLY           |
                PAGE_READWRITE          |
                PAGE_WRITECOPY
    )

    WRITEABLE = (
                PAGE_EXECUTE_READWRITE  |
                PAGE_EXECUTE_WRITECOPY  |
                PAGE_READWRITE          |
                PAGE_WRITECOPY
    )

    COPY_ON_WRITE = (
                PAGE_EXECUTE_WRITECOPY  |
                PAGE_WRITECOPY
    )

    EXECUTABLE = (
                PAGE_EXECUTE            |
                PAGE_EXECUTE_READ       |
                PAGE_EXECUTE_READWRITE  |
                PAGE_EXECUTE_WRITECOPY
    )

    EXECUTABLE_AND_WRITEABLE = (
                PAGE_EXECUTE_READWRITE  |
                PAGE_EXECUTE_WRITECOPY
    )

    def __init__(self, mbi=None):
        """
        @type  mbi: L{MEMORY_BASIC_INFORMATION} or L{MemoryBasicInformation}
        @param mbi: Either a L{MEMORY_BASIC_INFORMATION} structure or another
            L{MemoryBasicInformation} instance.
        """
        if mbi is None:
            self.BaseAddress        = None
            self.AllocationBase     = None
            self.AllocationProtect  = None
            self.RegionSize         = None
            self.State              = None
            self.Protect            = None
            self.Type               = None
        else:
            self.BaseAddress        = mbi.BaseAddress
            self.AllocationBase     = mbi.AllocationBase
            self.AllocationProtect  = mbi.AllocationProtect
            self.RegionSize         = mbi.RegionSize
            self.State              = mbi.State
            self.Protect            = mbi.Protect
            self.Type               = mbi.Type

            # Only used when copying MemoryBasicInformation objects, instead of
            # instancing them from a MEMORY_BASIC_INFORMATION structure.
            if hasattr(mbi, 'content'):
                self.content = mbi.content
            if hasattr(mbi, 'filename'):
                self.content = mbi.filename

    def __contains__(self, address):
        """
        Test if the given memory address falls within this memory region.

        @type  address: int
        @param address: Memory address to test.

        @rtype:  bool
        @return: C{True} if the given memory address falls within this memory
            region, C{False} otherwise.
        """
        return self.BaseAddress <= address < (self.BaseAddress + self.RegionSize)

    def is_free(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region is free.
        """
        return self.State == MEM_FREE

    def is_reserved(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region is reserved.
        """
        return self.State == MEM_RESERVE

    def is_commited(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region is commited.
        """
        return self.State == MEM_COMMIT

    def is_image(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region belongs to an executable
            image.
        """
        return self.Type == MEM_IMAGE

    def is_mapped(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region belongs to a mapped file.
        """
        return self.Type == MEM_MAPPED

    def is_private(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region is private.
        """
        return self.Type == MEM_PRIVATE

    def is_guard(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are guard pages.
        """
        return self.is_commited() and bool(self.Protect & PAGE_GUARD)

    def has_content(self):
        """
        @rtype:  bool
        @return: C{True} if the memory in this region has any data in it.
        """
        return self.is_commited() and not bool(self.Protect & (PAGE_GUARD | PAGE_NOACCESS))

    def is_readable(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are readable.
        """
        return self.has_content() and bool(self.Protect & self.READABLE)

    def is_writeable(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are writeable.
        """
        return self.has_content() and bool(self.Protect & self.WRITEABLE)

    def is_copy_on_write(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are marked as
            copy-on-write. This means the pages are writeable, but changes
            are not propagated to disk.
        @note:
            Tipically data sections in executable images are marked like this.
        """
        return self.has_content() and bool(self.Protect & self.COPY_ON_WRITE)

    def is_executable(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are executable.
        @note: Executable pages are always readable.
        """
        return self.has_content() and bool(self.Protect & self.EXECUTABLE)

    def is_executable_and_writeable(self):
        """
        @rtype:  bool
        @return: C{True} if all pages in this region are executable and
            writeable.
        @note: The presence of such pages make memory corruption
            vulnerabilities much easier to exploit.
        """
        return self.has_content() and bool(self.Protect & self.EXECUTABLE_AND_WRITEABLE)

class ProcThreadAttributeList (object):
    """
    Extended process and thread attribute support.

    To be used with L{STARTUPINFOEX}.
    Only available for Windows Vista and above.

    @type AttributeList: list of tuple( int, ctypes-compatible object )
    @ivar AttributeList: List of (Attribute, Value) pairs.

    @type AttributeListBuffer: L{LPPROC_THREAD_ATTRIBUTE_LIST}
    @ivar AttributeListBuffer: Memory buffer used to store the attribute list.
        L{InitializeProcThreadAttributeList},
        L{UpdateProcThreadAttribute},
        L{DeleteProcThreadAttributeList} and
        L{STARTUPINFOEX}.
    """

    def __init__(self, AttributeList):
        """
        @type  AttributeList: list of tuple( int, ctypes-compatible object )
        @param AttributeList: List of (Attribute, Value) pairs.
        """
        self.AttributeList = AttributeList
        self.AttributeListBuffer = InitializeProcThreadAttributeList(
                                                            len(AttributeList))
        try:
            for Attribute, Value in AttributeList:
                UpdateProcThreadAttribute(self.AttributeListBuffer,
                                          Attribute, Value)
        except:
            ProcThreadAttributeList.__del__(self)
            raise

    def __del__(self):
        try:
            DeleteProcThreadAttributeList(self.AttributeListBuffer)
            del self.AttributeListBuffer
        except Exception:
            pass

    def __copy__(self):
        return self.__deepcopy__()

    def __deepcopy__(self):
        return self.__class__(self.AttributeList)

    @property
    def value(self):
        return ctypes.cast(ctypes.pointer(self.AttributeListBuffer), LPVOID)

    @property
    def _as_parameter_(self):
        return self.value

    # XXX TODO
    @staticmethod
    def from_param(value):
        raise NotImplementedError()

#--- OVERLAPPED structure -----------------------------------------------------

# typedef struct _OVERLAPPED {
#   ULONG_PTR Internal;
#   ULONG_PTR InternalHigh;
#   union {
#     struct {
#       DWORD Offset;
#       DWORD OffsetHigh;
#     } ;
#     PVOID Pointer;
#   } ;
#   HANDLE    hEvent;
# }OVERLAPPED, *LPOVERLAPPED;
class _OVERLAPPED_STRUCT(Structure):
    _fields_ = [
        ('Offset',          DWORD),
        ('OffsetHigh',      DWORD),
    ]
class _OVERLAPPED_UNION(Union):
    _fields_ = [
        ('s',               _OVERLAPPED_STRUCT),
        ('Pointer',         PVOID),
    ]
class OVERLAPPED(Structure):
    _fields_ = [
        ('Internal',        ULONG_PTR),
        ('InternalHigh',    ULONG_PTR),
        ('u',               _OVERLAPPED_UNION),
        ('hEvent',          HANDLE),
    ]
LPOVERLAPPED = POINTER(OVERLAPPED)

#--- SECURITY_ATTRIBUTES structure --------------------------------------------

# typedef struct _SECURITY_ATTRIBUTES {
#     DWORD nLength;
#     LPVOID lpSecurityDescriptor;
#     BOOL bInheritHandle;
# } SECURITY_ATTRIBUTES, *PSECURITY_ATTRIBUTES, *LPSECURITY_ATTRIBUTES;
class SECURITY_ATTRIBUTES(Structure):
    _fields_ = [
        ('nLength',                 DWORD),
        ('lpSecurityDescriptor',    LPVOID),
        ('bInheritHandle',          BOOL),
    ]
LPSECURITY_ATTRIBUTES = POINTER(SECURITY_ATTRIBUTES)

# --- Extended process and thread attribute support ---------------------------

PPROC_THREAD_ATTRIBUTE_LIST  = LPVOID
LPPROC_THREAD_ATTRIBUTE_LIST = PPROC_THREAD_ATTRIBUTE_LIST

PROC_THREAD_ATTRIBUTE_NUMBER   = 0x0000FFFF
PROC_THREAD_ATTRIBUTE_THREAD   = 0x00010000  # Attribute may be used with thread creation
PROC_THREAD_ATTRIBUTE_INPUT    = 0x00020000  # Attribute is input only
PROC_THREAD_ATTRIBUTE_ADDITIVE = 0x00040000  # Attribute may be "accumulated," e.g. bitmasks, counters, etc.

# PROC_THREAD_ATTRIBUTE_NUM
ProcThreadAttributeParentProcess    = 0
ProcThreadAttributeExtendedFlags    = 1
ProcThreadAttributeHandleList       = 2
ProcThreadAttributeGroupAffinity    = 3
ProcThreadAttributePreferredNode    = 4
ProcThreadAttributeIdealProcessor   = 5
ProcThreadAttributeUmsThread        = 6
ProcThreadAttributeMitigationPolicy = 7
ProcThreadAttributeMax              = 8

PROC_THREAD_ATTRIBUTE_PARENT_PROCESS    = ProcThreadAttributeParentProcess      |                                PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_EXTENDED_FLAGS    = ProcThreadAttributeExtendedFlags      |                                PROC_THREAD_ATTRIBUTE_INPUT | PROC_THREAD_ATTRIBUTE_ADDITIVE
PROC_THREAD_ATTRIBUTE_HANDLE_LIST       = ProcThreadAttributeHandleList         |                                PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_GROUP_AFFINITY    = ProcThreadAttributeGroupAffinity      | PROC_THREAD_ATTRIBUTE_THREAD | PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_PREFERRED_NODE    = ProcThreadAttributePreferredNode      |                                PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_IDEAL_PROCESSOR   = ProcThreadAttributeIdealProcessor     | PROC_THREAD_ATTRIBUTE_THREAD | PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_UMS_THREAD        = ProcThreadAttributeUmsThread          | PROC_THREAD_ATTRIBUTE_THREAD | PROC_THREAD_ATTRIBUTE_INPUT
PROC_THREAD_ATTRIBUTE_MITIGATION_POLICY = ProcThreadAttributeMitigationPolicy   |                                PROC_THREAD_ATTRIBUTE_INPUT

PROCESS_CREATION_MITIGATION_POLICY_DEP_ENABLE           = 0x01
PROCESS_CREATION_MITIGATION_POLICY_DEP_ATL_THUNK_ENABLE = 0x02
PROCESS_CREATION_MITIGATION_POLICY_SEHOP_ENABLE         = 0x04

#--- VS_FIXEDFILEINFO structure -----------------------------------------------

# struct VS_FIXEDFILEINFO {
#   DWORD dwSignature;
#   DWORD dwStrucVersion;
#   DWORD dwFileVersionMS;
#   DWORD dwFileVersionLS;
#   DWORD dwProductVersionMS;
#   DWORD dwProductVersionLS;
#   DWORD dwFileFlagsMask;
#   DWORD dwFileFlags;
#   DWORD dwFileOS;
#   DWORD dwFileType;
#   DWORD dwFileSubtype;
#   DWORD dwFileDateMS;
#   DWORD dwFileDateLS;
# };
class VS_FIXEDFILEINFO (Structure):
    _fields_ = [
        ("dwSignature",             DWORD),     # 0xFEEF04BD
        ("dwStrucVersion",          DWORD),
        ("dwFileVersionMS",         DWORD),
        ("dwFileVersionLS",         DWORD),
        ("dwProductVersionMS",      DWORD),
        ("dwProductVersionLS",      DWORD),
        ("dwFileFlagsMask",         DWORD),
        ("dwFileFlags",             DWORD),
        ("dwFileOS",                DWORD),
        ("dwFileType",              DWORD),
        ("dwFileSubtype",           DWORD),
        ("dwFileDateMS",            DWORD),
        ("dwFileDateLS",            DWORD),
    ]

#--- THREADNAME_INFO structure ------------------------------------------------

# typedef struct tagTHREADNAME_INFO
# {
#    DWORD dwType; // Must be 0x1000.
#    LPCSTR szName; // Pointer to name (in user addr space).
#    DWORD dwThreadID; // Thread ID (-1=caller thread).
#    DWORD dwFlags; // Reserved for future use, must be zero.
# } THREADNAME_INFO;
class THREADNAME_INFO(Structure):
    _fields_ = [
        ("dwType",      DWORD),     # 0x1000
        ("szName",      LPVOID),    # remote pointer
        ("dwThreadID",  DWORD),     # -1 usually
        ("dwFlags",     DWORD),     # 0
    ]

#--- MEMORY_BASIC_INFORMATION structure ---------------------------------------

# typedef struct _MEMORY_BASIC_INFORMATION32 {
#     DWORD BaseAddress;
#     DWORD AllocationBase;
#     DWORD AllocationProtect;
#     DWORD RegionSize;
#     DWORD State;
#     DWORD Protect;
#     DWORD Type;
# } MEMORY_BASIC_INFORMATION32, *PMEMORY_BASIC_INFORMATION32;
class MEMORY_BASIC_INFORMATION32(Structure):
    _fields_ = [
        ('BaseAddress',         DWORD),         # remote pointer
        ('AllocationBase',      DWORD),         # remote pointer
        ('AllocationProtect',   DWORD),
        ('RegionSize',          DWORD),
        ('State',               DWORD),
        ('Protect',             DWORD),
        ('Type',                DWORD),
    ]

# typedef struct DECLSPEC_ALIGN(16) _MEMORY_BASIC_INFORMATION64 {
#     ULONGLONG BaseAddress;
#     ULONGLONG AllocationBase;
#     DWORD     AllocationProtect;
#     DWORD     __alignment1;
#     ULONGLONG RegionSize;
#     DWORD     State;
#     DWORD     Protect;
#     DWORD     Type;
#     DWORD     __alignment2;
# } MEMORY_BASIC_INFORMATION64, *PMEMORY_BASIC_INFORMATION64;
class MEMORY_BASIC_INFORMATION64(Structure):
    _fields_ = [
        ('BaseAddress',         ULONGLONG),     # remote pointer
        ('AllocationBase',      ULONGLONG),     # remote pointer
        ('AllocationProtect',   DWORD),
        ('__alignment1',        DWORD),
        ('RegionSize',          ULONGLONG),
        ('State',               DWORD),
        ('Protect',             DWORD),
        ('Type',                DWORD),
        ('__alignment2',        DWORD),
    ]

# typedef struct _MEMORY_BASIC_INFORMATION {
#     PVOID BaseAddress;
#     PVOID AllocationBase;
#     DWORD AllocationProtect;
#     SIZE_T RegionSize;
#     DWORD State;
#     DWORD Protect;
#     DWORD Type;
# } MEMORY_BASIC_INFORMATION, *PMEMORY_BASIC_INFORMATION;
class MEMORY_BASIC_INFORMATION(Structure):
    _fields_ = [
        ('BaseAddress',         SIZE_T),    # remote pointer
        ('AllocationBase',      SIZE_T),    # remote pointer
        ('AllocationProtect',   DWORD),
        ('RegionSize',          SIZE_T),
        ('State',               DWORD),
        ('Protect',             DWORD),
        ('Type',                DWORD),
    ]
PMEMORY_BASIC_INFORMATION = POINTER(MEMORY_BASIC_INFORMATION)

#--- BY_HANDLE_FILE_INFORMATION structure -------------------------------------

# typedef struct _FILETIME {
#    DWORD dwLowDateTime;
#    DWORD dwHighDateTime;
# } FILETIME, *PFILETIME;
class FILETIME(Structure):
    _fields_ = [
        ('dwLowDateTime',       DWORD),
        ('dwHighDateTime',      DWORD),
    ]
LPFILETIME = POINTER(FILETIME)

# typedef struct _SYSTEMTIME {
#   WORD wYear;
#   WORD wMonth;
#   WORD wDayOfWeek;
#   WORD wDay;
#   WORD wHour;
#   WORD wMinute;
#   WORD wSecond;
#   WORD wMilliseconds;
# }SYSTEMTIME, *PSYSTEMTIME;
class SYSTEMTIME(Structure):
    _fields_ = [
        ('wYear',           WORD),
        ('wMonth',          WORD),
        ('wDayOfWeek',      WORD),
        ('wDay',            WORD),
        ('wHour',           WORD),
        ('wMinute',         WORD),
        ('wSecond',         WORD),
        ('wMilliseconds',   WORD),
    ]
LPSYSTEMTIME = POINTER(SYSTEMTIME)

# typedef struct _BY_HANDLE_FILE_INFORMATION {
#   DWORD dwFileAttributes;
#   FILETIME ftCreationTime;
#   FILETIME ftLastAccessTime;
#   FILETIME ftLastWriteTime;
#   DWORD dwVolumeSerialNumber;
#   DWORD nFileSizeHigh;
#   DWORD nFileSizeLow;
#   DWORD nNumberOfLinks;
#   DWORD nFileIndexHigh;
#   DWORD nFileIndexLow;
# } BY_HANDLE_FILE_INFORMATION, *PBY_HANDLE_FILE_INFORMATION;
class BY_HANDLE_FILE_INFORMATION(Structure):
    _fields_ = [
        ('dwFileAttributes',        DWORD),
        ('ftCreationTime',          FILETIME),
        ('ftLastAccessTime',        FILETIME),
        ('ftLastWriteTime',         FILETIME),
        ('dwVolumeSerialNumber',    DWORD),
        ('nFileSizeHigh',           DWORD),
        ('nFileSizeLow',            DWORD),
        ('nNumberOfLinks',          DWORD),
        ('nFileIndexHigh',          DWORD),
        ('nFileIndexLow',           DWORD),
    ]
LPBY_HANDLE_FILE_INFORMATION = POINTER(BY_HANDLE_FILE_INFORMATION)

# typedef enum _FILE_INFO_BY_HANDLE_CLASS {
#   FileBasicInfo = 0,
#   FileStandardInfo = 1,
#   FileNameInfo = 2,
#   FileRenameInfo = 3,
#   FileDispositionInfo = 4,
#   FileAllocationInfo = 5,
#   FileEndOfFileInfo = 6,
#   FileStreamInfo = 7,
#   FileCompressionInfo = 8,
#   FileAttributeTagInfo = 9,
#   FileIdBothDirectoryInfo = 10,
#   FileIdBothDirectoryRestartInfo = 11,
#   FileIoPriorityHintInfo = 12,
#   MaximumFileInfoByHandlesClass = 13
# } FILE_INFO_BY_HANDLE_CLASS, *PFILE_INFO_BY_HANDLE_CLASS;
class FILE_INFO_BY_HANDLE_CLASS(object):
    FileBasicInfo                   = 0
    FileStandardInfo                = 1
    FileNameInfo                    = 2
    FileRenameInfo                  = 3
    FileDispositionInfo             = 4
    FileAllocationInfo              = 5
    FileEndOfFileInfo               = 6
    FileStreamInfo                  = 7
    FileCompressionInfo             = 8
    FileAttributeTagInfo            = 9
    FileIdBothDirectoryInfo         = 10
    FileIdBothDirectoryRestartInfo  = 11
    FileIoPriorityHintInfo          = 12
    MaximumFileInfoByHandlesClass   = 13

# typedef struct _FILE_NAME_INFO {
#   DWORD  FileNameLength;
#   WCHAR FileName[1];
# } FILE_NAME_INFO, *PFILE_NAME_INFO;
##class FILE_NAME_INFO(Structure):
##    _fields_ = [
##        ('FileNameLength',  DWORD),
##        ('FileName',        WCHAR * 1),
##    ]

# TO DO: add more structures used by GetFileInformationByHandleEx()

#--- PROCESS_INFORMATION structure --------------------------------------------

# typedef struct _PROCESS_INFORMATION {
#     HANDLE hProcess;
#     HANDLE hThread;
#     DWORD dwProcessId;
#     DWORD dwThreadId;
# } PROCESS_INFORMATION, *PPROCESS_INFORMATION, *LPPROCESS_INFORMATION;
class PROCESS_INFORMATION(Structure):
    _fields_ = [
        ('hProcess',    HANDLE),
        ('hThread',     HANDLE),
        ('dwProcessId', DWORD),
        ('dwThreadId',  DWORD),
    ]
LPPROCESS_INFORMATION = POINTER(PROCESS_INFORMATION)

#--- STARTUPINFO and STARTUPINFOEX structures ---------------------------------

# typedef struct _STARTUPINFO {
#   DWORD  cb;
#   LPTSTR lpReserved;
#   LPTSTR lpDesktop;
#   LPTSTR lpTitle;
#   DWORD  dwX;
#   DWORD  dwY;
#   DWORD  dwXSize;
#   DWORD  dwYSize;
#   DWORD  dwXCountChars;
#   DWORD  dwYCountChars;
#   DWORD  dwFillAttribute;
#   DWORD  dwFlags;
#   WORD   wShowWindow;
#   WORD   cbReserved2;
#   LPBYTE lpReserved2;
#   HANDLE hStdInput;
#   HANDLE hStdOutput;
#   HANDLE hStdError;
# }STARTUPINFO, *LPSTARTUPINFO;
class STARTUPINFO(Structure):
    _fields_ = [
        ('cb',              DWORD),
        ('lpReserved',      LPSTR),
        ('lpDesktop',       LPSTR),
        ('lpTitle',         LPSTR),
        ('dwX',             DWORD),
        ('dwY',             DWORD),
        ('dwXSize',         DWORD),
        ('dwYSize',         DWORD),
        ('dwXCountChars',   DWORD),
        ('dwYCountChars',   DWORD),
        ('dwFillAttribute', DWORD),
        ('dwFlags',         DWORD),
        ('wShowWindow',     WORD),
        ('cbReserved2',     WORD),
        ('lpReserved2',     LPVOID),    # LPBYTE
        ('hStdInput',       HANDLE),
        ('hStdOutput',      HANDLE),
        ('hStdError',       HANDLE),
    ]
LPSTARTUPINFO = POINTER(STARTUPINFO)

# typedef struct _STARTUPINFOEX {
#   STARTUPINFO StartupInfo;
#   PPROC_THREAD_ATTRIBUTE_LIST lpAttributeList;
# } STARTUPINFOEX,  *LPSTARTUPINFOEX;
class STARTUPINFOEX(Structure):
    _fields_ = [
        ('StartupInfo',     STARTUPINFO),
        ('lpAttributeList', PPROC_THREAD_ATTRIBUTE_LIST),
    ]
LPSTARTUPINFOEX = POINTER(STARTUPINFOEX)

class STARTUPINFOW(Structure):
    _fields_ = [
        ('cb',              DWORD),
        ('lpReserved',      LPWSTR),
        ('lpDesktop',       LPWSTR),
        ('lpTitle',         LPWSTR),
        ('dwX',             DWORD),
        ('dwY',             DWORD),
        ('dwXSize',         DWORD),
        ('dwYSize',         DWORD),
        ('dwXCountChars',   DWORD),
        ('dwYCountChars',   DWORD),
        ('dwFillAttribute', DWORD),
        ('dwFlags',         DWORD),
        ('wShowWindow',     WORD),
        ('cbReserved2',     WORD),
        ('lpReserved2',     LPVOID),    # LPBYTE
        ('hStdInput',       HANDLE),
        ('hStdOutput',      HANDLE),
        ('hStdError',       HANDLE),
    ]
LPSTARTUPINFOW = POINTER(STARTUPINFOW)

class STARTUPINFOEXW(Structure):
    _fields_ = [
        ('StartupInfo',     STARTUPINFOW),
        ('lpAttributeList', PPROC_THREAD_ATTRIBUTE_LIST),
    ]
LPSTARTUPINFOEXW = POINTER(STARTUPINFOEXW)

#--- JIT_DEBUG_INFO structure -------------------------------------------------

# typedef struct _JIT_DEBUG_INFO {
#     DWORD dwSize;
#     DWORD dwProcessorArchitecture;
#     DWORD dwThreadID;
#     DWORD dwReserved0;
#     ULONG64 lpExceptionAddress;
#     ULONG64 lpExceptionRecord;
#     ULONG64 lpContextRecord;
# } JIT_DEBUG_INFO, *LPJIT_DEBUG_INFO;
class JIT_DEBUG_INFO(Structure):
    _fields_ = [
        ('dwSize',                  DWORD),
        ('dwProcessorArchitecture', DWORD),
        ('dwThreadID',              DWORD),
        ('dwReserved0',             DWORD),
        ('lpExceptionAddress',      ULONG64),
        ('lpExceptionRecord',       ULONG64),
        ('lpContextRecord',         ULONG64),
    ]
JIT_DEBUG_INFO32 = JIT_DEBUG_INFO
JIT_DEBUG_INFO64 = JIT_DEBUG_INFO

LPJIT_DEBUG_INFO   = POINTER(JIT_DEBUG_INFO)
LPJIT_DEBUG_INFO32 = POINTER(JIT_DEBUG_INFO32)
LPJIT_DEBUG_INFO64 = POINTER(JIT_DEBUG_INFO64)

#--- DEBUG_EVENT structure ----------------------------------------------------

# typedef struct _EXCEPTION_RECORD32 {
#     DWORD ExceptionCode;
#     DWORD ExceptionFlags;
#     DWORD ExceptionRecord;
#     DWORD ExceptionAddress;
#     DWORD NumberParameters;
#     DWORD ExceptionInformation[EXCEPTION_MAXIMUM_PARAMETERS];
# } EXCEPTION_RECORD32, *PEXCEPTION_RECORD32;
class EXCEPTION_RECORD32(Structure):
    _fields_ = [
        ('ExceptionCode',           DWORD),
        ('ExceptionFlags',          DWORD),
        ('ExceptionRecord',         DWORD),
        ('ExceptionAddress',        DWORD),
        ('NumberParameters',        DWORD),
        ('ExceptionInformation',    DWORD * EXCEPTION_MAXIMUM_PARAMETERS),
    ]

PEXCEPTION_RECORD32 = POINTER(EXCEPTION_RECORD32)

# typedef struct _EXCEPTION_RECORD64 {
#     DWORD    ExceptionCode;
#     DWORD ExceptionFlags;
#     DWORD64 ExceptionRecord;
#     DWORD64 ExceptionAddress;
#     DWORD NumberParameters;
#     DWORD __unusedAlignment;
#     DWORD64 ExceptionInformation[EXCEPTION_MAXIMUM_PARAMETERS];
# } EXCEPTION_RECORD64, *PEXCEPTION_RECORD64;
class EXCEPTION_RECORD64(Structure):
    _fields_ = [
        ('ExceptionCode',           DWORD),
        ('ExceptionFlags',          DWORD),
        ('ExceptionRecord',         DWORD64),
        ('ExceptionAddress',        DWORD64),
        ('NumberParameters',        DWORD),
        ('__unusedAlignment',       DWORD),
        ('ExceptionInformation',    DWORD64 * EXCEPTION_MAXIMUM_PARAMETERS),
    ]

PEXCEPTION_RECORD64 = POINTER(EXCEPTION_RECORD64)

# typedef struct _EXCEPTION_RECORD {
#     DWORD ExceptionCode;
#     DWORD ExceptionFlags;
#     LPVOID ExceptionRecord;
#     LPVOID ExceptionAddress;
#     DWORD NumberParameters;
#     LPVOID ExceptionInformation[EXCEPTION_MAXIMUM_PARAMETERS];
# } EXCEPTION_RECORD, *PEXCEPTION_RECORD;
class EXCEPTION_RECORD(Structure):
    pass
PEXCEPTION_RECORD = POINTER(EXCEPTION_RECORD)
EXCEPTION_RECORD._fields_ = [
        ('ExceptionCode',           DWORD),
        ('ExceptionFlags',          DWORD),
        ('ExceptionRecord',         PEXCEPTION_RECORD),
        ('ExceptionAddress',        LPVOID),
        ('NumberParameters',        DWORD),
        ('ExceptionInformation',    LPVOID * EXCEPTION_MAXIMUM_PARAMETERS),
    ]

# typedef struct _EXCEPTION_DEBUG_INFO {
#   EXCEPTION_RECORD ExceptionRecord;
#   DWORD dwFirstChance;
# } EXCEPTION_DEBUG_INFO;
class EXCEPTION_DEBUG_INFO(Structure):
    _fields_ = [
        ('ExceptionRecord',     EXCEPTION_RECORD),
        ('dwFirstChance',       DWORD),
    ]

# typedef struct _CREATE_THREAD_DEBUG_INFO {
#   HANDLE hThread;
#   LPVOID lpThreadLocalBase;
#   LPTHREAD_START_ROUTINE lpStartAddress;
# } CREATE_THREAD_DEBUG_INFO;
class CREATE_THREAD_DEBUG_INFO(Structure):
    _fields_ = [
        ('hThread',             HANDLE),
        ('lpThreadLocalBase',   LPVOID),
        ('lpStartAddress',      LPVOID),
    ]

# typedef struct _CREATE_PROCESS_DEBUG_INFO {
#   HANDLE hFile;
#   HANDLE hProcess;
#   HANDLE hThread;
#   LPVOID lpBaseOfImage;
#   DWORD dwDebugInfoFileOffset;
#   DWORD nDebugInfoSize;
#   LPVOID lpThreadLocalBase;
#   LPTHREAD_START_ROUTINE lpStartAddress;
#   LPVOID lpImageName;
#   WORD fUnicode;
# } CREATE_PROCESS_DEBUG_INFO;
class CREATE_PROCESS_DEBUG_INFO(Structure):
    _fields_ = [
        ('hFile',                   HANDLE),
        ('hProcess',                HANDLE),
        ('hThread',                 HANDLE),
        ('lpBaseOfImage',           LPVOID),
        ('dwDebugInfoFileOffset',   DWORD),
        ('nDebugInfoSize',          DWORD),
        ('lpThreadLocalBase',       LPVOID),
        ('lpStartAddress',          LPVOID),
        ('lpImageName',             LPVOID),
        ('fUnicode',                WORD),
    ]

# typedef struct _EXIT_THREAD_DEBUG_INFO {
#   DWORD dwExitCode;
# } EXIT_THREAD_DEBUG_INFO;
class EXIT_THREAD_DEBUG_INFO(Structure):
    _fields_ = [
        ('dwExitCode',          DWORD),
    ]

# typedef struct _EXIT_PROCESS_DEBUG_INFO {
#   DWORD dwExitCode;
# } EXIT_PROCESS_DEBUG_INFO;
class EXIT_PROCESS_DEBUG_INFO(Structure):
    _fields_ = [
        ('dwExitCode',          DWORD),
    ]

# typedef struct _LOAD_DLL_DEBUG_INFO {
#   HANDLE hFile;
#   LPVOID lpBaseOfDll;
#   DWORD dwDebugInfoFileOffset;
#   DWORD nDebugInfoSize;
#   LPVOID lpImageName;
#   WORD fUnicode;
# } LOAD_DLL_DEBUG_INFO;
class LOAD_DLL_DEBUG_INFO(Structure):
    _fields_ = [
        ('hFile',                   HANDLE),
        ('lpBaseOfDll',             LPVOID),
        ('dwDebugInfoFileOffset',   DWORD),
        ('nDebugInfoSize',          DWORD),
        ('lpImageName',             LPVOID),
        ('fUnicode',                WORD),
    ]

# typedef struct _UNLOAD_DLL_DEBUG_INFO {
#   LPVOID lpBaseOfDll;
# } UNLOAD_DLL_DEBUG_INFO;
class UNLOAD_DLL_DEBUG_INFO(Structure):
    _fields_ = [
        ('lpBaseOfDll',         LPVOID),
    ]

# typedef struct _OUTPUT_DEBUG_STRING_INFO {
#   LPSTR lpDebugStringData;
#   WORD fUnicode;
#   WORD nDebugStringLength;
# } OUTPUT_DEBUG_STRING_INFO;
class OUTPUT_DEBUG_STRING_INFO(Structure):
    _fields_ = [
        ('lpDebugStringData',   LPVOID),    # don't use LPSTR
        ('fUnicode',            WORD),
        ('nDebugStringLength',  WORD),
    ]

# typedef struct _RIP_INFO {
#     DWORD dwError;
#     DWORD dwType;
# } RIP_INFO, *LPRIP_INFO;
class RIP_INFO(Structure):
    _fields_ = [
        ('dwError',             DWORD),
        ('dwType',              DWORD),
    ]

# typedef struct _DEBUG_EVENT {
#   DWORD dwDebugEventCode;
#   DWORD dwProcessId;
#   DWORD dwThreadId;
#   union {
#     EXCEPTION_DEBUG_INFO Exception;
#     CREATE_THREAD_DEBUG_INFO CreateThread;
#     CREATE_PROCESS_DEBUG_INFO CreateProcessInfo;
#     EXIT_THREAD_DEBUG_INFO ExitThread;
#     EXIT_PROCESS_DEBUG_INFO ExitProcess;
#     LOAD_DLL_DEBUG_INFO LoadDll;
#     UNLOAD_DLL_DEBUG_INFO UnloadDll;
#     OUTPUT_DEBUG_STRING_INFO DebugString;
#     RIP_INFO RipInfo;
#   } u;
# } DEBUG_EVENT;.
class _DEBUG_EVENT_UNION_(Union):
    _fields_ = [
        ('Exception',           EXCEPTION_DEBUG_INFO),
        ('CreateThread',        CREATE_THREAD_DEBUG_INFO),
        ('CreateProcessInfo',   CREATE_PROCESS_DEBUG_INFO),
        ('ExitThread',          EXIT_THREAD_DEBUG_INFO),
        ('ExitProcess',         EXIT_PROCESS_DEBUG_INFO),
        ('LoadDll',             LOAD_DLL_DEBUG_INFO),
        ('UnloadDll',           UNLOAD_DLL_DEBUG_INFO),
        ('DebugString',         OUTPUT_DEBUG_STRING_INFO),
        ('RipInfo',             RIP_INFO),
    ]
class DEBUG_EVENT(Structure):
    _fields_ = [
        ('dwDebugEventCode',    DWORD),
        ('dwProcessId',         DWORD),
        ('dwThreadId',          DWORD),
        ('u',                   _DEBUG_EVENT_UNION_),
    ]
LPDEBUG_EVENT = POINTER(DEBUG_EVENT)

#--- Console API defines and structures ---------------------------------------

FOREGROUND_MASK = 0x000F
BACKGROUND_MASK = 0x00F0
COMMON_LVB_MASK = 0xFF00

FOREGROUND_BLACK     = 0x0000
FOREGROUND_BLUE      = 0x0001
FOREGROUND_GREEN     = 0x0002
FOREGROUND_CYAN      = 0x0003
FOREGROUND_RED       = 0x0004
FOREGROUND_MAGENTA   = 0x0005
FOREGROUND_YELLOW    = 0x0006
FOREGROUND_GREY      = 0x0007
FOREGROUND_INTENSITY = 0x0008

BACKGROUND_BLACK     = 0x0000
BACKGROUND_BLUE      = 0x0010
BACKGROUND_GREEN     = 0x0020
BACKGROUND_CYAN      = 0x0030
BACKGROUND_RED       = 0x0040
BACKGROUND_MAGENTA   = 0x0050
BACKGROUND_YELLOW    = 0x0060
BACKGROUND_GREY      = 0x0070
BACKGROUND_INTENSITY = 0x0080

COMMON_LVB_LEADING_BYTE    = 0x0100
COMMON_LVB_TRAILING_BYTE   = 0x0200
COMMON_LVB_GRID_HORIZONTAL = 0x0400
COMMON_LVB_GRID_LVERTICAL  = 0x0800
COMMON_LVB_GRID_RVERTICAL  = 0x1000
COMMON_LVB_REVERSE_VIDEO   = 0x4000
COMMON_LVB_UNDERSCORE      = 0x8000

# typedef struct _CHAR_INFO {
#   union {
#     WCHAR UnicodeChar;
#     CHAR  AsciiChar;
#   } Char;
#   WORD  Attributes;
# } CHAR_INFO, *PCHAR_INFO;
class _CHAR_INFO_CHAR(Union):
    _fields_ = [
        ('UnicodeChar', WCHAR),
        ('AsciiChar',   CHAR),
    ]
class CHAR_INFO(Structure):
    _fields_ = [
        ('Char',       _CHAR_INFO_CHAR),
        ('Attributes', WORD),
   ]
PCHAR_INFO = POINTER(CHAR_INFO)

# typedef struct _COORD {
#   SHORT X;
#   SHORT Y;
# } COORD, *PCOORD;
class COORD(Structure):
    _fields_ = [
        ('X', SHORT),
        ('Y', SHORT),
    ]
PCOORD = POINTER(COORD)

# typedef struct _SMALL_RECT {
#   SHORT Left;
#   SHORT Top;
#   SHORT Right;
#   SHORT Bottom;
# } SMALL_RECT;
class SMALL_RECT(Structure):
    _fields_ = [
        ('Left',   SHORT),
        ('Top',    SHORT),
        ('Right',  SHORT),
        ('Bottom', SHORT),
    ]
PSMALL_RECT = POINTER(SMALL_RECT)

# typedef struct _CONSOLE_SCREEN_BUFFER_INFO {
#   COORD      dwSize;
#   COORD      dwCursorPosition;
#   WORD       wAttributes;
#   SMALL_RECT srWindow;
#   COORD      dwMaximumWindowSize;
# } CONSOLE_SCREEN_BUFFER_INFO;
class CONSOLE_SCREEN_BUFFER_INFO(Structure):
    _fields_ = [
        ('dwSize',              COORD),
        ('dwCursorPosition',    COORD),
        ('wAttributes',         WORD),
        ('srWindow',            SMALL_RECT),
        ('dwMaximumWindowSize', COORD),
    ]
PCONSOLE_SCREEN_BUFFER_INFO = POINTER(CONSOLE_SCREEN_BUFFER_INFO)

#--- Toolhelp library defines and structures ----------------------------------

TH32CS_SNAPHEAPLIST = 0x00000001
TH32CS_SNAPPROCESS  = 0x00000002
TH32CS_SNAPTHREAD   = 0x00000004
TH32CS_SNAPMODULE   = 0x00000008
TH32CS_INHERIT      = 0x80000000
TH32CS_SNAPALL      = (TH32CS_SNAPHEAPLIST | TH32CS_SNAPPROCESS | TH32CS_SNAPTHREAD | TH32CS_SNAPMODULE)

# typedef struct tagTHREADENTRY32 {
#   DWORD dwSize;
#   DWORD cntUsage;
#   DWORD th32ThreadID;
#   DWORD th32OwnerProcessID;
#   LONG tpBasePri;
#   LONG tpDeltaPri;
#   DWORD dwFlags;
# } THREADENTRY32,  *PTHREADENTRY32;
class THREADENTRY32(Structure):
    _fields_ = [
        ('dwSize',             DWORD),
        ('cntUsage',           DWORD),
        ('th32ThreadID',       DWORD),
        ('th32OwnerProcessID', DWORD),
        ('tpBasePri',          LONG),
        ('tpDeltaPri',         LONG),
        ('dwFlags',            DWORD),
    ]
LPTHREADENTRY32 = POINTER(THREADENTRY32)

# typedef struct tagPROCESSENTRY32 {
#    DWORD dwSize;
#    DWORD cntUsage;
#    DWORD th32ProcessID;
#    ULONG_PTR th32DefaultHeapID;
#    DWORD th32ModuleID;
#    DWORD cntThreads;
#    DWORD th32ParentProcessID;
#    LONG pcPriClassBase;
#    DWORD dwFlags;
#    TCHAR szExeFile[MAX_PATH];
# } PROCESSENTRY32,  *PPROCESSENTRY32;
class PROCESSENTRY32(Structure):
    _fields_ = [
        ('dwSize',              DWORD),
        ('cntUsage',            DWORD),
        ('th32ProcessID',       DWORD),
        ('th32DefaultHeapID',   ULONG_PTR),
        ('th32ModuleID',        DWORD),
        ('cntThreads',          DWORD),
        ('th32ParentProcessID', DWORD),
        ('pcPriClassBase',      LONG),
        ('dwFlags',             DWORD),
        ('szExeFile',           TCHAR * 260),
    ]
LPPROCESSENTRY32 = POINTER(PROCESSENTRY32)

# typedef struct tagMODULEENTRY32 {
#   DWORD dwSize;
#   DWORD th32ModuleID;
#   DWORD th32ProcessID;
#   DWORD GlblcntUsage;
#   DWORD ProccntUsage;
#   BYTE* modBaseAddr;
#   DWORD modBaseSize;
#   HMODULE hModule;
#   TCHAR szModule[MAX_MODULE_NAME32 + 1];
#   TCHAR szExePath[MAX_PATH];
# } MODULEENTRY32,  *PMODULEENTRY32;
class MODULEENTRY32(Structure):
    _fields_ = [
        ("dwSize",        DWORD),
        ("th32ModuleID",  DWORD),
        ("th32ProcessID", DWORD),
        ("GlblcntUsage",  DWORD),
        ("ProccntUsage",  DWORD),
        ("modBaseAddr",   LPVOID),  # BYTE*
        ("modBaseSize",   DWORD),
        ("hModule",       HMODULE),
        ("szModule",      TCHAR * (MAX_MODULE_NAME32 + 1)),
        ("szExePath",     TCHAR * MAX_PATH),
    ]
LPMODULEENTRY32 = POINTER(MODULEENTRY32)

# typedef struct tagHEAPENTRY32 {
#   SIZE_T    dwSize;
#   HANDLE    hHandle;
#   ULONG_PTR dwAddress;
#   SIZE_T    dwBlockSize;
#   DWORD     dwFlags;
#   DWORD     dwLockCount;
#   DWORD     dwResvd;
#   DWORD     th32ProcessID;
#   ULONG_PTR th32HeapID;
# } HEAPENTRY32,
# *PHEAPENTRY32;
class HEAPENTRY32(Structure):
    _fields_ = [
        ("dwSize",          SIZE_T),
        ("hHandle",         HANDLE),
        ("dwAddress",       ULONG_PTR),
        ("dwBlockSize",     SIZE_T),
        ("dwFlags",         DWORD),
        ("dwLockCount",     DWORD),
        ("dwResvd",         DWORD),
        ("th32ProcessID",   DWORD),
        ("th32HeapID",      ULONG_PTR),
]
LPHEAPENTRY32 = POINTER(HEAPENTRY32)

# typedef struct tagHEAPLIST32 {
#   SIZE_T    dwSize;
#   DWORD     th32ProcessID;
#   ULONG_PTR th32HeapID;
#   DWORD     dwFlags;
# } HEAPLIST32,
#  *PHEAPLIST32;
class HEAPLIST32(Structure):
    _fields_ = [
        ("dwSize",          SIZE_T),
        ("th32ProcessID",   DWORD),
        ("th32HeapID",      ULONG_PTR),
        ("dwFlags",         DWORD),
]
LPHEAPLIST32 = POINTER(HEAPLIST32)

#--- kernel32.dll -------------------------------------------------------------

# DWORD WINAPI GetLastError(void);
def GetLastError():
    _GetLastError = windll.kernel32.GetLastError
    _GetLastError.argtypes = []
    _GetLastError.restype  = DWORD
    return _GetLastError()

# void WINAPI SetLastError(
#   __in  DWORD dwErrCode
# );
def SetLastError(dwErrCode):
    _SetLastError = windll.kernel32.SetLastError
    _SetLastError.argtypes = [DWORD]
    _SetLastError.restype  = None
    _SetLastError(dwErrCode)

# UINT WINAPI GetErrorMode(void);
def GetErrorMode():
    _GetErrorMode = windll.kernel32.GetErrorMode
    _GetErrorMode.argtypes = []
    _GetErrorMode.restype  = UINT
    return _GetErrorMode()

# UINT WINAPI SetErrorMode(
#   __in  UINT uMode
# );
def SetErrorMode(uMode):
    _SetErrorMode = windll.kernel32.SetErrorMode
    _SetErrorMode.argtypes = [UINT]
    _SetErrorMode.restype  = UINT
    return _SetErrorMode(dwErrCode)

# DWORD GetThreadErrorMode(void);
def GetThreadErrorMode():
    _GetThreadErrorMode = windll.kernel32.GetThreadErrorMode
    _GetThreadErrorMode.argtypes = []
    _GetThreadErrorMode.restype  = DWORD
    return _GetThreadErrorMode()

# BOOL SetThreadErrorMode(
#   __in   DWORD dwNewMode,
#   __out  LPDWORD lpOldMode
# );
def SetThreadErrorMode(dwNewMode):
    _SetThreadErrorMode = windll.kernel32.SetThreadErrorMode
    _SetThreadErrorMode.argtypes = [DWORD, LPDWORD]
    _SetThreadErrorMode.restype  = BOOL
    _SetThreadErrorMode.errcheck = RaiseIfZero

    old = DWORD(0)
    _SetThreadErrorMode(dwErrCode, byref(old))
    return old.value

# BOOL WINAPI CloseHandle(
#   __in  HANDLE hObject
# );
def CloseHandle(hHandle):
    if isinstance(hHandle, Handle):
        # Prevents the handle from being closed without notifying the Handle object.
        hHandle.close()
    else:
        _CloseHandle = windll.kernel32.CloseHandle
        _CloseHandle.argtypes = [HANDLE]
        _CloseHandle.restype  = bool
        _CloseHandle.errcheck = RaiseIfZero
        _CloseHandle(hHandle)

# BOOL WINAPI DuplicateHandle(
#   __in   HANDLE hSourceProcessHandle,
#   __in   HANDLE hSourceHandle,
#   __in   HANDLE hTargetProcessHandle,
#   __out  LPHANDLE lpTargetHandle,
#   __in   DWORD dwDesiredAccess,
#   __in   BOOL bInheritHandle,
#   __in   DWORD dwOptions
# );
def DuplicateHandle(hSourceHandle, hSourceProcessHandle = None, hTargetProcessHandle = None, dwDesiredAccess = STANDARD_RIGHTS_ALL, bInheritHandle = False, dwOptions = DUPLICATE_SAME_ACCESS):
    _DuplicateHandle = windll.kernel32.DuplicateHandle
    _DuplicateHandle.argtypes = [HANDLE, HANDLE, HANDLE, LPHANDLE, DWORD, BOOL, DWORD]
    _DuplicateHandle.restype  = bool
    _DuplicateHandle.errcheck = RaiseIfZero

    # NOTE: the arguments to this function are in a different order,
    # so we can set default values for all of them but one (hSourceHandle).

    if hSourceProcessHandle is None:
        hSourceProcessHandle = GetCurrentProcess()
    if hTargetProcessHandle is None:
        hTargetProcessHandle = hSourceProcessHandle
    lpTargetHandle = HANDLE(INVALID_HANDLE_VALUE)
    _DuplicateHandle(hSourceProcessHandle, hSourceHandle, hTargetProcessHandle, byref(lpTargetHandle), dwDesiredAccess, bool(bInheritHandle), dwOptions)
    if isinstance(hSourceHandle, Handle):
        HandleClass = hSourceHandle.__class__
    else:
        HandleClass = Handle
    if hasattr(hSourceHandle, 'dwAccess'):
        return HandleClass(lpTargetHandle.value, dwAccess = hSourceHandle.dwAccess)
    else:
        return HandleClass(lpTargetHandle.value)

# HLOCAL WINAPI LocalFree(
#   __in  HLOCAL hMem
# );
def LocalFree(hMem):
    _LocalFree = windll.kernel32.LocalFree
    _LocalFree.argtypes = [HLOCAL]
    _LocalFree.restype  = HLOCAL

    result = _LocalFree(hMem)
    if result != NULL:
        ctypes.WinError()

#------------------------------------------------------------------------------
# Console API

# HANDLE WINAPI GetStdHandle(
#   _In_  DWORD nStdHandle
# );
def GetStdHandle(nStdHandle):
    _GetStdHandle = windll.kernel32.GetStdHandle
    _GetStdHandle.argytpes = [DWORD]
    _GetStdHandle.restype  = HANDLE
    _GetStdHandle.errcheck = RaiseIfZero
    return Handle( _GetStdHandle(nStdHandle), bOwnership = False )

# BOOL WINAPI SetStdHandle(
#   _In_  DWORD nStdHandle,
#   _In_  HANDLE hHandle
# );

# TODO

# UINT WINAPI GetConsoleCP(void);
def GetConsoleCP():
    _GetConsoleCP = windll.kernel32.GetConsoleCP
    _GetConsoleCP.argytpes = []
    _GetConsoleCP.restype  = UINT
    return _GetConsoleCP()

# UINT WINAPI GetConsoleOutputCP(void);
def GetConsoleOutputCP():
    _GetConsoleOutputCP = windll.kernel32.GetConsoleOutputCP
    _GetConsoleOutputCP.argytpes = []
    _GetConsoleOutputCP.restype  = UINT
    return _GetConsoleOutputCP()

#BOOL WINAPI SetConsoleCP(
#  _In_  UINT wCodePageID
#);
def SetConsoleCP(wCodePageID):
    _SetConsoleCP = windll.kernel32.SetConsoleCP
    _SetConsoleCP.argytpes = [UINT]
    _SetConsoleCP.restype  = bool
    _SetConsoleCP.errcheck = RaiseIfZero
    _SetConsoleCP(wCodePageID)

#BOOL WINAPI SetConsoleOutputCP(
#  _In_  UINT wCodePageID
#);
def SetConsoleOutputCP(wCodePageID):
    _SetConsoleOutputCP = windll.kernel32.SetConsoleOutputCP
    _SetConsoleOutputCP.argytpes = [UINT]
    _SetConsoleOutputCP.restype  = bool
    _SetConsoleOutputCP.errcheck = RaiseIfZero
    _SetConsoleOutputCP(wCodePageID)

# HANDLE WINAPI CreateConsoleScreenBuffer(
#   _In_        DWORD dwDesiredAccess,
#   _In_        DWORD dwShareMode,
#   _In_opt_    const SECURITY_ATTRIBUTES *lpSecurityAttributes,
#   _In_        DWORD dwFlags,
#   _Reserved_  LPVOID lpScreenBufferData
# );

# TODO

# BOOL WINAPI SetConsoleActiveScreenBuffer(
#   _In_  HANDLE hConsoleOutput
# );
def SetConsoleActiveScreenBuffer(hConsoleOutput = None):
    _SetConsoleActiveScreenBuffer = windll.kernel32.SetConsoleActiveScreenBuffer
    _SetConsoleActiveScreenBuffer.argytpes = [HANDLE]
    _SetConsoleActiveScreenBuffer.restype  = bool
    _SetConsoleActiveScreenBuffer.errcheck = RaiseIfZero

    if hConsoleOutput is None:
        hConsoleOutput = GetStdHandle(STD_OUTPUT_HANDLE)
    _SetConsoleActiveScreenBuffer(hConsoleOutput)

# BOOL WINAPI GetConsoleScreenBufferInfo(
#   _In_   HANDLE hConsoleOutput,
#   _Out_  PCONSOLE_SCREEN_BUFFER_INFO lpConsoleScreenBufferInfo
# );
def GetConsoleScreenBufferInfo(hConsoleOutput = None):
    _GetConsoleScreenBufferInfo = windll.kernel32.GetConsoleScreenBufferInfo
    _GetConsoleScreenBufferInfo.argytpes = [HANDLE, PCONSOLE_SCREEN_BUFFER_INFO]
    _GetConsoleScreenBufferInfo.restype  = bool
    _GetConsoleScreenBufferInfo.errcheck = RaiseIfZero

    if hConsoleOutput is None:
        hConsoleOutput = GetStdHandle(STD_OUTPUT_HANDLE)
    ConsoleScreenBufferInfo = CONSOLE_SCREEN_BUFFER_INFO()
    _GetConsoleScreenBufferInfo(hConsoleOutput, byref(ConsoleScreenBufferInfo))
    return ConsoleScreenBufferInfo

# BOOL WINAPI GetConsoleScreenBufferInfoEx(
#   _In_   HANDLE hConsoleOutput,
#   _Out_  PCONSOLE_SCREEN_BUFFER_INFOEX lpConsoleScreenBufferInfoEx
# );

# TODO

# BOOL WINAPI SetConsoleWindowInfo(
#   _In_  HANDLE hConsoleOutput,
#   _In_  BOOL bAbsolute,
#   _In_  const SMALL_RECT *lpConsoleWindow
# );
def SetConsoleWindowInfo(hConsoleOutput, bAbsolute, lpConsoleWindow):
    _SetConsoleWindowInfo = windll.kernel32.SetConsoleWindowInfo
    _SetConsoleWindowInfo.argytpes = [HANDLE, BOOL, PSMALL_RECT]
    _SetConsoleWindowInfo.restype  = bool
    _SetConsoleWindowInfo.errcheck = RaiseIfZero

    if hConsoleOutput is None:
        hConsoleOutput = GetStdHandle(STD_OUTPUT_HANDLE)
    if isinstance(lpConsoleWindow, SMALL_RECT):
        ConsoleWindow = lpConsoleWindow
    else:
        ConsoleWindow = SMALL_RECT(*lpConsoleWindow)
    _SetConsoleWindowInfo(hConsoleOutput, bAbsolute, byref(ConsoleWindow))

# BOOL WINAPI SetConsoleTextAttribute(
#   _In_  HANDLE hConsoleOutput,
#   _In_  WORD wAttributes
# );
def SetConsoleTextAttribute(hConsoleOutput = None, wAttributes = 0):
    _SetConsoleTextAttribute = windll.kernel32.SetConsoleTextAttribute
    _SetConsoleTextAttribute.argytpes = [HANDLE, WORD]
    _SetConsoleTextAttribute.restype  = bool
    _SetConsoleTextAttribute.errcheck = RaiseIfZero

    if hConsoleOutput is None:
        hConsoleOutput = GetStdHandle(STD_OUTPUT_HANDLE)
    _SetConsoleTextAttribute(hConsoleOutput, wAttributes)

# HANDLE WINAPI CreateConsoleScreenBuffer(
#   _In_        DWORD dwDesiredAccess,
#   _In_        DWORD dwShareMode,
#   _In_opt_    const SECURITY_ATTRIBUTES *lpSecurityAttributes,
#   _In_        DWORD dwFlags,
#   _Reserved_  LPVOID lpScreenBufferData
# );

# TODO

# BOOL WINAPI AllocConsole(void);
def AllocConsole():
    _AllocConsole = windll.kernel32.AllocConsole
    _AllocConsole.argytpes = []
    _AllocConsole.restype  = bool
    _AllocConsole.errcheck = RaiseIfZero
    _AllocConsole()

# BOOL WINAPI AttachConsole(
#   _In_  DWORD dwProcessId
# );
def AttachConsole(dwProcessId = ATTACH_PARENT_PROCESS):
    _AttachConsole = windll.kernel32.AttachConsole
    _AttachConsole.argytpes = [DWORD]
    _AttachConsole.restype  = bool
    _AttachConsole.errcheck = RaiseIfZero
    _AttachConsole(dwProcessId)

# BOOL WINAPI FreeConsole(void);
def FreeConsole():
    _FreeConsole = windll.kernel32.FreeConsole
    _FreeConsole.argytpes = []
    _FreeConsole.restype  = bool
    _FreeConsole.errcheck = RaiseIfZero
    _FreeConsole()

# DWORD WINAPI GetConsoleProcessList(
#   _Out_  LPDWORD lpdwProcessList,
#   _In_   DWORD dwProcessCount
# );

# TODO

# DWORD WINAPI GetConsoleTitle(
#   _Out_  LPTSTR lpConsoleTitle,
#   _In_   DWORD nSize
# );

# TODO

#BOOL WINAPI SetConsoleTitle(
#  _In_  LPCTSTR lpConsoleTitle
#);

# TODO

# COORD WINAPI GetLargestConsoleWindowSize(
#   _In_  HANDLE hConsoleOutput
# );

# TODO

# BOOL WINAPI GetConsoleHistoryInfo(
#   _Out_  PCONSOLE_HISTORY_INFO lpConsoleHistoryInfo
# );

# TODO

#------------------------------------------------------------------------------
# DLL API

# DWORD WINAPI GetDllDirectory(
#   __in   DWORD nBufferLength,
#   __out  LPTSTR lpBuffer
# );
def GetDllDirectoryA():
    _GetDllDirectoryA = windll.kernel32.GetDllDirectoryA
    _GetDllDirectoryA.argytpes = [DWORD, LPSTR]
    _GetDllDirectoryA.restype  = DWORD

    nBufferLength = _GetDllDirectoryA(0, None)
    if nBufferLength == 0:
        return None
    lpBuffer = ctypes.create_string_buffer("", nBufferLength)
    _GetDllDirectoryA(nBufferLength, byref(lpBuffer))
    return lpBuffer.value

def GetDllDirectoryW():
    _GetDllDirectoryW = windll.kernel32.GetDllDirectoryW
    _GetDllDirectoryW.argytpes = [DWORD, LPWSTR]
    _GetDllDirectoryW.restype  = DWORD

    nBufferLength = _GetDllDirectoryW(0, None)
    if nBufferLength == 0:
        return None
    lpBuffer = ctypes.create_unicode_buffer(u"", nBufferLength)
    _GetDllDirectoryW(nBufferLength, byref(lpBuffer))
    return lpBuffer.value

GetDllDirectory = GuessStringType(GetDllDirectoryA, GetDllDirectoryW)

# BOOL WINAPI SetDllDirectory(
#   __in_opt  LPCTSTR lpPathName
# );
def SetDllDirectoryA(lpPathName = None):
    _SetDllDirectoryA = windll.kernel32.SetDllDirectoryA
    _SetDllDirectoryA.argytpes = [LPSTR]
    _SetDllDirectoryA.restype  = bool
    _SetDllDirectoryA.errcheck = RaiseIfZero
    _SetDllDirectoryA(lpPathName)

def SetDllDirectoryW(lpPathName):
    _SetDllDirectoryW = windll.kernel32.SetDllDirectoryW
    _SetDllDirectoryW.argytpes = [LPWSTR]
    _SetDllDirectoryW.restype  = bool
    _SetDllDirectoryW.errcheck = RaiseIfZero
    _SetDllDirectoryW(lpPathName)

SetDllDirectory = GuessStringType(SetDllDirectoryA, SetDllDirectoryW)

# HMODULE WINAPI LoadLibrary(
#   __in  LPCTSTR lpFileName
# );
def LoadLibraryA(pszLibrary):
    _LoadLibraryA = windll.kernel32.LoadLibraryA
    _LoadLibraryA.argtypes = [LPSTR]
    _LoadLibraryA.restype  = HMODULE
    hModule = _LoadLibraryA(pszLibrary)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

def LoadLibraryW(pszLibrary):
    _LoadLibraryW = windll.kernel32.LoadLibraryW
    _LoadLibraryW.argtypes = [LPWSTR]
    _LoadLibraryW.restype  = HMODULE
    hModule = _LoadLibraryW(pszLibrary)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

LoadLibrary = GuessStringType(LoadLibraryA, LoadLibraryW)

# HMODULE WINAPI LoadLibraryEx(
#   __in        LPCTSTR lpFileName,
#   __reserved  HANDLE hFile,
#   __in        DWORD dwFlags
# );
def LoadLibraryExA(pszLibrary, dwFlags = 0):
    _LoadLibraryExA = windll.kernel32.LoadLibraryExA
    _LoadLibraryExA.argtypes = [LPSTR, HANDLE, DWORD]
    _LoadLibraryExA.restype  = HMODULE
    hModule = _LoadLibraryExA(pszLibrary, NULL, dwFlags)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

def LoadLibraryExW(pszLibrary, dwFlags = 0):
    _LoadLibraryExW = windll.kernel32.LoadLibraryExW
    _LoadLibraryExW.argtypes = [LPWSTR, HANDLE, DWORD]
    _LoadLibraryExW.restype  = HMODULE
    hModule = _LoadLibraryExW(pszLibrary, NULL, dwFlags)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

LoadLibraryEx = GuessStringType(LoadLibraryExA, LoadLibraryExW)

# HMODULE WINAPI GetModuleHandle(
#   __in_opt  LPCTSTR lpModuleName
# );
def GetModuleHandleA(lpModuleName):
    _GetModuleHandleA = windll.kernel32.GetModuleHandleA
    _GetModuleHandleA.argtypes = [LPSTR]
    _GetModuleHandleA.restype  = HMODULE
    hModule = _GetModuleHandleA(lpModuleName)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

def GetModuleHandleW(lpModuleName):
    _GetModuleHandleW = windll.kernel32.GetModuleHandleW
    _GetModuleHandleW.argtypes = [LPWSTR]
    _GetModuleHandleW.restype  = HMODULE
    hModule = _GetModuleHandleW(lpModuleName)
    if hModule == NULL:
        raise ctypes.WinError()
    return hModule

GetModuleHandle = GuessStringType(GetModuleHandleA, GetModuleHandleW)

# FARPROC WINAPI GetProcAddress(
#   __in  HMODULE hModule,
#   __in  LPCSTR lpProcName
# );
def GetProcAddressA(hModule, lpProcName):
    _GetProcAddress = windll.kernel32.GetProcAddress
    _GetProcAddress.argtypes = [HMODULE, LPVOID]
    _GetProcAddress.restype  = LPVOID

    if type(lpProcName) in (type(0), type(long(0))):
        lpProcName = LPVOID(lpProcName)
        if lpProcName.value & (~0xFFFF):
            raise ValueError('Ordinal number too large: %d' % lpProcName.value)
    elif type(lpProcName) == type(compat.b("")):
        lpProcName = ctypes.c_char_p(lpProcName)
    else:
        raise TypeError(str(type(lpProcName)))
    return _GetProcAddress(hModule, lpProcName)

GetProcAddressW = MakeWideVersion(GetProcAddressA)
GetProcAddress = GuessStringType(GetProcAddressA, GetProcAddressW)

# BOOL WINAPI FreeLibrary(
#   __in  HMODULE hModule
# );
def FreeLibrary(hModule):
    _FreeLibrary = windll.kernel32.FreeLibrary
    _FreeLibrary.argtypes = [HMODULE]
    _FreeLibrary.restype  = bool
    _FreeLibrary.errcheck = RaiseIfZero
    _FreeLibrary(hModule)

# PVOID WINAPI RtlPcToFileHeader(
#   __in   PVOID PcValue,
#   __out  PVOID *BaseOfImage
# );
def RtlPcToFileHeader(PcValue):
    _RtlPcToFileHeader = windll.kernel32.RtlPcToFileHeader
    _RtlPcToFileHeader.argtypes = [PVOID, POINTER(PVOID)]
    _RtlPcToFileHeader.restype  = PRUNTIME_FUNCTION

    BaseOfImage = PVOID(0)
    _RtlPcToFileHeader(PcValue, byref(BaseOfImage))
    return BaseOfImage.value

#------------------------------------------------------------------------------
# File API and related

# BOOL WINAPI GetHandleInformation(
#   __in   HANDLE hObject,
#   __out  LPDWORD lpdwFlags
# );
def GetHandleInformation(hObject):
    _GetHandleInformation = windll.kernel32.GetHandleInformation
    _GetHandleInformation.argtypes = [HANDLE, PDWORD]
    _GetHandleInformation.restype  = bool
    _GetHandleInformation.errcheck = RaiseIfZero

    dwFlags = DWORD(0)
    _GetHandleInformation(hObject, byref(dwFlags))
    return dwFlags.value

# BOOL WINAPI SetHandleInformation(
#   __in  HANDLE hObject,
#   __in  DWORD dwMask,
#   __in  DWORD dwFlags
# );
def SetHandleInformation(hObject, dwMask, dwFlags):
    _SetHandleInformation = windll.kernel32.SetHandleInformation
    _SetHandleInformation.argtypes = [HANDLE, DWORD, DWORD]
    _SetHandleInformation.restype  = bool
    _SetHandleInformation.errcheck = RaiseIfZero
    _SetHandleInformation(hObject, dwMask, dwFlags)

# UINT WINAPI GetWindowModuleFileName(
#   __in   HWND hwnd,
#   __out  LPTSTR lpszFileName,
#   __in   UINT cchFileNameMax
# );
# Not included because it doesn't work in other processes.
# See: http://support.microsoft.com/?id=228469

# BOOL WINAPI QueryFullProcessImageName(
#   __in     HANDLE hProcess,
#   __in     DWORD dwFlags,
#   __out    LPTSTR lpExeName,
#   __inout  PDWORD lpdwSize
# );
def QueryFullProcessImageNameA(hProcess, dwFlags = 0):
    _QueryFullProcessImageNameA = windll.kernel32.QueryFullProcessImageNameA
    _QueryFullProcessImageNameA.argtypes = [HANDLE, DWORD, LPSTR, PDWORD]
    _QueryFullProcessImageNameA.restype  = bool

    dwSize = MAX_PATH
    while 1:
        lpdwSize = DWORD(dwSize)
        lpExeName = ctypes.create_string_buffer('', lpdwSize.value + 1)
        success = _QueryFullProcessImageNameA(hProcess, dwFlags, lpExeName, byref(lpdwSize))
        if success and 0 < lpdwSize.value < dwSize:
            break
        error = GetLastError()
        if error != ERROR_INSUFFICIENT_BUFFER:
            raise ctypes.WinError(error)
        dwSize = dwSize + 256
        if dwSize > 0x1000:
            # this prevents an infinite loop in Windows 2008 when the path has spaces,
            # see http://msdn.microsoft.com/en-us/library/ms684919(VS.85).aspx#4
            raise ctypes.WinError(error)
    return lpExeName.value

def QueryFullProcessImageNameW(hProcess, dwFlags = 0):
    _QueryFullProcessImageNameW = windll.kernel32.QueryFullProcessImageNameW
    _QueryFullProcessImageNameW.argtypes = [HANDLE, DWORD, LPWSTR, PDWORD]
    _QueryFullProcessImageNameW.restype  = bool

    dwSize = MAX_PATH
    while 1:
        lpdwSize = DWORD(dwSize)
        lpExeName = ctypes.create_unicode_buffer('', lpdwSize.value + 1)
        success = _QueryFullProcessImageNameW(hProcess, dwFlags, lpExeName, byref(lpdwSize))
        if success and 0 < lpdwSize.value < dwSize:
            break
        error = GetLastError()
        if error != ERROR_INSUFFICIENT_BUFFER:
            raise ctypes.WinError(error)
        dwSize = dwSize + 256
        if dwSize > 0x1000:
            # this prevents an infinite loop in Windows 2008 when the path has spaces,
            # see http://msdn.microsoft.com/en-us/library/ms684919(VS.85).aspx#4
            raise ctypes.WinError(error)
    return lpExeName.value

QueryFullProcessImageName = GuessStringType(QueryFullProcessImageNameA, QueryFullProcessImageNameW)

# DWORD WINAPI GetLogicalDriveStrings(
#   __in   DWORD nBufferLength,
#   __out  LPTSTR lpBuffer
# );
def GetLogicalDriveStringsA():
    _GetLogicalDriveStringsA = ctypes.windll.kernel32.GetLogicalDriveStringsA
    _GetLogicalDriveStringsA.argtypes = [DWORD, LPSTR]
    _GetLogicalDriveStringsA.restype  = DWORD
    _GetLogicalDriveStringsA.errcheck = RaiseIfZero

    nBufferLength = (4 * 26) + 1    # "X:\\\0" from A to Z plus empty string
    lpBuffer = ctypes.create_string_buffer('', nBufferLength)
    _GetLogicalDriveStringsA(nBufferLength, lpBuffer)
    drive_strings = list()
    string_p = addressof(lpBuffer)
    sizeof_char = sizeof(ctypes.c_char)
    while True:
        string_v = ctypes.string_at(string_p)
        if string_v == '':
            break
        drive_strings.append(string_v)
        string_p += len(string_v) + sizeof_char
    return drive_strings

def GetLogicalDriveStringsW():
    _GetLogicalDriveStringsW = ctypes.windll.kernel32.GetLogicalDriveStringsW
    _GetLogicalDriveStringsW.argtypes = [DWORD, LPWSTR]
    _GetLogicalDriveStringsW.restype  = DWORD
    _GetLogicalDriveStringsW.errcheck = RaiseIfZero

    nBufferLength = (4 * 26) + 1    # "X:\\\0" from A to Z plus empty string
    lpBuffer = ctypes.create_unicode_buffer(u'', nBufferLength)
    _GetLogicalDriveStringsW(nBufferLength, lpBuffer)
    drive_strings = list()
    string_p = addressof(lpBuffer)
    sizeof_wchar = sizeof(ctypes.c_wchar)
    while True:
        string_v = ctypes.wstring_at(string_p)
        if string_v == u'':
            break
        drive_strings.append(string_v)
        string_p += (len(string_v) * sizeof_wchar) + sizeof_wchar
    return drive_strings

##def GetLogicalDriveStringsA():
##    _GetLogicalDriveStringsA = windll.kernel32.GetLogicalDriveStringsA
##    _GetLogicalDriveStringsA.argtypes = [DWORD, LPSTR]
##    _GetLogicalDriveStringsA.restype  = DWORD
##    _GetLogicalDriveStringsA.errcheck = RaiseIfZero
##
##    nBufferLength = (4 * 26) + 1    # "X:\\\0" from A to Z plus empty string
##    lpBuffer = ctypes.create_string_buffer('', nBufferLength)
##    _GetLogicalDriveStringsA(nBufferLength, lpBuffer)
##    result = list()
##    index = 0
##    while 1:
##        string = list()
##        while 1:
##            character = lpBuffer[index]
##            index = index + 1
##            if character == '\0':
##                break
##            string.append(character)
##        if not string:
##            break
##        result.append(''.join(string))
##    return result
##
##def GetLogicalDriveStringsW():
##    _GetLogicalDriveStringsW = windll.kernel32.GetLogicalDriveStringsW
##    _GetLogicalDriveStringsW.argtypes = [DWORD, LPWSTR]
##    _GetLogicalDriveStringsW.restype  = DWORD
##    _GetLogicalDriveStringsW.errcheck = RaiseIfZero
##
##    nBufferLength = (4 * 26) + 1    # "X:\\\0" from A to Z plus empty string
##    lpBuffer = ctypes.create_unicode_buffer(u'', nBufferLength)
##    _GetLogicalDriveStringsW(nBufferLength, lpBuffer)
##    result = list()
##    index = 0
##    while 1:
##        string = list()
##        while 1:
##            character = lpBuffer[index]
##            index = index + 1
##            if character == u'\0':
##                break
##            string.append(character)
##        if not string:
##            break
##        result.append(u''.join(string))
##    return result

GetLogicalDriveStrings = GuessStringType(GetLogicalDriveStringsA, GetLogicalDriveStringsW)

# DWORD WINAPI QueryDosDevice(
#   __in_opt  LPCTSTR lpDeviceName,
#   __out     LPTSTR lpTargetPath,
#   __in      DWORD ucchMax
# );
def QueryDosDeviceA(lpDeviceName = None):
    _QueryDosDeviceA = windll.kernel32.QueryDosDeviceA
    _QueryDosDeviceA.argtypes = [LPSTR, LPSTR, DWORD]
    _QueryDosDeviceA.restype  = DWORD
    _QueryDosDeviceA.errcheck = RaiseIfZero

    if not lpDeviceName:
        lpDeviceName = None
    ucchMax = 0x1000
    lpTargetPath = ctypes.create_string_buffer('', ucchMax)
    _QueryDosDeviceA(lpDeviceName, lpTargetPath, ucchMax)
    return lpTargetPath.value

def QueryDosDeviceW(lpDeviceName):
    _QueryDosDeviceW = windll.kernel32.QueryDosDeviceW
    _QueryDosDeviceW.argtypes = [LPWSTR, LPWSTR, DWORD]
    _QueryDosDeviceW.restype  = DWORD
    _QueryDosDeviceW.errcheck = RaiseIfZero

    if not lpDeviceName:
        lpDeviceName = None
    ucchMax = 0x1000
    lpTargetPath = ctypes.create_unicode_buffer(u'', ucchMax)
    _QueryDosDeviceW(lpDeviceName, lpTargetPath, ucchMax)
    return lpTargetPath.value

QueryDosDevice = GuessStringType(QueryDosDeviceA, QueryDosDeviceW)

# LPVOID WINAPI MapViewOfFile(
#   __in  HANDLE hFileMappingObject,
#   __in  DWORD dwDesiredAccess,
#   __in  DWORD dwFileOffsetHigh,
#   __in  DWORD dwFileOffsetLow,
#   __in  SIZE_T dwNumberOfBytesToMap
# );
def MapViewOfFile(hFileMappingObject, dwDesiredAccess = FILE_MAP_ALL_ACCESS | FILE_MAP_EXECUTE, dwFileOffsetHigh = 0, dwFileOffsetLow = 0, dwNumberOfBytesToMap = 0):
    _MapViewOfFile = windll.kernel32.MapViewOfFile
    _MapViewOfFile.argtypes = [HANDLE, DWORD, DWORD, DWORD, SIZE_T]
    _MapViewOfFile.restype  = LPVOID
    lpBaseAddress = _MapViewOfFile(hFileMappingObject, dwDesiredAccess, dwFileOffsetHigh, dwFileOffsetLow, dwNumberOfBytesToMap)
    if lpBaseAddress == NULL:
        raise ctypes.WinError()
    return lpBaseAddress

# BOOL WINAPI UnmapViewOfFile(
#   __in  LPCVOID lpBaseAddress
# );
def UnmapViewOfFile(lpBaseAddress):
    _UnmapViewOfFile = windll.kernel32.UnmapViewOfFile
    _UnmapViewOfFile.argtypes = [LPVOID]
    _UnmapViewOfFile.restype  = bool
    _UnmapViewOfFile.errcheck = RaiseIfZero
    _UnmapViewOfFile(lpBaseAddress)

# HANDLE WINAPI OpenFileMapping(
#   __in  DWORD dwDesiredAccess,
#   __in  BOOL bInheritHandle,
#   __in  LPCTSTR lpName
# );
def OpenFileMappingA(dwDesiredAccess, bInheritHandle, lpName):
    _OpenFileMappingA = windll.kernel32.OpenFileMappingA
    _OpenFileMappingA.argtypes = [DWORD, BOOL, LPSTR]
    _OpenFileMappingA.restype  = HANDLE
    _OpenFileMappingA.errcheck = RaiseIfZero
    hFileMappingObject = _OpenFileMappingA(dwDesiredAccess, bool(bInheritHandle), lpName)
    return FileMappingHandle(hFileMappingObject)

def OpenFileMappingW(dwDesiredAccess, bInheritHandle, lpName):
    _OpenFileMappingW = windll.kernel32.OpenFileMappingW
    _OpenFileMappingW.argtypes = [DWORD, BOOL, LPWSTR]
    _OpenFileMappingW.restype  = HANDLE
    _OpenFileMappingW.errcheck = RaiseIfZero
    hFileMappingObject = _OpenFileMappingW(dwDesiredAccess, bool(bInheritHandle), lpName)
    return FileMappingHandle(hFileMappingObject)

OpenFileMapping = GuessStringType(OpenFileMappingA, OpenFileMappingW)

# HANDLE WINAPI CreateFileMapping(
#   __in      HANDLE hFile,
#   __in_opt  LPSECURITY_ATTRIBUTES lpAttributes,
#   __in      DWORD flProtect,
#   __in      DWORD dwMaximumSizeHigh,
#   __in      DWORD dwMaximumSizeLow,
#   __in_opt  LPCTSTR lpName
# );
def CreateFileMappingA(hFile, lpAttributes = None, flProtect = PAGE_EXECUTE_READWRITE, dwMaximumSizeHigh = 0, dwMaximumSizeLow = 0, lpName = None):
    _CreateFileMappingA = windll.kernel32.CreateFileMappingA
    _CreateFileMappingA.argtypes = [HANDLE, LPVOID, DWORD, DWORD, DWORD, LPSTR]
    _CreateFileMappingA.restype  = HANDLE
    _CreateFileMappingA.errcheck = RaiseIfZero

    if lpAttributes:
        lpAttributes = ctypes.pointer(lpAttributes)
    if not lpName:
        lpName = None
    hFileMappingObject = _CreateFileMappingA(hFile, lpAttributes, flProtect, dwMaximumSizeHigh, dwMaximumSizeLow, lpName)
    return FileMappingHandle(hFileMappingObject)

def CreateFileMappingW(hFile, lpAttributes = None, flProtect = PAGE_EXECUTE_READWRITE, dwMaximumSizeHigh = 0, dwMaximumSizeLow = 0, lpName = None):
    _CreateFileMappingW = windll.kernel32.CreateFileMappingW
    _CreateFileMappingW.argtypes = [HANDLE, LPVOID, DWORD, DWORD, DWORD, LPWSTR]
    _CreateFileMappingW.restype  = HANDLE
    _CreateFileMappingW.errcheck = RaiseIfZero

    if lpAttributes:
        lpAttributes = ctypes.pointer(lpAttributes)
    if not lpName:
        lpName = None
    hFileMappingObject = _CreateFileMappingW(hFile, lpAttributes, flProtect, dwMaximumSizeHigh, dwMaximumSizeLow, lpName)
    return FileMappingHandle(hFileMappingObject)

CreateFileMapping = GuessStringType(CreateFileMappingA, CreateFileMappingW)

# HANDLE WINAPI CreateFile(
#   __in      LPCTSTR lpFileName,
#   __in      DWORD dwDesiredAccess,
#   __in      DWORD dwShareMode,
#   __in_opt  LPSECURITY_ATTRIBUTES lpSecurityAttributes,
#   __in      DWORD dwCreationDisposition,
#   __in      DWORD dwFlagsAndAttributes,
#   __in_opt  HANDLE hTemplateFile
# );
def CreateFileA(lpFileName, dwDesiredAccess = GENERIC_ALL, dwShareMode = 0, lpSecurityAttributes = None, dwCreationDisposition = OPEN_ALWAYS, dwFlagsAndAttributes = FILE_ATTRIBUTE_NORMAL, hTemplateFile = None):
    _CreateFileA = windll.kernel32.CreateFileA
    _CreateFileA.argtypes = [LPSTR, DWORD, DWORD, LPVOID, DWORD, DWORD, HANDLE]
    _CreateFileA.restype  = HANDLE

    if not lpFileName:
        lpFileName = None
    if lpSecurityAttributes:
        lpSecurityAttributes = ctypes.pointer(lpSecurityAttributes)
    hFile = _CreateFileA(lpFileName, dwDesiredAccess, dwShareMode, lpSecurityAttributes, dwCreationDisposition, dwFlagsAndAttributes, hTemplateFile)
    if hFile == INVALID_HANDLE_VALUE:
        raise ctypes.WinError()
    return FileHandle(hFile)

def CreateFileW(lpFileName, dwDesiredAccess = GENERIC_ALL, dwShareMode = 0, lpSecurityAttributes = None, dwCreationDisposition = OPEN_ALWAYS, dwFlagsAndAttributes = FILE_ATTRIBUTE_NORMAL, hTemplateFile = None):
    _CreateFileW = windll.kernel32.CreateFileW
    _CreateFileW.argtypes = [LPWSTR, DWORD, DWORD, LPVOID, DWORD, DWORD, HANDLE]
    _CreateFileW.restype  = HANDLE

    if not lpFileName:
        lpFileName = None
    if lpSecurityAttributes:
        lpSecurityAttributes = ctypes.pointer(lpSecurityAttributes)
    hFile = _CreateFileW(lpFileName, dwDesiredAccess, dwShareMode, lpSecurityAttributes, dwCreationDisposition, dwFlagsAndAttributes, hTemplateFile)
    if hFile == INVALID_HANDLE_VALUE:
        raise ctypes.WinError()
    return FileHandle(hFile)

CreateFile = GuessStringType(CreateFileA, CreateFileW)

# BOOL WINAPI FlushFileBuffers(
#   __in  HANDLE hFile
# );
def FlushFileBuffers(hFile):
    _FlushFileBuffers = windll.kernel32.FlushFileBuffers
    _FlushFileBuffers.argtypes = [HANDLE]
    _FlushFileBuffers.restype  = bool
    _FlushFileBuffers.errcheck = RaiseIfZero
    _FlushFileBuffers(hFile)

# BOOL WINAPI FlushViewOfFile(
#   __in  LPCVOID lpBaseAddress,
#   __in  SIZE_T dwNumberOfBytesToFlush
# );
def FlushViewOfFile(lpBaseAddress, dwNumberOfBytesToFlush = 0):
    _FlushViewOfFile = windll.kernel32.FlushViewOfFile
    _FlushViewOfFile.argtypes = [LPVOID, SIZE_T]
    _FlushViewOfFile.restype  = bool
    _FlushViewOfFile.errcheck = RaiseIfZero
    _FlushViewOfFile(lpBaseAddress, dwNumberOfBytesToFlush)

# DWORD WINAPI SearchPath(
#   __in_opt   LPCTSTR lpPath,
#   __in       LPCTSTR lpFileName,
#   __in_opt   LPCTSTR lpExtension,
#   __in       DWORD nBufferLength,
#   __out      LPTSTR lpBuffer,
#   __out_opt  LPTSTR *lpFilePart
# );
def SearchPathA(lpPath, lpFileName, lpExtension):
    _SearchPathA = windll.kernel32.SearchPathA
    _SearchPathA.argtypes = [LPSTR, LPSTR, LPSTR, DWORD, LPSTR, POINTER(LPSTR)]
    _SearchPathA.restype  = DWORD
    _SearchPathA.errcheck = RaiseIfZero

    if not lpPath:
        lpPath = None
    if not lpExtension:
        lpExtension = None
    nBufferLength = _SearchPathA(lpPath, lpFileName, lpExtension, 0, None, None)
    lpBuffer = ctypes.create_string_buffer('', nBufferLength + 1)
    lpFilePart = LPSTR()
    _SearchPathA(lpPath, lpFileName, lpExtension, nBufferLength, lpBuffer, byref(lpFilePart))
    lpFilePart = lpFilePart.value
    lpBuffer = lpBuffer.value
    if lpBuffer == '':
        if GetLastError() == ERROR_SUCCESS:
            raise ctypes.WinError(ERROR_FILE_NOT_FOUND)
        raise ctypes.WinError()
    return (lpBuffer, lpFilePart)

def SearchPathW(lpPath, lpFileName, lpExtension):
    _SearchPathW = windll.kernel32.SearchPathW
    _SearchPathW.argtypes = [LPWSTR, LPWSTR, LPWSTR, DWORD, LPWSTR, POINTER(LPWSTR)]
    _SearchPathW.restype  = DWORD
    _SearchPathW.errcheck = RaiseIfZero

    if not lpPath:
        lpPath = None
    if not lpExtension:
        lpExtension = None
    nBufferLength = _SearchPathW(lpPath, lpFileName, lpExtension, 0, None, None)
    lpBuffer = ctypes.create_unicode_buffer(u'', nBufferLength + 1)
    lpFilePart = LPWSTR()
    _SearchPathW(lpPath, lpFileName, lpExtension, nBufferLength, lpBuffer, byref(lpFilePart))
    lpFilePart = lpFilePart.value
    lpBuffer = lpBuffer.value
    if lpBuffer == u'':
        if GetLastError() == ERROR_SUCCESS:
            raise ctypes.WinError(ERROR_FILE_NOT_FOUND)
        raise ctypes.WinError()
    return (lpBuffer, lpFilePart)

SearchPath = GuessStringType(SearchPathA, SearchPathW)

# BOOL SetSearchPathMode(
#   __in  DWORD Flags
# );
def SetSearchPathMode(Flags):
    _SetSearchPathMode = windll.kernel32.SetSearchPathMode
    _SetSearchPathMode.argtypes = [DWORD]
    _SetSearchPathMode.restype  = bool
    _SetSearchPathMode.errcheck = RaiseIfZero
    _SetSearchPathMode(Flags)

# BOOL WINAPI DeviceIoControl(
#   __in         HANDLE hDevice,
#   __in         DWORD dwIoControlCode,
#   __in_opt     LPVOID lpInBuffer,
#   __in         DWORD nInBufferSize,
#   __out_opt    LPVOID lpOutBuffer,
#   __in         DWORD nOutBufferSize,
#   __out_opt    LPDWORD lpBytesReturned,
#   __inout_opt  LPOVERLAPPED lpOverlapped
# );
def DeviceIoControl(hDevice, dwIoControlCode, lpInBuffer, nInBufferSize, lpOutBuffer, nOutBufferSize, lpOverlapped):
    _DeviceIoControl = windll.kernel32.DeviceIoControl
    _DeviceIoControl.argtypes = [HANDLE, DWORD, LPVOID, DWORD, LPVOID, DWORD, LPDWORD, LPOVERLAPPED]
    _DeviceIoControl.restype  = bool
    _DeviceIoControl.errcheck = RaiseIfZero

    if not lpInBuffer:
        lpInBuffer = None
    if not lpOutBuffer:
        lpOutBuffer = None
    if lpOverlapped:
        lpOverlapped = ctypes.pointer(lpOverlapped)
    lpBytesReturned = DWORD(0)
    _DeviceIoControl(hDevice, dwIoControlCode, lpInBuffer, nInBufferSize, lpOutBuffer, nOutBufferSize, byref(lpBytesReturned), lpOverlapped)
    return lpBytesReturned.value

# BOOL GetFileInformationByHandle(
#   HANDLE hFile,
#   LPBY_HANDLE_FILE_INFORMATION lpFileInformation
# );
def GetFileInformationByHandle(hFile):
    _GetFileInformationByHandle = windll.kernel32.GetFileInformationByHandle
    _GetFileInformationByHandle.argtypes = [HANDLE, LPBY_HANDLE_FILE_INFORMATION]
    _GetFileInformationByHandle.restype  = bool
    _GetFileInformationByHandle.errcheck = RaiseIfZero

    lpFileInformation = BY_HANDLE_FILE_INFORMATION()
    _GetFileInformationByHandle(hFile, byref(lpFileInformation))
    return lpFileInformation

# BOOL WINAPI GetFileInformationByHandleEx(
#   __in   HANDLE hFile,
#   __in   FILE_INFO_BY_HANDLE_CLASS FileInformationClass,
#   __out  LPVOID lpFileInformation,
#   __in   DWORD dwBufferSize
# );
def GetFileInformationByHandleEx(hFile, FileInformationClass, lpFileInformation, dwBufferSize):
    _GetFileInformationByHandleEx = windll.kernel32.GetFileInformationByHandleEx
    _GetFileInformationByHandleEx.argtypes = [HANDLE, DWORD, LPVOID, DWORD]
    _GetFileInformationByHandleEx.restype  = bool
    _GetFileInformationByHandleEx.errcheck = RaiseIfZero
    # XXX TODO
    # support each FileInformationClass so the function can allocate the
    # corresponding structure for the lpFileInformation parameter
    _GetFileInformationByHandleEx(hFile, FileInformationClass, byref(lpFileInformation), dwBufferSize)

# DWORD WINAPI GetFinalPathNameByHandle(
#   __in   HANDLE hFile,
#   __out  LPTSTR lpszFilePath,
#   __in   DWORD cchFilePath,
#   __in   DWORD dwFlags
# );
def GetFinalPathNameByHandleA(hFile, dwFlags = FILE_NAME_NORMALIZED | VOLUME_NAME_DOS):
    _GetFinalPathNameByHandleA = windll.kernel32.GetFinalPathNameByHandleA
    _GetFinalPathNameByHandleA.argtypes = [HANDLE, LPSTR, DWORD, DWORD]
    _GetFinalPathNameByHandleA.restype  = DWORD

    cchFilePath = _GetFinalPathNameByHandleA(hFile, None, 0, dwFlags)
    if cchFilePath == 0:
        raise ctypes.WinError()
    lpszFilePath = ctypes.create_string_buffer('', cchFilePath + 1)
    nCopied = _GetFinalPathNameByHandleA(hFile, lpszFilePath, cchFilePath, dwFlags)
    if nCopied <= 0 or nCopied > cchFilePath:
        raise ctypes.WinError()
    return lpszFilePath.value

def GetFinalPathNameByHandleW(hFile, dwFlags = FILE_NAME_NORMALIZED | VOLUME_NAME_DOS):
    _GetFinalPathNameByHandleW = windll.kernel32.GetFinalPathNameByHandleW
    _GetFinalPathNameByHandleW.argtypes = [HANDLE, LPWSTR, DWORD, DWORD]
    _GetFinalPathNameByHandleW.restype  = DWORD

    cchFilePath = _GetFinalPathNameByHandleW(hFile, None, 0, dwFlags)
    if cchFilePath == 0:
        raise ctypes.WinError()
    lpszFilePath = ctypes.create_unicode_buffer(u'', cchFilePath + 1)
    nCopied = _GetFinalPathNameByHandleW(hFile, lpszFilePath, cchFilePath, dwFlags)
    if nCopied <= 0 or nCopied > cchFilePath:
        raise ctypes.WinError()
    return lpszFilePath.value

GetFinalPathNameByHandle = GuessStringType(GetFinalPathNameByHandleA, GetFinalPathNameByHandleW)

# DWORD GetFullPathName(
#   LPCTSTR lpFileName,
#   DWORD nBufferLength,
#   LPTSTR lpBuffer,
#   LPTSTR* lpFilePart
# );
def GetFullPathNameA(lpFileName):
    _GetFullPathNameA = windll.kernel32.GetFullPathNameA
    _GetFullPathNameA.argtypes = [LPSTR, DWORD, LPSTR, POINTER(LPSTR)]
    _GetFullPathNameA.restype  = DWORD

    nBufferLength = _GetFullPathNameA(lpFileName, 0, None, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer   = ctypes.create_string_buffer('', nBufferLength + 1)
    lpFilePart = LPSTR()
    nCopied = _GetFullPathNameA(lpFileName, nBufferLength, lpBuffer, byref(lpFilePart))
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value, lpFilePart.value

def GetFullPathNameW(lpFileName):
    _GetFullPathNameW = windll.kernel32.GetFullPathNameW
    _GetFullPathNameW.argtypes = [LPWSTR, DWORD, LPWSTR, POINTER(LPWSTR)]
    _GetFullPathNameW.restype  = DWORD

    nBufferLength = _GetFullPathNameW(lpFileName, 0, None, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer   = ctypes.create_unicode_buffer(u'', nBufferLength + 1)
    lpFilePart = LPWSTR()
    nCopied = _GetFullPathNameW(lpFileName, nBufferLength, lpBuffer, byref(lpFilePart))
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value, lpFilePart.value

GetFullPathName = GuessStringType(GetFullPathNameA, GetFullPathNameW)

# DWORD WINAPI GetTempPath(
#   __in   DWORD nBufferLength,
#   __out  LPTSTR lpBuffer
# );
def GetTempPathA():
    _GetTempPathA = windll.kernel32.GetTempPathA
    _GetTempPathA.argtypes = [DWORD, LPSTR]
    _GetTempPathA.restype  = DWORD

    nBufferLength = _GetTempPathA(0, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer = ctypes.create_string_buffer('', nBufferLength)
    nCopied = _GetTempPathA(nBufferLength, lpBuffer)
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value

def GetTempPathW():
    _GetTempPathW = windll.kernel32.GetTempPathW
    _GetTempPathW.argtypes = [DWORD, LPWSTR]
    _GetTempPathW.restype  = DWORD

    nBufferLength = _GetTempPathW(0, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer = ctypes.create_unicode_buffer(u'', nBufferLength)
    nCopied = _GetTempPathW(nBufferLength, lpBuffer)
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value

GetTempPath = GuessStringType(GetTempPathA, GetTempPathW)

# UINT WINAPI GetTempFileName(
#   __in   LPCTSTR lpPathName,
#   __in   LPCTSTR lpPrefixString,
#   __in   UINT uUnique,
#   __out  LPTSTR lpTempFileName
# );
def GetTempFileNameA(lpPathName = None, lpPrefixString = "TMP", uUnique = 0):
    _GetTempFileNameA = windll.kernel32.GetTempFileNameA
    _GetTempFileNameA.argtypes = [LPSTR, LPSTR, UINT, LPSTR]
    _GetTempFileNameA.restype  = UINT

    if lpPathName is None:
        lpPathName = GetTempPathA()
    lpTempFileName = ctypes.create_string_buffer('', MAX_PATH)
    uUnique = _GetTempFileNameA(lpPathName, lpPrefixString, uUnique, lpTempFileName)
    if uUnique == 0:
        raise ctypes.WinError()
    return lpTempFileName.value, uUnique

def GetTempFileNameW(lpPathName = None, lpPrefixString = u"TMP", uUnique = 0):
    _GetTempFileNameW = windll.kernel32.GetTempFileNameW
    _GetTempFileNameW.argtypes = [LPWSTR, LPWSTR, UINT, LPWSTR]
    _GetTempFileNameW.restype  = UINT

    if lpPathName is None:
        lpPathName = GetTempPathW()
    lpTempFileName = ctypes.create_unicode_buffer(u'', MAX_PATH)
    uUnique = _GetTempFileNameW(lpPathName, lpPrefixString, uUnique, lpTempFileName)
    if uUnique == 0:
        raise ctypes.WinError()
    return lpTempFileName.value, uUnique

GetTempFileName = GuessStringType(GetTempFileNameA, GetTempFileNameW)

# DWORD WINAPI GetCurrentDirectory(
#   __in   DWORD nBufferLength,
#   __out  LPTSTR lpBuffer
# );
def GetCurrentDirectoryA():
    _GetCurrentDirectoryA = windll.kernel32.GetCurrentDirectoryA
    _GetCurrentDirectoryA.argtypes = [DWORD, LPSTR]
    _GetCurrentDirectoryA.restype  = DWORD

    nBufferLength = _GetCurrentDirectoryA(0, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer = ctypes.create_string_buffer('', nBufferLength)
    nCopied = _GetCurrentDirectoryA(nBufferLength, lpBuffer)
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value

def GetCurrentDirectoryW():
    _GetCurrentDirectoryW = windll.kernel32.GetCurrentDirectoryW
    _GetCurrentDirectoryW.argtypes = [DWORD, LPWSTR]
    _GetCurrentDirectoryW.restype  = DWORD

    nBufferLength = _GetCurrentDirectoryW(0, None)
    if nBufferLength <= 0:
        raise ctypes.WinError()
    lpBuffer = ctypes.create_unicode_buffer(u'', nBufferLength)
    nCopied = _GetCurrentDirectoryW(nBufferLength, lpBuffer)
    if nCopied > nBufferLength or nCopied == 0:
        raise ctypes.WinError()
    return lpBuffer.value

GetCurrentDirectory = GuessStringType(GetCurrentDirectoryA, GetCurrentDirectoryW)

#------------------------------------------------------------------------------
# Contrl-C handler

# BOOL WINAPI HandlerRoutine(
#   __in  DWORD dwCtrlType
# );
PHANDLER_ROUTINE = ctypes.WINFUNCTYPE(BOOL, DWORD)

# BOOL WINAPI SetConsoleCtrlHandler(
#   __in_opt  PHANDLER_ROUTINE HandlerRoutine,
#   __in      BOOL Add
# );
def SetConsoleCtrlHandler(HandlerRoutine = None, Add = True):
    _SetConsoleCtrlHandler = windll.kernel32.SetConsoleCtrlHandler
    _SetConsoleCtrlHandler.argtypes = [PHANDLER_ROUTINE, BOOL]
    _SetConsoleCtrlHandler.restype  = bool
    _SetConsoleCtrlHandler.errcheck = RaiseIfZero
    _SetConsoleCtrlHandler(HandlerRoutine, bool(Add))
    # we can't automagically transform Python functions to PHANDLER_ROUTINE
    # because a) the actual pointer value is meaningful to the API
    # and b) if it gets garbage collected bad things would happen

# BOOL WINAPI GenerateConsoleCtrlEvent(
#   __in  DWORD dwCtrlEvent,
#   __in  DWORD dwProcessGroupId
# );
def GenerateConsoleCtrlEvent(dwCtrlEvent, dwProcessGroupId):
    _GenerateConsoleCtrlEvent = windll.kernel32.GenerateConsoleCtrlEvent
    _GenerateConsoleCtrlEvent.argtypes = [DWORD, DWORD]
    _GenerateConsoleCtrlEvent.restype  = bool
    _GenerateConsoleCtrlEvent.errcheck = RaiseIfZero
    _GenerateConsoleCtrlEvent(dwCtrlEvent, dwProcessGroupId)

#------------------------------------------------------------------------------
# Synchronization API

# XXX NOTE
#
# Instead of waiting forever, we wait for a small period of time and loop.
# This is a workaround for an unwanted behavior of psyco-accelerated code:
# you can't interrupt a blocking call using Ctrl+C, because signal processing
# is only done between C calls.
#
# Also see: bug #2793618 in Psyco project
# http://sourceforge.net/tracker/?func=detail&aid=2793618&group_id=41036&atid=429622

# DWORD WINAPI WaitForSingleObject(
#   HANDLE hHandle,
#   DWORD dwMilliseconds
# );
def WaitForSingleObject(hHandle, dwMilliseconds = INFINITE):
    _WaitForSingleObject = windll.kernel32.WaitForSingleObject
    _WaitForSingleObject.argtypes = [HANDLE, DWORD]
    _WaitForSingleObject.restype  = DWORD

    if not dwMilliseconds and dwMilliseconds != 0:
        dwMilliseconds = INFINITE
    if dwMilliseconds != INFINITE:
        r = _WaitForSingleObject(hHandle, dwMilliseconds)
        if r == WAIT_FAILED:
            raise ctypes.WinError()
    else:
        while 1:
            r = _WaitForSingleObject(hHandle, 100)
            if r == WAIT_FAILED:
                raise ctypes.WinError()
            if r != WAIT_TIMEOUT:
                break
    return r

# DWORD WINAPI WaitForSingleObjectEx(
#   HANDLE hHandle,
#   DWORD dwMilliseconds,
#   BOOL bAlertable
# );
def WaitForSingleObjectEx(hHandle, dwMilliseconds = INFINITE, bAlertable = True):
    _WaitForSingleObjectEx = windll.kernel32.WaitForSingleObjectEx
    _WaitForSingleObjectEx.argtypes = [HANDLE, DWORD, BOOL]
    _WaitForSingleObjectEx.restype  = DWORD

    if not dwMilliseconds and dwMilliseconds != 0:
        dwMilliseconds = INFINITE
    if dwMilliseconds != INFINITE:
        r = _WaitForSingleObjectEx(hHandle, dwMilliseconds, bool(bAlertable))
        if r == WAIT_FAILED:
            raise ctypes.WinError()
    else:
        while 1:
            r = _WaitForSingleObjectEx(hHandle, 100, bool(bAlertable))
            if r == WAIT_FAILED:
                raise ctypes.WinError()
            if r != WAIT_TIMEOUT:
                break
    return r

# DWORD WINAPI WaitForMultipleObjects(
#   DWORD nCount,
#   const HANDLE *lpHandles,
#   BOOL bWaitAll,
#   DWORD dwMilliseconds
# );
def WaitForMultipleObjects(handles, bWaitAll = False, dwMilliseconds = INFINITE):
    _WaitForMultipleObjects = windll.kernel32.WaitForMultipleObjects
    _WaitForMultipleObjects.argtypes = [DWORD, POINTER(HANDLE), BOOL, DWORD]
    _WaitForMultipleObjects.restype  = DWORD

    if not dwMilliseconds and dwMilliseconds != 0:
        dwMilliseconds = INFINITE
    nCount          = len(handles)
    lpHandlesType   = HANDLE * nCount
    lpHandles       = lpHandlesType(*handles)
    if dwMilliseconds != INFINITE:
        r = _WaitForMultipleObjects(byref(lpHandles), bool(bWaitAll), dwMilliseconds)
        if r == WAIT_FAILED:
            raise ctypes.WinError()
    else:
        while 1:
            r = _WaitForMultipleObjects(byref(lpHandles), bool(bWaitAll), 100)
            if r == WAIT_FAILED:
                raise ctypes.WinError()
            if r != WAIT_TIMEOUT:
                break
    return r

# DWORD WINAPI WaitForMultipleObjectsEx(
#   DWORD nCount,
#   const HANDLE *lpHandles,
#   BOOL bWaitAll,
#   DWORD dwMilliseconds,
#   BOOL bAlertable
# );
def WaitForMultipleObjectsEx(handles, bWaitAll = False, dwMilliseconds = INFINITE, bAlertable = True):
    _WaitForMultipleObjectsEx = windll.kernel32.WaitForMultipleObjectsEx
    _WaitForMultipleObjectsEx.argtypes = [DWORD, POINTER(HANDLE), BOOL, DWORD]
    _WaitForMultipleObjectsEx.restype  = DWORD

    if not dwMilliseconds and dwMilliseconds != 0:
        dwMilliseconds = INFINITE
    nCount          = len(handles)
    lpHandlesType   = HANDLE * nCount
    lpHandles       = lpHandlesType(*handles)
    if dwMilliseconds != INFINITE:
        r = _WaitForMultipleObjectsEx(byref(lpHandles), bool(bWaitAll), dwMilliseconds, bool(bAlertable))
        if r == WAIT_FAILED:
            raise ctypes.WinError()
    else:
        while 1:
            r = _WaitForMultipleObjectsEx(byref(lpHandles), bool(bWaitAll), 100, bool(bAlertable))
            if r == WAIT_FAILED:
                raise ctypes.WinError()
            if r != WAIT_TIMEOUT:
                break
    return r

# HANDLE WINAPI CreateMutex(
#   _In_opt_  LPSECURITY_ATTRIBUTES lpMutexAttributes,
#   _In_      BOOL bInitialOwner,
#   _In_opt_  LPCTSTR lpName
# );
def CreateMutexA(lpMutexAttributes = None, bInitialOwner = True, lpName = None):
    _CreateMutexA = windll.kernel32.CreateMutexA
    _CreateMutexA.argtypes = [LPVOID, BOOL, LPSTR]
    _CreateMutexA.restype  = HANDLE
    _CreateMutexA.errcheck = RaiseIfZero
    return Handle( _CreateMutexA(lpMutexAttributes, bInitialOwner, lpName) )

def CreateMutexW(lpMutexAttributes = None, bInitialOwner = True, lpName = None):
    _CreateMutexW = windll.kernel32.CreateMutexW
    _CreateMutexW.argtypes = [LPVOID, BOOL, LPWSTR]
    _CreateMutexW.restype  = HANDLE
    _CreateMutexW.errcheck = RaiseIfZero
    return Handle( _CreateMutexW(lpMutexAttributes, bInitialOwner, lpName) )

CreateMutex = GuessStringType(CreateMutexA, CreateMutexW)

# HANDLE WINAPI OpenMutex(
#   _In_  DWORD dwDesiredAccess,
#   _In_  BOOL bInheritHandle,
#   _In_  LPCTSTR lpName
# );
def OpenMutexA(dwDesiredAccess = MUTEX_ALL_ACCESS, bInitialOwner = True, lpName = None):
    _OpenMutexA = windll.kernel32.OpenMutexA
    _OpenMutexA.argtypes = [DWORD, BOOL, LPSTR]
    _OpenMutexA.restype  = HANDLE
    _OpenMutexA.errcheck = RaiseIfZero
    return Handle( _OpenMutexA(lpMutexAttributes, bInitialOwner, lpName) )

def OpenMutexW(dwDesiredAccess = MUTEX_ALL_ACCESS, bInitialOwner = True, lpName = None):
    _OpenMutexW = windll.kernel32.OpenMutexW
    _OpenMutexW.argtypes = [DWORD, BOOL, LPWSTR]
    _OpenMutexW.restype  = HANDLE
    _OpenMutexW.errcheck = RaiseIfZero
    return Handle( _OpenMutexW(lpMutexAttributes, bInitialOwner, lpName) )

OpenMutex = GuessStringType(OpenMutexA, OpenMutexW)

# HANDLE WINAPI CreateEvent(
#   _In_opt_  LPSECURITY_ATTRIBUTES lpEventAttributes,
#   _In_      BOOL bManualReset,
#   _In_      BOOL bInitialState,
#   _In_opt_  LPCTSTR lpName
# );
def CreateEventA(lpMutexAttributes = None, bManualReset = False, bInitialState = False, lpName = None):
    _CreateEventA = windll.kernel32.CreateEventA
    _CreateEventA.argtypes = [LPVOID, BOOL, BOOL, LPSTR]
    _CreateEventA.restype  = HANDLE
    _CreateEventA.errcheck = RaiseIfZero
    return Handle( _CreateEventA(lpMutexAttributes, bManualReset, bInitialState, lpName) )

def CreateEventW(lpMutexAttributes = None, bManualReset = False, bInitialState = False, lpName = None):
    _CreateEventW = windll.kernel32.CreateEventW
    _CreateEventW.argtypes = [LPVOID, BOOL, BOOL, LPWSTR]
    _CreateEventW.restype  = HANDLE
    _CreateEventW.errcheck = RaiseIfZero
    return Handle( _CreateEventW(lpMutexAttributes, bManualReset, bInitialState, lpName) )

CreateEvent = GuessStringType(CreateEventA, CreateEventW)

# HANDLE WINAPI OpenEvent(
#   _In_  DWORD dwDesiredAccess,
#   _In_  BOOL bInheritHandle,
#   _In_  LPCTSTR lpName
# );
def OpenEventA(dwDesiredAccess = EVENT_ALL_ACCESS, bInheritHandle = False, lpName = None):
    _OpenEventA = windll.kernel32.OpenEventA
    _OpenEventA.argtypes = [DWORD, BOOL, LPSTR]
    _OpenEventA.restype  = HANDLE
    _OpenEventA.errcheck = RaiseIfZero
    return Handle( _OpenEventA(dwDesiredAccess, bInheritHandle, lpName) )

def OpenEventW(dwDesiredAccess = EVENT_ALL_ACCESS, bInheritHandle = False, lpName = None):
    _OpenEventW = windll.kernel32.OpenEventW
    _OpenEventW.argtypes = [DWORD, BOOL, LPWSTR]
    _OpenEventW.restype  = HANDLE
    _OpenEventW.errcheck = RaiseIfZero
    return Handle( _OpenEventW(dwDesiredAccess, bInheritHandle, lpName) )

OpenEvent = GuessStringType(OpenEventA, OpenEventW)

# HANDLE WINAPI CreateSemaphore(
#   _In_opt_  LPSECURITY_ATTRIBUTES lpSemaphoreAttributes,
#   _In_      LONG lInitialCount,
#   _In_      LONG lMaximumCount,
#   _In_opt_  LPCTSTR lpName
# );

# TODO

# HANDLE WINAPI OpenSemaphore(
#   _In_  DWORD dwDesiredAccess,
#   _In_  BOOL bInheritHandle,
#   _In_  LPCTSTR lpName
# );

# TODO

# BOOL WINAPI ReleaseMutex(
#   _In_  HANDLE hMutex
# );
def ReleaseMutex(hMutex):
    _ReleaseMutex = windll.kernel32.ReleaseMutex
    _ReleaseMutex.argtypes = [HANDLE]
    _ReleaseMutex.restype  = bool
    _ReleaseMutex.errcheck = RaiseIfZero
    _ReleaseMutex(hMutex)

# BOOL WINAPI SetEvent(
#   _In_  HANDLE hEvent
# );
def SetEvent(hEvent):
    _SetEvent = windll.kernel32.SetEvent
    _SetEvent.argtypes = [HANDLE]
    _SetEvent.restype  = bool
    _SetEvent.errcheck = RaiseIfZero
    _SetEvent(hEvent)

# BOOL WINAPI ResetEvent(
#   _In_  HANDLE hEvent
# );
def ResetEvent(hEvent):
    _ResetEvent = windll.kernel32.ResetEvent
    _ResetEvent.argtypes = [HANDLE]
    _ResetEvent.restype  = bool
    _ResetEvent.errcheck = RaiseIfZero
    _ResetEvent(hEvent)

# BOOL WINAPI PulseEvent(
#   _In_  HANDLE hEvent
# );
def PulseEvent(hEvent):
    _PulseEvent = windll.kernel32.PulseEvent
    _PulseEvent.argtypes = [HANDLE]
    _PulseEvent.restype  = bool
    _PulseEvent.errcheck = RaiseIfZero
    _PulseEvent(hEvent)

# BOOL WINAPI ReleaseSemaphore(
#   _In_       HANDLE hSemaphore,
#   _In_       LONG lReleaseCount,
#   _Out_opt_  LPLONG lpPreviousCount
# );

# TODO

#------------------------------------------------------------------------------
# Debug API

# BOOL WaitForDebugEvent(
#   LPDEBUG_EVENT lpDebugEvent,
#   DWORD dwMilliseconds
# );
def WaitForDebugEvent(dwMilliseconds = INFINITE):
    _WaitForDebugEvent = windll.kernel32.WaitForDebugEvent
    _WaitForDebugEvent.argtypes = [LPDEBUG_EVENT, DWORD]
    _WaitForDebugEvent.restype  = DWORD

    if not dwMilliseconds and dwMilliseconds != 0:
        dwMilliseconds = INFINITE
    lpDebugEvent                  = DEBUG_EVENT()
    lpDebugEvent.dwDebugEventCode = 0
    lpDebugEvent.dwProcessId      = 0
    lpDebugEvent.dwThreadId       = 0
    if dwMilliseconds != INFINITE:
        success = _WaitForDebugEvent(byref(lpDebugEvent), dwMilliseconds)
        if success == 0:
            raise ctypes.WinError()
    else:
        # this avoids locking the Python GIL for too long
        while 1:
            success = _WaitForDebugEvent(byref(lpDebugEvent), 100)
            if success != 0:
                break
            code = GetLastError()
            if code not in (ERROR_SEM_TIMEOUT, WAIT_TIMEOUT):
                raise ctypes.WinError(code)
    return lpDebugEvent

# BOOL ContinueDebugEvent(
#   DWORD dwProcessId,
#   DWORD dwThreadId,
#   DWORD dwContinueStatus
# );
def ContinueDebugEvent(dwProcessId, dwThreadId, dwContinueStatus = DBG_EXCEPTION_NOT_HANDLED):
    _ContinueDebugEvent = windll.kernel32.ContinueDebugEvent
    _ContinueDebugEvent.argtypes = [DWORD, DWORD, DWORD]
    _ContinueDebugEvent.restype  = bool
    _ContinueDebugEvent.errcheck = RaiseIfZero
    _ContinueDebugEvent(dwProcessId, dwThreadId, dwContinueStatus)

# BOOL WINAPI FlushInstructionCache(
#   __in  HANDLE hProcess,
#   __in  LPCVOID lpBaseAddress,
#   __in  SIZE_T dwSize
# );
def FlushInstructionCache(hProcess, lpBaseAddress = None, dwSize = 0):
    # http://blogs.msdn.com/oldnewthing/archive/2003/12/08/55954.aspx#55958
    _FlushInstructionCache = windll.kernel32.FlushInstructionCache
    _FlushInstructionCache.argtypes = [HANDLE, LPVOID, SIZE_T]
    _FlushInstructionCache.restype  = bool
    _FlushInstructionCache.errcheck = RaiseIfZero
    _FlushInstructionCache(hProcess, lpBaseAddress, dwSize)

# BOOL DebugActiveProcess(
#   DWORD dwProcessId
# );
def DebugActiveProcess(dwProcessId):
    _DebugActiveProcess = windll.kernel32.DebugActiveProcess
    _DebugActiveProcess.argtypes = [DWORD]
    _DebugActiveProcess.restype  = bool
    _DebugActiveProcess.errcheck = RaiseIfZero
    _DebugActiveProcess(dwProcessId)

# BOOL DebugActiveProcessStop(
#   DWORD dwProcessId
# );
def DebugActiveProcessStop(dwProcessId):
    _DebugActiveProcessStop = windll.kernel32.DebugActiveProcessStop
    _DebugActiveProcessStop.argtypes = [DWORD]
    _DebugActiveProcessStop.restype  = bool
    _DebugActiveProcessStop.errcheck = RaiseIfZero
    _DebugActiveProcessStop(dwProcessId)

# BOOL CheckRemoteDebuggerPresent(
#   HANDLE hProcess,
#   PBOOL pbDebuggerPresent
# );
def CheckRemoteDebuggerPresent(hProcess):
    _CheckRemoteDebuggerPresent = windll.kernel32.CheckRemoteDebuggerPresent
    _CheckRemoteDebuggerPresent.argtypes = [HANDLE, PBOOL]
    _CheckRemoteDebuggerPresent.restype  = bool
    _CheckRemoteDebuggerPresent.errcheck = RaiseIfZero

    pbDebuggerPresent = BOOL(0)
    _CheckRemoteDebuggerPresent(hProcess, byref(pbDebuggerPresent))
    return bool(pbDebuggerPresent.value)

# BOOL DebugSetProcessKillOnExit(
#   BOOL KillOnExit
# );
def DebugSetProcessKillOnExit(KillOnExit):
    _DebugSetProcessKillOnExit = windll.kernel32.DebugSetProcessKillOnExit
    _DebugSetProcessKillOnExit.argtypes = [BOOL]
    _DebugSetProcessKillOnExit.restype  = bool
    _DebugSetProcessKillOnExit.errcheck = RaiseIfZero
    _DebugSetProcessKillOnExit(bool(KillOnExit))

# BOOL DebugBreakProcess(
#   HANDLE Process
# );
def DebugBreakProcess(hProcess):
    _DebugBreakProcess = windll.kernel32.DebugBreakProcess
    _DebugBreakProcess.argtypes = [HANDLE]
    _DebugBreakProcess.restype  = bool
    _DebugBreakProcess.errcheck = RaiseIfZero
    _DebugBreakProcess(hProcess)

# void WINAPI OutputDebugString(
#   __in_opt  LPCTSTR lpOutputString
# );
def OutputDebugStringA(lpOutputString):
    _OutputDebugStringA = windll.kernel32.OutputDebugStringA
    _OutputDebugStringA.argtypes = [LPSTR]
    _OutputDebugStringA.restype  = None
    _OutputDebugStringA(lpOutputString)

def OutputDebugStringW(lpOutputString):
    _OutputDebugStringW = windll.kernel32.OutputDebugStringW
    _OutputDebugStringW.argtypes = [LPWSTR]
    _OutputDebugStringW.restype  = None
    _OutputDebugStringW(lpOutputString)

OutputDebugString = GuessStringType(OutputDebugStringA, OutputDebugStringW)

# BOOL WINAPI ReadProcessMemory(
#   __in   HANDLE hProcess,
#   __in   LPCVOID lpBaseAddress,
#   __out  LPVOID lpBuffer,
#   __in   SIZE_T nSize,
#   __out  SIZE_T* lpNumberOfBytesRead
# );
def ReadProcessMemory(hProcess, lpBaseAddress, nSize):
    _ReadProcessMemory = windll.kernel32.ReadProcessMemory
    _ReadProcessMemory.argtypes = [HANDLE, LPVOID, LPVOID, SIZE_T, POINTER(SIZE_T)]
    _ReadProcessMemory.restype  = bool

    lpBuffer            = ctypes.create_string_buffer(compat.b(''), nSize)
    lpNumberOfBytesRead = SIZE_T(0)
    success = _ReadProcessMemory(hProcess, lpBaseAddress, lpBuffer, nSize, byref(lpNumberOfBytesRead))
    if not success and GetLastError() != ERROR_PARTIAL_COPY:
        raise ctypes.WinError()
    return compat.b(lpBuffer.raw)[:lpNumberOfBytesRead.value]

# BOOL WINAPI WriteProcessMemory(
#   __in   HANDLE hProcess,
#   __in   LPCVOID lpBaseAddress,
#   __in   LPVOID lpBuffer,
#   __in   SIZE_T nSize,
#   __out  SIZE_T* lpNumberOfBytesWritten
# );
def WriteProcessMemory(hProcess, lpBaseAddress, lpBuffer):
    _WriteProcessMemory = windll.kernel32.WriteProcessMemory
    _WriteProcessMemory.argtypes = [HANDLE, LPVOID, LPVOID, SIZE_T, POINTER(SIZE_T)]
    _WriteProcessMemory.restype  = bool

    nSize                   = len(lpBuffer)
    lpBuffer                = ctypes.create_string_buffer(lpBuffer)
    lpNumberOfBytesWritten  = SIZE_T(0)
    success = _WriteProcessMemory(hProcess, lpBaseAddress, lpBuffer, nSize, byref(lpNumberOfBytesWritten))
    if not success and GetLastError() != ERROR_PARTIAL_COPY:
        raise ctypes.WinError()
    return lpNumberOfBytesWritten.value

# LPVOID WINAPI VirtualAllocEx(
#   __in      HANDLE hProcess,
#   __in_opt  LPVOID lpAddress,
#   __in      SIZE_T dwSize,
#   __in      DWORD flAllocationType,
#   __in      DWORD flProtect
# );
def VirtualAllocEx(hProcess, lpAddress = 0, dwSize = 0x1000, flAllocationType = MEM_COMMIT | MEM_RESERVE, flProtect = PAGE_EXECUTE_READWRITE):
    _VirtualAllocEx = windll.kernel32.VirtualAllocEx
    _VirtualAllocEx.argtypes = [HANDLE, LPVOID, SIZE_T, DWORD, DWORD]
    _VirtualAllocEx.restype  = LPVOID

    lpAddress = _VirtualAllocEx(hProcess, lpAddress, dwSize, flAllocationType, flProtect)
    if lpAddress == NULL:
        raise ctypes.WinError()
    return lpAddress

# SIZE_T WINAPI VirtualQueryEx(
#   __in      HANDLE hProcess,
#   __in_opt  LPCVOID lpAddress,
#   __out     PMEMORY_BASIC_INFORMATION lpBuffer,
#   __in      SIZE_T dwLength
# );
def VirtualQueryEx(hProcess, lpAddress):
    _VirtualQueryEx = windll.kernel32.VirtualQueryEx
    _VirtualQueryEx.argtypes = [HANDLE, LPVOID, PMEMORY_BASIC_INFORMATION, SIZE_T]
    _VirtualQueryEx.restype  = SIZE_T

    lpBuffer  = MEMORY_BASIC_INFORMATION()
    dwLength  = sizeof(MEMORY_BASIC_INFORMATION)
    success   = _VirtualQueryEx(hProcess, lpAddress, byref(lpBuffer), dwLength)
    if success == 0:
        raise ctypes.WinError()
    return MemoryBasicInformation(lpBuffer)

# BOOL WINAPI VirtualProtectEx(
#   __in   HANDLE hProcess,
#   __in   LPVOID lpAddress,
#   __in   SIZE_T dwSize,
#   __in   DWORD flNewProtect,
#   __out  PDWORD lpflOldProtect
# );
def VirtualProtectEx(hProcess, lpAddress, dwSize, flNewProtect = PAGE_EXECUTE_READWRITE):
    _VirtualProtectEx = windll.kernel32.VirtualProtectEx
    _VirtualProtectEx.argtypes = [HANDLE, LPVOID, SIZE_T, DWORD, PDWORD]
    _VirtualProtectEx.restype  = bool
    _VirtualProtectEx.errcheck = RaiseIfZero

    flOldProtect = DWORD(0)
    _VirtualProtectEx(hProcess, lpAddress, dwSize, flNewProtect, byref(flOldProtect))
    return flOldProtect.value

# BOOL WINAPI VirtualFreeEx(
#   __in  HANDLE hProcess,
#   __in  LPVOID lpAddress,
#   __in  SIZE_T dwSize,
#   __in  DWORD dwFreeType
# );
def VirtualFreeEx(hProcess, lpAddress, dwSize = 0, dwFreeType = MEM_RELEASE):
    _VirtualFreeEx = windll.kernel32.VirtualFreeEx
    _VirtualFreeEx.argtypes = [HANDLE, LPVOID, SIZE_T, DWORD]
    _VirtualFreeEx.restype  = bool
    _VirtualFreeEx.errcheck = RaiseIfZero
    _VirtualFreeEx(hProcess, lpAddress, dwSize, dwFreeType)

# HANDLE WINAPI CreateRemoteThread(
#   __in   HANDLE hProcess,
#   __in   LPSECURITY_ATTRIBUTES lpThreadAttributes,
#   __in   SIZE_T dwStackSize,
#   __in   LPTHREAD_START_ROUTINE lpStartAddress,
#   __in   LPVOID lpParameter,
#   __in   DWORD dwCreationFlags,
#   __out  LPDWORD lpThreadId
# );
def CreateRemoteThread(hProcess, lpThreadAttributes, dwStackSize, lpStartAddress, lpParameter, dwCreationFlags):
    _CreateRemoteThread = windll.kernel32.CreateRemoteThread
    _CreateRemoteThread.argtypes = [HANDLE, LPSECURITY_ATTRIBUTES, SIZE_T, LPVOID, LPVOID, DWORD, LPDWORD]
    _CreateRemoteThread.restype  = HANDLE

    if not lpThreadAttributes:
        lpThreadAttributes = None
    else:
        lpThreadAttributes = byref(lpThreadAttributes)
    dwThreadId = DWORD(0)
    hThread = _CreateRemoteThread(hProcess, lpThreadAttributes, dwStackSize, lpStartAddress, lpParameter, dwCreationFlags, byref(dwThreadId))
    if not hThread:
        raise ctypes.WinError()
    return ThreadHandle(hThread), dwThreadId.value

#------------------------------------------------------------------------------
# Process API

# BOOL WINAPI CreateProcess(
#   __in_opt     LPCTSTR lpApplicationName,
#   __inout_opt  LPTSTR lpCommandLine,
#   __in_opt     LPSECURITY_ATTRIBUTES lpProcessAttributes,
#   __in_opt     LPSECURITY_ATTRIBUTES lpThreadAttributes,
#   __in         BOOL bInheritHandles,
#   __in         DWORD dwCreationFlags,
#   __in_opt     LPVOID lpEnvironment,
#   __in_opt     LPCTSTR lpCurrentDirectory,
#   __in         LPSTARTUPINFO lpStartupInfo,
#   __out        LPPROCESS_INFORMATION lpProcessInformation
# );
def CreateProcessA(lpApplicationName, lpCommandLine=None, lpProcessAttributes=None, lpThreadAttributes=None, bInheritHandles=False, dwCreationFlags=0, lpEnvironment=None, lpCurrentDirectory=None, lpStartupInfo=None):
    _CreateProcessA = windll.kernel32.CreateProcessA
    _CreateProcessA.argtypes = [LPSTR, LPSTR, LPSECURITY_ATTRIBUTES, LPSECURITY_ATTRIBUTES, BOOL, DWORD, LPVOID, LPSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessA.restype  = bool
    _CreateProcessA.errcheck = RaiseIfZero

    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_string_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_string_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpProcessAttributes:
        lpProcessAttributes = None
    else:
        lpProcessAttributes = byref(lpProcessAttributes)
    if not lpThreadAttributes:
        lpThreadAttributes = None
    else:
        lpThreadAttributes = byref(lpThreadAttributes)
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFO()
        lpStartupInfo.cb           = sizeof(STARTUPINFO)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessA(lpApplicationName, lpCommandLine, lpProcessAttributes, lpThreadAttributes, bool(bInheritHandles), dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

def CreateProcessW(lpApplicationName, lpCommandLine=None, lpProcessAttributes=None, lpThreadAttributes=None, bInheritHandles=False, dwCreationFlags=0, lpEnvironment=None, lpCurrentDirectory=None, lpStartupInfo=None):
    _CreateProcessW = windll.kernel32.CreateProcessW
    _CreateProcessW.argtypes = [LPWSTR, LPWSTR, LPSECURITY_ATTRIBUTES, LPSECURITY_ATTRIBUTES, BOOL, DWORD, LPVOID, LPWSTR, LPVOID, LPPROCESS_INFORMATION]
    _CreateProcessW.restype  = bool
    _CreateProcessW.errcheck = RaiseIfZero

    if not lpApplicationName:
        lpApplicationName   = None
    if not lpCommandLine:
        lpCommandLine       = None
    else:
        lpCommandLine       = ctypes.create_unicode_buffer(lpCommandLine, max(MAX_PATH, len(lpCommandLine)))
    if not lpEnvironment:
        lpEnvironment       = None
    else:
        lpEnvironment       = ctypes.create_unicode_buffer(lpEnvironment)
    if not lpCurrentDirectory:
        lpCurrentDirectory  = None
    if not lpProcessAttributes:
        lpProcessAttributes = None
    else:
        lpProcessAttributes = byref(lpProcessAttributes)
    if not lpThreadAttributes:
        lpThreadAttributes = None
    else:
        lpThreadAttributes = byref(lpThreadAttributes)
    if not lpStartupInfo:
        lpStartupInfo              = STARTUPINFO()
        lpStartupInfo.cb           = sizeof(STARTUPINFO)
        lpStartupInfo.lpReserved   = 0
        lpStartupInfo.lpDesktop    = 0
        lpStartupInfo.lpTitle      = 0
        lpStartupInfo.dwFlags      = 0
        lpStartupInfo.cbReserved2  = 0
        lpStartupInfo.lpReserved2  = 0
    lpProcessInformation              = PROCESS_INFORMATION()
    lpProcessInformation.hProcess     = INVALID_HANDLE_VALUE
    lpProcessInformation.hThread      = INVALID_HANDLE_VALUE
    lpProcessInformation.dwProcessId  = 0
    lpProcessInformation.dwThreadId   = 0
    _CreateProcessW(lpApplicationName, lpCommandLine, lpProcessAttributes, lpThreadAttributes, bool(bInheritHandles), dwCreationFlags, lpEnvironment, lpCurrentDirectory, byref(lpStartupInfo), byref(lpProcessInformation))
    return ProcessInformation(lpProcessInformation)

CreateProcess = GuessStringType(CreateProcessA, CreateProcessW)

# BOOL WINAPI InitializeProcThreadAttributeList(
#   __out_opt   LPPROC_THREAD_ATTRIBUTE_LIST lpAttributeList,
#   __in        DWORD dwAttributeCount,
#   __reserved  DWORD dwFlags,
#   __inout     PSIZE_T lpSize
# );
def InitializeProcThreadAttributeList(dwAttributeCount):
    _InitializeProcThreadAttributeList = windll.kernel32.InitializeProcThreadAttributeList
    _InitializeProcThreadAttributeList.argtypes = [LPPROC_THREAD_ATTRIBUTE_LIST, DWORD, DWORD, PSIZE_T]
    _InitializeProcThreadAttributeList.restype  = bool

    Size = SIZE_T(0)
    _InitializeProcThreadAttributeList(None, dwAttributeCount, 0, byref(Size))
    RaiseIfZero(Size.value)
    AttributeList = (BYTE * Size.value)()
    success = _InitializeProcThreadAttributeList(byref(AttributeList), dwAttributeCount, 0, byref(Size))
    RaiseIfZero(success)
    return AttributeList

# BOOL WINAPI UpdateProcThreadAttribute(
#   __inout    LPPROC_THREAD_ATTRIBUTE_LIST lpAttributeList,
#   __in       DWORD dwFlags,
#   __in       DWORD_PTR Attribute,
#   __in       PVOID lpValue,
#   __in       SIZE_T cbSize,
#   __out_opt  PVOID lpPreviousValue,
#   __in_opt   PSIZE_T lpReturnSize
# );
def UpdateProcThreadAttribute(lpAttributeList, Attribute, Value, cbSize = None):
    _UpdateProcThreadAttribute = windll.kernel32.UpdateProcThreadAttribute
    _UpdateProcThreadAttribute.argtypes = [LPPROC_THREAD_ATTRIBUTE_LIST, DWORD, DWORD_PTR, PVOID, SIZE_T, PVOID, PSIZE_T]
    _UpdateProcThreadAttribute.restype  = bool
    _UpdateProcThreadAttribute.errcheck = RaiseIfZero

    if cbSize is None:
        cbSize = sizeof(Value)
    _UpdateProcThreadAttribute(byref(lpAttributeList), 0, Attribute, byref(Value), cbSize, None, None)

# VOID WINAPI DeleteProcThreadAttributeList(
#   __inout  LPPROC_THREAD_ATTRIBUTE_LIST lpAttributeList
# );
def DeleteProcThreadAttributeList(lpAttributeList):
    _DeleteProcThreadAttributeList = windll.kernel32.DeleteProcThreadAttributeList
    _DeleteProcThreadAttributeList.restype = None
    _DeleteProcThreadAttributeList(byref(lpAttributeList))

# HANDLE WINAPI OpenProcess(
#   __in  DWORD dwDesiredAccess,
#   __in  BOOL bInheritHandle,
#   __in  DWORD dwProcessId
# );
def OpenProcess(dwDesiredAccess, bInheritHandle, dwProcessId):
    _OpenProcess = windll.kernel32.OpenProcess
    _OpenProcess.argtypes = [DWORD, BOOL, DWORD]
    _OpenProcess.restype  = HANDLE

    hProcess = _OpenProcess(dwDesiredAccess, bool(bInheritHandle), dwProcessId)
    if hProcess == NULL:
        raise ctypes.WinError()
    return ProcessHandle(hProcess, dwAccess = dwDesiredAccess)

# HANDLE WINAPI OpenThread(
#   __in  DWORD dwDesiredAccess,
#   __in  BOOL bInheritHandle,
#   __in  DWORD dwThreadId
# );
def OpenThread(dwDesiredAccess, bInheritHandle, dwThreadId):
    _OpenThread = windll.kernel32.OpenThread
    _OpenThread.argtypes = [DWORD, BOOL, DWORD]
    _OpenThread.restype  = HANDLE

    hThread = _OpenThread(dwDesiredAccess, bool(bInheritHandle), dwThreadId)
    if hThread == NULL:
        raise ctypes.WinError()
    return ThreadHandle(hThread, dwAccess = dwDesiredAccess)

# DWORD WINAPI SuspendThread(
#   __in  HANDLE hThread
# );
def SuspendThread(hThread):
    _SuspendThread = windll.kernel32.SuspendThread
    _SuspendThread.argtypes = [HANDLE]
    _SuspendThread.restype  = DWORD

    previousCount = _SuspendThread(hThread)
    if previousCount == DWORD(-1).value:
        raise ctypes.WinError()
    return previousCount

# DWORD WINAPI ResumeThread(
#   __in  HANDLE hThread
# );
def ResumeThread(hThread):
    _ResumeThread = windll.kernel32.ResumeThread
    _ResumeThread.argtypes = [HANDLE]
    _ResumeThread.restype  = DWORD

    previousCount = _ResumeThread(hThread)
    if previousCount == DWORD(-1).value:
        raise ctypes.WinError()
    return previousCount

# BOOL WINAPI TerminateThread(
#   __inout  HANDLE hThread,
#   __in     DWORD dwExitCode
# );
def TerminateThread(hThread, dwExitCode = 0):
    _TerminateThread = windll.kernel32.TerminateThread
    _TerminateThread.argtypes = [HANDLE, DWORD]
    _TerminateThread.restype  = bool
    _TerminateThread.errcheck = RaiseIfZero
    _TerminateThread(hThread, dwExitCode)

# BOOL WINAPI TerminateProcess(
#   __inout  HANDLE hProcess,
#   __in     DWORD dwExitCode
# );
def TerminateProcess(hProcess, dwExitCode = 0):
    _TerminateProcess = windll.kernel32.TerminateProcess
    _TerminateProcess.argtypes = [HANDLE, DWORD]
    _TerminateProcess.restype  = bool
    _TerminateProcess.errcheck = RaiseIfZero
    _TerminateProcess(hProcess, dwExitCode)

# DWORD WINAPI GetCurrentProcessId(void);
def GetCurrentProcessId():
    _GetCurrentProcessId = windll.kernel32.GetCurrentProcessId
    _GetCurrentProcessId.argtypes = []
    _GetCurrentProcessId.restype  = DWORD
    return _GetCurrentProcessId()

# DWORD WINAPI GetCurrentThreadId(void);
def GetCurrentThreadId():
    _GetCurrentThreadId = windll.kernel32.GetCurrentThreadId
    _GetCurrentThreadId.argtypes = []
    _GetCurrentThreadId.restype  = DWORD
    return _GetCurrentThreadId()

# DWORD WINAPI GetProcessId(
#   __in  HANDLE hProcess
# );
def GetProcessId(hProcess):
    _GetProcessId = windll.kernel32.GetProcessId
    _GetProcessId.argtypes = [HANDLE]
    _GetProcessId.restype  = DWORD
    _GetProcessId.errcheck = RaiseIfZero
    return _GetProcessId(hProcess)

# DWORD WINAPI GetThreadId(
#   __in  HANDLE hThread
# );
def GetThreadId(hThread):
    _GetThreadId = windll.kernel32._GetThreadId
    _GetThreadId.argtypes = [HANDLE]
    _GetThreadId.restype  = DWORD

    dwThreadId = _GetThreadId(hThread)
    if dwThreadId == 0:
        raise ctypes.WinError()
    return dwThreadId

# DWORD WINAPI GetProcessIdOfThread(
#   __in  HANDLE hThread
# );
def GetProcessIdOfThread(hThread):
    _GetProcessIdOfThread = windll.kernel32.GetProcessIdOfThread
    _GetProcessIdOfThread.argtypes = [HANDLE]
    _GetProcessIdOfThread.restype  = DWORD

    dwProcessId = _GetProcessIdOfThread(hThread)
    if dwProcessId == 0:
        raise ctypes.WinError()
    return dwProcessId

# BOOL WINAPI GetExitCodeProcess(
#   __in   HANDLE hProcess,
#   __out  LPDWORD lpExitCode
# );
def GetExitCodeProcess(hProcess):
    _GetExitCodeProcess = windll.kernel32.GetExitCodeProcess
    _GetExitCodeProcess.argtypes = [HANDLE]
    _GetExitCodeProcess.restype  = bool
    _GetExitCodeProcess.errcheck = RaiseIfZero

    lpExitCode = DWORD(0)
    _GetExitCodeProcess(hProcess, byref(lpExitCode))
    return lpExitCode.value

# BOOL WINAPI GetExitCodeThread(
#   __in   HANDLE hThread,
#   __out  LPDWORD lpExitCode
# );
def GetExitCodeThread(hThread):
    _GetExitCodeThread = windll.kernel32.GetExitCodeThread
    _GetExitCodeThread.argtypes = [HANDLE]
    _GetExitCodeThread.restype  = bool
    _GetExitCodeThread.errcheck = RaiseIfZero

    lpExitCode = DWORD(0)
    _GetExitCodeThread(hThread, byref(lpExitCode))
    return lpExitCode.value

# DWORD WINAPI GetProcessVersion(
#   __in  DWORD ProcessId
# );
def GetProcessVersion(ProcessId):
    _GetProcessVersion = windll.kernel32.GetProcessVersion
    _GetProcessVersion.argtypes = [DWORD]
    _GetProcessVersion.restype  = DWORD

    retval = _GetProcessVersion(ProcessId)
    if retval == 0:
        raise ctypes.WinError()
    return retval

# DWORD WINAPI GetPriorityClass(
#   __in  HANDLE hProcess
# );
def GetPriorityClass(hProcess):
    _GetPriorityClass = windll.kernel32.GetPriorityClass
    _GetPriorityClass.argtypes = [HANDLE]
    _GetPriorityClass.restype  = DWORD

    retval = _GetPriorityClass(hProcess)
    if retval == 0:
        raise ctypes.WinError()
    return retval

# BOOL WINAPI SetPriorityClass(
#   __in  HANDLE hProcess,
#   __in  DWORD dwPriorityClass
# );
def SetPriorityClass(hProcess, dwPriorityClass = NORMAL_PRIORITY_CLASS):
    _SetPriorityClass = windll.kernel32.SetPriorityClass
    _SetPriorityClass.argtypes = [HANDLE, DWORD]
    _SetPriorityClass.restype  = bool
    _SetPriorityClass.errcheck = RaiseIfZero
    _SetPriorityClass(hProcess, dwPriorityClass)

# BOOL WINAPI GetProcessPriorityBoost(
#   __in   HANDLE hProcess,
#   __out  PBOOL pDisablePriorityBoost
# );
def GetProcessPriorityBoost(hProcess):
    _GetProcessPriorityBoost = windll.kernel32.GetProcessPriorityBoost
    _GetProcessPriorityBoost.argtypes = [HANDLE, PBOOL]
    _GetProcessPriorityBoost.restype  = bool
    _GetProcessPriorityBoost.errcheck = RaiseIfZero

    pDisablePriorityBoost = BOOL(False)
    _GetProcessPriorityBoost(hProcess, byref(pDisablePriorityBoost))
    return bool(pDisablePriorityBoost.value)

# BOOL WINAPI SetProcessPriorityBoost(
#   __in  HANDLE hProcess,
#   __in  BOOL DisablePriorityBoost
# );
def SetProcessPriorityBoost(hProcess, DisablePriorityBoost):
    _SetProcessPriorityBoost = windll.kernel32.SetProcessPriorityBoost
    _SetProcessPriorityBoost.argtypes = [HANDLE, BOOL]
    _SetProcessPriorityBoost.restype  = bool
    _SetProcessPriorityBoost.errcheck = RaiseIfZero
    _SetProcessPriorityBoost(hProcess, bool(DisablePriorityBoost))

# BOOL WINAPI GetProcessAffinityMask(
#   __in   HANDLE hProcess,
#   __out  PDWORD_PTR lpProcessAffinityMask,
#   __out  PDWORD_PTR lpSystemAffinityMask
# );
def GetProcessAffinityMask(hProcess):
    _GetProcessAffinityMask = windll.kernel32.GetProcessAffinityMask
    _GetProcessAffinityMask.argtypes = [HANDLE, PDWORD_PTR, PDWORD_PTR]
    _GetProcessAffinityMask.restype  = bool
    _GetProcessAffinityMask.errcheck = RaiseIfZero

    lpProcessAffinityMask = DWORD_PTR(0)
    lpSystemAffinityMask  = DWORD_PTR(0)
    _GetProcessAffinityMask(hProcess, byref(lpProcessAffinityMask), byref(lpSystemAffinityMask))
    return lpProcessAffinityMask.value, lpSystemAffinityMask.value

# BOOL WINAPI SetProcessAffinityMask(
#   __in  HANDLE hProcess,
#   __in  DWORD_PTR dwProcessAffinityMask
# );
def SetProcessAffinityMask(hProcess, dwProcessAffinityMask):
    _SetProcessAffinityMask = windll.kernel32.SetProcessAffinityMask
    _SetProcessAffinityMask.argtypes = [HANDLE, DWORD_PTR]
    _SetProcessAffinityMask.restype  = bool
    _SetProcessAffinityMask.errcheck = RaiseIfZero
    _SetProcessAffinityMask(hProcess, dwProcessAffinityMask)

#------------------------------------------------------------------------------
# Toolhelp32 API

# HANDLE WINAPI CreateToolhelp32Snapshot(
#   __in  DWORD dwFlags,
#   __in  DWORD th32ProcessID
# );
def CreateToolhelp32Snapshot(dwFlags = TH32CS_SNAPALL, th32ProcessID = 0):
    _CreateToolhelp32Snapshot = windll.kernel32.CreateToolhelp32Snapshot
    _CreateToolhelp32Snapshot.argtypes = [DWORD, DWORD]
    _CreateToolhelp32Snapshot.restype  = HANDLE

    hSnapshot = _CreateToolhelp32Snapshot(dwFlags, th32ProcessID)
    if hSnapshot == INVALID_HANDLE_VALUE:
        raise ctypes.WinError()
    return SnapshotHandle(hSnapshot)

# BOOL WINAPI Process32First(
#   __in     HANDLE hSnapshot,
#   __inout  LPPROCESSENTRY32 lppe
# );
def Process32First(hSnapshot):
    _Process32First = windll.kernel32.Process32First
    _Process32First.argtypes = [HANDLE, LPPROCESSENTRY32]
    _Process32First.restype  = bool

    pe        = PROCESSENTRY32()
    pe.dwSize = sizeof(PROCESSENTRY32)
    success = _Process32First(hSnapshot, byref(pe))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return pe

# BOOL WINAPI Process32Next(
#   __in     HANDLE hSnapshot,
#   __out  LPPROCESSENTRY32 lppe
# );
def Process32Next(hSnapshot, pe = None):
    _Process32Next = windll.kernel32.Process32Next
    _Process32Next.argtypes = [HANDLE, LPPROCESSENTRY32]
    _Process32Next.restype  = bool

    if pe is None:
        pe = PROCESSENTRY32()
    pe.dwSize = sizeof(PROCESSENTRY32)
    success = _Process32Next(hSnapshot, byref(pe))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return pe

# BOOL WINAPI Thread32First(
#   __in     HANDLE hSnapshot,
#   __inout  LPTHREADENTRY32 lpte
# );
def Thread32First(hSnapshot):
    _Thread32First = windll.kernel32.Thread32First
    _Thread32First.argtypes = [HANDLE, LPTHREADENTRY32]
    _Thread32First.restype  = bool

    te = THREADENTRY32()
    te.dwSize = sizeof(THREADENTRY32)
    success = _Thread32First(hSnapshot, byref(te))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return te

# BOOL WINAPI Thread32Next(
#   __in     HANDLE hSnapshot,
#   __out  LPTHREADENTRY32 lpte
# );
def Thread32Next(hSnapshot, te = None):
    _Thread32Next = windll.kernel32.Thread32Next
    _Thread32Next.argtypes = [HANDLE, LPTHREADENTRY32]
    _Thread32Next.restype  = bool

    if te is None:
        te = THREADENTRY32()
    te.dwSize = sizeof(THREADENTRY32)
    success = _Thread32Next(hSnapshot, byref(te))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return te

# BOOL WINAPI Module32First(
#   __in     HANDLE hSnapshot,
#   __inout  LPMODULEENTRY32 lpme
# );
def Module32First(hSnapshot):
    _Module32First = windll.kernel32.Module32First
    _Module32First.argtypes = [HANDLE, LPMODULEENTRY32]
    _Module32First.restype  = bool

    me = MODULEENTRY32()
    me.dwSize = sizeof(MODULEENTRY32)
    success = _Module32First(hSnapshot, byref(me))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return me

# BOOL WINAPI Module32Next(
#   __in     HANDLE hSnapshot,
#   __out  LPMODULEENTRY32 lpme
# );
def Module32Next(hSnapshot, me = None):
    _Module32Next = windll.kernel32.Module32Next
    _Module32Next.argtypes = [HANDLE, LPMODULEENTRY32]
    _Module32Next.restype  = bool

    if me is None:
        me = MODULEENTRY32()
    me.dwSize = sizeof(MODULEENTRY32)
    success = _Module32Next(hSnapshot, byref(me))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return me

# BOOL WINAPI Heap32First(
#   __inout  LPHEAPENTRY32 lphe,
#   __in     DWORD th32ProcessID,
#   __in     ULONG_PTR th32HeapID
# );
def Heap32First(th32ProcessID, th32HeapID):
    _Heap32First = windll.kernel32.Heap32First
    _Heap32First.argtypes = [LPHEAPENTRY32, DWORD, ULONG_PTR]
    _Heap32First.restype  = bool

    he = HEAPENTRY32()
    he.dwSize = sizeof(HEAPENTRY32)
    success = _Heap32First(byref(he), th32ProcessID, th32HeapID)
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return he

# BOOL WINAPI Heap32Next(
#   __out  LPHEAPENTRY32 lphe
# );
def Heap32Next(he):
    _Heap32Next = windll.kernel32.Heap32Next
    _Heap32Next.argtypes = [LPHEAPENTRY32]
    _Heap32Next.restype  = bool

    he.dwSize = sizeof(HEAPENTRY32)
    success = _Heap32Next(byref(he))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return he

# BOOL WINAPI Heap32ListFirst(
#   __in     HANDLE hSnapshot,
#   __inout  LPHEAPLIST32 lphl
# );
def Heap32ListFirst(hSnapshot):
    _Heap32ListFirst = windll.kernel32.Heap32ListFirst
    _Heap32ListFirst.argtypes = [HANDLE, LPHEAPLIST32]
    _Heap32ListFirst.restype  = bool

    hl = HEAPLIST32()
    hl.dwSize = sizeof(HEAPLIST32)
    success = _Heap32ListFirst(hSnapshot, byref(hl))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return hl

# BOOL WINAPI Heap32ListNext(
#   __in     HANDLE hSnapshot,
#   __out  LPHEAPLIST32 lphl
# );
def Heap32ListNext(hSnapshot, hl = None):
    _Heap32ListNext = windll.kernel32.Heap32ListNext
    _Heap32ListNext.argtypes = [HANDLE, LPHEAPLIST32]
    _Heap32ListNext.restype  = bool

    if hl is None:
        hl = HEAPLIST32()
    hl.dwSize = sizeof(HEAPLIST32)
    success = _Heap32ListNext(hSnapshot, byref(hl))
    if not success:
        if GetLastError() == ERROR_NO_MORE_FILES:
            return None
        raise ctypes.WinError()
    return hl

# BOOL WINAPI Toolhelp32ReadProcessMemory(
#   __in   DWORD th32ProcessID,
#   __in   LPCVOID lpBaseAddress,
#   __out  LPVOID lpBuffer,
#   __in   SIZE_T cbRead,
#   __out  SIZE_T lpNumberOfBytesRead
# );
def Toolhelp32ReadProcessMemory(th32ProcessID, lpBaseAddress, cbRead):
    _Toolhelp32ReadProcessMemory = windll.kernel32.Toolhelp32ReadProcessMemory
    _Toolhelp32ReadProcessMemory.argtypes = [DWORD, LPVOID, LPVOID, SIZE_T, POINTER(SIZE_T)]
    _Toolhelp32ReadProcessMemory.restype  = bool

    lpBuffer            = ctypes.create_string_buffer('', cbRead)
    lpNumberOfBytesRead = SIZE_T(0)
    success = _Toolhelp32ReadProcessMemory(th32ProcessID, lpBaseAddress, lpBuffer, cbRead, byref(lpNumberOfBytesRead))
    if not success and GetLastError() != ERROR_PARTIAL_COPY:
        raise ctypes.WinError()
    return str(lpBuffer.raw)[:lpNumberOfBytesRead.value]

#------------------------------------------------------------------------------
# Miscellaneous system information

# BOOL WINAPI GetProcessDEPPolicy(
#  __in   HANDLE hProcess,
#  __out  LPDWORD lpFlags,
#  __out  PBOOL lpPermanent
# );
# Contribution by ivanlef0u (http://ivanlef0u.fr/)
# XP SP3 and > only
def GetProcessDEPPolicy(hProcess):
    _GetProcessDEPPolicy = windll.kernel32.GetProcessDEPPolicy
    _GetProcessDEPPolicy.argtypes = [HANDLE, LPDWORD, PBOOL]
    _GetProcessDEPPolicy.restype  = bool
    _GetProcessDEPPolicy.errcheck = RaiseIfZero

    lpFlags = DWORD(0)
    lpPermanent = BOOL(0)
    _GetProcessDEPPolicy(hProcess, byref(lpFlags), byref(lpPermanent))
    return (lpFlags.value, lpPermanent.value)

# DWORD WINAPI GetCurrentProcessorNumber(void);
def GetCurrentProcessorNumber():
    _GetCurrentProcessorNumber = windll.kernel32.GetCurrentProcessorNumber
    _GetCurrentProcessorNumber.argtypes = []
    _GetCurrentProcessorNumber.restype  = DWORD
    _GetCurrentProcessorNumber.errcheck = RaiseIfZero
    return _GetCurrentProcessorNumber()

# VOID WINAPI FlushProcessWriteBuffers(void);
def FlushProcessWriteBuffers():
    _FlushProcessWriteBuffers = windll.kernel32.FlushProcessWriteBuffers
    _FlushProcessWriteBuffers.argtypes = []
    _FlushProcessWriteBuffers.restype  = None
    _FlushProcessWriteBuffers()

# BOOL WINAPI GetLogicalProcessorInformation(
#   __out    PSYSTEM_LOGICAL_PROCESSOR_INFORMATION Buffer,
#   __inout  PDWORD ReturnLength
# );

# TO DO http://msdn.microsoft.com/en-us/library/ms683194(VS.85).aspx

# BOOL WINAPI GetProcessIoCounters(
#   __in   HANDLE hProcess,
#   __out  PIO_COUNTERS lpIoCounters
# );

# TO DO http://msdn.microsoft.com/en-us/library/ms683218(VS.85).aspx

# DWORD WINAPI GetGuiResources(
#   __in  HANDLE hProcess,
#   __in  DWORD uiFlags
# );
def GetGuiResources(hProcess, uiFlags = GR_GDIOBJECTS):
    _GetGuiResources = windll.kernel32.GetGuiResources
    _GetGuiResources.argtypes = [HANDLE, DWORD]
    _GetGuiResources.restype  = DWORD

    dwCount = _GetGuiResources(hProcess, uiFlags)
    if dwCount == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return dwCount

# BOOL WINAPI GetProcessHandleCount(
#   __in     HANDLE hProcess,
#   __inout  PDWORD pdwHandleCount
# );
def GetProcessHandleCount(hProcess):
    _GetProcessHandleCount = windll.kernel32.GetProcessHandleCount
    _GetProcessHandleCount.argtypes = [HANDLE, PDWORD]
    _GetProcessHandleCount.restype  = DWORD
    _GetProcessHandleCount.errcheck = RaiseIfZero

    pdwHandleCount = DWORD(0)
    _GetProcessHandleCount(hProcess, byref(pdwHandleCount))
    return pdwHandleCount.value

# BOOL WINAPI GetProcessTimes(
#   __in   HANDLE hProcess,
#   __out  LPFILETIME lpCreationTime,
#   __out  LPFILETIME lpExitTime,
#   __out  LPFILETIME lpKernelTime,
#   __out  LPFILETIME lpUserTime
# );
def GetProcessTimes(hProcess = None):
    _GetProcessTimes = windll.kernel32.GetProcessTimes
    _GetProcessTimes.argtypes = [HANDLE, LPFILETIME, LPFILETIME, LPFILETIME, LPFILETIME]
    _GetProcessTimes.restype  = bool
    _GetProcessTimes.errcheck = RaiseIfZero

    if hProcess is None:
        hProcess = GetCurrentProcess()

    CreationTime = FILETIME()
    ExitTime     = FILETIME()
    KernelTime   = FILETIME()
    UserTime     = FILETIME()

    _GetProcessTimes(hProcess, byref(CreationTime), byref(ExitTime), byref(KernelTime), byref(UserTime))

    return (CreationTime, ExitTime, KernelTime, UserTime)

# BOOL WINAPI FileTimeToSystemTime(
#   __in   const FILETIME *lpFileTime,
#   __out  LPSYSTEMTIME lpSystemTime
# );
def FileTimeToSystemTime(lpFileTime):
    _FileTimeToSystemTime = windll.kernel32.FileTimeToSystemTime
    _FileTimeToSystemTime.argtypes = [LPFILETIME, LPSYSTEMTIME]
    _FileTimeToSystemTime.restype  = bool
    _FileTimeToSystemTime.errcheck = RaiseIfZero

    if isinstance(lpFileTime, FILETIME):
        FileTime = lpFileTime
    else:
        FileTime = FILETIME()
        FileTime.dwLowDateTime  = lpFileTime & 0xFFFFFFFF
        FileTime.dwHighDateTime = lpFileTime >> 32
    SystemTime = SYSTEMTIME()
    _FileTimeToSystemTime(byref(FileTime), byref(SystemTime))
    return SystemTime

# void WINAPI GetSystemTimeAsFileTime(
#   __out  LPFILETIME lpSystemTimeAsFileTime
# );
def GetSystemTimeAsFileTime():
    _GetSystemTimeAsFileTime = windll.kernel32.GetSystemTimeAsFileTime
    _GetSystemTimeAsFileTime.argtypes = [LPFILETIME]
    _GetSystemTimeAsFileTime.restype  = None

    FileTime = FILETIME()
    _GetSystemTimeAsFileTime(byref(FileTime))
    return FileTime

#------------------------------------------------------------------------------
# Global ATOM API

# ATOM GlobalAddAtom(
#   __in  LPCTSTR lpString
# );
def GlobalAddAtomA(lpString):
    _GlobalAddAtomA = windll.kernel32.GlobalAddAtomA
    _GlobalAddAtomA.argtypes = [LPSTR]
    _GlobalAddAtomA.restype  = ATOM
    _GlobalAddAtomA.errcheck = RaiseIfZero
    return _GlobalAddAtomA(lpString)

def GlobalAddAtomW(lpString):
    _GlobalAddAtomW = windll.kernel32.GlobalAddAtomW
    _GlobalAddAtomW.argtypes = [LPWSTR]
    _GlobalAddAtomW.restype  = ATOM
    _GlobalAddAtomW.errcheck = RaiseIfZero
    return _GlobalAddAtomW(lpString)

GlobalAddAtom = GuessStringType(GlobalAddAtomA, GlobalAddAtomW)

# ATOM GlobalFindAtom(
#   __in  LPCTSTR lpString
# );
def GlobalFindAtomA(lpString):
    _GlobalFindAtomA = windll.kernel32.GlobalFindAtomA
    _GlobalFindAtomA.argtypes = [LPSTR]
    _GlobalFindAtomA.restype  = ATOM
    _GlobalFindAtomA.errcheck = RaiseIfZero
    return _GlobalFindAtomA(lpString)

def GlobalFindAtomW(lpString):
    _GlobalFindAtomW = windll.kernel32.GlobalFindAtomW
    _GlobalFindAtomW.argtypes = [LPWSTR]
    _GlobalFindAtomW.restype  = ATOM
    _GlobalFindAtomW.errcheck = RaiseIfZero
    return _GlobalFindAtomW(lpString)

GlobalFindAtom = GuessStringType(GlobalFindAtomA, GlobalFindAtomW)

# UINT GlobalGetAtomName(
#   __in   ATOM nAtom,
#   __out  LPTSTR lpBuffer,
#   __in   int nSize
# );
def GlobalGetAtomNameA(nAtom):
    _GlobalGetAtomNameA = windll.kernel32.GlobalGetAtomNameA
    _GlobalGetAtomNameA.argtypes = [ATOM, LPSTR, ctypes.c_int]
    _GlobalGetAtomNameA.restype  = UINT
    _GlobalGetAtomNameA.errcheck = RaiseIfZero

    nSize = 64
    while 1:
        lpBuffer = ctypes.create_string_buffer("", nSize)
        nCopied  = _GlobalGetAtomNameA(nAtom, lpBuffer, nSize)
        if nCopied < nSize - 1:
            break
        nSize = nSize + 64
    return lpBuffer.value

def GlobalGetAtomNameW(nAtom):
    _GlobalGetAtomNameW = windll.kernel32.GlobalGetAtomNameW
    _GlobalGetAtomNameW.argtypes = [ATOM, LPWSTR, ctypes.c_int]
    _GlobalGetAtomNameW.restype  = UINT
    _GlobalGetAtomNameW.errcheck = RaiseIfZero

    nSize = 64
    while 1:
        lpBuffer = ctypes.create_unicode_buffer(u"", nSize)
        nCopied  = _GlobalGetAtomNameW(nAtom, lpBuffer, nSize)
        if nCopied < nSize - 1:
            break
        nSize = nSize + 64
    return lpBuffer.value

GlobalGetAtomName = GuessStringType(GlobalGetAtomNameA, GlobalGetAtomNameW)

# ATOM GlobalDeleteAtom(
#   __in  ATOM nAtom
# );
def GlobalDeleteAtom(nAtom):
    _GlobalDeleteAtom = windll.kernel32.GlobalDeleteAtom
    _GlobalDeleteAtom.argtypes
    _GlobalDeleteAtom.restype
    SetLastError(ERROR_SUCCESS)
    _GlobalDeleteAtom(nAtom)
    error = GetLastError()
    if error != ERROR_SUCCESS:
        raise ctypes.WinError(error)

#------------------------------------------------------------------------------
# Wow64

# DWORD WINAPI Wow64SuspendThread(
#   _In_  HANDLE hThread
# );
def Wow64SuspendThread(hThread):
    _Wow64SuspendThread = windll.kernel32.Wow64SuspendThread
    _Wow64SuspendThread.argtypes = [HANDLE]
    _Wow64SuspendThread.restype  = DWORD

    previousCount = _Wow64SuspendThread(hThread)
    if previousCount == DWORD(-1).value:
        raise ctypes.WinError()
    return previousCount

# BOOLEAN WINAPI Wow64EnableWow64FsRedirection(
#   __in  BOOLEAN Wow64FsEnableRedirection
# );
def Wow64EnableWow64FsRedirection(Wow64FsEnableRedirection):
    """
    This function may not work reliably when there are nested calls. Therefore,
    this function has been replaced by the L{Wow64DisableWow64FsRedirection}
    and L{Wow64RevertWow64FsRedirection} functions.

    @see: U{http://msdn.microsoft.com/en-us/library/windows/desktop/aa365744(v=vs.85).aspx}
    """
    _Wow64EnableWow64FsRedirection = windll.kernel32.Wow64EnableWow64FsRedirection
    _Wow64EnableWow64FsRedirection.argtypes = [BOOLEAN]
    _Wow64EnableWow64FsRedirection.restype  = BOOLEAN
    _Wow64EnableWow64FsRedirection.errcheck = RaiseIfZero

# BOOL WINAPI Wow64DisableWow64FsRedirection(
#   __out  PVOID *OldValue
# );
def Wow64DisableWow64FsRedirection():
    _Wow64DisableWow64FsRedirection = windll.kernel32.Wow64DisableWow64FsRedirection
    _Wow64DisableWow64FsRedirection.argtypes = [PPVOID]
    _Wow64DisableWow64FsRedirection.restype  = BOOL
    _Wow64DisableWow64FsRedirection.errcheck = RaiseIfZero

    OldValue = PVOID(None)
    _Wow64DisableWow64FsRedirection(byref(OldValue))
    return OldValue

# BOOL WINAPI Wow64RevertWow64FsRedirection(
#   __in  PVOID OldValue
# );
def Wow64RevertWow64FsRedirection(OldValue):
    _Wow64RevertWow64FsRedirection = windll.kernel32.Wow64RevertWow64FsRedirection
    _Wow64RevertWow64FsRedirection.argtypes = [PVOID]
    _Wow64RevertWow64FsRedirection.restype  = BOOL
    _Wow64RevertWow64FsRedirection.errcheck = RaiseIfZero
    _Wow64RevertWow64FsRedirection(OldValue)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================

#==============================================================================
# Mark functions that Psyco cannot compile.
# In your programs, don't use psyco.full().
# Call psyco.bind() on your main function instead.

try:
    import psyco
    psyco.cannotcompile(WaitForDebugEvent)
    psyco.cannotcompile(WaitForSingleObject)
    psyco.cannotcompile(WaitForSingleObjectEx)
    psyco.cannotcompile(WaitForMultipleObjects)
    psyco.cannotcompile(WaitForMultipleObjectsEx)
except ImportError:
    pass
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/ntdll.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for ntdll.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
_all.add('peb_teb')
#==============================================================================

from winappdbg.win32.peb_teb import *

#--- Types --------------------------------------------------------------------

SYSDBG_COMMAND          = DWORD
PROCESSINFOCLASS        = DWORD
THREADINFOCLASS         = DWORD
FILE_INFORMATION_CLASS  = DWORD

#--- Constants ----------------------------------------------------------------

# DEP flags for ProcessExecuteFlags
MEM_EXECUTE_OPTION_ENABLE               = 1
MEM_EXECUTE_OPTION_DISABLE              = 2
MEM_EXECUTE_OPTION_ATL7_THUNK_EMULATION = 4
MEM_EXECUTE_OPTION_PERMANENT            = 8

# SYSTEM_INFORMATION_CLASS
# http://www.informit.com/articles/article.aspx?p=22442&seqNum=4
SystemBasicInformation                  = 1     # 0x002C
SystemProcessorInformation              = 2     # 0x000C
SystemPerformanceInformation            = 3     # 0x0138
SystemTimeInformation                   = 4     # 0x0020
SystemPathInformation                   = 5     # not implemented
SystemProcessInformation                = 6     # 0x00F8 + per process
SystemCallInformation                   = 7     # 0x0018 + (n * 0x0004)
SystemConfigurationInformation          = 8     # 0x0018
SystemProcessorCounters                 = 9     # 0x0030 per cpu
SystemGlobalFlag                        = 10    # 0x0004
SystemInfo10                            = 11    # not implemented
SystemModuleInformation                 = 12    # 0x0004 + (n * 0x011C)
SystemLockInformation                   = 13    # 0x0004 + (n * 0x0024)
SystemInfo13                            = 14    # not implemented
SystemPagedPoolInformation              = 15    # checked build only
SystemNonPagedPoolInformation           = 16    # checked build only
SystemHandleInformation                 = 17    # 0x0004 + (n * 0x0010)
SystemObjectInformation                 = 18    # 0x0038+ + (n * 0x0030+)
SystemPagefileInformation               = 19    # 0x0018+ per page file
SystemInstemulInformation               = 20    # 0x0088
SystemInfo20                            = 21    # invalid info class
SystemCacheInformation                  = 22    # 0x0024
SystemPoolTagInformation                = 23    # 0x0004 + (n * 0x001C)
SystemProcessorStatistics               = 24    # 0x0000, or 0x0018 per cpu
SystemDpcInformation                    = 25    # 0x0014
SystemMemoryUsageInformation1           = 26    # checked build only
SystemLoadImage                         = 27    # 0x0018, set mode only
SystemUnloadImage                       = 28    # 0x0004, set mode only
SystemTimeAdjustmentInformation         = 29    # 0x000C, 0x0008 writeable
SystemMemoryUsageInformation2           = 30    # checked build only
SystemInfo30                            = 31    # checked build only
SystemInfo31                            = 32    # checked build only
SystemCrashDumpInformation              = 33    # 0x0004
SystemExceptionInformation              = 34    # 0x0010
SystemCrashDumpStateInformation         = 35    # 0x0008
SystemDebuggerInformation               = 36    # 0x0002
SystemThreadSwitchInformation           = 37    # 0x0030
SystemRegistryQuotaInformation          = 38    # 0x000C
SystemLoadDriver                        = 39    # 0x0008, set mode only
SystemPrioritySeparationInformation     = 40    # 0x0004, set mode only
SystemInfo40                            = 41    # not implemented
SystemInfo41                            = 42    # not implemented
SystemInfo42                            = 43    # invalid info class
SystemInfo43                            = 44    # invalid info class
SystemTimeZoneInformation               = 45    # 0x00AC
SystemLookasideInformation              = 46    # n * 0x0020
# info classes specific to Windows 2000
# WTS = Windows Terminal Server
SystemSetTimeSlipEvent                  = 47    # set mode only
SystemCreateSession                     = 48    # WTS, set mode only
SystemDeleteSession                     = 49    # WTS, set mode only
SystemInfo49                            = 50    # invalid info class
SystemRangeStartInformation             = 51    # 0x0004
SystemVerifierInformation               = 52    # 0x0068
SystemAddVerifier                       = 53    # set mode only
SystemSessionProcessesInformation       = 54    # WTS

# NtQueryInformationProcess constants (from MSDN)
##ProcessBasicInformation = 0
##ProcessDebugPort        = 7
##ProcessWow64Information = 26
##ProcessImageFileName    = 27

# PROCESS_INFORMATION_CLASS
# http://undocumented.ntinternals.net/UserMode/Undocumented%20Functions/NT%20Objects/Process/PROCESS_INFORMATION_CLASS.html
ProcessBasicInformation             = 0
ProcessQuotaLimits                  = 1
ProcessIoCounters                   = 2
ProcessVmCounters                   = 3
ProcessTimes                        = 4
ProcessBasePriority                 = 5
ProcessRaisePriority                = 6
ProcessDebugPort                    = 7
ProcessExceptionPort                = 8
ProcessAccessToken                  = 9
ProcessLdtInformation               = 10
ProcessLdtSize                      = 11
ProcessDefaultHardErrorMode         = 12
ProcessIoPortHandlers               = 13
ProcessPooledUsageAndLimits         = 14
ProcessWorkingSetWatch              = 15
ProcessUserModeIOPL                 = 16
ProcessEnableAlignmentFaultFixup    = 17
ProcessPriorityClass                = 18
ProcessWx86Information              = 19
ProcessHandleCount                  = 20
ProcessAffinityMask                 = 21
ProcessPriorityBoost                = 22

ProcessWow64Information             = 26
ProcessImageFileName                = 27

# http://www.codeproject.com/KB/security/AntiReverseEngineering.aspx
ProcessDebugObjectHandle            = 30

ProcessExecuteFlags                 = 34

# THREAD_INFORMATION_CLASS
ThreadBasicInformation              = 0
ThreadTimes                         = 1
ThreadPriority                      = 2
ThreadBasePriority                  = 3
ThreadAffinityMask                  = 4
ThreadImpersonationToken            = 5
ThreadDescriptorTableEntry          = 6
ThreadEnableAlignmentFaultFixup     = 7
ThreadEventPair                     = 8
ThreadQuerySetWin32StartAddress     = 9
ThreadZeroTlsCell                   = 10
ThreadPerformanceCount              = 11
ThreadAmILastThread                 = 12
ThreadIdealProcessor                = 13
ThreadPriorityBoost                 = 14
ThreadSetTlsArrayAddress            = 15
ThreadIsIoPending                   = 16
ThreadHideFromDebugger              = 17

# OBJECT_INFORMATION_CLASS
ObjectBasicInformation              = 0
ObjectNameInformation               = 1
ObjectTypeInformation               = 2
ObjectAllTypesInformation           = 3
ObjectHandleInformation             = 4

# FILE_INFORMATION_CLASS
FileDirectoryInformation            = 1
FileFullDirectoryInformation        = 2
FileBothDirectoryInformation        = 3
FileBasicInformation                = 4
FileStandardInformation             = 5
FileInternalInformation             = 6
FileEaInformation                   = 7
FileAccessInformation               = 8
FileNameInformation                 = 9
FileRenameInformation               = 10
FileLinkInformation                 = 11
FileNamesInformation                = 12
FileDispositionInformation          = 13
FilePositionInformation             = 14
FileFullEaInformation               = 15
FileModeInformation                 = 16
FileAlignmentInformation            = 17
FileAllInformation                  = 18
FileAllocationInformation           = 19
FileEndOfFileInformation            = 20
FileAlternateNameInformation        = 21
FileStreamInformation               = 22
FilePipeInformation                 = 23
FilePipeLocalInformation            = 24
FilePipeRemoteInformation           = 25
FileMailslotQueryInformation        = 26
FileMailslotSetInformation          = 27
FileCompressionInformation          = 28
FileCopyOnWriteInformation          = 29
FileCompletionInformation           = 30
FileMoveClusterInformation          = 31
FileQuotaInformation                = 32
FileReparsePointInformation         = 33
FileNetworkOpenInformation          = 34
FileObjectIdInformation             = 35
FileTrackingInformation             = 36
FileOleDirectoryInformation         = 37
FileContentIndexInformation         = 38
FileInheritContentIndexInformation  = 37
FileOleInformation                  = 39
FileMaximumInformation              = 40

# From http://www.nirsoft.net/kernel_struct/vista/EXCEPTION_DISPOSITION.html
# typedef enum _EXCEPTION_DISPOSITION
# {
#          ExceptionContinueExecution = 0,
#          ExceptionContinueSearch = 1,
#          ExceptionNestedException = 2,
#          ExceptionCollidedUnwind = 3
# } EXCEPTION_DISPOSITION;
ExceptionContinueExecution  = 0
ExceptionContinueSearch     = 1
ExceptionNestedException    = 2
ExceptionCollidedUnwind     = 3

#--- PROCESS_BASIC_INFORMATION structure --------------------------------------

# From MSDN:
#
# typedef struct _PROCESS_BASIC_INFORMATION {
#     PVOID Reserved1;
#     PPEB PebBaseAddress;
#     PVOID Reserved2[2];
#     ULONG_PTR UniqueProcessId;
#     PVOID Reserved3;
# } PROCESS_BASIC_INFORMATION;
##class PROCESS_BASIC_INFORMATION(Structure):
##    _fields_ = [
##        ("Reserved1",       PVOID),
##        ("PebBaseAddress",  PPEB),
##        ("Reserved2",       PVOID * 2),
##        ("UniqueProcessId", ULONG_PTR),
##        ("Reserved3",       PVOID),
##]

# From http://catch22.net/tuts/tips2
# (Only valid for 32 bits)
#
# typedef struct
# {
#     ULONG      ExitStatus;
#     PVOID      PebBaseAddress;
#     ULONG      AffinityMask;
#     ULONG      BasePriority;
#     ULONG_PTR  UniqueProcessId;
#     ULONG_PTR  InheritedFromUniqueProcessId;
# } PROCESS_BASIC_INFORMATION;

# My own definition follows:
class PROCESS_BASIC_INFORMATION(Structure):
    _fields_ = [
        ("ExitStatus",                      SIZE_T),
        ("PebBaseAddress",                  PVOID),     # PPEB
        ("AffinityMask",                    KAFFINITY),
        ("BasePriority",                    SDWORD),
        ("UniqueProcessId",                 ULONG_PTR),
        ("InheritedFromUniqueProcessId",    ULONG_PTR),
]

#--- THREAD_BASIC_INFORMATION structure ---------------------------------------

# From http://undocumented.ntinternals.net/UserMode/Structures/THREAD_BASIC_INFORMATION.html
#
# typedef struct _THREAD_BASIC_INFORMATION {
#   NTSTATUS ExitStatus;
#   PVOID TebBaseAddress;
#   CLIENT_ID ClientId;
#   KAFFINITY AffinityMask;
#   KPRIORITY Priority;
#   KPRIORITY BasePriority;
# } THREAD_BASIC_INFORMATION, *PTHREAD_BASIC_INFORMATION;
class THREAD_BASIC_INFORMATION(Structure):
    _fields_ = [
        ("ExitStatus",      NTSTATUS),
        ("TebBaseAddress",  PVOID),     # PTEB
        ("ClientId",        CLIENT_ID),
        ("AffinityMask",    KAFFINITY),
        ("Priority",        SDWORD),
        ("BasePriority",    SDWORD),
]

#--- FILE_NAME_INFORMATION structure ------------------------------------------

# typedef struct _FILE_NAME_INFORMATION {
#     ULONG FileNameLength;
#     WCHAR FileName[1];
# } FILE_NAME_INFORMATION, *PFILE_NAME_INFORMATION;
class FILE_NAME_INFORMATION(Structure):
    _fields_ = [
        ("FileNameLength",  ULONG),
        ("FileName",        WCHAR * 1),
    ]

#--- SYSDBG_MSR structure and constants ---------------------------------------

SysDbgReadMsr  = 16
SysDbgWriteMsr = 17

class SYSDBG_MSR(Structure):
    _fields_ = [
        ("Address", ULONG),
        ("Data",    ULONGLONG),
]

#--- IO_STATUS_BLOCK structure ------------------------------------------------

# typedef struct _IO_STATUS_BLOCK {
#     union {
#         NTSTATUS Status;
#         PVOID Pointer;
#     };
#     ULONG_PTR Information;
# } IO_STATUS_BLOCK, *PIO_STATUS_BLOCK;
class IO_STATUS_BLOCK(Structure):
    _fields_ = [
        ("Status",      NTSTATUS),
        ("Information", ULONG_PTR),
    ]
    def __get_Pointer(self):
        return PVOID(self.Status)
    def __set_Pointer(self, ptr):
        self.Status = ptr.value
    Pointer = property(__get_Pointer, __set_Pointer)

PIO_STATUS_BLOCK = POINTER(IO_STATUS_BLOCK)

#--- ntdll.dll ----------------------------------------------------------------

# ULONG WINAPI RtlNtStatusToDosError(
#   __in  NTSTATUS Status
# );
def RtlNtStatusToDosError(Status):
    _RtlNtStatusToDosError = windll.ntdll.RtlNtStatusToDosError
    _RtlNtStatusToDosError.argtypes = [NTSTATUS]
    _RtlNtStatusToDosError.restype = ULONG
    return _RtlNtStatusToDosError(Status)

# NTSYSAPI NTSTATUS NTAPI NtSystemDebugControl(
#   IN SYSDBG_COMMAND Command,
#   IN PVOID InputBuffer OPTIONAL,
#   IN ULONG InputBufferLength,
#   OUT PVOID OutputBuffer OPTIONAL,
#   IN ULONG OutputBufferLength,
#   OUT PULONG ReturnLength OPTIONAL
# );
def NtSystemDebugControl(Command, InputBuffer = None, InputBufferLength = None, OutputBuffer = None, OutputBufferLength = None):
    _NtSystemDebugControl = windll.ntdll.NtSystemDebugControl
    _NtSystemDebugControl.argtypes = [SYSDBG_COMMAND, PVOID, ULONG, PVOID, ULONG, PULONG]
    _NtSystemDebugControl.restype = NTSTATUS

    # Validate the input buffer
    if InputBuffer is None:
        if InputBufferLength is None:
            InputBufferLength = 0
        else:
            raise ValueError(
                "Invalid call to NtSystemDebugControl: "
                "input buffer length given but no input buffer!")
    else:
        if InputBufferLength is None:
            InputBufferLength = sizeof(InputBuffer)
        InputBuffer = byref(InputBuffer)

    # Validate the output buffer
    if OutputBuffer is None:
        if OutputBufferLength is None:
            OutputBufferLength = 0
        else:
            OutputBuffer = ctypes.create_string_buffer("", OutputBufferLength)
    elif OutputBufferLength is None:
        OutputBufferLength = sizeof(OutputBuffer)

    # Make the call (with an output buffer)
    if OutputBuffer is not None:
        ReturnLength = ULONG(0)
        ntstatus = _NtSystemDebugControl(Command, InputBuffer, InputBufferLength, byref(OutputBuffer), OutputBufferLength, byref(ReturnLength))
        if ntstatus != 0:
            raise ctypes.WinError( RtlNtStatusToDosError(ntstatus) )
        ReturnLength = ReturnLength.value
        if ReturnLength != OutputBufferLength:
            raise ctypes.WinError(ERROR_BAD_LENGTH)
        return OutputBuffer, ReturnLength

    # Make the call (without an output buffer)
    ntstatus = _NtSystemDebugControl(Command, InputBuffer, InputBufferLength, OutputBuffer, OutputBufferLength, None)
    if ntstatus != 0:
        raise ctypes.WinError( RtlNtStatusToDosError(ntstatus) )

ZwSystemDebugControl = NtSystemDebugControl

# NTSTATUS WINAPI NtQueryInformationProcess(
#   __in       HANDLE ProcessHandle,
#   __in       PROCESSINFOCLASS ProcessInformationClass,
#   __out      PVOID ProcessInformation,
#   __in       ULONG ProcessInformationLength,
#   __out_opt  PULONG ReturnLength
# );
def NtQueryInformationProcess(ProcessHandle, ProcessInformationClass, ProcessInformationLength = None):
    _NtQueryInformationProcess = windll.ntdll.NtQueryInformationProcess
    _NtQueryInformationProcess.argtypes = [HANDLE, PROCESSINFOCLASS, PVOID, ULONG, PULONG]
    _NtQueryInformationProcess.restype = NTSTATUS
    if ProcessInformationLength is not None:
        ProcessInformation = ctypes.create_string_buffer("", ProcessInformationLength)
    else:
        if   ProcessInformationClass == ProcessBasicInformation:
            ProcessInformation = PROCESS_BASIC_INFORMATION()
            ProcessInformationLength = sizeof(PROCESS_BASIC_INFORMATION)
        elif ProcessInformationClass == ProcessImageFileName:
            unicode_buffer = ctypes.create_unicode_buffer(u"", 0x1000)
            ProcessInformation = UNICODE_STRING(0, 0x1000, addressof(unicode_buffer))
            ProcessInformationLength = sizeof(UNICODE_STRING)
        elif ProcessInformationClass in (ProcessDebugPort, ProcessWow64Information, ProcessWx86Information, ProcessHandleCount, ProcessPriorityBoost):
            ProcessInformation = DWORD()
            ProcessInformationLength = sizeof(DWORD)
        else:
            raise Exception("Unknown ProcessInformationClass, use an explicit ProcessInformationLength value instead")
    ReturnLength = ULONG(0)
    ntstatus = _NtQueryInformationProcess(ProcessHandle, ProcessInformationClass, byref(ProcessInformation), ProcessInformationLength, byref(ReturnLength))
    if ntstatus != 0:
        raise ctypes.WinError( RtlNtStatusToDosError(ntstatus) )
    if   ProcessInformationClass == ProcessBasicInformation:
        retval = ProcessInformation
    elif ProcessInformationClass in (ProcessDebugPort, ProcessWow64Information, ProcessWx86Information, ProcessHandleCount, ProcessPriorityBoost):
        retval = ProcessInformation.value
    elif ProcessInformationClass == ProcessImageFileName:
        vptr = ctypes.c_void_p(ProcessInformation.Buffer)
        cptr = ctypes.cast( vptr, ctypes.c_wchar * ProcessInformation.Length )
        retval = cptr.contents.raw
    else:
        retval = ProcessInformation.raw[:ReturnLength.value]
    return retval

ZwQueryInformationProcess = NtQueryInformationProcess

# NTSTATUS WINAPI NtQueryInformationThread(
#   __in       HANDLE ThreadHandle,
#   __in       THREADINFOCLASS ThreadInformationClass,
#   __out      PVOID ThreadInformation,
#   __in       ULONG ThreadInformationLength,
#   __out_opt  PULONG ReturnLength
# );
def NtQueryInformationThread(ThreadHandle, ThreadInformationClass, ThreadInformationLength = None):
    _NtQueryInformationThread = windll.ntdll.NtQueryInformationThread
    _NtQueryInformationThread.argtypes = [HANDLE, THREADINFOCLASS, PVOID, ULONG, PULONG]
    _NtQueryInformationThread.restype = NTSTATUS
    if ThreadInformationLength is not None:
        ThreadInformation = ctypes.create_string_buffer("", ThreadInformationLength)
    else:
        if   ThreadInformationClass == ThreadBasicInformation:
            ThreadInformation = THREAD_BASIC_INFORMATION()
        elif ThreadInformationClass == ThreadHideFromDebugger:
            ThreadInformation = BOOLEAN()
        elif ThreadInformationClass == ThreadQuerySetWin32StartAddress:
            ThreadInformation = PVOID()
        elif ThreadInformationClass in (ThreadAmILastThread, ThreadPriorityBoost):
            ThreadInformation = DWORD()
        elif ThreadInformationClass == ThreadPerformanceCount:
            ThreadInformation = LONGLONG()  # LARGE_INTEGER
        else:
            raise Exception("Unknown ThreadInformationClass, use an explicit ThreadInformationLength value instead")
        ThreadInformationLength = sizeof(ThreadInformation)
    ReturnLength = ULONG(0)
    ntstatus = _NtQueryInformationThread(ThreadHandle, ThreadInformationClass, byref(ThreadInformation), ThreadInformationLength, byref(ReturnLength))
    if ntstatus != 0:
        raise ctypes.WinError( RtlNtStatusToDosError(ntstatus) )
    if   ThreadInformationClass == ThreadBasicInformation:
        retval = ThreadInformation
    elif ThreadInformationClass == ThreadHideFromDebugger:
        retval = bool(ThreadInformation.value)
    elif ThreadInformationClass in (ThreadQuerySetWin32StartAddress, ThreadAmILastThread, ThreadPriorityBoost, ThreadPerformanceCount):
        retval = ThreadInformation.value
    else:
        retval = ThreadInformation.raw[:ReturnLength.value]
    return retval

ZwQueryInformationThread = NtQueryInformationThread

# NTSTATUS
#   NtQueryInformationFile(
#     IN HANDLE  FileHandle,
#     OUT PIO_STATUS_BLOCK  IoStatusBlock,
#     OUT PVOID  FileInformation,
#     IN ULONG  Length,
#     IN FILE_INFORMATION_CLASS  FileInformationClass
#     );
def NtQueryInformationFile(FileHandle, FileInformationClass, FileInformation, Length):
    _NtQueryInformationFile = windll.ntdll.NtQueryInformationFile
    _NtQueryInformationFile.argtypes = [HANDLE, PIO_STATUS_BLOCK, PVOID, ULONG, DWORD]
    _NtQueryInformationFile.restype = NTSTATUS
    IoStatusBlock = IO_STATUS_BLOCK()
    ntstatus = _NtQueryInformationFile(FileHandle, byref(IoStatusBlock), byref(FileInformation), Length, FileInformationClass)
    if ntstatus != 0:
        raise ctypes.WinError( RtlNtStatusToDosError(ntstatus) )
    return IoStatusBlock

ZwQueryInformationFile = NtQueryInformationFile

# DWORD STDCALL CsrGetProcessId (VOID);
def CsrGetProcessId():
    _CsrGetProcessId = windll.ntdll.CsrGetProcessId
    _CsrGetProcessId.argtypes = []
    _CsrGetProcessId.restype = DWORD
    return _CsrGetProcessId()

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/peb_teb.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
PEB and TEB structures, constants and data types.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.version import os

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- PEB and TEB structures, constants and data types -------------------------

# From http://www.nirsoft.net/kernel_struct/vista/CLIENT_ID.html
#
# typedef struct _CLIENT_ID
# {
#     PVOID UniqueProcess;
#     PVOID UniqueThread;
# } CLIENT_ID, *PCLIENT_ID;
class CLIENT_ID(Structure):
    _fields_ = [
        ("UniqueProcess",   PVOID),
        ("UniqueThread",    PVOID),
]

# From MSDN:
#
# typedef struct _LDR_DATA_TABLE_ENTRY {
#     BYTE Reserved1[2];
#     LIST_ENTRY InMemoryOrderLinks;
#     PVOID Reserved2[2];
#     PVOID DllBase;
#     PVOID EntryPoint;
#     PVOID Reserved3;
#     UNICODE_STRING FullDllName;
#     BYTE Reserved4[8];
#     PVOID Reserved5[3];
#     union {
#         ULONG CheckSum;
#         PVOID Reserved6;
#     };
#     ULONG TimeDateStamp;
# } LDR_DATA_TABLE_ENTRY, *PLDR_DATA_TABLE_ENTRY;
##class LDR_DATA_TABLE_ENTRY(Structure):
##    _fields_ = [
##        ("Reserved1",           BYTE * 2),
##        ("InMemoryOrderLinks",  LIST_ENTRY),
##        ("Reserved2",           PVOID * 2),
##        ("DllBase",             PVOID),
##        ("EntryPoint",          PVOID),
##        ("Reserved3",           PVOID),
##        ("FullDllName",           UNICODE_STRING),
##        ("Reserved4",           BYTE * 8),
##        ("Reserved5",           PVOID * 3),
##        ("CheckSum",            ULONG),
##        ("TimeDateStamp",       ULONG),
##]

# From MSDN:
#
# typedef struct _PEB_LDR_DATA {
#   BYTE         Reserved1[8];
#   PVOID        Reserved2[3];
#   LIST_ENTRY   InMemoryOrderModuleList;
# } PEB_LDR_DATA,
#  *PPEB_LDR_DATA;
##class PEB_LDR_DATA(Structure):
##    _fields_ = [
##        ("Reserved1",               BYTE),
##        ("Reserved2",               PVOID),
##        ("InMemoryOrderModuleList", LIST_ENTRY),
##]

# From http://undocumented.ntinternals.net/UserMode/Structures/RTL_USER_PROCESS_PARAMETERS.html
# typedef struct _RTL_USER_PROCESS_PARAMETERS {
#   ULONG                   MaximumLength;
#   ULONG                   Length;
#   ULONG                   Flags;
#   ULONG                   DebugFlags;
#   PVOID                   ConsoleHandle;
#   ULONG                   ConsoleFlags;
#   HANDLE                  StdInputHandle;
#   HANDLE                  StdOutputHandle;
#   HANDLE                  StdErrorHandle;
#   UNICODE_STRING          CurrentDirectoryPath;
#   HANDLE                  CurrentDirectoryHandle;
#   UNICODE_STRING          DllPath;
#   UNICODE_STRING          ImagePathName;
#   UNICODE_STRING          CommandLine;
#   PVOID                   Environment;
#   ULONG                   StartingPositionLeft;
#   ULONG                   StartingPositionTop;
#   ULONG                   Width;
#   ULONG                   Height;
#   ULONG                   CharWidth;
#   ULONG                   CharHeight;
#   ULONG                   ConsoleTextAttributes;
#   ULONG                   WindowFlags;
#   ULONG                   ShowWindowFlags;
#   UNICODE_STRING          WindowTitle;
#   UNICODE_STRING          DesktopName;
#   UNICODE_STRING          ShellInfo;
#   UNICODE_STRING          RuntimeData;
#   RTL_DRIVE_LETTER_CURDIR DLCurrentDirectory[0x20];
# } RTL_USER_PROCESS_PARAMETERS, *PRTL_USER_PROCESS_PARAMETERS;

# kd> dt _RTL_USER_PROCESS_PARAMETERS
# ntdll!_RTL_USER_PROCESS_PARAMETERS
#    +0x000 MaximumLength    : Uint4B
#    +0x004 Length           : Uint4B
#    +0x008 Flags            : Uint4B
#    +0x00c DebugFlags       : Uint4B
#    +0x010 ConsoleHandle    : Ptr32 Void
#    +0x014 ConsoleFlags     : Uint4B
#    +0x018 StandardInput    : Ptr32 Void
#    +0x01c StandardOutput   : Ptr32 Void
#    +0x020 StandardError    : Ptr32 Void
#    +0x024 CurrentDirectory : _CURDIR
#    +0x030 DllPath          : _UNICODE_STRING
#    +0x038 ImagePathName    : _UNICODE_STRING
#    +0x040 CommandLine      : _UNICODE_STRING
#    +0x048 Environment      : Ptr32 Void
#    +0x04c StartingX        : Uint4B
#    +0x050 StartingY        : Uint4B
#    +0x054 CountX           : Uint4B
#    +0x058 CountY           : Uint4B
#    +0x05c CountCharsX      : Uint4B
#    +0x060 CountCharsY      : Uint4B
#    +0x064 FillAttribute    : Uint4B
#    +0x068 WindowFlags      : Uint4B
#    +0x06c ShowWindowFlags  : Uint4B
#    +0x070 WindowTitle      : _UNICODE_STRING
#    +0x078 DesktopInfo      : _UNICODE_STRING
#    +0x080 ShellInfo        : _UNICODE_STRING
#    +0x088 RuntimeData      : _UNICODE_STRING
#    +0x090 CurrentDirectores : [32] _RTL_DRIVE_LETTER_CURDIR
#    +0x290 EnvironmentSize  : Uint4B
##class RTL_USER_PROCESS_PARAMETERS(Structure):
##    _fields_ = [
##        ("MaximumLength",           ULONG),
##        ("Length",                  ULONG),
##        ("Flags",                   ULONG),
##        ("DebugFlags",              ULONG),
##        ("ConsoleHandle",           PVOID),
##        ("ConsoleFlags",            ULONG),
##        ("StandardInput",           HANDLE),
##        ("StandardOutput",          HANDLE),
##        ("StandardError",           HANDLE),
##        ("CurrentDirectory",        CURDIR),
##        ("DllPath",                 UNICODE_STRING),
##        ("ImagePathName",           UNICODE_STRING),
##        ("CommandLine",             UNICODE_STRING),
##        ("Environment",             PVOID),
##        ("StartingX",               ULONG),
##        ("StartingY",               ULONG),
##        ("CountX",                  ULONG),
##        ("CountY",                  ULONG),
##        ("CountCharsX",             ULONG),
##        ("CountCharsY",             ULONG),
##        ("FillAttribute",           ULONG),
##        ("WindowFlags",             ULONG),
##        ("ShowWindowFlags",         ULONG),
##        ("WindowTitle",             UNICODE_STRING),
##        ("DesktopInfo",             UNICODE_STRING),
##        ("ShellInfo",               UNICODE_STRING),
##        ("RuntimeData",             UNICODE_STRING),
##        ("CurrentDirectores",       RTL_DRIVE_LETTER_CURDIR * 32), # typo here?
##
##        # Windows 2008 and Vista
##        ("EnvironmentSize",         ULONG),
##]
##    @property
##    def CurrentDirectories(self):
##        return self.CurrentDirectores

# From MSDN:
#
# typedef struct _RTL_USER_PROCESS_PARAMETERS {
#   BYTE             Reserved1[16];
#   PVOID            Reserved2[10];
#   UNICODE_STRING   ImagePathName;
#   UNICODE_STRING   CommandLine;
# } RTL_USER_PROCESS_PARAMETERS,
#  *PRTL_USER_PROCESS_PARAMETERS;
class RTL_USER_PROCESS_PARAMETERS(Structure):
    _fields_ = [
        ("Reserved1",               BYTE * 16),
        ("Reserved2",               PVOID * 10),
        ("ImagePathName",           UNICODE_STRING),
        ("CommandLine",             UNICODE_STRING),
        ("Environment",             PVOID),             # undocumented!
        #
        # XXX TODO
        # This structure should be defined with all undocumented fields for
        # each version of Windows, just like it's being done for PEB and TEB.
        #
]

PPS_POST_PROCESS_INIT_ROUTINE = PVOID

#from MSDN:
#
# typedef struct _PEB {
#     BYTE Reserved1[2];
#     BYTE BeingDebugged;
#     BYTE Reserved2[21];
#     PPEB_LDR_DATA LoaderData;
#     PRTL_USER_PROCESS_PARAMETERS ProcessParameters;
#     BYTE Reserved3[520];
#     PPS_POST_PROCESS_INIT_ROUTINE PostProcessInitRoutine;
#     BYTE Reserved4[136];
#     ULONG SessionId;
# } PEB;
##class PEB(Structure):
##    _fields_ = [
##        ("Reserved1",               BYTE * 2),
##        ("BeingDebugged",           BYTE),
##        ("Reserved2",               BYTE * 21),
##        ("LoaderData",              PVOID,    # PPEB_LDR_DATA
##        ("ProcessParameters",       PVOID,    # PRTL_USER_PROCESS_PARAMETERS
##        ("Reserved3",               BYTE * 520),
##        ("PostProcessInitRoutine",  PPS_POST_PROCESS_INIT_ROUTINE),
##        ("Reserved4",               BYTE),
##        ("SessionId",               ULONG),
##]

# from MSDN:
#
# typedef struct _TEB {
#   BYTE    Reserved1[1952];
#   PVOID   Reserved2[412];
#   PVOID   TlsSlots[64];
#   BYTE    Reserved3[8];
#   PVOID   Reserved4[26];
#   PVOID   ReservedForOle;
#   PVOID   Reserved5[4];
#   PVOID   TlsExpansionSlots;
# } TEB,
#  *PTEB;
##class TEB(Structure):
##    _fields_ = [
##        ("Reserved1",           PVOID * 1952),
##        ("Reserved2",           PVOID * 412),
##        ("TlsSlots",            PVOID * 64),
##        ("Reserved3",           BYTE  * 8),
##        ("Reserved4",           PVOID * 26),
##        ("ReservedForOle",      PVOID),
##        ("Reserved5",           PVOID * 4),
##        ("TlsExpansionSlots",   PVOID),
##]

# from http://undocumented.ntinternals.net/UserMode/Structures/LDR_MODULE.html
#
# typedef struct _LDR_MODULE {
#   LIST_ENTRY InLoadOrderModuleList;
#   LIST_ENTRY InMemoryOrderModuleList;
#   LIST_ENTRY InInitializationOrderModuleList;
#   PVOID BaseAddress;
#   PVOID EntryPoint;
#   ULONG SizeOfImage;
#   UNICODE_STRING FullDllName;
#   UNICODE_STRING BaseDllName;
#   ULONG Flags;
#   SHORT LoadCount;
#   SHORT TlsIndex;
#   LIST_ENTRY HashTableEntry;
#   ULONG TimeDateStamp;
# } LDR_MODULE, *PLDR_MODULE;
class LDR_MODULE(Structure):
    _fields_ = [
        ("InLoadOrderModuleList",           LIST_ENTRY),
        ("InMemoryOrderModuleList",         LIST_ENTRY),
        ("InInitializationOrderModuleList", LIST_ENTRY),
        ("BaseAddress",                     PVOID),
        ("EntryPoint",                      PVOID),
        ("SizeOfImage",                     ULONG),
        ("FullDllName",                     UNICODE_STRING),
        ("BaseDllName",                     UNICODE_STRING),
        ("Flags",                           ULONG),
        ("LoadCount",                       SHORT),
        ("TlsIndex",                        SHORT),
        ("HashTableEntry",                  LIST_ENTRY),
        ("TimeDateStamp",                   ULONG),
]

# from http://undocumented.ntinternals.net/UserMode/Structures/PEB_LDR_DATA.html
#
# typedef struct _PEB_LDR_DATA {
#   ULONG Length;
#   BOOLEAN Initialized;
#   PVOID SsHandle;
#   LIST_ENTRY InLoadOrderModuleList;
#   LIST_ENTRY InMemoryOrderModuleList;
#   LIST_ENTRY InInitializationOrderModuleList;
# } PEB_LDR_DATA, *PPEB_LDR_DATA;
class PEB_LDR_DATA(Structure):
    _fields_ = [
        ("Length",                          ULONG),
        ("Initialized",                     BOOLEAN),
        ("SsHandle",                        PVOID),
        ("InLoadOrderModuleList",           LIST_ENTRY),
        ("InMemoryOrderModuleList",         LIST_ENTRY),
        ("InInitializationOrderModuleList", LIST_ENTRY),
]

# From http://undocumented.ntinternals.net/UserMode/Undocumented%20Functions/NT%20Objects/Process/PEB_FREE_BLOCK.html
#
# typedef struct _PEB_FREE_BLOCK {
#   PEB_FREE_BLOCK *Next;
#   ULONG Size;
# } PEB_FREE_BLOCK, *PPEB_FREE_BLOCK;
class PEB_FREE_BLOCK(Structure):
    pass

##PPEB_FREE_BLOCK = POINTER(PEB_FREE_BLOCK)
PPEB_FREE_BLOCK = PVOID

PEB_FREE_BLOCK._fields_ = [
        ("Next", PPEB_FREE_BLOCK),
        ("Size", ULONG),
]

# From http://undocumented.ntinternals.net/UserMode/Structures/RTL_DRIVE_LETTER_CURDIR.html
#
# typedef struct _RTL_DRIVE_LETTER_CURDIR {
#   USHORT Flags;
#   USHORT Length;
#   ULONG TimeStamp;
#   UNICODE_STRING DosPath;
# } RTL_DRIVE_LETTER_CURDIR, *PRTL_DRIVE_LETTER_CURDIR;
class RTL_DRIVE_LETTER_CURDIR(Structure):
    _fields_ = [
        ("Flags",       USHORT),
        ("Length",      USHORT),
        ("TimeStamp",   ULONG),
        ("DosPath",     UNICODE_STRING),
]

# From http://www.nirsoft.net/kernel_struct/vista/CURDIR.html
#
# typedef struct _CURDIR
# {
#      UNICODE_STRING DosPath;
#      PVOID Handle;
# } CURDIR, *PCURDIR;
class CURDIR(Structure):
    _fields_ = [
        ("DosPath", UNICODE_STRING),
        ("Handle",  PVOID),
]

# From http://www.nirsoft.net/kernel_struct/vista/RTL_CRITICAL_SECTION_DEBUG.html
#
# typedef struct _RTL_CRITICAL_SECTION_DEBUG
# {
#      WORD Type;
#      WORD CreatorBackTraceIndex;
#      PRTL_CRITICAL_SECTION CriticalSection;
#      LIST_ENTRY ProcessLocksList;
#      ULONG EntryCount;
#      ULONG ContentionCount;
#      ULONG Flags;
#      WORD CreatorBackTraceIndexHigh;
#      WORD SpareUSHORT;
# } RTL_CRITICAL_SECTION_DEBUG, *PRTL_CRITICAL_SECTION_DEBUG;
#
# From http://www.nirsoft.net/kernel_struct/vista/RTL_CRITICAL_SECTION.html
#
# typedef struct _RTL_CRITICAL_SECTION
# {
#      PRTL_CRITICAL_SECTION_DEBUG DebugInfo;
#      LONG LockCount;
#      LONG RecursionCount;
#      PVOID OwningThread;
#      PVOID LockSemaphore;
#      ULONG SpinCount;
# } RTL_CRITICAL_SECTION, *PRTL_CRITICAL_SECTION;
#
class RTL_CRITICAL_SECTION(Structure):
    _fields_ = [
        ("DebugInfo",       PVOID),     # PRTL_CRITICAL_SECTION_DEBUG
        ("LockCount",       LONG),
        ("RecursionCount",  LONG),
        ("OwningThread",    PVOID),
        ("LockSemaphore",   PVOID),
        ("SpinCount",       ULONG),
]
class RTL_CRITICAL_SECTION_DEBUG(Structure):
    _fields_ = [
        ("Type",                        WORD),
        ("CreatorBackTraceIndex",       WORD),
        ("CriticalSection",             PVOID),         # PRTL_CRITICAL_SECTION
        ("ProcessLocksList",            LIST_ENTRY),
        ("EntryCount",                  ULONG),
        ("ContentionCount",             ULONG),
        ("Flags",                       ULONG),
        ("CreatorBackTraceIndexHigh",   WORD),
        ("SpareUSHORT",                 WORD),
]
PRTL_CRITICAL_SECTION       = POINTER(RTL_CRITICAL_SECTION)
PRTL_CRITICAL_SECTION_DEBUG = POINTER(RTL_CRITICAL_SECTION_DEBUG)

PPEB_LDR_DATA                   = POINTER(PEB_LDR_DATA)
PRTL_USER_PROCESS_PARAMETERS    = POINTER(RTL_USER_PROCESS_PARAMETERS)

PPEBLOCKROUTINE                 = PVOID

# BitField
ImageUsesLargePages             = 1 << 0
IsProtectedProcess              = 1 << 1
IsLegacyProcess                 = 1 << 2
IsImageDynamicallyRelocated     = 1 << 3
SkipPatchingUser32Forwarders    = 1 << 4

# CrossProcessFlags
ProcessInJob                    = 1 << 0
ProcessInitializing             = 1 << 1
ProcessUsingVEH                 = 1 << 2
ProcessUsingVCH                 = 1 << 3
ProcessUsingFTH                 = 1 << 4

# TracingFlags
HeapTracingEnabled              = 1 << 0
CritSecTracingEnabled           = 1 << 1

# NtGlobalFlags
FLG_VALID_BITS                  = 0x003FFFFF    # not a flag
FLG_STOP_ON_EXCEPTION           = 0x00000001
FLG_SHOW_LDR_SNAPS              = 0x00000002
FLG_DEBUG_INITIAL_COMMAND       = 0x00000004
FLG_STOP_ON_HUNG_GUI            = 0x00000008
FLG_HEAP_ENABLE_TAIL_CHECK      = 0x00000010
FLG_HEAP_ENABLE_FREE_CHECK      = 0x00000020
FLG_HEAP_VALIDATE_PARAMETERS    = 0x00000040
FLG_HEAP_VALIDATE_ALL           = 0x00000080
FLG_POOL_ENABLE_TAIL_CHECK      = 0x00000100
FLG_POOL_ENABLE_FREE_CHECK      = 0x00000200
FLG_POOL_ENABLE_TAGGING         = 0x00000400
FLG_HEAP_ENABLE_TAGGING         = 0x00000800
FLG_USER_STACK_TRACE_DB         = 0x00001000
FLG_KERNEL_STACK_TRACE_DB       = 0x00002000
FLG_MAINTAIN_OBJECT_TYPELIST    = 0x00004000
FLG_HEAP_ENABLE_TAG_BY_DLL      = 0x00008000
FLG_IGNORE_DEBUG_PRIV           = 0x00010000
FLG_ENABLE_CSRDEBUG             = 0x00020000
FLG_ENABLE_KDEBUG_SYMBOL_LOAD   = 0x00040000
FLG_DISABLE_PAGE_KERNEL_STACKS  = 0x00080000
FLG_HEAP_ENABLE_CALL_TRACING    = 0x00100000
FLG_HEAP_DISABLE_COALESCING     = 0x00200000
FLG_ENABLE_CLOSE_EXCEPTION      = 0x00400000
FLG_ENABLE_EXCEPTION_LOGGING    = 0x00800000
FLG_ENABLE_HANDLE_TYPE_TAGGING  = 0x01000000
FLG_HEAP_PAGE_ALLOCS            = 0x02000000
FLG_DEBUG_WINLOGON              = 0x04000000
FLG_ENABLE_DBGPRINT_BUFFERING   = 0x08000000
FLG_EARLY_CRITICAL_SECTION_EVT  = 0x10000000
FLG_DISABLE_DLL_VERIFICATION    = 0x80000000

class _PEB_NT(Structure):
    _pack_   = 4
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID),
        ("FastPebLockRoutine",                  PVOID), # PPEBLOCKROUTINE
        ("FastPebUnlockRoutine",                PVOID), # PPEBLOCKROUTINE
        ("EnvironmentUpdateCount",              ULONG),
        ("KernelCallbackTable",                 PVOID), # Ptr32 Ptr32 Void
        ("EventLogSection",                     PVOID),
        ("EventLog",                            PVOID),
        ("FreeList",                            PVOID), # PPEB_FREE_BLOCK
        ("TlsExpansionCounter",                 ULONG),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       ULONG * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("ReadOnlySharedMemoryHeap",            PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  ULONG),
        ("NtGlobalFlag",                        ULONG),
        ("Spare2",                              BYTE * 4),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  ULONG),
        ("HeapSegmentCommit",                   ULONG),
        ("HeapDeCommitTotalFreeThreshold",      ULONG),
        ("HeapDeCommitFreeBlockThreshold",      ULONG),
        ("NumberOfHeaps",                       ULONG),
        ("MaximumNumberOfHeaps",                ULONG),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  PVOID),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      ULONG),
        ("OSMinorVersion",                      ULONG),
        ("OSBuildNumber",                       ULONG),
        ("OSPlatformId",                        ULONG),
        ("ImageSubSystem",                      ULONG),
        ("ImageSubSystemMajorVersion",          ULONG),
        ("ImageSubSystemMinorVersion",          ULONG),
        ("ImageProcessAffinityMask",            ULONG),
        ("GdiHandleBuffer",                     ULONG * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  ULONG),
        ("TlsExpansionBitmapBits",              BYTE * 128),
        ("SessionId",                           ULONG),
    ]

# not really, but "dt _PEB" in w2k isn't working for me :(
_PEB_2000 = _PEB_NT

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 SpareBool        : UChar
#    +0x004 Mutant           : Ptr32 Void
#    +0x008 ImageBaseAddress : Ptr32 Void
#    +0x00c Ldr              : Ptr32 _PEB_LDR_DATA
#    +0x010 ProcessParameters : Ptr32 _RTL_USER_PROCESS_PARAMETERS
#    +0x014 SubSystemData    : Ptr32 Void
#    +0x018 ProcessHeap      : Ptr32 Void
#    +0x01c FastPebLock      : Ptr32 _RTL_CRITICAL_SECTION
#    +0x020 FastPebLockRoutine : Ptr32 Void
#    +0x024 FastPebUnlockRoutine : Ptr32 Void
#    +0x028 EnvironmentUpdateCount : Uint4B
#    +0x02c KernelCallbackTable : Ptr32 Void
#    +0x030 SystemReserved   : [1] Uint4B
#    +0x034 AtlThunkSListPtr32 : Uint4B
#    +0x038 FreeList         : Ptr32 _PEB_FREE_BLOCK
#    +0x03c TlsExpansionCounter : Uint4B
#    +0x040 TlsBitmap        : Ptr32 Void
#    +0x044 TlsBitmapBits    : [2] Uint4B
#    +0x04c ReadOnlySharedMemoryBase : Ptr32 Void
#    +0x050 ReadOnlySharedMemoryHeap : Ptr32 Void
#    +0x054 ReadOnlyStaticServerData : Ptr32 Ptr32 Void
#    +0x058 AnsiCodePageData : Ptr32 Void
#    +0x05c OemCodePageData  : Ptr32 Void
#    +0x060 UnicodeCaseTableData : Ptr32 Void
#    +0x064 NumberOfProcessors : Uint4B
#    +0x068 NtGlobalFlag     : Uint4B
#    +0x070 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x078 HeapSegmentReserve : Uint4B
#    +0x07c HeapSegmentCommit : Uint4B
#    +0x080 HeapDeCommitTotalFreeThreshold : Uint4B
#    +0x084 HeapDeCommitFreeBlockThreshold : Uint4B
#    +0x088 NumberOfHeaps    : Uint4B
#    +0x08c MaximumNumberOfHeaps : Uint4B
#    +0x090 ProcessHeaps     : Ptr32 Ptr32 Void
#    +0x094 GdiSharedHandleTable : Ptr32 Void
#    +0x098 ProcessStarterHelper : Ptr32 Void
#    +0x09c GdiDCAttributeList : Uint4B
#    +0x0a0 LoaderLock       : Ptr32 Void
#    +0x0a4 OSMajorVersion   : Uint4B
#    +0x0a8 OSMinorVersion   : Uint4B
#    +0x0ac OSBuildNumber    : Uint2B
#    +0x0ae OSCSDVersion     : Uint2B
#    +0x0b0 OSPlatformId     : Uint4B
#    +0x0b4 ImageSubsystem   : Uint4B
#    +0x0b8 ImageSubsystemMajorVersion : Uint4B
#    +0x0bc ImageSubsystemMinorVersion : Uint4B
#    +0x0c0 ImageProcessAffinityMask : Uint4B
#    +0x0c4 GdiHandleBuffer  : [34] Uint4B
#    +0x14c PostProcessInitRoutine : Ptr32     void
#    +0x150 TlsExpansionBitmap : Ptr32 Void
#    +0x154 TlsExpansionBitmapBits : [32] Uint4B
#    +0x1d4 SessionId        : Uint4B
#    +0x1d8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x1e0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x1e8 pShimData        : Ptr32 Void
#    +0x1ec AppCompatInfo    : Ptr32 Void
#    +0x1f0 CSDVersion       : _UNICODE_STRING
#    +0x1f8 ActivationContextData : Ptr32 Void
#    +0x1fc ProcessAssemblyStorageMap : Ptr32 Void
#    +0x200 SystemDefaultActivationContextData : Ptr32 Void
#    +0x204 SystemAssemblyStorageMap : Ptr32 Void
#    +0x208 MinimumStackCommit : Uint4B
class _PEB_XP(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("SpareBool",                           UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID),
        ("FastPebLockRoutine",                  PVOID),
        ("FastPebUnlockRoutine",                PVOID),
        ("EnvironmentUpdateCount",              DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("AtlThunkSListPtr32",                  DWORD),
        ("FreeList",                            PVOID), # PPEB_FREE_BLOCK
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("ReadOnlySharedMemoryHeap",            PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  DWORD),
        ("HeapSegmentCommit",                   DWORD),
        ("HeapDeCommitTotalFreeThreshold",      DWORD),
        ("HeapDeCommitFreeBlockThreshold",      DWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ImageProcessAffinityMask",            DWORD),
        ("GdiHandleBuffer",                     DWORD * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  DWORD),
    ]

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 SpareBits        : Pos 1, 7 Bits
#    +0x008 Mutant           : Ptr64 Void
#    +0x010 ImageBaseAddress : Ptr64 Void
#    +0x018 Ldr              : Ptr64 _PEB_LDR_DATA
#    +0x020 ProcessParameters : Ptr64 _RTL_USER_PROCESS_PARAMETERS
#    +0x028 SubSystemData    : Ptr64 Void
#    +0x030 ProcessHeap      : Ptr64 Void
#    +0x038 FastPebLock      : Ptr64 _RTL_CRITICAL_SECTION
#    +0x040 AtlThunkSListPtr : Ptr64 Void
#    +0x048 SparePtr2        : Ptr64 Void
#    +0x050 EnvironmentUpdateCount : Uint4B
#    +0x058 KernelCallbackTable : Ptr64 Void
#    +0x060 SystemReserved   : [1] Uint4B
#    +0x064 SpareUlong       : Uint4B
#    +0x068 FreeList         : Ptr64 _PEB_FREE_BLOCK
#    +0x070 TlsExpansionCounter : Uint4B
#    +0x078 TlsBitmap        : Ptr64 Void
#    +0x080 TlsBitmapBits    : [2] Uint4B
#    +0x088 ReadOnlySharedMemoryBase : Ptr64 Void
#    +0x090 ReadOnlySharedMemoryHeap : Ptr64 Void
#    +0x098 ReadOnlyStaticServerData : Ptr64 Ptr64 Void
#    +0x0a0 AnsiCodePageData : Ptr64 Void
#    +0x0a8 OemCodePageData  : Ptr64 Void
#    +0x0b0 UnicodeCaseTableData : Ptr64 Void
#    +0x0b8 NumberOfProcessors : Uint4B
#    +0x0bc NtGlobalFlag     : Uint4B
#    +0x0c0 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x0c8 HeapSegmentReserve : Uint8B
#    +0x0d0 HeapSegmentCommit : Uint8B
#    +0x0d8 HeapDeCommitTotalFreeThreshold : Uint8B
#    +0x0e0 HeapDeCommitFreeBlockThreshold : Uint8B
#    +0x0e8 NumberOfHeaps    : Uint4B
#    +0x0ec MaximumNumberOfHeaps : Uint4B
#    +0x0f0 ProcessHeaps     : Ptr64 Ptr64 Void
#    +0x0f8 GdiSharedHandleTable : Ptr64 Void
#    +0x100 ProcessStarterHelper : Ptr64 Void
#    +0x108 GdiDCAttributeList : Uint4B
#    +0x110 LoaderLock       : Ptr64 _RTL_CRITICAL_SECTION
#    +0x118 OSMajorVersion   : Uint4B
#    +0x11c OSMinorVersion   : Uint4B
#    +0x120 OSBuildNumber    : Uint2B
#    +0x122 OSCSDVersion     : Uint2B
#    +0x124 OSPlatformId     : Uint4B
#    +0x128 ImageSubsystem   : Uint4B
#    +0x12c ImageSubsystemMajorVersion : Uint4B
#    +0x130 ImageSubsystemMinorVersion : Uint4B
#    +0x138 ImageProcessAffinityMask : Uint8B
#    +0x140 GdiHandleBuffer  : [60] Uint4B
#    +0x230 PostProcessInitRoutine : Ptr64     void
#    +0x238 TlsExpansionBitmap : Ptr64 Void
#    +0x240 TlsExpansionBitmapBits : [32] Uint4B
#    +0x2c0 SessionId        : Uint4B
#    +0x2c8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x2d0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x2d8 pShimData        : Ptr64 Void
#    +0x2e0 AppCompatInfo    : Ptr64 Void
#    +0x2e8 CSDVersion       : _UNICODE_STRING
#    +0x2f8 ActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x300 ProcessAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x308 SystemDefaultActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x310 SystemAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x318 MinimumStackCommit : Uint8B
#    +0x320 FlsCallback      : Ptr64 Ptr64 Void
#    +0x328 FlsListHead      : _LIST_ENTRY
#    +0x338 FlsBitmap        : Ptr64 Void
#    +0x340 FlsBitmapBits    : [4] Uint4B
#    +0x350 FlsHighIndex     : Uint4B
class _PEB_XP_64(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("SparePtr2",                           PVOID),
        ("EnvironmentUpdateCount",              DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("SpareUlong",                          DWORD),
        ("FreeList",                            PVOID), # PPEB_FREE_BLOCK
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("ReadOnlySharedMemoryHeap",            PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr64 Ptr64 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  QWORD),
        ("HeapSegmentCommit",                   QWORD),
        ("HeapDeCommitTotalFreeThreshold",      QWORD),
        ("HeapDeCommitFreeBlockThreshold",      QWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr64 Ptr64 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ImageProcessAffinityMask",            QWORD),
        ("GdiHandleBuffer",                     DWORD * 60),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  QWORD),
        ("FlsCallback",                         PVOID), # Ptr64 Ptr64 Void
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
    ]

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 SpareBits        : Pos 1, 7 Bits
#    +0x004 Mutant           : Ptr32 Void
#    +0x008 ImageBaseAddress : Ptr32 Void
#    +0x00c Ldr              : Ptr32 _PEB_LDR_DATA
#    +0x010 ProcessParameters : Ptr32 _RTL_USER_PROCESS_PARAMETERS
#    +0x014 SubSystemData    : Ptr32 Void
#    +0x018 ProcessHeap      : Ptr32 Void
#    +0x01c FastPebLock      : Ptr32 _RTL_CRITICAL_SECTION
#    +0x020 AtlThunkSListPtr : Ptr32 Void
#    +0x024 SparePtr2        : Ptr32 Void
#    +0x028 EnvironmentUpdateCount : Uint4B
#    +0x02c KernelCallbackTable : Ptr32 Void
#    +0x030 SystemReserved   : [1] Uint4B
#    +0x034 SpareUlong       : Uint4B
#    +0x038 FreeList         : Ptr32 _PEB_FREE_BLOCK
#    +0x03c TlsExpansionCounter : Uint4B
#    +0x040 TlsBitmap        : Ptr32 Void
#    +0x044 TlsBitmapBits    : [2] Uint4B
#    +0x04c ReadOnlySharedMemoryBase : Ptr32 Void
#    +0x050 ReadOnlySharedMemoryHeap : Ptr32 Void
#    +0x054 ReadOnlyStaticServerData : Ptr32 Ptr32 Void
#    +0x058 AnsiCodePageData : Ptr32 Void
#    +0x05c OemCodePageData  : Ptr32 Void
#    +0x060 UnicodeCaseTableData : Ptr32 Void
#    +0x064 NumberOfProcessors : Uint4B
#    +0x068 NtGlobalFlag     : Uint4B
#    +0x070 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x078 HeapSegmentReserve : Uint4B
#    +0x07c HeapSegmentCommit : Uint4B
#    +0x080 HeapDeCommitTotalFreeThreshold : Uint4B
#    +0x084 HeapDeCommitFreeBlockThreshold : Uint4B
#    +0x088 NumberOfHeaps    : Uint4B
#    +0x08c MaximumNumberOfHeaps : Uint4B
#    +0x090 ProcessHeaps     : Ptr32 Ptr32 Void
#    +0x094 GdiSharedHandleTable : Ptr32 Void
#    +0x098 ProcessStarterHelper : Ptr32 Void
#    +0x09c GdiDCAttributeList : Uint4B
#    +0x0a0 LoaderLock       : Ptr32 _RTL_CRITICAL_SECTION
#    +0x0a4 OSMajorVersion   : Uint4B
#    +0x0a8 OSMinorVersion   : Uint4B
#    +0x0ac OSBuildNumber    : Uint2B
#    +0x0ae OSCSDVersion     : Uint2B
#    +0x0b0 OSPlatformId     : Uint4B
#    +0x0b4 ImageSubsystem   : Uint4B
#    +0x0b8 ImageSubsystemMajorVersion : Uint4B
#    +0x0bc ImageSubsystemMinorVersion : Uint4B
#    +0x0c0 ImageProcessAffinityMask : Uint4B
#    +0x0c4 GdiHandleBuffer  : [34] Uint4B
#    +0x14c PostProcessInitRoutine : Ptr32     void
#    +0x150 TlsExpansionBitmap : Ptr32 Void
#    +0x154 TlsExpansionBitmapBits : [32] Uint4B
#    +0x1d4 SessionId        : Uint4B
#    +0x1d8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x1e0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x1e8 pShimData        : Ptr32 Void
#    +0x1ec AppCompatInfo    : Ptr32 Void
#    +0x1f0 CSDVersion       : _UNICODE_STRING
#    +0x1f8 ActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x1fc ProcessAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x200 SystemDefaultActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x204 SystemAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x208 MinimumStackCommit : Uint4B
#    +0x20c FlsCallback      : Ptr32 Ptr32 Void
#    +0x210 FlsListHead      : _LIST_ENTRY
#    +0x218 FlsBitmap        : Ptr32 Void
#    +0x21c FlsBitmapBits    : [4] Uint4B
#    +0x22c FlsHighIndex     : Uint4B
class _PEB_2003(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("SparePtr2",                           PVOID),
        ("EnvironmentUpdateCount",              DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("SpareUlong",                          DWORD),
        ("FreeList",                            PVOID), # PPEB_FREE_BLOCK
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("ReadOnlySharedMemoryHeap",            PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  DWORD),
        ("HeapSegmentCommit",                   DWORD),
        ("HeapDeCommitTotalFreeThreshold",      DWORD),
        ("HeapDeCommitFreeBlockThreshold",      DWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ImageProcessAffinityMask",            DWORD),
        ("GdiHandleBuffer",                     DWORD * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  QWORD),
        ("FlsCallback",                         PVOID), # Ptr32 Ptr32 Void
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
    ]

_PEB_2003_64    = _PEB_XP_64
_PEB_2003_R2    = _PEB_2003
_PEB_2003_R2_64 = _PEB_2003_64

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 IsProtectedProcess : Pos 1, 1 Bit
#    +0x003 IsLegacyProcess  : Pos 2, 1 Bit
#    +0x003 IsImageDynamicallyRelocated : Pos 3, 1 Bit
#    +0x003 SkipPatchingUser32Forwarders : Pos 4, 1 Bit
#    +0x003 SpareBits        : Pos 5, 3 Bits
#    +0x004 Mutant           : Ptr32 Void
#    +0x008 ImageBaseAddress : Ptr32 Void
#    +0x00c Ldr              : Ptr32 _PEB_LDR_DATA
#    +0x010 ProcessParameters : Ptr32 _RTL_USER_PROCESS_PARAMETERS
#    +0x014 SubSystemData    : Ptr32 Void
#    +0x018 ProcessHeap      : Ptr32 Void
#    +0x01c FastPebLock      : Ptr32 _RTL_CRITICAL_SECTION
#    +0x020 AtlThunkSListPtr : Ptr32 Void
#    +0x024 IFEOKey          : Ptr32 Void
#    +0x028 CrossProcessFlags : Uint4B
#    +0x028 ProcessInJob     : Pos 0, 1 Bit
#    +0x028 ProcessInitializing : Pos 1, 1 Bit
#    +0x028 ProcessUsingVEH  : Pos 2, 1 Bit
#    +0x028 ProcessUsingVCH  : Pos 3, 1 Bit
#    +0x028 ReservedBits0    : Pos 4, 28 Bits
#    +0x02c KernelCallbackTable : Ptr32 Void
#    +0x02c UserSharedInfoPtr : Ptr32 Void
#    +0x030 SystemReserved   : [1] Uint4B
#    +0x034 SpareUlong       : Uint4B
#    +0x038 SparePebPtr0     : Uint4B
#    +0x03c TlsExpansionCounter : Uint4B
#    +0x040 TlsBitmap        : Ptr32 Void
#    +0x044 TlsBitmapBits    : [2] Uint4B
#    +0x04c ReadOnlySharedMemoryBase : Ptr32 Void
#    +0x050 HotpatchInformation : Ptr32 Void
#    +0x054 ReadOnlyStaticServerData : Ptr32 Ptr32 Void
#    +0x058 AnsiCodePageData : Ptr32 Void
#    +0x05c OemCodePageData  : Ptr32 Void
#    +0x060 UnicodeCaseTableData : Ptr32 Void
#    +0x064 NumberOfProcessors : Uint4B
#    +0x068 NtGlobalFlag     : Uint4B
#    +0x070 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x078 HeapSegmentReserve : Uint4B
#    +0x07c HeapSegmentCommit : Uint4B
#    +0x080 HeapDeCommitTotalFreeThreshold : Uint4B
#    +0x084 HeapDeCommitFreeBlockThreshold : Uint4B
#    +0x088 NumberOfHeaps    : Uint4B
#    +0x08c MaximumNumberOfHeaps : Uint4B
#    +0x090 ProcessHeaps     : Ptr32 Ptr32 Void
#    +0x094 GdiSharedHandleTable : Ptr32 Void
#    +0x098 ProcessStarterHelper : Ptr32 Void
#    +0x09c GdiDCAttributeList : Uint4B
#    +0x0a0 LoaderLock       : Ptr32 _RTL_CRITICAL_SECTION
#    +0x0a4 OSMajorVersion   : Uint4B
#    +0x0a8 OSMinorVersion   : Uint4B
#    +0x0ac OSBuildNumber    : Uint2B
#    +0x0ae OSCSDVersion     : Uint2B
#    +0x0b0 OSPlatformId     : Uint4B
#    +0x0b4 ImageSubsystem   : Uint4B
#    +0x0b8 ImageSubsystemMajorVersion : Uint4B
#    +0x0bc ImageSubsystemMinorVersion : Uint4B
#    +0x0c0 ActiveProcessAffinityMask : Uint4B
#    +0x0c4 GdiHandleBuffer  : [34] Uint4B
#    +0x14c PostProcessInitRoutine : Ptr32     void
#    +0x150 TlsExpansionBitmap : Ptr32 Void
#    +0x154 TlsExpansionBitmapBits : [32] Uint4B
#    +0x1d4 SessionId        : Uint4B
#    +0x1d8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x1e0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x1e8 pShimData        : Ptr32 Void
#    +0x1ec AppCompatInfo    : Ptr32 Void
#    +0x1f0 CSDVersion       : _UNICODE_STRING
#    +0x1f8 ActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x1fc ProcessAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x200 SystemDefaultActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x204 SystemAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x208 MinimumStackCommit : Uint4B
#    +0x20c FlsCallback      : Ptr32 _FLS_CALLBACK_INFO
#    +0x210 FlsListHead      : _LIST_ENTRY
#    +0x218 FlsBitmap        : Ptr32 Void
#    +0x21c FlsBitmapBits    : [4] Uint4B
#    +0x22c FlsHighIndex     : Uint4B
#    +0x230 WerRegistrationData : Ptr32 Void
#    +0x234 WerShipAssertPtr : Ptr32 Void
class _PEB_2008(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("IFEOKey",                             PVOID),
        ("CrossProcessFlags",                   DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("SpareUlong",                          DWORD),
        ("SparePebPtr0",                        PVOID),
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("HotpatchInformation",                 PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  DWORD),
        ("HeapSegmentCommit",                   DWORD),
        ("HeapDeCommitTotalFreeThreshold",      DWORD),
        ("HeapDeCommitFreeBlockThreshold",      DWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ActiveProcessAffinityMask",           DWORD),
        ("GdiHandleBuffer",                     DWORD * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  DWORD),
        ("FlsCallback",                         PVOID), # PFLS_CALLBACK_INFO
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
        ("WerRegistrationData",                 PVOID),
        ("WerShipAssertPtr",                    PVOID),
    ]
    def __get_UserSharedInfoPtr(self):
        return self.KernelCallbackTable
    def __set_UserSharedInfoPtr(self, value):
        self.KernelCallbackTable = value
    UserSharedInfoPtr = property(__get_UserSharedInfoPtr, __set_UserSharedInfoPtr)

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 IsProtectedProcess : Pos 1, 1 Bit
#    +0x003 IsLegacyProcess  : Pos 2, 1 Bit
#    +0x003 IsImageDynamicallyRelocated : Pos 3, 1 Bit
#    +0x003 SkipPatchingUser32Forwarders : Pos 4, 1 Bit
#    +0x003 SpareBits        : Pos 5, 3 Bits
#    +0x008 Mutant           : Ptr64 Void
#    +0x010 ImageBaseAddress : Ptr64 Void
#    +0x018 Ldr              : Ptr64 _PEB_LDR_DATA
#    +0x020 ProcessParameters : Ptr64 _RTL_USER_PROCESS_PARAMETERS
#    +0x028 SubSystemData    : Ptr64 Void
#    +0x030 ProcessHeap      : Ptr64 Void
#    +0x038 FastPebLock      : Ptr64 _RTL_CRITICAL_SECTION
#    +0x040 AtlThunkSListPtr : Ptr64 Void
#    +0x048 IFEOKey          : Ptr64 Void
#    +0x050 CrossProcessFlags : Uint4B
#    +0x050 ProcessInJob     : Pos 0, 1 Bit
#    +0x050 ProcessInitializing : Pos 1, 1 Bit
#    +0x050 ProcessUsingVEH  : Pos 2, 1 Bit
#    +0x050 ProcessUsingVCH  : Pos 3, 1 Bit
#    +0x050 ReservedBits0    : Pos 4, 28 Bits
#    +0x058 KernelCallbackTable : Ptr64 Void
#    +0x058 UserSharedInfoPtr : Ptr64 Void
#    +0x060 SystemReserved   : [1] Uint4B
#    +0x064 SpareUlong       : Uint4B
#    +0x068 SparePebPtr0     : Uint8B
#    +0x070 TlsExpansionCounter : Uint4B
#    +0x078 TlsBitmap        : Ptr64 Void
#    +0x080 TlsBitmapBits    : [2] Uint4B
#    +0x088 ReadOnlySharedMemoryBase : Ptr64 Void
#    +0x090 HotpatchInformation : Ptr64 Void
#    +0x098 ReadOnlyStaticServerData : Ptr64 Ptr64 Void
#    +0x0a0 AnsiCodePageData : Ptr64 Void
#    +0x0a8 OemCodePageData  : Ptr64 Void
#    +0x0b0 UnicodeCaseTableData : Ptr64 Void
#    +0x0b8 NumberOfProcessors : Uint4B
#    +0x0bc NtGlobalFlag     : Uint4B
#    +0x0c0 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x0c8 HeapSegmentReserve : Uint8B
#    +0x0d0 HeapSegmentCommit : Uint8B
#    +0x0d8 HeapDeCommitTotalFreeThreshold : Uint8B
#    +0x0e0 HeapDeCommitFreeBlockThreshold : Uint8B
#    +0x0e8 NumberOfHeaps    : Uint4B
#    +0x0ec MaximumNumberOfHeaps : Uint4B
#    +0x0f0 ProcessHeaps     : Ptr64 Ptr64 Void
#    +0x0f8 GdiSharedHandleTable : Ptr64 Void
#    +0x100 ProcessStarterHelper : Ptr64 Void
#    +0x108 GdiDCAttributeList : Uint4B
#    +0x110 LoaderLock       : Ptr64 _RTL_CRITICAL_SECTION
#    +0x118 OSMajorVersion   : Uint4B
#    +0x11c OSMinorVersion   : Uint4B
#    +0x120 OSBuildNumber    : Uint2B
#    +0x122 OSCSDVersion     : Uint2B
#    +0x124 OSPlatformId     : Uint4B
#    +0x128 ImageSubsystem   : Uint4B
#    +0x12c ImageSubsystemMajorVersion : Uint4B
#    +0x130 ImageSubsystemMinorVersion : Uint4B
#    +0x138 ActiveProcessAffinityMask : Uint8B
#    +0x140 GdiHandleBuffer  : [60] Uint4B
#    +0x230 PostProcessInitRoutine : Ptr64     void
#    +0x238 TlsExpansionBitmap : Ptr64 Void
#    +0x240 TlsExpansionBitmapBits : [32] Uint4B
#    +0x2c0 SessionId        : Uint4B
#    +0x2c8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x2d0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x2d8 pShimData        : Ptr64 Void
#    +0x2e0 AppCompatInfo    : Ptr64 Void
#    +0x2e8 CSDVersion       : _UNICODE_STRING
#    +0x2f8 ActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x300 ProcessAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x308 SystemDefaultActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x310 SystemAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x318 MinimumStackCommit : Uint8B
#    +0x320 FlsCallback      : Ptr64 _FLS_CALLBACK_INFO
#    +0x328 FlsListHead      : _LIST_ENTRY
#    +0x338 FlsBitmap        : Ptr64 Void
#    +0x340 FlsBitmapBits    : [4] Uint4B
#    +0x350 FlsHighIndex     : Uint4B
#    +0x358 WerRegistrationData : Ptr64 Void
#    +0x360 WerShipAssertPtr : Ptr64 Void
class _PEB_2008_64(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("IFEOKey",                             PVOID),
        ("CrossProcessFlags",                   DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("SpareUlong",                          DWORD),
        ("SparePebPtr0",                        PVOID),
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("HotpatchInformation",                 PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr64 Ptr64 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  QWORD),
        ("HeapSegmentCommit",                   QWORD),
        ("HeapDeCommitTotalFreeThreshold",      QWORD),
        ("HeapDeCommitFreeBlockThreshold",      QWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr64 Ptr64 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ActiveProcessAffinityMask",           QWORD),
        ("GdiHandleBuffer",                     DWORD * 60),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  QWORD),
        ("FlsCallback",                         PVOID), # PFLS_CALLBACK_INFO
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
        ("WerRegistrationData",                 PVOID),
        ("WerShipAssertPtr",                    PVOID),
    ]
    def __get_UserSharedInfoPtr(self):
        return self.KernelCallbackTable
    def __set_UserSharedInfoPtr(self, value):
        self.KernelCallbackTable = value
    UserSharedInfoPtr = property(__get_UserSharedInfoPtr, __set_UserSharedInfoPtr)

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 IsProtectedProcess : Pos 1, 1 Bit
#    +0x003 IsLegacyProcess  : Pos 2, 1 Bit
#    +0x003 IsImageDynamicallyRelocated : Pos 3, 1 Bit
#    +0x003 SkipPatchingUser32Forwarders : Pos 4, 1 Bit
#    +0x003 SpareBits        : Pos 5, 3 Bits
#    +0x004 Mutant           : Ptr32 Void
#    +0x008 ImageBaseAddress : Ptr32 Void
#    +0x00c Ldr              : Ptr32 _PEB_LDR_DATA
#    +0x010 ProcessParameters : Ptr32 _RTL_USER_PROCESS_PARAMETERS
#    +0x014 SubSystemData    : Ptr32 Void
#    +0x018 ProcessHeap      : Ptr32 Void
#    +0x01c FastPebLock      : Ptr32 _RTL_CRITICAL_SECTION
#    +0x020 AtlThunkSListPtr : Ptr32 Void
#    +0x024 IFEOKey          : Ptr32 Void
#    +0x028 CrossProcessFlags : Uint4B
#    +0x028 ProcessInJob     : Pos 0, 1 Bit
#    +0x028 ProcessInitializing : Pos 1, 1 Bit
#    +0x028 ProcessUsingVEH  : Pos 2, 1 Bit
#    +0x028 ProcessUsingVCH  : Pos 3, 1 Bit
#    +0x028 ProcessUsingFTH  : Pos 4, 1 Bit
#    +0x028 ReservedBits0    : Pos 5, 27 Bits
#    +0x02c KernelCallbackTable : Ptr32 Void
#    +0x02c UserSharedInfoPtr : Ptr32 Void
#    +0x030 SystemReserved   : [1] Uint4B
#    +0x034 AtlThunkSListPtr32 : Uint4B
#    +0x038 ApiSetMap        : Ptr32 Void
#    +0x03c TlsExpansionCounter : Uint4B
#    +0x040 TlsBitmap        : Ptr32 Void
#    +0x044 TlsBitmapBits    : [2] Uint4B
#    +0x04c ReadOnlySharedMemoryBase : Ptr32 Void
#    +0x050 HotpatchInformation : Ptr32 Void
#    +0x054 ReadOnlyStaticServerData : Ptr32 Ptr32 Void
#    +0x058 AnsiCodePageData : Ptr32 Void
#    +0x05c OemCodePageData  : Ptr32 Void
#    +0x060 UnicodeCaseTableData : Ptr32 Void
#    +0x064 NumberOfProcessors : Uint4B
#    +0x068 NtGlobalFlag     : Uint4B
#    +0x070 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x078 HeapSegmentReserve : Uint4B
#    +0x07c HeapSegmentCommit : Uint4B
#    +0x080 HeapDeCommitTotalFreeThreshold : Uint4B
#    +0x084 HeapDeCommitFreeBlockThreshold : Uint4B
#    +0x088 NumberOfHeaps    : Uint4B
#    +0x08c MaximumNumberOfHeaps : Uint4B
#    +0x090 ProcessHeaps     : Ptr32 Ptr32 Void
#    +0x094 GdiSharedHandleTable : Ptr32 Void
#    +0x098 ProcessStarterHelper : Ptr32 Void
#    +0x09c GdiDCAttributeList : Uint4B
#    +0x0a0 LoaderLock       : Ptr32 _RTL_CRITICAL_SECTION
#    +0x0a4 OSMajorVersion   : Uint4B
#    +0x0a8 OSMinorVersion   : Uint4B
#    +0x0ac OSBuildNumber    : Uint2B
#    +0x0ae OSCSDVersion     : Uint2B
#    +0x0b0 OSPlatformId     : Uint4B
#    +0x0b4 ImageSubsystem   : Uint4B
#    +0x0b8 ImageSubsystemMajorVersion : Uint4B
#    +0x0bc ImageSubsystemMinorVersion : Uint4B
#    +0x0c0 ActiveProcessAffinityMask : Uint4B
#    +0x0c4 GdiHandleBuffer  : [34] Uint4B
#    +0x14c PostProcessInitRoutine : Ptr32     void
#    +0x150 TlsExpansionBitmap : Ptr32 Void
#    +0x154 TlsExpansionBitmapBits : [32] Uint4B
#    +0x1d4 SessionId        : Uint4B
#    +0x1d8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x1e0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x1e8 pShimData        : Ptr32 Void
#    +0x1ec AppCompatInfo    : Ptr32 Void
#    +0x1f0 CSDVersion       : _UNICODE_STRING
#    +0x1f8 ActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x1fc ProcessAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x200 SystemDefaultActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x204 SystemAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x208 MinimumStackCommit : Uint4B
#    +0x20c FlsCallback      : Ptr32 _FLS_CALLBACK_INFO
#    +0x210 FlsListHead      : _LIST_ENTRY
#    +0x218 FlsBitmap        : Ptr32 Void
#    +0x21c FlsBitmapBits    : [4] Uint4B
#    +0x22c FlsHighIndex     : Uint4B
#    +0x230 WerRegistrationData : Ptr32 Void
#    +0x234 WerShipAssertPtr : Ptr32 Void
#    +0x238 pContextData     : Ptr32 Void
#    +0x23c pImageHeaderHash : Ptr32 Void
#    +0x240 TracingFlags     : Uint4B
#    +0x240 HeapTracingEnabled : Pos 0, 1 Bit
#    +0x240 CritSecTracingEnabled : Pos 1, 1 Bit
#    +0x240 SpareTracingBits : Pos 2, 30 Bits
class _PEB_2008_R2(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("IFEOKey",                             PVOID),
        ("CrossProcessFlags",                   DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("AtlThunkSListPtr32",                  PVOID),
        ("ApiSetMap",                           PVOID),
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("HotpatchInformation",                 PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  DWORD),
        ("HeapSegmentCommit",                   DWORD),
        ("HeapDeCommitTotalFreeThreshold",      DWORD),
        ("HeapDeCommitFreeBlockThreshold",      DWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ActiveProcessAffinityMask",           DWORD),
        ("GdiHandleBuffer",                     DWORD * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  DWORD),
        ("FlsCallback",                         PVOID), # PFLS_CALLBACK_INFO
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
        ("WerRegistrationData",                 PVOID),
        ("WerShipAssertPtr",                    PVOID),
        ("pContextData",                        PVOID),
        ("pImageHeaderHash",                    PVOID),
        ("TracingFlags",                        DWORD),
    ]
    def __get_UserSharedInfoPtr(self):
        return self.KernelCallbackTable
    def __set_UserSharedInfoPtr(self, value):
        self.KernelCallbackTable = value
    UserSharedInfoPtr = property(__get_UserSharedInfoPtr, __set_UserSharedInfoPtr)

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 IsProtectedProcess : Pos 1, 1 Bit
#    +0x003 IsLegacyProcess  : Pos 2, 1 Bit
#    +0x003 IsImageDynamicallyRelocated : Pos 3, 1 Bit
#    +0x003 SkipPatchingUser32Forwarders : Pos 4, 1 Bit
#    +0x003 SpareBits        : Pos 5, 3 Bits
#    +0x008 Mutant           : Ptr64 Void
#    +0x010 ImageBaseAddress : Ptr64 Void
#    +0x018 Ldr              : Ptr64 _PEB_LDR_DATA
#    +0x020 ProcessParameters : Ptr64 _RTL_USER_PROCESS_PARAMETERS
#    +0x028 SubSystemData    : Ptr64 Void
#    +0x030 ProcessHeap      : Ptr64 Void
#    +0x038 FastPebLock      : Ptr64 _RTL_CRITICAL_SECTION
#    +0x040 AtlThunkSListPtr : Ptr64 Void
#    +0x048 IFEOKey          : Ptr64 Void
#    +0x050 CrossProcessFlags : Uint4B
#    +0x050 ProcessInJob     : Pos 0, 1 Bit
#    +0x050 ProcessInitializing : Pos 1, 1 Bit
#    +0x050 ProcessUsingVEH  : Pos 2, 1 Bit
#    +0x050 ProcessUsingVCH  : Pos 3, 1 Bit
#    +0x050 ProcessUsingFTH  : Pos 4, 1 Bit
#    +0x050 ReservedBits0    : Pos 5, 27 Bits
#    +0x058 KernelCallbackTable : Ptr64 Void
#    +0x058 UserSharedInfoPtr : Ptr64 Void
#    +0x060 SystemReserved   : [1] Uint4B
#    +0x064 AtlThunkSListPtr32 : Uint4B
#    +0x068 ApiSetMap        : Ptr64 Void
#    +0x070 TlsExpansionCounter : Uint4B
#    +0x078 TlsBitmap        : Ptr64 Void
#    +0x080 TlsBitmapBits    : [2] Uint4B
#    +0x088 ReadOnlySharedMemoryBase : Ptr64 Void
#    +0x090 HotpatchInformation : Ptr64 Void
#    +0x098 ReadOnlyStaticServerData : Ptr64 Ptr64 Void
#    +0x0a0 AnsiCodePageData : Ptr64 Void
#    +0x0a8 OemCodePageData  : Ptr64 Void
#    +0x0b0 UnicodeCaseTableData : Ptr64 Void
#    +0x0b8 NumberOfProcessors : Uint4B
#    +0x0bc NtGlobalFlag     : Uint4B
#    +0x0c0 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x0c8 HeapSegmentReserve : Uint8B
#    +0x0d0 HeapSegmentCommit : Uint8B
#    +0x0d8 HeapDeCommitTotalFreeThreshold : Uint8B
#    +0x0e0 HeapDeCommitFreeBlockThreshold : Uint8B
#    +0x0e8 NumberOfHeaps    : Uint4B
#    +0x0ec MaximumNumberOfHeaps : Uint4B
#    +0x0f0 ProcessHeaps     : Ptr64 Ptr64 Void
#    +0x0f8 GdiSharedHandleTable : Ptr64 Void
#    +0x100 ProcessStarterHelper : Ptr64 Void
#    +0x108 GdiDCAttributeList : Uint4B
#    +0x110 LoaderLock       : Ptr64 _RTL_CRITICAL_SECTION
#    +0x118 OSMajorVersion   : Uint4B
#    +0x11c OSMinorVersion   : Uint4B
#    +0x120 OSBuildNumber    : Uint2B
#    +0x122 OSCSDVersion     : Uint2B
#    +0x124 OSPlatformId     : Uint4B
#    +0x128 ImageSubsystem   : Uint4B
#    +0x12c ImageSubsystemMajorVersion : Uint4B
#    +0x130 ImageSubsystemMinorVersion : Uint4B
#    +0x138 ActiveProcessAffinityMask : Uint8B
#    +0x140 GdiHandleBuffer  : [60] Uint4B
#    +0x230 PostProcessInitRoutine : Ptr64     void
#    +0x238 TlsExpansionBitmap : Ptr64 Void
#    +0x240 TlsExpansionBitmapBits : [32] Uint4B
#    +0x2c0 SessionId        : Uint4B
#    +0x2c8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x2d0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x2d8 pShimData        : Ptr64 Void
#    +0x2e0 AppCompatInfo    : Ptr64 Void
#    +0x2e8 CSDVersion       : _UNICODE_STRING
#    +0x2f8 ActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x300 ProcessAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x308 SystemDefaultActivationContextData : Ptr64 _ACTIVATION_CONTEXT_DATA
#    +0x310 SystemAssemblyStorageMap : Ptr64 _ASSEMBLY_STORAGE_MAP
#    +0x318 MinimumStackCommit : Uint8B
#    +0x320 FlsCallback      : Ptr64 _FLS_CALLBACK_INFO
#    +0x328 FlsListHead      : _LIST_ENTRY
#    +0x338 FlsBitmap        : Ptr64 Void
#    +0x340 FlsBitmapBits    : [4] Uint4B
#    +0x350 FlsHighIndex     : Uint4B
#    +0x358 WerRegistrationData : Ptr64 Void
#    +0x360 WerShipAssertPtr : Ptr64 Void
#    +0x368 pContextData     : Ptr64 Void
#    +0x370 pImageHeaderHash : Ptr64 Void
#    +0x378 TracingFlags     : Uint4B
#    +0x378 HeapTracingEnabled : Pos 0, 1 Bit
#    +0x378 CritSecTracingEnabled : Pos 1, 1 Bit
#    +0x378 SpareTracingBits : Pos 2, 30 Bits
class _PEB_2008_R2_64(Structure):
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("IFEOKey",                             PVOID),
        ("CrossProcessFlags",                   DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("AtlThunkSListPtr32",                  DWORD),
        ("ApiSetMap",                           PVOID),
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("HotpatchInformation",                 PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  QWORD),
        ("HeapSegmentCommit",                   QWORD),
        ("HeapDeCommitTotalFreeThreshold",      QWORD),
        ("HeapDeCommitFreeBlockThreshold",      QWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr64 Ptr64 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ActiveProcessAffinityMask",           QWORD),
        ("GdiHandleBuffer",                     DWORD * 60),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  QWORD),
        ("FlsCallback",                         PVOID), # PFLS_CALLBACK_INFO
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
        ("WerRegistrationData",                 PVOID),
        ("WerShipAssertPtr",                    PVOID),
        ("pContextData",                        PVOID),
        ("pImageHeaderHash",                    PVOID),
        ("TracingFlags",                        DWORD),
    ]
    def __get_UserSharedInfoPtr(self):
        return self.KernelCallbackTable
    def __set_UserSharedInfoPtr(self, value):
        self.KernelCallbackTable = value
    UserSharedInfoPtr = property(__get_UserSharedInfoPtr, __set_UserSharedInfoPtr)

_PEB_Vista      = _PEB_2008
_PEB_Vista_64   = _PEB_2008_64
_PEB_W7         = _PEB_2008_R2
_PEB_W7_64      = _PEB_2008_R2_64

#    +0x000 InheritedAddressSpace : UChar
#    +0x001 ReadImageFileExecOptions : UChar
#    +0x002 BeingDebugged    : UChar
#    +0x003 BitField         : UChar
#    +0x003 ImageUsesLargePages : Pos 0, 1 Bit
#    +0x003 IsProtectedProcess : Pos 1, 1 Bit
#    +0x003 IsLegacyProcess  : Pos 2, 1 Bit
#    +0x003 IsImageDynamicallyRelocated : Pos 3, 1 Bit
#    +0x003 SkipPatchingUser32Forwarders : Pos 4, 1 Bit
#    +0x003 SpareBits        : Pos 5, 3 Bits
#    +0x004 Mutant           : Ptr32 Void
#    +0x008 ImageBaseAddress : Ptr32 Void
#    +0x00c Ldr              : Ptr32 _PEB_LDR_DATA
#    +0x010 ProcessParameters : Ptr32 _RTL_USER_PROCESS_PARAMETERS
#    +0x014 SubSystemData    : Ptr32 Void
#    +0x018 ProcessHeap      : Ptr32 Void
#    +0x01c FastPebLock      : Ptr32 _RTL_CRITICAL_SECTION
#    +0x020 AtlThunkSListPtr : Ptr32 Void
#    +0x024 IFEOKey          : Ptr32 Void
#    +0x028 CrossProcessFlags : Uint4B
#    +0x028 ProcessInJob     : Pos 0, 1 Bit
#    +0x028 ProcessInitializing : Pos 1, 1 Bit
#    +0x028 ProcessUsingVEH  : Pos 2, 1 Bit
#    +0x028 ProcessUsingVCH  : Pos 3, 1 Bit
#    +0x028 ProcessUsingFTH  : Pos 4, 1 Bit
#    +0x028 ReservedBits0    : Pos 5, 27 Bits
#    +0x02c KernelCallbackTable : Ptr32 Void
#    +0x02c UserSharedInfoPtr : Ptr32 Void
#    +0x030 SystemReserved   : [1] Uint4B
#    +0x034 TracingFlags     : Uint4B
#    +0x034 HeapTracingEnabled : Pos 0, 1 Bit
#    +0x034 CritSecTracingEnabled : Pos 1, 1 Bit
#    +0x034 SpareTracingBits : Pos 2, 30 Bits
#    +0x038 ApiSetMap        : Ptr32 Void
#    +0x03c TlsExpansionCounter : Uint4B
#    +0x040 TlsBitmap        : Ptr32 Void
#    +0x044 TlsBitmapBits    : [2] Uint4B
#    +0x04c ReadOnlySharedMemoryBase : Ptr32 Void
#    +0x050 HotpatchInformation : Ptr32 Void
#    +0x054 ReadOnlyStaticServerData : Ptr32 Ptr32 Void
#    +0x058 AnsiCodePageData : Ptr32 Void
#    +0x05c OemCodePageData  : Ptr32 Void
#    +0x060 UnicodeCaseTableData : Ptr32 Void
#    +0x064 NumberOfProcessors : Uint4B
#    +0x068 NtGlobalFlag     : Uint4B
#    +0x070 CriticalSectionTimeout : _LARGE_INTEGER
#    +0x078 HeapSegmentReserve : Uint4B
#    +0x07c HeapSegmentCommit : Uint4B
#    +0x080 HeapDeCommitTotalFreeThreshold : Uint4B
#    +0x084 HeapDeCommitFreeBlockThreshold : Uint4B
#    +0x088 NumberOfHeaps    : Uint4B
#    +0x08c MaximumNumberOfHeaps : Uint4B
#    +0x090 ProcessHeaps     : Ptr32 Ptr32 Void
#    +0x094 GdiSharedHandleTable : Ptr32 Void
#    +0x098 ProcessStarterHelper : Ptr32 Void
#    +0x09c GdiDCAttributeList : Uint4B
#    +0x0a0 LoaderLock       : Ptr32 _RTL_CRITICAL_SECTION
#    +0x0a4 OSMajorVersion   : Uint4B
#    +0x0a8 OSMinorVersion   : Uint4B
#    +0x0ac OSBuildNumber    : Uint2B
#    +0x0ae OSCSDVersion     : Uint2B
#    +0x0b0 OSPlatformId     : Uint4B
#    +0x0b4 ImageSubsystem   : Uint4B
#    +0x0b8 ImageSubsystemMajorVersion : Uint4B
#    +0x0bc ImageSubsystemMinorVersion : Uint4B
#    +0x0c0 ActiveProcessAffinityMask : Uint4B
#    +0x0c4 GdiHandleBuffer  : [34] Uint4B
#    +0x14c PostProcessInitRoutine : Ptr32     void
#    +0x150 TlsExpansionBitmap : Ptr32 Void
#    +0x154 TlsExpansionBitmapBits : [32] Uint4B
#    +0x1d4 SessionId        : Uint4B
#    +0x1d8 AppCompatFlags   : _ULARGE_INTEGER
#    +0x1e0 AppCompatFlagsUser : _ULARGE_INTEGER
#    +0x1e8 pShimData        : Ptr32 Void
#    +0x1ec AppCompatInfo    : Ptr32 Void
#    +0x1f0 CSDVersion       : _UNICODE_STRING
#    +0x1f8 ActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x1fc ProcessAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x200 SystemDefaultActivationContextData : Ptr32 _ACTIVATION_CONTEXT_DATA
#    +0x204 SystemAssemblyStorageMap : Ptr32 _ASSEMBLY_STORAGE_MAP
#    +0x208 MinimumStackCommit : Uint4B
#    +0x20c FlsCallback      : Ptr32 _FLS_CALLBACK_INFO
#    +0x210 FlsListHead      : _LIST_ENTRY
#    +0x218 FlsBitmap        : Ptr32 Void
#    +0x21c FlsBitmapBits    : [4] Uint4B
#    +0x22c FlsHighIndex     : Uint4B
#    +0x230 WerRegistrationData : Ptr32 Void
#    +0x234 WerShipAssertPtr : Ptr32 Void
#    +0x238 pContextData     : Ptr32 Void
#    +0x23c pImageHeaderHash : Ptr32 Void
class _PEB_W7_Beta(Structure):
    """
    This definition of the PEB structure is only valid for the beta versions
    of Windows 7. For the final version of Windows 7 use L{_PEB_W7} instead.
    This structure is not chosen automatically.
    """
    _pack_   = 8
    _fields_ = [
        ("InheritedAddressSpace",               BOOLEAN),
        ("ReadImageFileExecOptions",            UCHAR),
        ("BeingDebugged",                       BOOLEAN),
        ("BitField",                            UCHAR),
        ("Mutant",                              HANDLE),
        ("ImageBaseAddress",                    PVOID),
        ("Ldr",                                 PVOID), # PPEB_LDR_DATA
        ("ProcessParameters",                   PVOID), # PRTL_USER_PROCESS_PARAMETERS
        ("SubSystemData",                       PVOID),
        ("ProcessHeap",                         PVOID),
        ("FastPebLock",                         PVOID), # PRTL_CRITICAL_SECTION
        ("AtlThunkSListPtr",                    PVOID),
        ("IFEOKey",                             PVOID),
        ("CrossProcessFlags",                   DWORD),
        ("KernelCallbackTable",                 PVOID),
        ("SystemReserved",                      DWORD),
        ("TracingFlags",                        DWORD),
        ("ApiSetMap",                           PVOID),
        ("TlsExpansionCounter",                 DWORD),
        ("TlsBitmap",                           PVOID),
        ("TlsBitmapBits",                       DWORD * 2),
        ("ReadOnlySharedMemoryBase",            PVOID),
        ("HotpatchInformation",                 PVOID),
        ("ReadOnlyStaticServerData",            PVOID), # Ptr32 Ptr32 Void
        ("AnsiCodePageData",                    PVOID),
        ("OemCodePageData",                     PVOID),
        ("UnicodeCaseTableData",                PVOID),
        ("NumberOfProcessors",                  DWORD),
        ("NtGlobalFlag",                        DWORD),
        ("CriticalSectionTimeout",              LONGLONG),  # LARGE_INTEGER
        ("HeapSegmentReserve",                  DWORD),
        ("HeapSegmentCommit",                   DWORD),
        ("HeapDeCommitTotalFreeThreshold",      DWORD),
        ("HeapDeCommitFreeBlockThreshold",      DWORD),
        ("NumberOfHeaps",                       DWORD),
        ("MaximumNumberOfHeaps",                DWORD),
        ("ProcessHeaps",                        PVOID), # Ptr32 Ptr32 Void
        ("GdiSharedHandleTable",                PVOID),
        ("ProcessStarterHelper",                PVOID),
        ("GdiDCAttributeList",                  DWORD),
        ("LoaderLock",                          PVOID), # PRTL_CRITICAL_SECTION
        ("OSMajorVersion",                      DWORD),
        ("OSMinorVersion",                      DWORD),
        ("OSBuildNumber",                       WORD),
        ("OSCSDVersion",                        WORD),
        ("OSPlatformId",                        DWORD),
        ("ImageSubsystem",                      DWORD),
        ("ImageSubsystemMajorVersion",          DWORD),
        ("ImageSubsystemMinorVersion",          DWORD),
        ("ActiveProcessAffinityMask",           DWORD),
        ("GdiHandleBuffer",                     DWORD * 34),
        ("PostProcessInitRoutine",              PPS_POST_PROCESS_INIT_ROUTINE),
        ("TlsExpansionBitmap",                  PVOID),
        ("TlsExpansionBitmapBits",              DWORD * 32),
        ("SessionId",                           DWORD),
        ("AppCompatFlags",                      ULONGLONG), # ULARGE_INTEGER
        ("AppCompatFlagsUser",                  ULONGLONG), # ULARGE_INTEGER
        ("pShimData",                           PVOID),
        ("AppCompatInfo",                       PVOID),
        ("CSDVersion",                          UNICODE_STRING),
        ("ActivationContextData",               PVOID), # ACTIVATION_CONTEXT_DATA
        ("ProcessAssemblyStorageMap",           PVOID), # ASSEMBLY_STORAGE_MAP
        ("SystemDefaultActivationContextData",  PVOID), # ACTIVATION_CONTEXT_DATA
        ("SystemAssemblyStorageMap",            PVOID), # ASSEMBLY_STORAGE_MAP
        ("MinimumStackCommit",                  DWORD),
        ("FlsCallback",                         PVOID), # PFLS_CALLBACK_INFO
        ("FlsListHead",                         LIST_ENTRY),
        ("FlsBitmap",                           PVOID),
        ("FlsBitmapBits",                       DWORD * 4),
        ("FlsHighIndex",                        DWORD),
        ("WerRegistrationData",                 PVOID),
        ("WerShipAssertPtr",                    PVOID),
        ("pContextData",                        PVOID),
        ("pImageHeaderHash",                    PVOID),
    ]
    def __get_UserSharedInfoPtr(self):
        return self.KernelCallbackTable
    def __set_UserSharedInfoPtr(self, value):
        self.KernelCallbackTable = value
    UserSharedInfoPtr = property(__get_UserSharedInfoPtr, __set_UserSharedInfoPtr)

# Use the correct PEB structure definition.
# Defaults to the latest Windows version.
class PEB(Structure):
    _pack_ = 8
    if os == 'Windows NT':
        _pack_   = _PEB_NT._pack_
        _fields_ = _PEB_NT._fields_
    elif os == 'Windows 2000':
        _pack_   = _PEB_2000._pack_
        _fields_ = _PEB_2000._fields_
    elif os == 'Windows XP':
        _fields_ = _PEB_XP._fields_
    elif os == 'Windows XP (64 bits)':
        _fields_ = _PEB_XP_64._fields_
    elif os == 'Windows 2003':
        _fields_ = _PEB_2003._fields_
    elif os == 'Windows 2003 (64 bits)':
        _fields_ = _PEB_2003_64._fields_
    elif os == 'Windows 2003 R2':
        _fields_ = _PEB_2003_R2._fields_
    elif os == 'Windows 2003 R2 (64 bits)':
        _fields_ = _PEB_2003_R2_64._fields_
    elif os == 'Windows 2008':
        _fields_ = _PEB_2008._fields_
    elif os == 'Windows 2008 (64 bits)':
        _fields_ = _PEB_2008_64._fields_
    elif os == 'Windows 2008 R2':
        _fields_ = _PEB_2008_R2._fields_
    elif os == 'Windows 2008 R2 (64 bits)':
        _fields_ = _PEB_2008_R2_64._fields_
    elif os == 'Windows Vista':
        _fields_ = _PEB_Vista._fields_
    elif os == 'Windows Vista (64 bits)':
        _fields_ = _PEB_Vista_64._fields_
    elif os == 'Windows 7':
        _fields_ = _PEB_W7._fields_
    elif os == 'Windows 7 (64 bits)':
        _fields_ = _PEB_W7_64._fields_
    elif sizeof(SIZE_T) == sizeof(DWORD):
        _fields_ = _PEB_W7._fields_
    else:
        _fields_ = _PEB_W7_64._fields_
PPEB = POINTER(PEB)

# PEB structure for WOW64 processes.
class PEB_32(Structure):
    _pack_ = 8
    if os == 'Windows NT':
        _pack_   = _PEB_NT._pack_
        _fields_ = _PEB_NT._fields_
    elif os == 'Windows 2000':
        _pack_   = _PEB_2000._pack_
        _fields_ = _PEB_2000._fields_
    elif os.startswith('Windows XP'):
        _fields_ = _PEB_XP._fields_
    elif os.startswith('Windows 2003 R2'):
        _fields_ = _PEB_2003_R2._fields_
    elif os.startswith('Windows 2003'):
        _fields_ = _PEB_2003._fields_
    elif os.startswith('Windows 2008 R2'):
        _fields_ = _PEB_2008_R2._fields_
    elif os.startswith('Windows 2008'):
        _fields_ = _PEB_2008._fields_
    elif os.startswith('Windows Vista'):
        _fields_ = _PEB_Vista._fields_
    else: #if os.startswith('Windows 7'):
        _fields_ = _PEB_W7._fields_

# from https://vmexplorer.svn.codeplex.com/svn/VMExplorer/src/Win32/Threads.cs
#
# [StructLayout (LayoutKind.Sequential, Size = 0x0C)]
# public struct Wx86ThreadState
# {
# 	public IntPtr  CallBx86Eip; // Ptr32 to Uint4B
# 	public IntPtr  DeallocationCpu; // Ptr32 to Void
# 	public Byte  UseKnownWx86Dll; // UChar
# 	public Byte  OleStubInvoked; // Char
# };
class Wx86ThreadState(Structure):
    _fields_ = [
        ("CallBx86Eip",             PVOID),
        ("DeallocationCpu",         PVOID),
        ("UseKnownWx86Dll",         UCHAR),
        ("OleStubInvoked",          CHAR),
]

# ntdll!_RTL_ACTIVATION_CONTEXT_STACK_FRAME
#    +0x000 Previous         : Ptr64 _RTL_ACTIVATION_CONTEXT_STACK_FRAME
#    +0x008 ActivationContext : Ptr64 _ACTIVATION_CONTEXT
#    +0x010 Flags            : Uint4B
class RTL_ACTIVATION_CONTEXT_STACK_FRAME(Structure):
    _fields_ = [
        ("Previous",                    PVOID),
        ("ActivationContext",           PVOID),
        ("Flags",                       DWORD),
]

# ntdll!_ACTIVATION_CONTEXT_STACK
#    +0x000 ActiveFrame      : Ptr64 _RTL_ACTIVATION_CONTEXT_STACK_FRAME
#    +0x008 FrameListCache   : _LIST_ENTRY
#    +0x018 Flags            : Uint4B
#    +0x01c NextCookieSequenceNumber : Uint4B
#    +0x020 StackId          : Uint4B
class ACTIVATION_CONTEXT_STACK(Structure):
    _fields_ = [
        ("ActiveFrame",                 PVOID),
        ("FrameListCache",              LIST_ENTRY),
        ("Flags",                       DWORD),
        ("NextCookieSequenceNumber",    DWORD),
        ("StackId",                     DWORD),
]

# typedef struct _PROCESSOR_NUMBER {
#   WORD Group;
#   BYTE Number;
#   BYTE Reserved;
# }PROCESSOR_NUMBER, *PPROCESSOR_NUMBER;
class PROCESSOR_NUMBER(Structure):
    _fields_ = [
        ("Group",       WORD),
        ("Number",      BYTE),
        ("Reserved",    BYTE),
]

# from http://www.nirsoft.net/kernel_struct/vista/NT_TIB.html
#
# typedef struct _NT_TIB
# {
#      PEXCEPTION_REGISTRATION_RECORD ExceptionList;
#      PVOID StackBase;
#      PVOID StackLimit;
#      PVOID SubSystemTib;
#      union
#      {
#           PVOID FiberData;
#           ULONG Version;
#      };
#      PVOID ArbitraryUserPointer;
#      PNT_TIB Self;
# } NT_TIB, *PNT_TIB;
class _NT_TIB_UNION(Union):
    _fields_ = [
        ("FiberData",   PVOID),
        ("Version",     ULONG),
    ]
class NT_TIB(Structure):
    _fields_ = [
        ("ExceptionList",           PVOID), # PEXCEPTION_REGISTRATION_RECORD
        ("StackBase",               PVOID),
        ("StackLimit",              PVOID),
        ("SubSystemTib",            PVOID),
        ("u",                       _NT_TIB_UNION),
        ("ArbitraryUserPointer",    PVOID),
        ("Self",                    PVOID), # PNTTIB
    ]

    def __get_FiberData(self):
        return self.u.FiberData
    def __set_FiberData(self, value):
        self.u.FiberData = value
    FiberData = property(__get_FiberData, __set_FiberData)

    def __get_Version(self):
        return self.u.Version
    def __set_Version(self, value):
        self.u.Version = value
    Version = property(__get_Version, __set_Version)

PNTTIB = POINTER(NT_TIB)

# From http://www.nirsoft.net/kernel_struct/vista/EXCEPTION_REGISTRATION_RECORD.html
#
# typedef struct _EXCEPTION_REGISTRATION_RECORD
# {
#      PEXCEPTION_REGISTRATION_RECORD Next;
#      PEXCEPTION_DISPOSITION Handler;
# } EXCEPTION_REGISTRATION_RECORD, *PEXCEPTION_REGISTRATION_RECORD;
class EXCEPTION_REGISTRATION_RECORD(Structure):
    pass

EXCEPTION_DISPOSITION           = DWORD
##PEXCEPTION_DISPOSITION          = POINTER(EXCEPTION_DISPOSITION)
##PEXCEPTION_REGISTRATION_RECORD  = POINTER(EXCEPTION_REGISTRATION_RECORD)
PEXCEPTION_DISPOSITION          = PVOID
PEXCEPTION_REGISTRATION_RECORD  = PVOID

EXCEPTION_REGISTRATION_RECORD._fields_ = [
        ("Next",    PEXCEPTION_REGISTRATION_RECORD),
        ("Handler", PEXCEPTION_DISPOSITION),
]

##PPEB = POINTER(PEB)
PPEB = PVOID

# From http://www.nirsoft.net/kernel_struct/vista/GDI_TEB_BATCH.html
#
# typedef struct _GDI_TEB_BATCH
# {
#      ULONG Offset;
#      ULONG HDC;
#      ULONG Buffer[310];
# } GDI_TEB_BATCH, *PGDI_TEB_BATCH;
class GDI_TEB_BATCH(Structure):
    _fields_ = [
        ("Offset",  ULONG),
        ("HDC",     ULONG),
        ("Buffer",  ULONG * 310),
]

# ntdll!_TEB_ACTIVE_FRAME_CONTEXT
#    +0x000 Flags            : Uint4B
#    +0x008 FrameName        : Ptr64 Char
class TEB_ACTIVE_FRAME_CONTEXT(Structure):
    _fields_ = [
        ("Flags",       DWORD),
        ("FrameName",   LPVOID),    # LPCHAR
]
PTEB_ACTIVE_FRAME_CONTEXT = POINTER(TEB_ACTIVE_FRAME_CONTEXT)

# ntdll!_TEB_ACTIVE_FRAME
#    +0x000 Flags            : Uint4B
#    +0x008 Previous         : Ptr64 _TEB_ACTIVE_FRAME
#    +0x010 Context          : Ptr64 _TEB_ACTIVE_FRAME_CONTEXT
class TEB_ACTIVE_FRAME(Structure):
    _fields_ = [
        ("Flags",       DWORD),
        ("Previous",    LPVOID),    # PTEB_ACTIVE_FRAME
        ("Context",     LPVOID),    # PTEB_ACTIVE_FRAME_CONTEXT
]
PTEB_ACTIVE_FRAME = POINTER(TEB_ACTIVE_FRAME)

# SameTebFlags
DbgSafeThunkCall        = 1 << 0
DbgInDebugPrint         = 1 << 1
DbgHasFiberData         = 1 << 2
DbgSkipThreadAttach     = 1 << 3
DbgWerInShipAssertCode  = 1 << 4
DbgRanProcessInit       = 1 << 5
DbgClonedThread         = 1 << 6
DbgSuppressDebugMsg     = 1 << 7
RtlDisableUserStackWalk = 1 << 8
RtlExceptionAttached    = 1 << 9
RtlInitialThread        = 1 << 10

# XXX This is quite wrong :P
class _TEB_NT(Structure):
    _pack_ = 4
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PPEB),
        ("LastErrorValue",                  ULONG),
        ("CountOfOwnedCriticalSections",    ULONG),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  ULONG * 26),
        ("UserReserved",                    ULONG * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   ULONG),
        ("FpSoftwareStatusRegister",        ULONG),
        ("SystemReserved1",                 PVOID * 54),
        ("Spare1",                          PVOID),
        ("ExceptionCode",                   ULONG),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     ULONG * 36),
        ("TxFsContext",                     ULONG),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          PVOID),
        ("GdiClientPID",                    ULONG),
        ("GdiClientTID",                    ULONG),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 PVOID * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     ULONG * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorDisabled",               ULONG),
        ("Instrumentation",                 PVOID * 9),
        ("ActivityId",                      GUID),
        ("SubProcessTag",                   PVOID),
        ("EtwLocalData",                    PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   ULONG),
        ("SpareBool0",                      BOOLEAN),
        ("SpareBool1",                      BOOLEAN),
        ("SpareBool2",                      BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            ULONG),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             ULONG),
        ("StackCommit",                     PVOID),
        ("StackCommitMax",                  PVOID),
        ("StackReserved",                   PVOID),
]

# not really, but "dt _TEB" in w2k isn't working for me :(
_TEB_2000 = _TEB_NT

#    +0x000 NtTib            : _NT_TIB
#    +0x01c EnvironmentPointer : Ptr32 Void
#    +0x020 ClientId         : _CLIENT_ID
#    +0x028 ActiveRpcHandle  : Ptr32 Void
#    +0x02c ThreadLocalStoragePointer : Ptr32 Void
#    +0x030 ProcessEnvironmentBlock : Ptr32 _PEB
#    +0x034 LastErrorValue   : Uint4B
#    +0x038 CountOfOwnedCriticalSections : Uint4B
#    +0x03c CsrClientThread  : Ptr32 Void
#    +0x040 Win32ThreadInfo  : Ptr32 Void
#    +0x044 User32Reserved   : [26] Uint4B
#    +0x0ac UserReserved     : [5] Uint4B
#    +0x0c0 WOW32Reserved    : Ptr32 Void
#    +0x0c4 CurrentLocale    : Uint4B
#    +0x0c8 FpSoftwareStatusRegister : Uint4B
#    +0x0cc SystemReserved1  : [54] Ptr32 Void
#    +0x1a4 ExceptionCode    : Int4B
#    +0x1a8 ActivationContextStack : _ACTIVATION_CONTEXT_STACK
#    +0x1bc SpareBytes1      : [24] UChar
#    +0x1d4 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x6b4 RealClientId     : _CLIENT_ID
#    +0x6bc GdiCachedProcessHandle : Ptr32 Void
#    +0x6c0 GdiClientPID     : Uint4B
#    +0x6c4 GdiClientTID     : Uint4B
#    +0x6c8 GdiThreadLocalInfo : Ptr32 Void
#    +0x6cc Win32ClientInfo  : [62] Uint4B
#    +0x7c4 glDispatchTable  : [233] Ptr32 Void
#    +0xb68 glReserved1      : [29] Uint4B
#    +0xbdc glReserved2      : Ptr32 Void
#    +0xbe0 glSectionInfo    : Ptr32 Void
#    +0xbe4 glSection        : Ptr32 Void
#    +0xbe8 glTable          : Ptr32 Void
#    +0xbec glCurrentRC      : Ptr32 Void
#    +0xbf0 glContext        : Ptr32 Void
#    +0xbf4 LastStatusValue  : Uint4B
#    +0xbf8 StaticUnicodeString : _UNICODE_STRING
#    +0xc00 StaticUnicodeBuffer : [261] Uint2B
#    +0xe0c DeallocationStack : Ptr32 Void
#    +0xe10 TlsSlots         : [64] Ptr32 Void
#    +0xf10 TlsLinks         : _LIST_ENTRY
#    +0xf18 Vdm              : Ptr32 Void
#    +0xf1c ReservedForNtRpc : Ptr32 Void
#    +0xf20 DbgSsReserved    : [2] Ptr32 Void
#    +0xf28 HardErrorsAreDisabled : Uint4B
#    +0xf2c Instrumentation  : [16] Ptr32 Void
#    +0xf6c WinSockData      : Ptr32 Void
#    +0xf70 GdiBatchCount    : Uint4B
#    +0xf74 InDbgPrint       : UChar
#    +0xf75 FreeStackOnTermination : UChar
#    +0xf76 HasFiberData     : UChar
#    +0xf77 IdealProcessor   : UChar
#    +0xf78 Spare3           : Uint4B
#    +0xf7c ReservedForPerf  : Ptr32 Void
#    +0xf80 ReservedForOle   : Ptr32 Void
#    +0xf84 WaitingOnLoaderLock : Uint4B
#    +0xf88 Wx86Thread       : _Wx86ThreadState
#    +0xf94 TlsExpansionSlots : Ptr32 Ptr32 Void
#    +0xf98 ImpersonationLocale : Uint4B
#    +0xf9c IsImpersonating  : Uint4B
#    +0xfa0 NlsCache         : Ptr32 Void
#    +0xfa4 pShimData        : Ptr32 Void
#    +0xfa8 HeapVirtualAffinity : Uint4B
#    +0xfac CurrentTransactionHandle : Ptr32 Void
#    +0xfb0 ActiveFrame      : Ptr32 _TEB_ACTIVE_FRAME
#    +0xfb4 SafeThunkCall    : UChar
#    +0xfb5 BooleanSpare     : [3] UChar
class _TEB_XP(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     UCHAR * 24),
        ("TxFsContext",                     DWORD),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 DWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     DWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorsAreDisabled",           DWORD),
        ("Instrumentation",                 PVOID * 16),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("InDbgPrint",                      BOOLEAN),
        ("FreeStackOnTermination",          BOOLEAN),
        ("HasFiberData",                    BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("Spare3",                          DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("Wx86Thread",                      Wx86ThreadState),
        ("TlsExpansionSlots",               PVOID), # Ptr32 Ptr32 Void
        ("ImpersonationLocale",             DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("SafeThunkCall",                   BOOLEAN),
        ("BooleanSpare",                    BOOLEAN * 3),
]

#    +0x000 NtTib            : _NT_TIB
#    +0x038 EnvironmentPointer : Ptr64 Void
#    +0x040 ClientId         : _CLIENT_ID
#    +0x050 ActiveRpcHandle  : Ptr64 Void
#    +0x058 ThreadLocalStoragePointer : Ptr64 Void
#    +0x060 ProcessEnvironmentBlock : Ptr64 _PEB
#    +0x068 LastErrorValue   : Uint4B
#    +0x06c CountOfOwnedCriticalSections : Uint4B
#    +0x070 CsrClientThread  : Ptr64 Void
#    +0x078 Win32ThreadInfo  : Ptr64 Void
#    +0x080 User32Reserved   : [26] Uint4B
#    +0x0e8 UserReserved     : [5] Uint4B
#    +0x100 WOW32Reserved    : Ptr64 Void
#    +0x108 CurrentLocale    : Uint4B
#    +0x10c FpSoftwareStatusRegister : Uint4B
#    +0x110 SystemReserved1  : [54] Ptr64 Void
#    +0x2c0 ExceptionCode    : Int4B
#    +0x2c8 ActivationContextStackPointer : Ptr64 _ACTIVATION_CONTEXT_STACK
#    +0x2d0 SpareBytes1      : [28] UChar
#    +0x2f0 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x7d8 RealClientId     : _CLIENT_ID
#    +0x7e8 GdiCachedProcessHandle : Ptr64 Void
#    +0x7f0 GdiClientPID     : Uint4B
#    +0x7f4 GdiClientTID     : Uint4B
#    +0x7f8 GdiThreadLocalInfo : Ptr64 Void
#    +0x800 Win32ClientInfo  : [62] Uint8B
#    +0x9f0 glDispatchTable  : [233] Ptr64 Void
#    +0x1138 glReserved1      : [29] Uint8B
#    +0x1220 glReserved2      : Ptr64 Void
#    +0x1228 glSectionInfo    : Ptr64 Void
#    +0x1230 glSection        : Ptr64 Void
#    +0x1238 glTable          : Ptr64 Void
#    +0x1240 glCurrentRC      : Ptr64 Void
#    +0x1248 glContext        : Ptr64 Void
#    +0x1250 LastStatusValue  : Uint4B
#    +0x1258 StaticUnicodeString : _UNICODE_STRING
#    +0x1268 StaticUnicodeBuffer : [261] Uint2B
#    +0x1478 DeallocationStack : Ptr64 Void
#    +0x1480 TlsSlots         : [64] Ptr64 Void
#    +0x1680 TlsLinks         : _LIST_ENTRY
#    +0x1690 Vdm              : Ptr64 Void
#    +0x1698 ReservedForNtRpc : Ptr64 Void
#    +0x16a0 DbgSsReserved    : [2] Ptr64 Void
#    +0x16b0 HardErrorMode    : Uint4B
#    +0x16b8 Instrumentation  : [14] Ptr64 Void
#    +0x1728 SubProcessTag    : Ptr64 Void
#    +0x1730 EtwTraceData     : Ptr64 Void
#    +0x1738 WinSockData      : Ptr64 Void
#    +0x1740 GdiBatchCount    : Uint4B
#    +0x1744 InDbgPrint       : UChar
#    +0x1745 FreeStackOnTermination : UChar
#    +0x1746 HasFiberData     : UChar
#    +0x1747 IdealProcessor   : UChar
#    +0x1748 GuaranteedStackBytes : Uint4B
#    +0x1750 ReservedForPerf  : Ptr64 Void
#    +0x1758 ReservedForOle   : Ptr64 Void
#    +0x1760 WaitingOnLoaderLock : Uint4B
#    +0x1768 SparePointer1    : Uint8B
#    +0x1770 SoftPatchPtr1    : Uint8B
#    +0x1778 SoftPatchPtr2    : Uint8B
#    +0x1780 TlsExpansionSlots : Ptr64 Ptr64 Void
#    +0x1788 DeallocationBStore : Ptr64 Void
#    +0x1790 BStoreLimit      : Ptr64 Void
#    +0x1798 ImpersonationLocale : Uint4B
#    +0x179c IsImpersonating  : Uint4B
#    +0x17a0 NlsCache         : Ptr64 Void
#    +0x17a8 pShimData        : Ptr64 Void
#    +0x17b0 HeapVirtualAffinity : Uint4B
#    +0x17b8 CurrentTransactionHandle : Ptr64 Void
#    +0x17c0 ActiveFrame      : Ptr64 _TEB_ACTIVE_FRAME
#    +0x17c8 FlsData          : Ptr64 Void
#    +0x17d0 SafeThunkCall    : UChar
#    +0x17d1 BooleanSpare     : [3] UChar
class _TEB_XP_64(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 PVOID),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     UCHAR * 28),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 QWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     QWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 14),
        ("SubProcessTag",                   PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("InDbgPrint",                      BOOLEAN),
        ("FreeStackOnTermination",          BOOLEAN),
        ("HasFiberData",                    BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SparePointer1",                   PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("SoftPatchPtr2",                   PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr64 Ptr64 Void
        ("DeallocationBStore",              PVOID),
        ("BStoreLimit",                     PVOID),
        ("ImpersonationLocale",             DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("SafeThunkCall",                   BOOLEAN),
        ("BooleanSpare",                    BOOLEAN * 3),
]

#    +0x000 NtTib            : _NT_TIB
#    +0x01c EnvironmentPointer : Ptr32 Void
#    +0x020 ClientId         : _CLIENT_ID
#    +0x028 ActiveRpcHandle  : Ptr32 Void
#    +0x02c ThreadLocalStoragePointer : Ptr32 Void
#    +0x030 ProcessEnvironmentBlock : Ptr32 _PEB
#    +0x034 LastErrorValue   : Uint4B
#    +0x038 CountOfOwnedCriticalSections : Uint4B
#    +0x03c CsrClientThread  : Ptr32 Void
#    +0x040 Win32ThreadInfo  : Ptr32 Void
#    +0x044 User32Reserved   : [26] Uint4B
#    +0x0ac UserReserved     : [5] Uint4B
#    +0x0c0 WOW32Reserved    : Ptr32 Void
#    +0x0c4 CurrentLocale    : Uint4B
#    +0x0c8 FpSoftwareStatusRegister : Uint4B
#    +0x0cc SystemReserved1  : [54] Ptr32 Void
#    +0x1a4 ExceptionCode    : Int4B
#    +0x1a8 ActivationContextStackPointer : Ptr32 _ACTIVATION_CONTEXT_STACK
#    +0x1ac SpareBytes1      : [40] UChar
#    +0x1d4 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x6b4 RealClientId     : _CLIENT_ID
#    +0x6bc GdiCachedProcessHandle : Ptr32 Void
#    +0x6c0 GdiClientPID     : Uint4B
#    +0x6c4 GdiClientTID     : Uint4B
#    +0x6c8 GdiThreadLocalInfo : Ptr32 Void
#    +0x6cc Win32ClientInfo  : [62] Uint4B
#    +0x7c4 glDispatchTable  : [233] Ptr32 Void
#    +0xb68 glReserved1      : [29] Uint4B
#    +0xbdc glReserved2      : Ptr32 Void
#    +0xbe0 glSectionInfo    : Ptr32 Void
#    +0xbe4 glSection        : Ptr32 Void
#    +0xbe8 glTable          : Ptr32 Void
#    +0xbec glCurrentRC      : Ptr32 Void
#    +0xbf0 glContext        : Ptr32 Void
#    +0xbf4 LastStatusValue  : Uint4B
#    +0xbf8 StaticUnicodeString : _UNICODE_STRING
#    +0xc00 StaticUnicodeBuffer : [261] Uint2B
#    +0xe0c DeallocationStack : Ptr32 Void
#    +0xe10 TlsSlots         : [64] Ptr32 Void
#    +0xf10 TlsLinks         : _LIST_ENTRY
#    +0xf18 Vdm              : Ptr32 Void
#    +0xf1c ReservedForNtRpc : Ptr32 Void
#    +0xf20 DbgSsReserved    : [2] Ptr32 Void
#    +0xf28 HardErrorMode    : Uint4B
#    +0xf2c Instrumentation  : [14] Ptr32 Void
#    +0xf64 SubProcessTag    : Ptr32 Void
#    +0xf68 EtwTraceData     : Ptr32 Void
#    +0xf6c WinSockData      : Ptr32 Void
#    +0xf70 GdiBatchCount    : Uint4B
#    +0xf74 InDbgPrint       : UChar
#    +0xf75 FreeStackOnTermination : UChar
#    +0xf76 HasFiberData     : UChar
#    +0xf77 IdealProcessor   : UChar
#    +0xf78 GuaranteedStackBytes : Uint4B
#    +0xf7c ReservedForPerf  : Ptr32 Void
#    +0xf80 ReservedForOle   : Ptr32 Void
#    +0xf84 WaitingOnLoaderLock : Uint4B
#    +0xf88 SparePointer1    : Uint4B
#    +0xf8c SoftPatchPtr1    : Uint4B
#    +0xf90 SoftPatchPtr2    : Uint4B
#    +0xf94 TlsExpansionSlots : Ptr32 Ptr32 Void
#    +0xf98 ImpersonationLocale : Uint4B
#    +0xf9c IsImpersonating  : Uint4B
#    +0xfa0 NlsCache         : Ptr32 Void
#    +0xfa4 pShimData        : Ptr32 Void
#    +0xfa8 HeapVirtualAffinity : Uint4B
#    +0xfac CurrentTransactionHandle : Ptr32 Void
#    +0xfb0 ActiveFrame      : Ptr32 _TEB_ACTIVE_FRAME
#    +0xfb4 FlsData          : Ptr32 Void
#    +0xfb8 SafeThunkCall    : UChar
#    +0xfb9 BooleanSpare     : [3] UChar
class _TEB_2003(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     UCHAR * 40),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 DWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     DWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 14),
        ("SubProcessTag",                   PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("InDbgPrint",                      BOOLEAN),
        ("FreeStackOnTermination",          BOOLEAN),
        ("HasFiberData",                    BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SparePointer1",                   PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("SoftPatchPtr2",                   PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr32 Ptr32 Void
        ("ImpersonationLocale",             DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("SafeThunkCall",                   BOOLEAN),
        ("BooleanSpare",                    BOOLEAN * 3),
]

_TEB_2003_64    = _TEB_XP_64
_TEB_2003_R2    = _TEB_2003
_TEB_2003_R2_64 = _TEB_2003_64

#    +0x000 NtTib            : _NT_TIB
#    +0x01c EnvironmentPointer : Ptr32 Void
#    +0x020 ClientId         : _CLIENT_ID
#    +0x028 ActiveRpcHandle  : Ptr32 Void
#    +0x02c ThreadLocalStoragePointer : Ptr32 Void
#    +0x030 ProcessEnvironmentBlock : Ptr32 _PEB
#    +0x034 LastErrorValue   : Uint4B
#    +0x038 CountOfOwnedCriticalSections : Uint4B
#    +0x03c CsrClientThread  : Ptr32 Void
#    +0x040 Win32ThreadInfo  : Ptr32 Void
#    +0x044 User32Reserved   : [26] Uint4B
#    +0x0ac UserReserved     : [5] Uint4B
#    +0x0c0 WOW32Reserved    : Ptr32 Void
#    +0x0c4 CurrentLocale    : Uint4B
#    +0x0c8 FpSoftwareStatusRegister : Uint4B
#    +0x0cc SystemReserved1  : [54] Ptr32 Void
#    +0x1a4 ExceptionCode    : Int4B
#    +0x1a8 ActivationContextStackPointer : Ptr32 _ACTIVATION_CONTEXT_STACK
#    +0x1ac SpareBytes1      : [36] UChar
#    +0x1d0 TxFsContext      : Uint4B
#    +0x1d4 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x6b4 RealClientId     : _CLIENT_ID
#    +0x6bc GdiCachedProcessHandle : Ptr32 Void
#    +0x6c0 GdiClientPID     : Uint4B
#    +0x6c4 GdiClientTID     : Uint4B
#    +0x6c8 GdiThreadLocalInfo : Ptr32 Void
#    +0x6cc Win32ClientInfo  : [62] Uint4B
#    +0x7c4 glDispatchTable  : [233] Ptr32 Void
#    +0xb68 glReserved1      : [29] Uint4B
#    +0xbdc glReserved2      : Ptr32 Void
#    +0xbe0 glSectionInfo    : Ptr32 Void
#    +0xbe4 glSection        : Ptr32 Void
#    +0xbe8 glTable          : Ptr32 Void
#    +0xbec glCurrentRC      : Ptr32 Void
#    +0xbf0 glContext        : Ptr32 Void
#    +0xbf4 LastStatusValue  : Uint4B
#    +0xbf8 StaticUnicodeString : _UNICODE_STRING
#    +0xc00 StaticUnicodeBuffer : [261] Wchar
#    +0xe0c DeallocationStack : Ptr32 Void
#    +0xe10 TlsSlots         : [64] Ptr32 Void
#    +0xf10 TlsLinks         : _LIST_ENTRY
#    +0xf18 Vdm              : Ptr32 Void
#    +0xf1c ReservedForNtRpc : Ptr32 Void
#    +0xf20 DbgSsReserved    : [2] Ptr32 Void
#    +0xf28 HardErrorMode    : Uint4B
#    +0xf2c Instrumentation  : [9] Ptr32 Void
#    +0xf50 ActivityId       : _GUID
#    +0xf60 SubProcessTag    : Ptr32 Void
#    +0xf64 EtwLocalData     : Ptr32 Void
#    +0xf68 EtwTraceData     : Ptr32 Void
#    +0xf6c WinSockData      : Ptr32 Void
#    +0xf70 GdiBatchCount    : Uint4B
#    +0xf74 SpareBool0       : UChar
#    +0xf75 SpareBool1       : UChar
#    +0xf76 SpareBool2       : UChar
#    +0xf77 IdealProcessor   : UChar
#    +0xf78 GuaranteedStackBytes : Uint4B
#    +0xf7c ReservedForPerf  : Ptr32 Void
#    +0xf80 ReservedForOle   : Ptr32 Void
#    +0xf84 WaitingOnLoaderLock : Uint4B
#    +0xf88 SavedPriorityState : Ptr32 Void
#    +0xf8c SoftPatchPtr1    : Uint4B
#    +0xf90 ThreadPoolData   : Ptr32 Void
#    +0xf94 TlsExpansionSlots : Ptr32 Ptr32 Void
#    +0xf98 ImpersonationLocale : Uint4B
#    +0xf9c IsImpersonating  : Uint4B
#    +0xfa0 NlsCache         : Ptr32 Void
#    +0xfa4 pShimData        : Ptr32 Void
#    +0xfa8 HeapVirtualAffinity : Uint4B
#    +0xfac CurrentTransactionHandle : Ptr32 Void
#    +0xfb0 ActiveFrame      : Ptr32 _TEB_ACTIVE_FRAME
#    +0xfb4 FlsData          : Ptr32 Void
#    +0xfb8 PreferredLanguages : Ptr32 Void
#    +0xfbc UserPrefLanguages : Ptr32 Void
#    +0xfc0 MergedPrefLanguages : Ptr32 Void
#    +0xfc4 MuiImpersonation : Uint4B
#    +0xfc8 CrossTebFlags    : Uint2B
#    +0xfc8 SpareCrossTebBits : Pos 0, 16 Bits
#    +0xfca SameTebFlags     : Uint2B
#    +0xfca DbgSafeThunkCall : Pos 0, 1 Bit
#    +0xfca DbgInDebugPrint  : Pos 1, 1 Bit
#    +0xfca DbgHasFiberData  : Pos 2, 1 Bit
#    +0xfca DbgSkipThreadAttach : Pos 3, 1 Bit
#    +0xfca DbgWerInShipAssertCode : Pos 4, 1 Bit
#    +0xfca DbgRanProcessInit : Pos 5, 1 Bit
#    +0xfca DbgClonedThread  : Pos 6, 1 Bit
#    +0xfca DbgSuppressDebugMsg : Pos 7, 1 Bit
#    +0xfca RtlDisableUserStackWalk : Pos 8, 1 Bit
#    +0xfca RtlExceptionAttached : Pos 9, 1 Bit
#    +0xfca SpareSameTebBits : Pos 10, 6 Bits
#    +0xfcc TxnScopeEnterCallback : Ptr32 Void
#    +0xfd0 TxnScopeExitCallback : Ptr32 Void
#    +0xfd4 TxnScopeContext  : Ptr32 Void
#    +0xfd8 LockCount        : Uint4B
#    +0xfdc ProcessRundown   : Uint4B
#    +0xfe0 LastSwitchTime   : Uint8B
#    +0xfe8 TotalSwitchOutTime : Uint8B
#    +0xff0 WaitReasonBitMap : _LARGE_INTEGER
class _TEB_2008(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     UCHAR * 36),
        ("TxFsContext",                     DWORD),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 DWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     DWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 9),
        ("ActivityId",                      GUID),
        ("SubProcessTag",                   PVOID),
        ("EtwLocalData",                    PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("SpareBool0",                      BOOLEAN),
        ("SpareBool1",                      BOOLEAN),
        ("SpareBool2",                      BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SavedPriorityState",              PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("ThreadPoolData",                  PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr32 Ptr32 Void
        ("ImpersonationLocale",             DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("PreferredLanguages",              PVOID),
        ("UserPrefLanguages",               PVOID),
        ("MergedPrefLanguages",             PVOID),
        ("MuiImpersonation",                BOOL),
        ("CrossTebFlags",                   WORD),
        ("SameTebFlags",                    WORD),
        ("TxnScopeEnterCallback",           PVOID),
        ("TxnScopeExitCallback",            PVOID),
        ("TxnScopeContext",                 PVOID),
        ("LockCount",                       DWORD),
        ("ProcessRundown",                  DWORD),
        ("LastSwitchTime",                  QWORD),
        ("TotalSwitchOutTime",              QWORD),
        ("WaitReasonBitMap",                LONGLONG),  # LARGE_INTEGER
]

#    +0x000 NtTib            : _NT_TIB
#    +0x038 EnvironmentPointer : Ptr64 Void
#    +0x040 ClientId         : _CLIENT_ID
#    +0x050 ActiveRpcHandle  : Ptr64 Void
#    +0x058 ThreadLocalStoragePointer : Ptr64 Void
#    +0x060 ProcessEnvironmentBlock : Ptr64 _PEB
#    +0x068 LastErrorValue   : Uint4B
#    +0x06c CountOfOwnedCriticalSections : Uint4B
#    +0x070 CsrClientThread  : Ptr64 Void
#    +0x078 Win32ThreadInfo  : Ptr64 Void
#    +0x080 User32Reserved   : [26] Uint4B
#    +0x0e8 UserReserved     : [5] Uint4B
#    +0x100 WOW32Reserved    : Ptr64 Void
#    +0x108 CurrentLocale    : Uint4B
#    +0x10c FpSoftwareStatusRegister : Uint4B
#    +0x110 SystemReserved1  : [54] Ptr64 Void
#    +0x2c0 ExceptionCode    : Int4B
#    +0x2c8 ActivationContextStackPointer : Ptr64 _ACTIVATION_CONTEXT_STACK
#    +0x2d0 SpareBytes1      : [24] UChar
#    +0x2e8 TxFsContext      : Uint4B
#    +0x2f0 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x7d8 RealClientId     : _CLIENT_ID
#    +0x7e8 GdiCachedProcessHandle : Ptr64 Void
#    +0x7f0 GdiClientPID     : Uint4B
#    +0x7f4 GdiClientTID     : Uint4B
#    +0x7f8 GdiThreadLocalInfo : Ptr64 Void
#    +0x800 Win32ClientInfo  : [62] Uint8B
#    +0x9f0 glDispatchTable  : [233] Ptr64 Void
#    +0x1138 glReserved1      : [29] Uint8B
#    +0x1220 glReserved2      : Ptr64 Void
#    +0x1228 glSectionInfo    : Ptr64 Void
#    +0x1230 glSection        : Ptr64 Void
#    +0x1238 glTable          : Ptr64 Void
#    +0x1240 glCurrentRC      : Ptr64 Void
#    +0x1248 glContext        : Ptr64 Void
#    +0x1250 LastStatusValue  : Uint4B
#    +0x1258 StaticUnicodeString : _UNICODE_STRING
#    +0x1268 StaticUnicodeBuffer : [261] Wchar
#    +0x1478 DeallocationStack : Ptr64 Void
#    +0x1480 TlsSlots         : [64] Ptr64 Void
#    +0x1680 TlsLinks         : _LIST_ENTRY
#    +0x1690 Vdm              : Ptr64 Void
#    +0x1698 ReservedForNtRpc : Ptr64 Void
#    +0x16a0 DbgSsReserved    : [2] Ptr64 Void
#    +0x16b0 HardErrorMode    : Uint4B
#    +0x16b8 Instrumentation  : [11] Ptr64 Void
#    +0x1710 ActivityId       : _GUID
#    +0x1720 SubProcessTag    : Ptr64 Void
#    +0x1728 EtwLocalData     : Ptr64 Void
#    +0x1730 EtwTraceData     : Ptr64 Void
#    +0x1738 WinSockData      : Ptr64 Void
#    +0x1740 GdiBatchCount    : Uint4B
#    +0x1744 SpareBool0       : UChar
#    +0x1745 SpareBool1       : UChar
#    +0x1746 SpareBool2       : UChar
#    +0x1747 IdealProcessor   : UChar
#    +0x1748 GuaranteedStackBytes : Uint4B
#    +0x1750 ReservedForPerf  : Ptr64 Void
#    +0x1758 ReservedForOle   : Ptr64 Void
#    +0x1760 WaitingOnLoaderLock : Uint4B
#    +0x1768 SavedPriorityState : Ptr64 Void
#    +0x1770 SoftPatchPtr1    : Uint8B
#    +0x1778 ThreadPoolData   : Ptr64 Void
#    +0x1780 TlsExpansionSlots : Ptr64 Ptr64 Void
#    +0x1788 DeallocationBStore : Ptr64 Void
#    +0x1790 BStoreLimit      : Ptr64 Void
#    +0x1798 ImpersonationLocale : Uint4B
#    +0x179c IsImpersonating  : Uint4B
#    +0x17a0 NlsCache         : Ptr64 Void
#    +0x17a8 pShimData        : Ptr64 Void
#    +0x17b0 HeapVirtualAffinity : Uint4B
#    +0x17b8 CurrentTransactionHandle : Ptr64 Void
#    +0x17c0 ActiveFrame      : Ptr64 _TEB_ACTIVE_FRAME
#    +0x17c8 FlsData          : Ptr64 Void
#    +0x17d0 PreferredLanguages : Ptr64 Void
#    +0x17d8 UserPrefLanguages : Ptr64 Void
#    +0x17e0 MergedPrefLanguages : Ptr64 Void
#    +0x17e8 MuiImpersonation : Uint4B
#    +0x17ec CrossTebFlags    : Uint2B
#    +0x17ec SpareCrossTebBits : Pos 0, 16 Bits
#    +0x17ee SameTebFlags     : Uint2B
#    +0x17ee DbgSafeThunkCall : Pos 0, 1 Bit
#    +0x17ee DbgInDebugPrint  : Pos 1, 1 Bit
#    +0x17ee DbgHasFiberData  : Pos 2, 1 Bit
#    +0x17ee DbgSkipThreadAttach : Pos 3, 1 Bit
#    +0x17ee DbgWerInShipAssertCode : Pos 4, 1 Bit
#    +0x17ee DbgRanProcessInit : Pos 5, 1 Bit
#    +0x17ee DbgClonedThread  : Pos 6, 1 Bit
#    +0x17ee DbgSuppressDebugMsg : Pos 7, 1 Bit
#    +0x17ee RtlDisableUserStackWalk : Pos 8, 1 Bit
#    +0x17ee RtlExceptionAttached : Pos 9, 1 Bit
#    +0x17ee SpareSameTebBits : Pos 10, 6 Bits
#    +0x17f0 TxnScopeEnterCallback : Ptr64 Void
#    +0x17f8 TxnScopeExitCallback : Ptr64 Void
#    +0x1800 TxnScopeContext  : Ptr64 Void
#    +0x1808 LockCount        : Uint4B
#    +0x180c ProcessRundown   : Uint4B
#    +0x1810 LastSwitchTime   : Uint8B
#    +0x1818 TotalSwitchOutTime : Uint8B
#    +0x1820 WaitReasonBitMap : _LARGE_INTEGER
class _TEB_2008_64(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes1",                     UCHAR * 24),
        ("TxFsContext",                     DWORD),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 QWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     QWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 11),
        ("ActivityId",                      GUID),
        ("SubProcessTag",                   PVOID),
        ("EtwLocalData",                    PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("SpareBool0",                      BOOLEAN),
        ("SpareBool1",                      BOOLEAN),
        ("SpareBool2",                      BOOLEAN),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SavedPriorityState",              PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("ThreadPoolData",                  PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr64 Ptr64 Void
        ("DeallocationBStore",              PVOID),
        ("BStoreLimit",                     PVOID),
        ("ImpersonationLocale",             DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("PreferredLanguages",              PVOID),
        ("UserPrefLanguages",               PVOID),
        ("MergedPrefLanguages",             PVOID),
        ("MuiImpersonation",                BOOL),
        ("CrossTebFlags",                   WORD),
        ("SameTebFlags",                    WORD),
        ("TxnScopeEnterCallback",           PVOID),
        ("TxnScopeExitCallback",            PVOID),
        ("TxnScopeContext",                 PVOID),
        ("LockCount",                       DWORD),
        ("ProcessRundown",                  DWORD),
        ("LastSwitchTime",                  QWORD),
        ("TotalSwitchOutTime",              QWORD),
        ("WaitReasonBitMap",                LONGLONG),  # LARGE_INTEGER
]

#    +0x000 NtTib            : _NT_TIB
#    +0x01c EnvironmentPointer : Ptr32 Void
#    +0x020 ClientId         : _CLIENT_ID
#    +0x028 ActiveRpcHandle  : Ptr32 Void
#    +0x02c ThreadLocalStoragePointer : Ptr32 Void
#    +0x030 ProcessEnvironmentBlock : Ptr32 _PEB
#    +0x034 LastErrorValue   : Uint4B
#    +0x038 CountOfOwnedCriticalSections : Uint4B
#    +0x03c CsrClientThread  : Ptr32 Void
#    +0x040 Win32ThreadInfo  : Ptr32 Void
#    +0x044 User32Reserved   : [26] Uint4B
#    +0x0ac UserReserved     : [5] Uint4B
#    +0x0c0 WOW32Reserved    : Ptr32 Void
#    +0x0c4 CurrentLocale    : Uint4B
#    +0x0c8 FpSoftwareStatusRegister : Uint4B
#    +0x0cc SystemReserved1  : [54] Ptr32 Void
#    +0x1a4 ExceptionCode    : Int4B
#    +0x1a8 ActivationContextStackPointer : Ptr32 _ACTIVATION_CONTEXT_STACK
#    +0x1ac SpareBytes       : [36] UChar
#    +0x1d0 TxFsContext      : Uint4B
#    +0x1d4 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x6b4 RealClientId     : _CLIENT_ID
#    +0x6bc GdiCachedProcessHandle : Ptr32 Void
#    +0x6c0 GdiClientPID     : Uint4B
#    +0x6c4 GdiClientTID     : Uint4B
#    +0x6c8 GdiThreadLocalInfo : Ptr32 Void
#    +0x6cc Win32ClientInfo  : [62] Uint4B
#    +0x7c4 glDispatchTable  : [233] Ptr32 Void
#    +0xb68 glReserved1      : [29] Uint4B
#    +0xbdc glReserved2      : Ptr32 Void
#    +0xbe0 glSectionInfo    : Ptr32 Void
#    +0xbe4 glSection        : Ptr32 Void
#    +0xbe8 glTable          : Ptr32 Void
#    +0xbec glCurrentRC      : Ptr32 Void
#    +0xbf0 glContext        : Ptr32 Void
#    +0xbf4 LastStatusValue  : Uint4B
#    +0xbf8 StaticUnicodeString : _UNICODE_STRING
#    +0xc00 StaticUnicodeBuffer : [261] Wchar
#    +0xe0c DeallocationStack : Ptr32 Void
#    +0xe10 TlsSlots         : [64] Ptr32 Void
#    +0xf10 TlsLinks         : _LIST_ENTRY
#    +0xf18 Vdm              : Ptr32 Void
#    +0xf1c ReservedForNtRpc : Ptr32 Void
#    +0xf20 DbgSsReserved    : [2] Ptr32 Void
#    +0xf28 HardErrorMode    : Uint4B
#    +0xf2c Instrumentation  : [9] Ptr32 Void
#    +0xf50 ActivityId       : _GUID
#    +0xf60 SubProcessTag    : Ptr32 Void
#    +0xf64 EtwLocalData     : Ptr32 Void
#    +0xf68 EtwTraceData     : Ptr32 Void
#    +0xf6c WinSockData      : Ptr32 Void
#    +0xf70 GdiBatchCount    : Uint4B
#    +0xf74 CurrentIdealProcessor : _PROCESSOR_NUMBER
#    +0xf74 IdealProcessorValue : Uint4B
#    +0xf74 ReservedPad0     : UChar
#    +0xf75 ReservedPad1     : UChar
#    +0xf76 ReservedPad2     : UChar
#    +0xf77 IdealProcessor   : UChar
#    +0xf78 GuaranteedStackBytes : Uint4B
#    +0xf7c ReservedForPerf  : Ptr32 Void
#    +0xf80 ReservedForOle   : Ptr32 Void
#    +0xf84 WaitingOnLoaderLock : Uint4B
#    +0xf88 SavedPriorityState : Ptr32 Void
#    +0xf8c SoftPatchPtr1    : Uint4B
#    +0xf90 ThreadPoolData   : Ptr32 Void
#    +0xf94 TlsExpansionSlots : Ptr32 Ptr32 Void
#    +0xf98 MuiGeneration    : Uint4B
#    +0xf9c IsImpersonating  : Uint4B
#    +0xfa0 NlsCache         : Ptr32 Void
#    +0xfa4 pShimData        : Ptr32 Void
#    +0xfa8 HeapVirtualAffinity : Uint4B
#    +0xfac CurrentTransactionHandle : Ptr32 Void
#    +0xfb0 ActiveFrame      : Ptr32 _TEB_ACTIVE_FRAME
#    +0xfb4 FlsData          : Ptr32 Void
#    +0xfb8 PreferredLanguages : Ptr32 Void
#    +0xfbc UserPrefLanguages : Ptr32 Void
#    +0xfc0 MergedPrefLanguages : Ptr32 Void
#    +0xfc4 MuiImpersonation : Uint4B
#    +0xfc8 CrossTebFlags    : Uint2B
#    +0xfc8 SpareCrossTebBits : Pos 0, 16 Bits
#    +0xfca SameTebFlags     : Uint2B
#    +0xfca SafeThunkCall    : Pos 0, 1 Bit
#    +0xfca InDebugPrint     : Pos 1, 1 Bit
#    +0xfca HasFiberData     : Pos 2, 1 Bit
#    +0xfca SkipThreadAttach : Pos 3, 1 Bit
#    +0xfca WerInShipAssertCode : Pos 4, 1 Bit
#    +0xfca RanProcessInit   : Pos 5, 1 Bit
#    +0xfca ClonedThread     : Pos 6, 1 Bit
#    +0xfca SuppressDebugMsg : Pos 7, 1 Bit
#    +0xfca DisableUserStackWalk : Pos 8, 1 Bit
#    +0xfca RtlExceptionAttached : Pos 9, 1 Bit
#    +0xfca InitialThread    : Pos 10, 1 Bit
#    +0xfca SpareSameTebBits : Pos 11, 5 Bits
#    +0xfcc TxnScopeEnterCallback : Ptr32 Void
#    +0xfd0 TxnScopeExitCallback : Ptr32 Void
#    +0xfd4 TxnScopeContext  : Ptr32 Void
#    +0xfd8 LockCount        : Uint4B
#    +0xfdc SpareUlong0      : Uint4B
#    +0xfe0 ResourceRetValue : Ptr32 Void
class _TEB_2008_R2(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes",                      UCHAR * 36),
        ("TxFsContext",                     DWORD),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 DWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     DWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 9),
        ("ActivityId",                      GUID),
        ("SubProcessTag",                   PVOID),
        ("EtwLocalData",                    PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("CurrentIdealProcessor",           PROCESSOR_NUMBER),
        ("IdealProcessorValue",             DWORD),
        ("ReservedPad0",                    UCHAR),
        ("ReservedPad1",                    UCHAR),
        ("ReservedPad2",                    UCHAR),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SavedPriorityState",              PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("ThreadPoolData",                  PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr32 Ptr32 Void
        ("MuiGeneration",                   DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("PreferredLanguages",              PVOID),
        ("UserPrefLanguages",               PVOID),
        ("MergedPrefLanguages",             PVOID),
        ("MuiImpersonation",                BOOL),
        ("CrossTebFlags",                   WORD),
        ("SameTebFlags",                    WORD),
        ("TxnScopeEnterCallback",           PVOID),
        ("TxnScopeExitCallback",            PVOID),
        ("TxnScopeContext",                 PVOID),
        ("LockCount",                       DWORD),
        ("SpareUlong0",                     ULONG),
        ("ResourceRetValue",                PVOID),
]

#    +0x000 NtTib            : _NT_TIB
#    +0x038 EnvironmentPointer : Ptr64 Void
#    +0x040 ClientId         : _CLIENT_ID
#    +0x050 ActiveRpcHandle  : Ptr64 Void
#    +0x058 ThreadLocalStoragePointer : Ptr64 Void
#    +0x060 ProcessEnvironmentBlock : Ptr64 _PEB
#    +0x068 LastErrorValue   : Uint4B
#    +0x06c CountOfOwnedCriticalSections : Uint4B
#    +0x070 CsrClientThread  : Ptr64 Void
#    +0x078 Win32ThreadInfo  : Ptr64 Void
#    +0x080 User32Reserved   : [26] Uint4B
#    +0x0e8 UserReserved     : [5] Uint4B
#    +0x100 WOW32Reserved    : Ptr64 Void
#    +0x108 CurrentLocale    : Uint4B
#    +0x10c FpSoftwareStatusRegister : Uint4B
#    +0x110 SystemReserved1  : [54] Ptr64 Void
#    +0x2c0 ExceptionCode    : Int4B
#    +0x2c8 ActivationContextStackPointer : Ptr64 _ACTIVATION_CONTEXT_STACK
#    +0x2d0 SpareBytes       : [24] UChar
#    +0x2e8 TxFsContext      : Uint4B
#    +0x2f0 GdiTebBatch      : _GDI_TEB_BATCH
#    +0x7d8 RealClientId     : _CLIENT_ID
#    +0x7e8 GdiCachedProcessHandle : Ptr64 Void
#    +0x7f0 GdiClientPID     : Uint4B
#    +0x7f4 GdiClientTID     : Uint4B
#    +0x7f8 GdiThreadLocalInfo : Ptr64 Void
#    +0x800 Win32ClientInfo  : [62] Uint8B
#    +0x9f0 glDispatchTable  : [233] Ptr64 Void
#    +0x1138 glReserved1      : [29] Uint8B
#    +0x1220 glReserved2      : Ptr64 Void
#    +0x1228 glSectionInfo    : Ptr64 Void
#    +0x1230 glSection        : Ptr64 Void
#    +0x1238 glTable          : Ptr64 Void
#    +0x1240 glCurrentRC      : Ptr64 Void
#    +0x1248 glContext        : Ptr64 Void
#    +0x1250 LastStatusValue  : Uint4B
#    +0x1258 StaticUnicodeString : _UNICODE_STRING
#    +0x1268 StaticUnicodeBuffer : [261] Wchar
#    +0x1478 DeallocationStack : Ptr64 Void
#    +0x1480 TlsSlots         : [64] Ptr64 Void
#    +0x1680 TlsLinks         : _LIST_ENTRY
#    +0x1690 Vdm              : Ptr64 Void
#    +0x1698 ReservedForNtRpc : Ptr64 Void
#    +0x16a0 DbgSsReserved    : [2] Ptr64 Void
#    +0x16b0 HardErrorMode    : Uint4B
#    +0x16b8 Instrumentation  : [11] Ptr64 Void
#    +0x1710 ActivityId       : _GUID
#    +0x1720 SubProcessTag    : Ptr64 Void
#    +0x1728 EtwLocalData     : Ptr64 Void
#    +0x1730 EtwTraceData     : Ptr64 Void
#    +0x1738 WinSockData      : Ptr64 Void
#    +0x1740 GdiBatchCount    : Uint4B
#    +0x1744 CurrentIdealProcessor : _PROCESSOR_NUMBER
#    +0x1744 IdealProcessorValue : Uint4B
#    +0x1744 ReservedPad0     : UChar
#    +0x1745 ReservedPad1     : UChar
#    +0x1746 ReservedPad2     : UChar
#    +0x1747 IdealProcessor   : UChar
#    +0x1748 GuaranteedStackBytes : Uint4B
#    +0x1750 ReservedForPerf  : Ptr64 Void
#    +0x1758 ReservedForOle   : Ptr64 Void
#    +0x1760 WaitingOnLoaderLock : Uint4B
#    +0x1768 SavedPriorityState : Ptr64 Void
#    +0x1770 SoftPatchPtr1    : Uint8B
#    +0x1778 ThreadPoolData   : Ptr64 Void
#    +0x1780 TlsExpansionSlots : Ptr64 Ptr64 Void
#    +0x1788 DeallocationBStore : Ptr64 Void
#    +0x1790 BStoreLimit      : Ptr64 Void
#    +0x1798 MuiGeneration    : Uint4B
#    +0x179c IsImpersonating  : Uint4B
#    +0x17a0 NlsCache         : Ptr64 Void
#    +0x17a8 pShimData        : Ptr64 Void
#    +0x17b0 HeapVirtualAffinity : Uint4B
#    +0x17b8 CurrentTransactionHandle : Ptr64 Void
#    +0x17c0 ActiveFrame      : Ptr64 _TEB_ACTIVE_FRAME
#    +0x17c8 FlsData          : Ptr64 Void
#    +0x17d0 PreferredLanguages : Ptr64 Void
#    +0x17d8 UserPrefLanguages : Ptr64 Void
#    +0x17e0 MergedPrefLanguages : Ptr64 Void
#    +0x17e8 MuiImpersonation : Uint4B
#    +0x17ec CrossTebFlags    : Uint2B
#    +0x17ec SpareCrossTebBits : Pos 0, 16 Bits
#    +0x17ee SameTebFlags     : Uint2B
#    +0x17ee SafeThunkCall    : Pos 0, 1 Bit
#    +0x17ee InDebugPrint     : Pos 1, 1 Bit
#    +0x17ee HasFiberData     : Pos 2, 1 Bit
#    +0x17ee SkipThreadAttach : Pos 3, 1 Bit
#    +0x17ee WerInShipAssertCode : Pos 4, 1 Bit
#    +0x17ee RanProcessInit   : Pos 5, 1 Bit
#    +0x17ee ClonedThread     : Pos 6, 1 Bit
#    +0x17ee SuppressDebugMsg : Pos 7, 1 Bit
#    +0x17ee DisableUserStackWalk : Pos 8, 1 Bit
#    +0x17ee RtlExceptionAttached : Pos 9, 1 Bit
#    +0x17ee InitialThread    : Pos 10, 1 Bit
#    +0x17ee SpareSameTebBits : Pos 11, 5 Bits
#    +0x17f0 TxnScopeEnterCallback : Ptr64 Void
#    +0x17f8 TxnScopeExitCallback : Ptr64 Void
#    +0x1800 TxnScopeContext  : Ptr64 Void
#    +0x1808 LockCount        : Uint4B
#    +0x180c SpareUlong0      : Uint4B
#    +0x1810 ResourceRetValue : Ptr64 Void
class _TEB_2008_R2_64(Structure):
    _pack_ = 8
    _fields_ = [
        ("NtTib",                           NT_TIB),
        ("EnvironmentPointer",              PVOID),
        ("ClientId",                        CLIENT_ID),
        ("ActiveRpcHandle",                 HANDLE),
        ("ThreadLocalStoragePointer",       PVOID),
        ("ProcessEnvironmentBlock",         PVOID), # PPEB
        ("LastErrorValue",                  DWORD),
        ("CountOfOwnedCriticalSections",    DWORD),
        ("CsrClientThread",                 PVOID),
        ("Win32ThreadInfo",                 PVOID),
        ("User32Reserved",                  DWORD * 26),
        ("UserReserved",                    DWORD * 5),
        ("WOW32Reserved",                   PVOID), # ptr to wow64cpu!X86SwitchTo64BitMode
        ("CurrentLocale",                   DWORD),
        ("FpSoftwareStatusRegister",        DWORD),
        ("SystemReserved1",                 PVOID * 54),
        ("ExceptionCode",                   SDWORD),
        ("ActivationContextStackPointer",   PVOID), # PACTIVATION_CONTEXT_STACK
        ("SpareBytes",                      UCHAR * 24),
        ("TxFsContext",                     DWORD),
        ("GdiTebBatch",                     GDI_TEB_BATCH),
        ("RealClientId",                    CLIENT_ID),
        ("GdiCachedProcessHandle",          HANDLE),
        ("GdiClientPID",                    DWORD),
        ("GdiClientTID",                    DWORD),
        ("GdiThreadLocalInfo",              PVOID),
        ("Win32ClientInfo",                 DWORD * 62),
        ("glDispatchTable",                 PVOID * 233),
        ("glReserved1",                     QWORD * 29),
        ("glReserved2",                     PVOID),
        ("glSectionInfo",                   PVOID),
        ("glSection",                       PVOID),
        ("glTable",                         PVOID),
        ("glCurrentRC",                     PVOID),
        ("glContext",                       PVOID),
        ("LastStatusValue",                 NTSTATUS),
        ("StaticUnicodeString",             UNICODE_STRING),
        ("StaticUnicodeBuffer",             WCHAR * 261),
        ("DeallocationStack",               PVOID),
        ("TlsSlots",                        PVOID * 64),
        ("TlsLinks",                        LIST_ENTRY),
        ("Vdm",                             PVOID),
        ("ReservedForNtRpc",                PVOID),
        ("DbgSsReserved",                   PVOID * 2),
        ("HardErrorMode",                   DWORD),
        ("Instrumentation",                 PVOID * 11),
        ("ActivityId",                      GUID),
        ("SubProcessTag",                   PVOID),
        ("EtwLocalData",                    PVOID),
        ("EtwTraceData",                    PVOID),
        ("WinSockData",                     PVOID),
        ("GdiBatchCount",                   DWORD),
        ("CurrentIdealProcessor",           PROCESSOR_NUMBER),
        ("IdealProcessorValue",             DWORD),
        ("ReservedPad0",                    UCHAR),
        ("ReservedPad1",                    UCHAR),
        ("ReservedPad2",                    UCHAR),
        ("IdealProcessor",                  UCHAR),
        ("GuaranteedStackBytes",            DWORD),
        ("ReservedForPerf",                 PVOID),
        ("ReservedForOle",                  PVOID),
        ("WaitingOnLoaderLock",             DWORD),
        ("SavedPriorityState",              PVOID),
        ("SoftPatchPtr1",                   PVOID),
        ("ThreadPoolData",                  PVOID),
        ("TlsExpansionSlots",               PVOID), # Ptr64 Ptr64 Void
        ("DeallocationBStore",              PVOID),
        ("BStoreLimit",                     PVOID),
        ("MuiGeneration",                   DWORD),
        ("IsImpersonating",                 BOOL),
        ("NlsCache",                        PVOID),
        ("pShimData",                       PVOID),
        ("HeapVirtualAffinity",             DWORD),
        ("CurrentTransactionHandle",        HANDLE),
        ("ActiveFrame",                     PVOID), # PTEB_ACTIVE_FRAME
        ("FlsData",                         PVOID),
        ("PreferredLanguages",              PVOID),
        ("UserPrefLanguages",               PVOID),
        ("MergedPrefLanguages",             PVOID),
        ("MuiImpersonation",                BOOL),
        ("CrossTebFlags",                   WORD),
        ("SameTebFlags",                    WORD),
        ("TxnScopeEnterCallback",           PVOID),
        ("TxnScopeExitCallback",            PVOID),
        ("TxnScopeContext",                 PVOID),
        ("LockCount",                       DWORD),
        ("SpareUlong0",                     ULONG),
        ("ResourceRetValue",                PVOID),
]

_TEB_Vista      = _TEB_2008
_TEB_Vista_64   = _TEB_2008_64
_TEB_W7         = _TEB_2008_R2
_TEB_W7_64      = _TEB_2008_R2_64

# Use the correct TEB structure definition.
# Defaults to the latest Windows version.
class TEB(Structure):
    _pack_ = 8
    if os == 'Windows NT':
        _pack_   = _TEB_NT._pack_
        _fields_ = _TEB_NT._fields_
    elif os == 'Windows 2000':
        _pack_   = _TEB_2000._pack_
        _fields_ = _TEB_2000._fields_
    elif os == 'Windows XP':
        _fields_ = _TEB_XP._fields_
    elif os == 'Windows XP (64 bits)':
        _fields_ = _TEB_XP_64._fields_
    elif os == 'Windows 2003':
        _fields_ = _TEB_2003._fields_
    elif os == 'Windows 2003 (64 bits)':
        _fields_ = _TEB_2003_64._fields_
    elif os == 'Windows 2008':
        _fields_ = _TEB_2008._fields_
    elif os == 'Windows 2008 (64 bits)':
        _fields_ = _TEB_2008_64._fields_
    elif os == 'Windows 2003 R2':
        _fields_ = _TEB_2003_R2._fields_
    elif os == 'Windows 2003 R2 (64 bits)':
        _fields_ = _TEB_2003_R2_64._fields_
    elif os == 'Windows 2008 R2':
        _fields_ = _TEB_2008_R2._fields_
    elif os == 'Windows 2008 R2 (64 bits)':
        _fields_ = _TEB_2008_R2_64._fields_
    elif os == 'Windows Vista':
        _fields_ = _TEB_Vista._fields_
    elif os == 'Windows Vista (64 bits)':
        _fields_ = _TEB_Vista_64._fields_
    elif os == 'Windows 7':
        _fields_ = _TEB_W7._fields_
    elif os == 'Windows 7 (64 bits)':
        _fields_ = _TEB_W7_64._fields_
    elif sizeof(SIZE_T) == sizeof(DWORD):
        _fields_ = _TEB_W7._fields_
    else:
        _fields_ = _TEB_W7_64._fields_
PTEB = POINTER(TEB)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/psapi.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for psapi.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- PSAPI structures and constants -------------------------------------------

LIST_MODULES_DEFAULT    = 0x00
LIST_MODULES_32BIT      = 0x01
LIST_MODULES_64BIT      = 0x02
LIST_MODULES_ALL        = 0x03

# typedef struct _MODULEINFO {
#   LPVOID lpBaseOfDll;
#   DWORD  SizeOfImage;
#   LPVOID EntryPoint;
# } MODULEINFO, *LPMODULEINFO;
class MODULEINFO(Structure):
    _fields_ = [
        ("lpBaseOfDll",     LPVOID),    # remote pointer
        ("SizeOfImage",     DWORD),
        ("EntryPoint",      LPVOID),    # remote pointer
]
LPMODULEINFO = POINTER(MODULEINFO)

#--- psapi.dll ----------------------------------------------------------------

# BOOL WINAPI EnumDeviceDrivers(
#   __out  LPVOID *lpImageBase,
#   __in   DWORD cb,
#   __out  LPDWORD lpcbNeeded
# );
def EnumDeviceDrivers():
    _EnumDeviceDrivers = windll.psapi.EnumDeviceDrivers
    _EnumDeviceDrivers.argtypes = [LPVOID, DWORD, LPDWORD]
    _EnumDeviceDrivers.restype = bool
    _EnumDeviceDrivers.errcheck = RaiseIfZero

    size       = 0x1000
    lpcbNeeded = DWORD(size)
    unit       = sizeof(LPVOID)
    while 1:
        lpImageBase = (LPVOID * (size // unit))()
        _EnumDeviceDrivers(byref(lpImageBase), lpcbNeeded, byref(lpcbNeeded))
        needed = lpcbNeeded.value
        if needed <= size:
            break
        size = needed
    return [ lpImageBase[index] for index in compat.xrange(0, (needed // unit)) ]

# BOOL WINAPI EnumProcesses(
#   __out  DWORD *pProcessIds,
#   __in   DWORD cb,
#   __out  DWORD *pBytesReturned
# );
def EnumProcesses():
    _EnumProcesses = windll.psapi.EnumProcesses
    _EnumProcesses.argtypes = [LPVOID, DWORD, LPDWORD]
    _EnumProcesses.restype = bool
    _EnumProcesses.errcheck = RaiseIfZero

    size            = 0x1000
    cbBytesReturned = DWORD()
    unit            = sizeof(DWORD)
    while 1:
        ProcessIds = (DWORD * (size // unit))()
        cbBytesReturned.value = size
        _EnumProcesses(byref(ProcessIds), cbBytesReturned, byref(cbBytesReturned))
        returned = cbBytesReturned.value
        if returned < size:
            break
        size = size + 0x1000
    ProcessIdList = list()
    for ProcessId in ProcessIds:
        if ProcessId is None:
            break
        ProcessIdList.append(ProcessId)
    return ProcessIdList

# BOOL WINAPI EnumProcessModules(
#   __in   HANDLE hProcess,
#   __out  HMODULE *lphModule,
#   __in   DWORD cb,
#   __out  LPDWORD lpcbNeeded
# );
def EnumProcessModules(hProcess):
    _EnumProcessModules = windll.psapi.EnumProcessModules
    _EnumProcessModules.argtypes = [HANDLE, LPVOID, DWORD, LPDWORD]
    _EnumProcessModules.restype = bool
    _EnumProcessModules.errcheck = RaiseIfZero

    size = 0x1000
    lpcbNeeded = DWORD(size)
    unit = sizeof(HMODULE)
    while 1:
        lphModule = (HMODULE * (size // unit))()
        _EnumProcessModules(hProcess, byref(lphModule), lpcbNeeded, byref(lpcbNeeded))
        needed = lpcbNeeded.value
        if needed <= size:
            break
        size = needed
    return [ lphModule[index] for index in compat.xrange(0, int(needed // unit)) ]

# BOOL WINAPI EnumProcessModulesEx(
#   __in   HANDLE hProcess,
#   __out  HMODULE *lphModule,
#   __in   DWORD cb,
#   __out  LPDWORD lpcbNeeded,
#   __in   DWORD dwFilterFlag
# );
def EnumProcessModulesEx(hProcess, dwFilterFlag = LIST_MODULES_DEFAULT):
    _EnumProcessModulesEx = windll.psapi.EnumProcessModulesEx
    _EnumProcessModulesEx.argtypes = [HANDLE, LPVOID, DWORD, LPDWORD, DWORD]
    _EnumProcessModulesEx.restype = bool
    _EnumProcessModulesEx.errcheck = RaiseIfZero

    size = 0x1000
    lpcbNeeded = DWORD(size)
    unit = sizeof(HMODULE)
    while 1:
        lphModule = (HMODULE * (size // unit))()
        _EnumProcessModulesEx(hProcess, byref(lphModule), lpcbNeeded, byref(lpcbNeeded), dwFilterFlag)
        needed = lpcbNeeded.value
        if needed <= size:
            break
        size = needed
    return [ lphModule[index] for index in compat.xrange(0, (needed // unit)) ]

# DWORD WINAPI GetDeviceDriverBaseName(
#   __in   LPVOID ImageBase,
#   __out  LPTSTR lpBaseName,
#   __in   DWORD nSize
# );
def GetDeviceDriverBaseNameA(ImageBase):
    _GetDeviceDriverBaseNameA = windll.psapi.GetDeviceDriverBaseNameA
    _GetDeviceDriverBaseNameA.argtypes = [LPVOID, LPSTR, DWORD]
    _GetDeviceDriverBaseNameA.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpBaseName = ctypes.create_string_buffer("", nSize)
        nCopied = _GetDeviceDriverBaseNameA(ImageBase, lpBaseName, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpBaseName.value

def GetDeviceDriverBaseNameW(ImageBase):
    _GetDeviceDriverBaseNameW = windll.psapi.GetDeviceDriverBaseNameW
    _GetDeviceDriverBaseNameW.argtypes = [LPVOID, LPWSTR, DWORD]
    _GetDeviceDriverBaseNameW.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpBaseName = ctypes.create_unicode_buffer(u"", nSize)
        nCopied = _GetDeviceDriverBaseNameW(ImageBase, lpBaseName, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpBaseName.value

GetDeviceDriverBaseName = GuessStringType(GetDeviceDriverBaseNameA, GetDeviceDriverBaseNameW)

# DWORD WINAPI GetDeviceDriverFileName(
#   __in   LPVOID ImageBase,
#   __out  LPTSTR lpFilename,
#   __in   DWORD nSize
# );
def GetDeviceDriverFileNameA(ImageBase):
    _GetDeviceDriverFileNameA = windll.psapi.GetDeviceDriverFileNameA
    _GetDeviceDriverFileNameA.argtypes = [LPVOID, LPSTR, DWORD]
    _GetDeviceDriverFileNameA.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_string_buffer("", nSize)
        nCopied = ctypes.windll.psapi.GetDeviceDriverFileNameA(ImageBase, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

def GetDeviceDriverFileNameW(ImageBase):
    _GetDeviceDriverFileNameW = windll.psapi.GetDeviceDriverFileNameW
    _GetDeviceDriverFileNameW.argtypes = [LPVOID, LPWSTR, DWORD]
    _GetDeviceDriverFileNameW.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_unicode_buffer(u"", nSize)
        nCopied = ctypes.windll.psapi.GetDeviceDriverFileNameW(ImageBase, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

GetDeviceDriverFileName = GuessStringType(GetDeviceDriverFileNameA, GetDeviceDriverFileNameW)

# DWORD WINAPI GetMappedFileName(
#   __in   HANDLE hProcess,
#   __in   LPVOID lpv,
#   __out  LPTSTR lpFilename,
#   __in   DWORD nSize
# );
def GetMappedFileNameA(hProcess, lpv):
    _GetMappedFileNameA = ctypes.windll.psapi.GetMappedFileNameA
    _GetMappedFileNameA.argtypes = [HANDLE, LPVOID, LPSTR, DWORD]
    _GetMappedFileNameA.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_string_buffer("", nSize)
        nCopied = _GetMappedFileNameA(hProcess, lpv, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

def GetMappedFileNameW(hProcess, lpv):
    _GetMappedFileNameW = ctypes.windll.psapi.GetMappedFileNameW
    _GetMappedFileNameW.argtypes = [HANDLE, LPVOID, LPWSTR, DWORD]
    _GetMappedFileNameW.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_unicode_buffer(u"", nSize)
        nCopied = _GetMappedFileNameW(hProcess, lpv, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

GetMappedFileName = GuessStringType(GetMappedFileNameA, GetMappedFileNameW)

# DWORD WINAPI GetModuleFileNameEx(
#   __in      HANDLE hProcess,
#   __in_opt  HMODULE hModule,
#   __out     LPTSTR lpFilename,
#   __in      DWORD nSize
# );
def GetModuleFileNameExA(hProcess, hModule = None):
    _GetModuleFileNameExA = ctypes.windll.psapi.GetModuleFileNameExA
    _GetModuleFileNameExA.argtypes = [HANDLE, HMODULE, LPSTR, DWORD]
    _GetModuleFileNameExA.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_string_buffer("", nSize)
        nCopied = _GetModuleFileNameExA(hProcess, hModule, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

def GetModuleFileNameExW(hProcess, hModule = None):
    _GetModuleFileNameExW = ctypes.windll.psapi.GetModuleFileNameExW
    _GetModuleFileNameExW.argtypes = [HANDLE, HMODULE, LPWSTR, DWORD]
    _GetModuleFileNameExW.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_unicode_buffer(u"", nSize)
        nCopied = _GetModuleFileNameExW(hProcess, hModule, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

GetModuleFileNameEx = GuessStringType(GetModuleFileNameExA, GetModuleFileNameExW)

# BOOL WINAPI GetModuleInformation(
#   __in   HANDLE hProcess,
#   __in   HMODULE hModule,
#   __out  LPMODULEINFO lpmodinfo,
#   __in   DWORD cb
# );
def GetModuleInformation(hProcess, hModule, lpmodinfo = None):
    _GetModuleInformation = windll.psapi.GetModuleInformation
    _GetModuleInformation.argtypes = [HANDLE, HMODULE, LPMODULEINFO, DWORD]
    _GetModuleInformation.restype = bool
    _GetModuleInformation.errcheck = RaiseIfZero

    if lpmodinfo is None:
        lpmodinfo = MODULEINFO()
    _GetModuleInformation(hProcess, hModule, byref(lpmodinfo), sizeof(lpmodinfo))
    return lpmodinfo

# DWORD WINAPI GetProcessImageFileName(
#   __in   HANDLE hProcess,
#   __out  LPTSTR lpImageFileName,
#   __in   DWORD nSize
# );
def GetProcessImageFileNameA(hProcess):
    _GetProcessImageFileNameA = windll.psapi.GetProcessImageFileNameA
    _GetProcessImageFileNameA.argtypes = [HANDLE, LPSTR, DWORD]
    _GetProcessImageFileNameA.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_string_buffer("", nSize)
        nCopied = _GetProcessImageFileNameA(hProcess, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

def GetProcessImageFileNameW(hProcess):
    _GetProcessImageFileNameW = windll.psapi.GetProcessImageFileNameW
    _GetProcessImageFileNameW.argtypes = [HANDLE, LPWSTR, DWORD]
    _GetProcessImageFileNameW.restype = DWORD

    nSize = MAX_PATH
    while 1:
        lpFilename = ctypes.create_unicode_buffer(u"", nSize)
        nCopied = _GetProcessImageFileNameW(hProcess, lpFilename, nSize)
        if nCopied == 0:
            raise ctypes.WinError()
        if nCopied < (nSize - 1):
            break
        nSize = nSize + MAX_PATH
    return lpFilename.value

GetProcessImageFileName = GuessStringType(GetProcessImageFileNameA, GetProcessImageFileNameW)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/shell32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for shell32.dll in ctypes.
"""

# TODO
# * Add a class wrapper to SHELLEXECUTEINFO
# * More logic into ShellExecuteEx

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.kernel32 import LocalFree

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- Constants ----------------------------------------------------------------

SEE_MASK_DEFAULT            = 0x00000000
SEE_MASK_CLASSNAME          = 0x00000001
SEE_MASK_CLASSKEY           = 0x00000003
SEE_MASK_IDLIST             = 0x00000004
SEE_MASK_INVOKEIDLIST       = 0x0000000C
SEE_MASK_ICON               = 0x00000010
SEE_MASK_HOTKEY             = 0x00000020
SEE_MASK_NOCLOSEPROCESS     = 0x00000040
SEE_MASK_CONNECTNETDRV      = 0x00000080
SEE_MASK_NOASYNC            = 0x00000100
SEE_MASK_DOENVSUBST         = 0x00000200
SEE_MASK_FLAG_NO_UI         = 0x00000400
SEE_MASK_UNICODE            = 0x00004000
SEE_MASK_NO_CONSOLE         = 0x00008000
SEE_MASK_ASYNCOK            = 0x00100000
SEE_MASK_HMONITOR           = 0x00200000
SEE_MASK_NOZONECHECKS       = 0x00800000
SEE_MASK_WAITFORINPUTIDLE   = 0x02000000
SEE_MASK_FLAG_LOG_USAGE     = 0x04000000

SE_ERR_FNF              = 2
SE_ERR_PNF              = 3
SE_ERR_ACCESSDENIED     = 5
SE_ERR_OOM              = 8
SE_ERR_DLLNOTFOUND      = 32
SE_ERR_SHARE            = 26
SE_ERR_ASSOCINCOMPLETE  = 27
SE_ERR_DDETIMEOUT       = 28
SE_ERR_DDEFAIL          = 29
SE_ERR_DDEBUSY          = 30
SE_ERR_NOASSOC          = 31

SHGFP_TYPE_CURRENT = 0
SHGFP_TYPE_DEFAULT = 1

CSIDL_DESKTOP                   = 0x0000
CSIDL_INTERNET                  = 0x0001
CSIDL_PROGRAMS                  = 0x0002
CSIDL_CONTROLS                  = 0x0003
CSIDL_PRINTERS                  = 0x0004
CSIDL_PERSONAL                  = 0x0005
CSIDL_FAVORITES                 = 0x0006
CSIDL_STARTUP                   = 0x0007
CSIDL_RECENT                    = 0x0008
CSIDL_SENDTO                    = 0x0009
CSIDL_BITBUCKET                 = 0x000a
CSIDL_STARTMENU                 = 0x000b
CSIDL_MYDOCUMENTS               = CSIDL_PERSONAL
CSIDL_MYMUSIC                   = 0x000d
CSIDL_MYVIDEO                   = 0x000e
CSIDL_DESKTOPDIRECTORY          = 0x0010
CSIDL_DRIVES                    = 0x0011
CSIDL_NETWORK                   = 0x0012
CSIDL_NETHOOD                   = 0x0013
CSIDL_FONTS                     = 0x0014
CSIDL_TEMPLATES                 = 0x0015
CSIDL_COMMON_STARTMENU          = 0x0016
CSIDL_COMMON_PROGRAMS           = 0x0017
CSIDL_COMMON_STARTUP            = 0x0018
CSIDL_COMMON_DESKTOPDIRECTORY   = 0x0019
CSIDL_APPDATA                   = 0x001a
CSIDL_PRINTHOOD                 = 0x001b
CSIDL_LOCAL_APPDATA             = 0x001c
CSIDL_ALTSTARTUP                = 0x001d
CSIDL_COMMON_ALTSTARTUP         = 0x001e
CSIDL_COMMON_FAVORITES          = 0x001f
CSIDL_INTERNET_CACHE            = 0x0020
CSIDL_COOKIES                   = 0x0021
CSIDL_HISTORY                   = 0x0022
CSIDL_COMMON_APPDATA            = 0x0023
CSIDL_WINDOWS                   = 0x0024
CSIDL_SYSTEM                    = 0x0025
CSIDL_PROGRAM_FILES             = 0x0026
CSIDL_MYPICTURES                = 0x0027
CSIDL_PROFILE                   = 0x0028
CSIDL_SYSTEMX86                 = 0x0029
CSIDL_PROGRAM_FILESX86          = 0x002a
CSIDL_PROGRAM_FILES_COMMON      = 0x002b
CSIDL_PROGRAM_FILES_COMMONX86   = 0x002c
CSIDL_COMMON_TEMPLATES          = 0x002d
CSIDL_COMMON_DOCUMENTS          = 0x002e
CSIDL_COMMON_ADMINTOOLS         = 0x002f
CSIDL_ADMINTOOLS                = 0x0030
CSIDL_CONNECTIONS               = 0x0031
CSIDL_COMMON_MUSIC              = 0x0035
CSIDL_COMMON_PICTURES           = 0x0036
CSIDL_COMMON_VIDEO              = 0x0037
CSIDL_RESOURCES                 = 0x0038
CSIDL_RESOURCES_LOCALIZED       = 0x0039
CSIDL_COMMON_OEM_LINKS          = 0x003a
CSIDL_CDBURN_AREA               = 0x003b
CSIDL_COMPUTERSNEARME           = 0x003d
CSIDL_PROFILES                  = 0x003e

CSIDL_FOLDER_MASK               = 0x00ff

CSIDL_FLAG_PER_USER_INIT        = 0x0800
CSIDL_FLAG_NO_ALIAS             = 0x1000
CSIDL_FLAG_DONT_VERIFY          = 0x4000
CSIDL_FLAG_CREATE               = 0x8000

CSIDL_FLAG_MASK                 = 0xff00

#--- Structures ---------------------------------------------------------------

# typedef struct _SHELLEXECUTEINFO {
#   DWORD     cbSize;
#   ULONG     fMask;
#   HWND      hwnd;
#   LPCTSTR   lpVerb;
#   LPCTSTR   lpFile;
#   LPCTSTR   lpParameters;
#   LPCTSTR   lpDirectory;
#   int       nShow;
#   HINSTANCE hInstApp;
#   LPVOID    lpIDList;
#   LPCTSTR   lpClass;
#   HKEY      hkeyClass;
#   DWORD     dwHotKey;
#   union {
#     HANDLE hIcon;
#     HANDLE hMonitor;
#   } DUMMYUNIONNAME;
#   HANDLE    hProcess;
# } SHELLEXECUTEINFO, *LPSHELLEXECUTEINFO;

class SHELLEXECUTEINFO(Structure):
    _fields_ = [
        ("cbSize",       DWORD),
        ("fMask",        ULONG),
        ("hwnd",         HWND),
        ("lpVerb",       LPSTR),
        ("lpFile",       LPSTR),
        ("lpParameters", LPSTR),
        ("lpDirectory",  LPSTR),
        ("nShow",        ctypes.c_int),
        ("hInstApp",     HINSTANCE),
        ("lpIDList",     LPVOID),
        ("lpClass",      LPSTR),
        ("hkeyClass",    HKEY),
        ("dwHotKey",     DWORD),
        ("hIcon",        HANDLE),
        ("hProcess",     HANDLE),
    ]

    def __get_hMonitor(self):
        return self.hIcon
    def __set_hMonitor(self, hMonitor):
        self.hIcon = hMonitor
    hMonitor = property(__get_hMonitor, __set_hMonitor)

LPSHELLEXECUTEINFO = POINTER(SHELLEXECUTEINFO)

#--- shell32.dll --------------------------------------------------------------

# LPWSTR *CommandLineToArgvW(
#     LPCWSTR lpCmdLine,
#     int *pNumArgs
# );
def CommandLineToArgvW(lpCmdLine):
    _CommandLineToArgvW = windll.shell32.CommandLineToArgvW
    _CommandLineToArgvW.argtypes = [LPVOID, POINTER(ctypes.c_int)]
    _CommandLineToArgvW.restype  = LPVOID

    if not lpCmdLine:
        lpCmdLine = None
    argc = ctypes.c_int(0)
    vptr = ctypes.windll.shell32.CommandLineToArgvW(lpCmdLine, byref(argc))
    if vptr == NULL:
        raise ctypes.WinError()
    argv = vptr
    try:
        argc = argc.value
        if argc <= 0:
            raise ctypes.WinError()
        argv = ctypes.cast(argv, ctypes.POINTER(LPWSTR * argc) )
        argv = [ argv.contents[i] for i in compat.xrange(0, argc) ]
    finally:
        if vptr is not None:
            LocalFree(vptr)
    return argv

def CommandLineToArgvA(lpCmdLine):
    t_ansi = GuessStringType.t_ansi
    t_unicode = GuessStringType.t_unicode
    if isinstance(lpCmdLine, t_ansi):
        cmdline = t_unicode(lpCmdLine)
    else:
        cmdline = lpCmdLine
    return [t_ansi(x) for x in CommandLineToArgvW(cmdline)]

CommandLineToArgv = GuessStringType(CommandLineToArgvA, CommandLineToArgvW)

# HINSTANCE ShellExecute(
#     HWND hwnd,
#     LPCTSTR lpOperation,
#     LPCTSTR lpFile,
#     LPCTSTR lpParameters,
#     LPCTSTR lpDirectory,
#     INT nShowCmd
# );
def ShellExecuteA(hwnd = None, lpOperation = None, lpFile = None, lpParameters = None, lpDirectory = None, nShowCmd = None):
    _ShellExecuteA = windll.shell32.ShellExecuteA
    _ShellExecuteA.argtypes = [HWND, LPSTR, LPSTR, LPSTR, LPSTR, INT]
    _ShellExecuteA.restype  = HINSTANCE

    if not nShowCmd:
        nShowCmd = 0
    success = _ShellExecuteA(hwnd, lpOperation, lpFile, lpParameters, lpDirectory, nShowCmd)
    success = ctypes.cast(success, c_int)
    success = success.value
    if not success > 32:    # weird! isn't it?
        raise ctypes.WinError(success)

def ShellExecuteW(hwnd = None, lpOperation = None, lpFile = None, lpParameters = None, lpDirectory = None, nShowCmd = None):
    _ShellExecuteW = windll.shell32.ShellExecuteW
    _ShellExecuteW.argtypes = [HWND, LPWSTR, LPWSTR, LPWSTR, LPWSTR, INT]
    _ShellExecuteW.restype  = HINSTANCE

    if not nShowCmd:
        nShowCmd = 0
    success = _ShellExecuteW(hwnd, lpOperation, lpFile, lpParameters, lpDirectory, nShowCmd)
    success = ctypes.cast(success, c_int)
    success = success.value
    if not success > 32:    # weird! isn't it?
        raise ctypes.WinError(success)

ShellExecute = GuessStringType(ShellExecuteA, ShellExecuteW)

# BOOL ShellExecuteEx(
#   __inout  LPSHELLEXECUTEINFO lpExecInfo
# );
def ShellExecuteEx(lpExecInfo):
    if isinstance(lpExecInfo, SHELLEXECUTEINFOA):
        ShellExecuteExA(lpExecInfo)
    elif isinstance(lpExecInfo, SHELLEXECUTEINFOW):
        ShellExecuteExW(lpExecInfo)
    else:
        raise TypeError("Expected SHELLEXECUTEINFOA or SHELLEXECUTEINFOW, got %s instead" % type(lpExecInfo))

def ShellExecuteExA(lpExecInfo):
    _ShellExecuteExA = windll.shell32.ShellExecuteExA
    _ShellExecuteExA.argtypes = [LPSHELLEXECUTEINFOA]
    _ShellExecuteExA.restype  = BOOL
    _ShellExecuteExA.errcheck = RaiseIfZero
    _ShellExecuteExA(byref(lpExecInfo))

def ShellExecuteExW(lpExecInfo):
    _ShellExecuteExW = windll.shell32.ShellExecuteExW
    _ShellExecuteExW.argtypes = [LPSHELLEXECUTEINFOW]
    _ShellExecuteExW.restype  = BOOL
    _ShellExecuteExW.errcheck = RaiseIfZero
    _ShellExecuteExW(byref(lpExecInfo))

# HINSTANCE FindExecutable(
#   __in      LPCTSTR lpFile,
#   __in_opt  LPCTSTR lpDirectory,
#   __out     LPTSTR lpResult
# );
def FindExecutableA(lpFile, lpDirectory = None):
    _FindExecutableA = windll.shell32.FindExecutableA
    _FindExecutableA.argtypes = [LPSTR, LPSTR, LPSTR]
    _FindExecutableA.restype  = HINSTANCE

    lpResult = ctypes.create_string_buffer(MAX_PATH)
    success = _FindExecutableA(lpFile, lpDirectory, lpResult)
    success = ctypes.cast(success, ctypes.c_void_p)
    success = success.value
    if not success > 32:    # weird! isn't it?
        raise ctypes.WinError(success)
    return lpResult.value

def FindExecutableW(lpFile, lpDirectory = None):
    _FindExecutableW = windll.shell32.FindExecutableW
    _FindExecutableW.argtypes = [LPWSTR, LPWSTR, LPWSTR]
    _FindExecutableW.restype  = HINSTANCE

    lpResult = ctypes.create_unicode_buffer(MAX_PATH)
    success = _FindExecutableW(lpFile, lpDirectory, lpResult)
    success = ctypes.cast(success, ctypes.c_void_p)
    success = success.value
    if not success > 32:    # weird! isn't it?
        raise ctypes.WinError(success)
    return lpResult.value

FindExecutable = GuessStringType(FindExecutableA, FindExecutableW)

# HRESULT SHGetFolderPath(
#   __in   HWND hwndOwner,
#   __in   int nFolder,
#   __in   HANDLE hToken,
#   __in   DWORD dwFlags,
#   __out  LPTSTR pszPath
# );
def SHGetFolderPathA(nFolder, hToken = None, dwFlags = SHGFP_TYPE_CURRENT):
    _SHGetFolderPathA = windll.shell32.SHGetFolderPathA     # shfolder.dll in older win versions
    _SHGetFolderPathA.argtypes = [HWND, ctypes.c_int, HANDLE, DWORD, LPSTR]
    _SHGetFolderPathA.restype  = HRESULT
    _SHGetFolderPathA.errcheck = RaiseIfNotZero # S_OK == 0

    pszPath = ctypes.create_string_buffer(MAX_PATH + 1)
    _SHGetFolderPathA(None, nFolder, hToken, dwFlags, pszPath)
    return pszPath.value

def SHGetFolderPathW(nFolder, hToken = None, dwFlags = SHGFP_TYPE_CURRENT):
    _SHGetFolderPathW = windll.shell32.SHGetFolderPathW     # shfolder.dll in older win versions
    _SHGetFolderPathW.argtypes = [HWND, ctypes.c_int, HANDLE, DWORD, LPWSTR]
    _SHGetFolderPathW.restype  = HRESULT
    _SHGetFolderPathW.errcheck = RaiseIfNotZero # S_OK == 0

    pszPath = ctypes.create_unicode_buffer(MAX_PATH + 1)
    _SHGetFolderPathW(None, nFolder, hToken, dwFlags, pszPath)
    return pszPath.value

SHGetFolderPath = DefaultStringType(SHGetFolderPathA, SHGetFolderPathW)

# BOOL IsUserAnAdmin(void);
def IsUserAnAdmin():
    # Supposedly, IsUserAnAdmin() is deprecated in Vista.
    # But I tried it on Windows 7 and it works just fine.
    _IsUserAnAdmin = windll.shell32.IsUserAnAdmin
    _IsUserAnAdmin.argtypes = []
    _IsUserAnAdmin.restype  = bool
    return _IsUserAnAdmin()

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/shlwapi.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for shlwapi.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.kernel32 import *

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

OS_WINDOWS                  = 0
OS_NT                       = 1
OS_WIN95ORGREATER           = 2
OS_NT4ORGREATER             = 3
OS_WIN98ORGREATER           = 5
OS_WIN98_GOLD               = 6
OS_WIN2000ORGREATER         = 7
OS_WIN2000PRO               = 8
OS_WIN2000SERVER            = 9
OS_WIN2000ADVSERVER         = 10
OS_WIN2000DATACENTER        = 11
OS_WIN2000TERMINAL          = 12
OS_EMBEDDED                 = 13
OS_TERMINALCLIENT           = 14
OS_TERMINALREMOTEADMIN      = 15
OS_WIN95_GOLD               = 16
OS_MEORGREATER              = 17
OS_XPORGREATER              = 18
OS_HOME                     = 19
OS_PROFESSIONAL             = 20
OS_DATACENTER               = 21
OS_ADVSERVER                = 22
OS_SERVER                   = 23
OS_TERMINALSERVER           = 24
OS_PERSONALTERMINALSERVER   = 25
OS_FASTUSERSWITCHING        = 26
OS_WELCOMELOGONUI           = 27
OS_DOMAINMEMBER             = 28
OS_ANYSERVER                = 29
OS_WOW6432                  = 30
OS_WEBSERVER                = 31
OS_SMALLBUSINESSSERVER      = 32
OS_TABLETPC                 = 33
OS_SERVERADMINUI            = 34
OS_MEDIACENTER              = 35
OS_APPLIANCE                = 36

#--- shlwapi.dll --------------------------------------------------------------

# BOOL IsOS(
#     DWORD dwOS
# );
def IsOS(dwOS):
    try:
        _IsOS = windll.shlwapi.IsOS
        _IsOS.argtypes = [DWORD]
        _IsOS.restype  = bool
    except AttributeError:
        # According to MSDN, on Windows versions prior to Vista
        # this function is exported only by ordinal number 437.
        # http://msdn.microsoft.com/en-us/library/bb773795%28VS.85%29.aspx
        _GetProcAddress = windll.kernel32.GetProcAddress
        _GetProcAddress.argtypes = [HINSTANCE, DWORD]
        _GetProcAddress.restype  = LPVOID
        _IsOS = windll.kernel32.GetProcAddress(windll.shlwapi._handle, 437)
        _IsOS = WINFUNCTYPE(bool, DWORD)(_IsOS)
    return _IsOS(dwOS)

# LPTSTR PathAddBackslash(
#     LPTSTR lpszPath
# );
def PathAddBackslashA(lpszPath):
    _PathAddBackslashA = windll.shlwapi.PathAddBackslashA
    _PathAddBackslashA.argtypes = [LPSTR]
    _PathAddBackslashA.restype  = LPSTR

    lpszPath = ctypes.create_string_buffer(lpszPath, MAX_PATH)
    retval = _PathAddBackslashA(lpszPath)
    if retval == NULL:
        raise ctypes.WinError()
    return lpszPath.value

def PathAddBackslashW(lpszPath):
    _PathAddBackslashW = windll.shlwapi.PathAddBackslashW
    _PathAddBackslashW.argtypes = [LPWSTR]
    _PathAddBackslashW.restype  = LPWSTR

    lpszPath = ctypes.create_unicode_buffer(lpszPath, MAX_PATH)
    retval = _PathAddBackslashW(lpszPath)
    if retval == NULL:
        raise ctypes.WinError()
    return lpszPath.value

PathAddBackslash = GuessStringType(PathAddBackslashA, PathAddBackslashW)

# BOOL PathAddExtension(
#     LPTSTR pszPath,
#     LPCTSTR pszExtension
# );
def PathAddExtensionA(lpszPath, pszExtension = None):
    _PathAddExtensionA = windll.shlwapi.PathAddExtensionA
    _PathAddExtensionA.argtypes = [LPSTR, LPSTR]
    _PathAddExtensionA.restype  = bool
    _PathAddExtensionA.errcheck = RaiseIfZero

    if not pszExtension:
        pszExtension = None
    lpszPath = ctypes.create_string_buffer(lpszPath, MAX_PATH)
    _PathAddExtensionA(lpszPath, pszExtension)
    return lpszPath.value

def PathAddExtensionW(lpszPath, pszExtension = None):
    _PathAddExtensionW = windll.shlwapi.PathAddExtensionW
    _PathAddExtensionW.argtypes = [LPWSTR, LPWSTR]
    _PathAddExtensionW.restype  = bool
    _PathAddExtensionW.errcheck = RaiseIfZero

    if not pszExtension:
        pszExtension = None
    lpszPath = ctypes.create_unicode_buffer(lpszPath, MAX_PATH)
    _PathAddExtensionW(lpszPath, pszExtension)
    return lpszPath.value

PathAddExtension = GuessStringType(PathAddExtensionA, PathAddExtensionW)

# BOOL PathAppend(
#     LPTSTR pszPath,
#     LPCTSTR pszMore
# );
def PathAppendA(lpszPath, pszMore = None):
    _PathAppendA = windll.shlwapi.PathAppendA
    _PathAppendA.argtypes = [LPSTR, LPSTR]
    _PathAppendA.restype  = bool
    _PathAppendA.errcheck = RaiseIfZero

    if not pszMore:
        pszMore = None
    lpszPath = ctypes.create_string_buffer(lpszPath, MAX_PATH)
    _PathAppendA(lpszPath, pszMore)
    return lpszPath.value

def PathAppendW(lpszPath, pszMore = None):
    _PathAppendW = windll.shlwapi.PathAppendW
    _PathAppendW.argtypes = [LPWSTR, LPWSTR]
    _PathAppendW.restype  = bool
    _PathAppendW.errcheck = RaiseIfZero

    if not pszMore:
        pszMore = None
    lpszPath = ctypes.create_unicode_buffer(lpszPath, MAX_PATH)
    _PathAppendW(lpszPath, pszMore)
    return lpszPath.value

PathAppend = GuessStringType(PathAppendA, PathAppendW)

# LPTSTR PathCombine(
#     LPTSTR lpszDest,
#     LPCTSTR lpszDir,
#     LPCTSTR lpszFile
# );
def PathCombineA(lpszDir, lpszFile):
    _PathCombineA = windll.shlwapi.PathCombineA
    _PathCombineA.argtypes = [LPSTR, LPSTR, LPSTR]
    _PathCombineA.restype  = LPSTR

    lpszDest = ctypes.create_string_buffer("", max(MAX_PATH, len(lpszDir) + len(lpszFile) + 1))
    retval = _PathCombineA(lpszDest, lpszDir, lpszFile)
    if retval == NULL:
        return None
    return lpszDest.value

def PathCombineW(lpszDir, lpszFile):
    _PathCombineW = windll.shlwapi.PathCombineW
    _PathCombineW.argtypes = [LPWSTR, LPWSTR, LPWSTR]
    _PathCombineW.restype  = LPWSTR

    lpszDest = ctypes.create_unicode_buffer(u"", max(MAX_PATH, len(lpszDir) + len(lpszFile) + 1))
    retval = _PathCombineW(lpszDest, lpszDir, lpszFile)
    if retval == NULL:
        return None
    return lpszDest.value

PathCombine = GuessStringType(PathCombineA, PathCombineW)

# BOOL PathCanonicalize(
#     LPTSTR lpszDst,
#     LPCTSTR lpszSrc
# );
def PathCanonicalizeA(lpszSrc):
    _PathCanonicalizeA = windll.shlwapi.PathCanonicalizeA
    _PathCanonicalizeA.argtypes = [LPSTR, LPSTR]
    _PathCanonicalizeA.restype  = bool
    _PathCanonicalizeA.errcheck = RaiseIfZero

    lpszDst = ctypes.create_string_buffer("", MAX_PATH)
    _PathCanonicalizeA(lpszDst, lpszSrc)
    return lpszDst.value

def PathCanonicalizeW(lpszSrc):
    _PathCanonicalizeW = windll.shlwapi.PathCanonicalizeW
    _PathCanonicalizeW.argtypes = [LPWSTR, LPWSTR]
    _PathCanonicalizeW.restype  = bool
    _PathCanonicalizeW.errcheck = RaiseIfZero

    lpszDst = ctypes.create_unicode_buffer(u"", MAX_PATH)
    _PathCanonicalizeW(lpszDst, lpszSrc)
    return lpszDst.value

PathCanonicalize = GuessStringType(PathCanonicalizeA, PathCanonicalizeW)

# BOOL PathRelativePathTo(
#   _Out_  LPTSTR pszPath,
#   _In_   LPCTSTR pszFrom,
#   _In_   DWORD dwAttrFrom,
#   _In_   LPCTSTR pszTo,
#   _In_   DWORD dwAttrTo
# );
def PathRelativePathToA(pszFrom = None, dwAttrFrom = FILE_ATTRIBUTE_DIRECTORY, pszTo = None, dwAttrTo = FILE_ATTRIBUTE_DIRECTORY):
    _PathRelativePathToA = windll.shlwapi.PathRelativePathToA
    _PathRelativePathToA.argtypes = [LPSTR, LPSTR, DWORD, LPSTR, DWORD]
    _PathRelativePathToA.restype  = bool
    _PathRelativePathToA.errcheck = RaiseIfZero

    # Make the paths absolute or the function fails.
    if pszFrom:
        pszFrom = GetFullPathNameA(pszFrom)[0]
    else:
        pszFrom = GetCurrentDirectoryA()
    if pszTo:
        pszTo = GetFullPathNameA(pszTo)[0]
    else:
        pszTo = GetCurrentDirectoryA()

    # Argh, this function doesn't receive an output buffer size!
    # We'll try to guess the maximum possible buffer size.
    dwPath = max((len(pszFrom) + len(pszTo)) * 2 + 1, MAX_PATH + 1)
    pszPath = ctypes.create_string_buffer('', dwPath)

    # Also, it doesn't set the last error value.
    # Whoever coded it must have been drunk or tripping on acid. Or both.
    # The only failure conditions I've seen were invalid paths, paths not
    # on the same drive, or the path is not absolute.
    SetLastError(ERROR_INVALID_PARAMETER)

    _PathRelativePathToA(pszPath, pszFrom, dwAttrFrom, pszTo, dwAttrTo)
    return pszPath.value

def PathRelativePathToW(pszFrom = None, dwAttrFrom = FILE_ATTRIBUTE_DIRECTORY, pszTo = None, dwAttrTo = FILE_ATTRIBUTE_DIRECTORY):
    _PathRelativePathToW = windll.shlwapi.PathRelativePathToW
    _PathRelativePathToW.argtypes = [LPWSTR, LPWSTR, DWORD, LPWSTR, DWORD]
    _PathRelativePathToW.restype  = bool
    _PathRelativePathToW.errcheck = RaiseIfZero

    # Refer to PathRelativePathToA to know why this code is so ugly.
    if pszFrom:
        pszFrom = GetFullPathNameW(pszFrom)[0]
    else:
        pszFrom = GetCurrentDirectoryW()
    if pszTo:
        pszTo = GetFullPathNameW(pszTo)[0]
    else:
        pszTo = GetCurrentDirectoryW()
    dwPath = max((len(pszFrom) + len(pszTo)) * 2 + 1, MAX_PATH + 1)
    pszPath = ctypes.create_unicode_buffer(u'', dwPath)
    SetLastError(ERROR_INVALID_PARAMETER)
    _PathRelativePathToW(pszPath, pszFrom, dwAttrFrom, pszTo, dwAttrTo)
    return pszPath.value

PathRelativePathTo = GuessStringType(PathRelativePathToA, PathRelativePathToW)

# BOOL PathFileExists(
#     LPCTSTR pszPath
# );
def PathFileExistsA(pszPath):
    _PathFileExistsA = windll.shlwapi.PathFileExistsA
    _PathFileExistsA.argtypes = [LPSTR]
    _PathFileExistsA.restype  = bool
    return _PathFileExistsA(pszPath)

def PathFileExistsW(pszPath):
    _PathFileExistsW = windll.shlwapi.PathFileExistsW
    _PathFileExistsW.argtypes = [LPWSTR]
    _PathFileExistsW.restype  = bool
    return _PathFileExistsW(pszPath)

PathFileExists = GuessStringType(PathFileExistsA, PathFileExistsW)

# LPTSTR PathFindExtension(
#     LPCTSTR pszPath
# );
def PathFindExtensionA(pszPath):
    _PathFindExtensionA = windll.shlwapi.PathFindExtensionA
    _PathFindExtensionA.argtypes = [LPSTR]
    _PathFindExtensionA.restype  = LPSTR
    pszPath = ctypes.create_string_buffer(pszPath)
    return _PathFindExtensionA(pszPath)

def PathFindExtensionW(pszPath):
    _PathFindExtensionW = windll.shlwapi.PathFindExtensionW
    _PathFindExtensionW.argtypes = [LPWSTR]
    _PathFindExtensionW.restype  = LPWSTR
    pszPath = ctypes.create_unicode_buffer(pszPath)
    return _PathFindExtensionW(pszPath)

PathFindExtension = GuessStringType(PathFindExtensionA, PathFindExtensionW)

# LPTSTR PathFindFileName(
#     LPCTSTR pszPath
# );
def PathFindFileNameA(pszPath):
    _PathFindFileNameA = windll.shlwapi.PathFindFileNameA
    _PathFindFileNameA.argtypes = [LPSTR]
    _PathFindFileNameA.restype  = LPSTR
    pszPath = ctypes.create_string_buffer(pszPath)
    return _PathFindFileNameA(pszPath)

def PathFindFileNameW(pszPath):
    _PathFindFileNameW = windll.shlwapi.PathFindFileNameW
    _PathFindFileNameW.argtypes = [LPWSTR]
    _PathFindFileNameW.restype  = LPWSTR
    pszPath = ctypes.create_unicode_buffer(pszPath)
    return _PathFindFileNameW(pszPath)

PathFindFileName = GuessStringType(PathFindFileNameA, PathFindFileNameW)

# LPTSTR PathFindNextComponent(
#     LPCTSTR pszPath
# );
def PathFindNextComponentA(pszPath):
    _PathFindNextComponentA = windll.shlwapi.PathFindNextComponentA
    _PathFindNextComponentA.argtypes = [LPSTR]
    _PathFindNextComponentA.restype  = LPSTR
    pszPath = ctypes.create_string_buffer(pszPath)
    return _PathFindNextComponentA(pszPath)

def PathFindNextComponentW(pszPath):
    _PathFindNextComponentW = windll.shlwapi.PathFindNextComponentW
    _PathFindNextComponentW.argtypes = [LPWSTR]
    _PathFindNextComponentW.restype  = LPWSTR
    pszPath = ctypes.create_unicode_buffer(pszPath)
    return _PathFindNextComponentW(pszPath)

PathFindNextComponent = GuessStringType(PathFindNextComponentA, PathFindNextComponentW)

# BOOL PathFindOnPath(
#     LPTSTR pszFile,
#     LPCTSTR *ppszOtherDirs
# );
def PathFindOnPathA(pszFile, ppszOtherDirs = None):
    _PathFindOnPathA = windll.shlwapi.PathFindOnPathA
    _PathFindOnPathA.argtypes = [LPSTR, LPSTR]
    _PathFindOnPathA.restype  = bool

    pszFile = ctypes.create_string_buffer(pszFile, MAX_PATH)
    if not ppszOtherDirs:
        ppszOtherDirs = None
    else:
        szArray = ""
        for pszOtherDirs in ppszOtherDirs:
            if pszOtherDirs:
                szArray = "%s%s\0" % (szArray, pszOtherDirs)
        szArray = szArray + "\0"
        pszOtherDirs = ctypes.create_string_buffer(szArray)
        ppszOtherDirs = ctypes.pointer(pszOtherDirs)
    if _PathFindOnPathA(pszFile, ppszOtherDirs):
        return pszFile.value
    return None

def PathFindOnPathW(pszFile, ppszOtherDirs = None):
    _PathFindOnPathW = windll.shlwapi.PathFindOnPathA
    _PathFindOnPathW.argtypes = [LPWSTR, LPWSTR]
    _PathFindOnPathW.restype  = bool

    pszFile = ctypes.create_unicode_buffer(pszFile, MAX_PATH)
    if not ppszOtherDirs:
        ppszOtherDirs = None
    else:
        szArray = u""
        for pszOtherDirs in ppszOtherDirs:
            if pszOtherDirs:
                szArray = u"%s%s\0" % (szArray, pszOtherDirs)
        szArray = szArray + u"\0"
        pszOtherDirs = ctypes.create_unicode_buffer(szArray)
        ppszOtherDirs = ctypes.pointer(pszOtherDirs)
    if _PathFindOnPathW(pszFile, ppszOtherDirs):
        return pszFile.value
    return None

PathFindOnPath = GuessStringType(PathFindOnPathA, PathFindOnPathW)

# LPTSTR PathGetArgs(
#     LPCTSTR pszPath
# );
def PathGetArgsA(pszPath):
    _PathGetArgsA = windll.shlwapi.PathGetArgsA
    _PathGetArgsA.argtypes = [LPSTR]
    _PathGetArgsA.restype  = LPSTR
    pszPath = ctypes.create_string_buffer(pszPath)
    return _PathGetArgsA(pszPath)

def PathGetArgsW(pszPath):
    _PathGetArgsW = windll.shlwapi.PathGetArgsW
    _PathGetArgsW.argtypes = [LPWSTR]
    _PathGetArgsW.restype  = LPWSTR
    pszPath = ctypes.create_unicode_buffer(pszPath)
    return _PathGetArgsW(pszPath)

PathGetArgs = GuessStringType(PathGetArgsA, PathGetArgsW)

# BOOL PathIsContentType(
#     LPCTSTR pszPath,
#     LPCTSTR pszContentType
# );
def PathIsContentTypeA(pszPath, pszContentType):
    _PathIsContentTypeA = windll.shlwapi.PathIsContentTypeA
    _PathIsContentTypeA.argtypes = [LPSTR, LPSTR]
    _PathIsContentTypeA.restype  = bool
    return _PathIsContentTypeA(pszPath, pszContentType)

def PathIsContentTypeW(pszPath, pszContentType):
    _PathIsContentTypeW = windll.shlwapi.PathIsContentTypeW
    _PathIsContentTypeW.argtypes = [LPWSTR, LPWSTR]
    _PathIsContentTypeW.restype  = bool
    return _PathIsContentTypeW(pszPath, pszContentType)

PathIsContentType = GuessStringType(PathIsContentTypeA, PathIsContentTypeW)

# BOOL PathIsDirectory(
#     LPCTSTR pszPath
# );
def PathIsDirectoryA(pszPath):
    _PathIsDirectoryA = windll.shlwapi.PathIsDirectoryA
    _PathIsDirectoryA.argtypes = [LPSTR]
    _PathIsDirectoryA.restype  = bool
    return _PathIsDirectoryA(pszPath)

def PathIsDirectoryW(pszPath):
    _PathIsDirectoryW = windll.shlwapi.PathIsDirectoryW
    _PathIsDirectoryW.argtypes = [LPWSTR]
    _PathIsDirectoryW.restype  = bool
    return _PathIsDirectoryW(pszPath)

PathIsDirectory = GuessStringType(PathIsDirectoryA, PathIsDirectoryW)

# BOOL PathIsDirectoryEmpty(
#     LPCTSTR pszPath
# );
def PathIsDirectoryEmptyA(pszPath):
    _PathIsDirectoryEmptyA = windll.shlwapi.PathIsDirectoryEmptyA
    _PathIsDirectoryEmptyA.argtypes = [LPSTR]
    _PathIsDirectoryEmptyA.restype  = bool
    return _PathIsDirectoryEmptyA(pszPath)

def PathIsDirectoryEmptyW(pszPath):
    _PathIsDirectoryEmptyW = windll.shlwapi.PathIsDirectoryEmptyW
    _PathIsDirectoryEmptyW.argtypes = [LPWSTR]
    _PathIsDirectoryEmptyW.restype  = bool
    return _PathIsDirectoryEmptyW(pszPath)

PathIsDirectoryEmpty = GuessStringType(PathIsDirectoryEmptyA, PathIsDirectoryEmptyW)

# BOOL PathIsNetworkPath(
#     LPCTSTR pszPath
# );
def PathIsNetworkPathA(pszPath):
    _PathIsNetworkPathA = windll.shlwapi.PathIsNetworkPathA
    _PathIsNetworkPathA.argtypes = [LPSTR]
    _PathIsNetworkPathA.restype  = bool
    return _PathIsNetworkPathA(pszPath)

def PathIsNetworkPathW(pszPath):
    _PathIsNetworkPathW = windll.shlwapi.PathIsNetworkPathW
    _PathIsNetworkPathW.argtypes = [LPWSTR]
    _PathIsNetworkPathW.restype  = bool
    return _PathIsNetworkPathW(pszPath)

PathIsNetworkPath = GuessStringType(PathIsNetworkPathA, PathIsNetworkPathW)

# BOOL PathIsRelative(
#     LPCTSTR lpszPath
# );
def PathIsRelativeA(pszPath):
    _PathIsRelativeA = windll.shlwapi.PathIsRelativeA
    _PathIsRelativeA.argtypes = [LPSTR]
    _PathIsRelativeA.restype  = bool
    return _PathIsRelativeA(pszPath)

def PathIsRelativeW(pszPath):
    _PathIsRelativeW = windll.shlwapi.PathIsRelativeW
    _PathIsRelativeW.argtypes = [LPWSTR]
    _PathIsRelativeW.restype  = bool
    return _PathIsRelativeW(pszPath)

PathIsRelative = GuessStringType(PathIsRelativeA, PathIsRelativeW)

# BOOL PathIsRoot(
#     LPCTSTR pPath
# );
def PathIsRootA(pszPath):
    _PathIsRootA = windll.shlwapi.PathIsRootA
    _PathIsRootA.argtypes = [LPSTR]
    _PathIsRootA.restype  = bool
    return _PathIsRootA(pszPath)

def PathIsRootW(pszPath):
    _PathIsRootW = windll.shlwapi.PathIsRootW
    _PathIsRootW.argtypes = [LPWSTR]
    _PathIsRootW.restype  = bool
    return _PathIsRootW(pszPath)

PathIsRoot = GuessStringType(PathIsRootA, PathIsRootW)

# BOOL PathIsSameRoot(
#     LPCTSTR pszPath1,
#     LPCTSTR pszPath2
# );
def PathIsSameRootA(pszPath1, pszPath2):
    _PathIsSameRootA = windll.shlwapi.PathIsSameRootA
    _PathIsSameRootA.argtypes = [LPSTR, LPSTR]
    _PathIsSameRootA.restype  = bool
    return _PathIsSameRootA(pszPath1, pszPath2)

def PathIsSameRootW(pszPath1, pszPath2):
    _PathIsSameRootW = windll.shlwapi.PathIsSameRootW
    _PathIsSameRootW.argtypes = [LPWSTR, LPWSTR]
    _PathIsSameRootW.restype  = bool
    return _PathIsSameRootW(pszPath1, pszPath2)

PathIsSameRoot = GuessStringType(PathIsSameRootA, PathIsSameRootW)

# BOOL PathIsUNC(
#     LPCTSTR pszPath
# );
def PathIsUNCA(pszPath):
    _PathIsUNCA = windll.shlwapi.PathIsUNCA
    _PathIsUNCA.argtypes = [LPSTR]
    _PathIsUNCA.restype  = bool
    return _PathIsUNCA(pszPath)

def PathIsUNCW(pszPath):
    _PathIsUNCW = windll.shlwapi.PathIsUNCW
    _PathIsUNCW.argtypes = [LPWSTR]
    _PathIsUNCW.restype  = bool
    return _PathIsUNCW(pszPath)

PathIsUNC = GuessStringType(PathIsUNCA, PathIsUNCW)

# XXX WARNING
# PathMakePretty turns filenames into all lowercase.
# I'm not sure how well that might work on Wine.

# BOOL PathMakePretty(
#     LPCTSTR pszPath
# );
def PathMakePrettyA(pszPath):
    _PathMakePrettyA = windll.shlwapi.PathMakePrettyA
    _PathMakePrettyA.argtypes = [LPSTR]
    _PathMakePrettyA.restype  = bool
    _PathMakePrettyA.errcheck = RaiseIfZero

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    _PathMakePrettyA(pszPath)
    return pszPath.value

def PathMakePrettyW(pszPath):
    _PathMakePrettyW = windll.shlwapi.PathMakePrettyW
    _PathMakePrettyW.argtypes = [LPWSTR]
    _PathMakePrettyW.restype  = bool
    _PathMakePrettyW.errcheck = RaiseIfZero

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    _PathMakePrettyW(pszPath)
    return pszPath.value

PathMakePretty = GuessStringType(PathMakePrettyA, PathMakePrettyW)

# void PathRemoveArgs(
#     LPTSTR pszPath
# );
def PathRemoveArgsA(pszPath):
    _PathRemoveArgsA = windll.shlwapi.PathRemoveArgsA
    _PathRemoveArgsA.argtypes = [LPSTR]

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    _PathRemoveArgsA(pszPath)
    return pszPath.value

def PathRemoveArgsW(pszPath):
    _PathRemoveArgsW = windll.shlwapi.PathRemoveArgsW
    _PathRemoveArgsW.argtypes = [LPWSTR]

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    _PathRemoveArgsW(pszPath)
    return pszPath.value

PathRemoveArgs = GuessStringType(PathRemoveArgsA, PathRemoveArgsW)

# void PathRemoveBackslash(
#     LPTSTR pszPath
# );
def PathRemoveBackslashA(pszPath):
    _PathRemoveBackslashA = windll.shlwapi.PathRemoveBackslashA
    _PathRemoveBackslashA.argtypes = [LPSTR]

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    _PathRemoveBackslashA(pszPath)
    return pszPath.value

def PathRemoveBackslashW(pszPath):
    _PathRemoveBackslashW = windll.shlwapi.PathRemoveBackslashW
    _PathRemoveBackslashW.argtypes = [LPWSTR]

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    _PathRemoveBackslashW(pszPath)
    return pszPath.value

PathRemoveBackslash = GuessStringType(PathRemoveBackslashA, PathRemoveBackslashW)

# void PathRemoveExtension(
#     LPTSTR pszPath
# );
def PathRemoveExtensionA(pszPath):
    _PathRemoveExtensionA = windll.shlwapi.PathRemoveExtensionA
    _PathRemoveExtensionA.argtypes = [LPSTR]

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    _PathRemoveExtensionA(pszPath)
    return pszPath.value

def PathRemoveExtensionW(pszPath):
    _PathRemoveExtensionW = windll.shlwapi.PathRemoveExtensionW
    _PathRemoveExtensionW.argtypes = [LPWSTR]

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    _PathRemoveExtensionW(pszPath)
    return pszPath.value

PathRemoveExtension = GuessStringType(PathRemoveExtensionA, PathRemoveExtensionW)

# void PathRemoveFileSpec(
#     LPTSTR pszPath
# );
def PathRemoveFileSpecA(pszPath):
    _PathRemoveFileSpecA = windll.shlwapi.PathRemoveFileSpecA
    _PathRemoveFileSpecA.argtypes = [LPSTR]

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    _PathRemoveFileSpecA(pszPath)
    return pszPath.value

def PathRemoveFileSpecW(pszPath):
    _PathRemoveFileSpecW = windll.shlwapi.PathRemoveFileSpecW
    _PathRemoveFileSpecW.argtypes = [LPWSTR]

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    _PathRemoveFileSpecW(pszPath)
    return pszPath.value

PathRemoveFileSpec = GuessStringType(PathRemoveFileSpecA, PathRemoveFileSpecW)

# BOOL PathRenameExtension(
#     LPTSTR pszPath,
#     LPCTSTR pszExt
# );
def PathRenameExtensionA(pszPath, pszExt):
    _PathRenameExtensionA = windll.shlwapi.PathRenameExtensionA
    _PathRenameExtensionA.argtypes = [LPSTR, LPSTR]
    _PathRenameExtensionA.restype  = bool

    pszPath = ctypes.create_string_buffer(pszPath, MAX_PATH)
    if _PathRenameExtensionA(pszPath, pszExt):
        return pszPath.value
    return None

def PathRenameExtensionW(pszPath, pszExt):
    _PathRenameExtensionW = windll.shlwapi.PathRenameExtensionW
    _PathRenameExtensionW.argtypes = [LPWSTR, LPWSTR]
    _PathRenameExtensionW.restype  = bool

    pszPath = ctypes.create_unicode_buffer(pszPath, MAX_PATH)
    if _PathRenameExtensionW(pszPath, pszExt):
        return pszPath.value
    return None

PathRenameExtension = GuessStringType(PathRenameExtensionA, PathRenameExtensionW)

# BOOL PathUnExpandEnvStrings(
#     LPCTSTR pszPath,
#     LPTSTR pszBuf,
#     UINT cchBuf
# );
def PathUnExpandEnvStringsA(pszPath):
    _PathUnExpandEnvStringsA = windll.shlwapi.PathUnExpandEnvStringsA
    _PathUnExpandEnvStringsA.argtypes = [LPSTR, LPSTR]
    _PathUnExpandEnvStringsA.restype  = bool
    _PathUnExpandEnvStringsA.errcheck = RaiseIfZero

    cchBuf = MAX_PATH
    pszBuf = ctypes.create_string_buffer("", cchBuf)
    _PathUnExpandEnvStringsA(pszPath, pszBuf, cchBuf)
    return pszBuf.value

def PathUnExpandEnvStringsW(pszPath):
    _PathUnExpandEnvStringsW = windll.shlwapi.PathUnExpandEnvStringsW
    _PathUnExpandEnvStringsW.argtypes = [LPWSTR, LPWSTR]
    _PathUnExpandEnvStringsW.restype  = bool
    _PathUnExpandEnvStringsW.errcheck = RaiseIfZero

    cchBuf = MAX_PATH
    pszBuf = ctypes.create_unicode_buffer(u"", cchBuf)
    _PathUnExpandEnvStringsW(pszPath, pszBuf, cchBuf)
    return pszBuf.value

PathUnExpandEnvStrings = GuessStringType(PathUnExpandEnvStringsA, PathUnExpandEnvStringsW)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/user32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for user32.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.version import bits
from winappdbg.win32.kernel32 import GetLastError, SetLastError
from winappdbg.win32.gdi32 import POINT, PPOINT, LPPOINT, RECT, PRECT, LPRECT

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- Helpers ------------------------------------------------------------------

def MAKE_WPARAM(wParam):
    """
    Convert arguments to the WPARAM type.
    Used automatically by SendMessage, PostMessage, etc.
    You shouldn't need to call this function.
    """
    wParam = ctypes.cast(wParam, LPVOID).value
    if wParam is None:
        wParam = 0
    return wParam

def MAKE_LPARAM(lParam):
    """
    Convert arguments to the LPARAM type.
    Used automatically by SendMessage, PostMessage, etc.
    You shouldn't need to call this function.
    """
    return ctypes.cast(lParam, LPARAM)

class __WindowEnumerator (object):
    """
    Window enumerator class. Used internally by the window enumeration APIs.
    """
    def __init__(self):
        self.hwnd = list()
    def __call__(self, hwnd, lParam):
##        print hwnd  # XXX DEBUG
        self.hwnd.append(hwnd)
        return TRUE

#--- Types --------------------------------------------------------------------

WNDENUMPROC = WINFUNCTYPE(BOOL, HWND, PVOID)

#--- Constants ----------------------------------------------------------------

HWND_DESKTOP    = 0
HWND_TOP        = 1
HWND_BOTTOM     = 1
HWND_TOPMOST    = -1
HWND_NOTOPMOST  = -2
HWND_MESSAGE    = -3

# GetWindowLong / SetWindowLong
GWL_WNDPROC                          = -4
GWL_HINSTANCE                        = -6
GWL_HWNDPARENT                       = -8
GWL_ID                               = -12
GWL_STYLE                            = -16
GWL_EXSTYLE                          = -20
GWL_USERDATA                         = -21

# GetWindowLongPtr / SetWindowLongPtr
GWLP_WNDPROC                         = GWL_WNDPROC
GWLP_HINSTANCE                       = GWL_HINSTANCE
GWLP_HWNDPARENT                      = GWL_HWNDPARENT
GWLP_STYLE                           = GWL_STYLE
GWLP_EXSTYLE                         = GWL_EXSTYLE
GWLP_USERDATA                        = GWL_USERDATA
GWLP_ID                              = GWL_ID

# ShowWindow
SW_HIDE                             = 0
SW_SHOWNORMAL                       = 1
SW_NORMAL                           = 1
SW_SHOWMINIMIZED                    = 2
SW_SHOWMAXIMIZED                    = 3
SW_MAXIMIZE                         = 3
SW_SHOWNOACTIVATE                   = 4
SW_SHOW                             = 5
SW_MINIMIZE                         = 6
SW_SHOWMINNOACTIVE                  = 7
SW_SHOWNA                           = 8
SW_RESTORE                          = 9
SW_SHOWDEFAULT                      = 10
SW_FORCEMINIMIZE                    = 11

# SendMessageTimeout flags
SMTO_NORMAL                         = 0
SMTO_BLOCK                          = 1
SMTO_ABORTIFHUNG                    = 2
SMTO_NOTIMEOUTIFNOTHUNG 			= 8
SMTO_ERRORONEXIT                    = 0x20

# WINDOWPLACEMENT flags
WPF_SETMINPOSITION                  = 1
WPF_RESTORETOMAXIMIZED              = 2
WPF_ASYNCWINDOWPLACEMENT            = 4

# GetAncestor flags
GA_PARENT                           = 1
GA_ROOT                             = 2
GA_ROOTOWNER                        = 3

# GetWindow flags
GW_HWNDFIRST                        = 0
GW_HWNDLAST                         = 1
GW_HWNDNEXT                         = 2
GW_HWNDPREV                         = 3
GW_OWNER                            = 4
GW_CHILD                            = 5
GW_ENABLEDPOPUP                     = 6

#--- Window messages ----------------------------------------------------------

WM_USER                              = 0x400
WM_APP                               = 0x800

WM_NULL                              = 0
WM_CREATE                            = 1
WM_DESTROY                           = 2
WM_MOVE                              = 3
WM_SIZE                              = 5
WM_ACTIVATE                          = 6
WA_INACTIVE                          = 0
WA_ACTIVE                            = 1
WA_CLICKACTIVE                       = 2
WM_SETFOCUS                          = 7
WM_KILLFOCUS                         = 8
WM_ENABLE                            = 0x0A
WM_SETREDRAW                         = 0x0B
WM_SETTEXT                           = 0x0C
WM_GETTEXT                           = 0x0D
WM_GETTEXTLENGTH                     = 0x0E
WM_PAINT                             = 0x0F
WM_CLOSE                             = 0x10
WM_QUERYENDSESSION                   = 0x11
WM_QUIT                              = 0x12
WM_QUERYOPEN                         = 0x13
WM_ERASEBKGND                        = 0x14
WM_SYSCOLORCHANGE                    = 0x15
WM_ENDSESSION                        = 0x16
WM_SHOWWINDOW                        = 0x18
WM_WININICHANGE                      = 0x1A
WM_SETTINGCHANGE                	 = WM_WININICHANGE
WM_DEVMODECHANGE                     = 0x1B
WM_ACTIVATEAPP                       = 0x1C
WM_FONTCHANGE                        = 0x1D
WM_TIMECHANGE                        = 0x1E
WM_CANCELMODE                        = 0x1F
WM_SETCURSOR                         = 0x20
WM_MOUSEACTIVATE                     = 0x21
WM_CHILDACTIVATE                     = 0x22
WM_QUEUESYNC                         = 0x23
WM_GETMINMAXINFO                     = 0x24
WM_PAINTICON                         = 0x26
WM_ICONERASEBKGND                    = 0x27
WM_NEXTDLGCTL                        = 0x28
WM_SPOOLERSTATUS                     = 0x2A
WM_DRAWITEM                          = 0x2B
WM_MEASUREITEM                       = 0x2C
WM_DELETEITEM                        = 0x2D
WM_VKEYTOITEM                        = 0x2E
WM_CHARTOITEM                        = 0x2F
WM_SETFONT                           = 0x30
WM_GETFONT                           = 0x31
WM_SETHOTKEY                         = 0x32
WM_GETHOTKEY                         = 0x33
WM_QUERYDRAGICON                     = 0x37
WM_COMPAREITEM                       = 0x39
WM_GETOBJECT                    	 = 0x3D
WM_COMPACTING                        = 0x41
WM_OTHERWINDOWCREATED                = 0x42
WM_OTHERWINDOWDESTROYED              = 0x43
WM_COMMNOTIFY                        = 0x44

CN_RECEIVE                           = 0x1
CN_TRANSMIT                          = 0x2
CN_EVENT                             = 0x4

WM_WINDOWPOSCHANGING                 = 0x46
WM_WINDOWPOSCHANGED                  = 0x47
WM_POWER                             = 0x48

PWR_OK                               = 1
PWR_FAIL                             = -1
PWR_SUSPENDREQUEST                   = 1
PWR_SUSPENDRESUME                    = 2
PWR_CRITICALRESUME                   = 3

WM_COPYDATA                          = 0x4A
WM_CANCELJOURNAL                     = 0x4B
WM_NOTIFY                            = 0x4E
WM_INPUTLANGCHANGEREQUEST            = 0x50
WM_INPUTLANGCHANGE                   = 0x51
WM_TCARD                             = 0x52
WM_HELP                              = 0x53
WM_USERCHANGED                       = 0x54
WM_NOTIFYFORMAT                      = 0x55
WM_CONTEXTMENU                       = 0x7B
WM_STYLECHANGING                     = 0x7C
WM_STYLECHANGED                      = 0x7D
WM_DISPLAYCHANGE                     = 0x7E
WM_GETICON                           = 0x7F
WM_SETICON                           = 0x80
WM_NCCREATE                          = 0x81
WM_NCDESTROY                         = 0x82
WM_NCCALCSIZE                        = 0x83
WM_NCHITTEST                         = 0x84
WM_NCPAINT                           = 0x85
WM_NCACTIVATE                        = 0x86
WM_GETDLGCODE                        = 0x87
WM_SYNCPAINT                    	 = 0x88
WM_NCMOUSEMOVE                       = 0x0A0
WM_NCLBUTTONDOWN                     = 0x0A1
WM_NCLBUTTONUP                       = 0x0A2
WM_NCLBUTTONDBLCLK                   = 0x0A3
WM_NCRBUTTONDOWN                     = 0x0A4
WM_NCRBUTTONUP                       = 0x0A5
WM_NCRBUTTONDBLCLK                   = 0x0A6
WM_NCMBUTTONDOWN                     = 0x0A7
WM_NCMBUTTONUP                       = 0x0A8
WM_NCMBUTTONDBLCLK                   = 0x0A9
WM_KEYFIRST                          = 0x100
WM_KEYDOWN                           = 0x100
WM_KEYUP                             = 0x101
WM_CHAR                              = 0x102
WM_DEADCHAR                          = 0x103
WM_SYSKEYDOWN                        = 0x104
WM_SYSKEYUP                          = 0x105
WM_SYSCHAR                           = 0x106
WM_SYSDEADCHAR                       = 0x107
WM_KEYLAST                           = 0x108
WM_INITDIALOG                        = 0x110
WM_COMMAND                           = 0x111
WM_SYSCOMMAND                        = 0x112
WM_TIMER                             = 0x113
WM_HSCROLL                           = 0x114
WM_VSCROLL                           = 0x115
WM_INITMENU                          = 0x116
WM_INITMENUPOPUP                     = 0x117
WM_MENUSELECT                        = 0x11F
WM_MENUCHAR                          = 0x120
WM_ENTERIDLE                         = 0x121
WM_CTLCOLORMSGBOX                    = 0x132
WM_CTLCOLOREDIT                      = 0x133
WM_CTLCOLORLISTBOX                   = 0x134
WM_CTLCOLORBTN                       = 0x135
WM_CTLCOLORDLG                       = 0x136
WM_CTLCOLORSCROLLBAR                 = 0x137
WM_CTLCOLORSTATIC                    = 0x138
WM_MOUSEFIRST                        = 0x200
WM_MOUSEMOVE                         = 0x200
WM_LBUTTONDOWN                       = 0x201
WM_LBUTTONUP                         = 0x202
WM_LBUTTONDBLCLK                     = 0x203
WM_RBUTTONDOWN                       = 0x204
WM_RBUTTONUP                         = 0x205
WM_RBUTTONDBLCLK                     = 0x206
WM_MBUTTONDOWN                       = 0x207
WM_MBUTTONUP                         = 0x208
WM_MBUTTONDBLCLK                     = 0x209
WM_MOUSELAST                         = 0x209
WM_PARENTNOTIFY                      = 0x210
WM_ENTERMENULOOP                     = 0x211
WM_EXITMENULOOP                      = 0x212
WM_MDICREATE                         = 0x220
WM_MDIDESTROY                        = 0x221
WM_MDIACTIVATE                       = 0x222
WM_MDIRESTORE                        = 0x223
WM_MDINEXT                           = 0x224
WM_MDIMAXIMIZE                       = 0x225
WM_MDITILE                           = 0x226
WM_MDICASCADE                        = 0x227
WM_MDIICONARRANGE                    = 0x228
WM_MDIGETACTIVE                      = 0x229
WM_MDISETMENU                        = 0x230
WM_DROPFILES                         = 0x233
WM_MDIREFRESHMENU                    = 0x234
WM_CUT                               = 0x300
WM_COPY                              = 0x301
WM_PASTE                             = 0x302
WM_CLEAR                             = 0x303
WM_UNDO                              = 0x304
WM_RENDERFORMAT                      = 0x305
WM_RENDERALLFORMATS                  = 0x306
WM_DESTROYCLIPBOARD                  = 0x307
WM_DRAWCLIPBOARD                     = 0x308
WM_PAINTCLIPBOARD                    = 0x309
WM_VSCROLLCLIPBOARD                  = 0x30A
WM_SIZECLIPBOARD                     = 0x30B
WM_ASKCBFORMATNAME                   = 0x30C
WM_CHANGECBCHAIN                     = 0x30D
WM_HSCROLLCLIPBOARD                  = 0x30E
WM_QUERYNEWPALETTE                   = 0x30F
WM_PALETTEISCHANGING                 = 0x310
WM_PALETTECHANGED                    = 0x311
WM_HOTKEY                            = 0x312
WM_PRINT                        	 = 0x317
WM_PRINTCLIENT                       = 0x318
WM_PENWINFIRST                       = 0x380
WM_PENWINLAST                        = 0x38F

#--- Structures ---------------------------------------------------------------

# typedef struct _WINDOWPLACEMENT {
#     UINT length;
#     UINT flags;
#     UINT showCmd;
#     POINT ptMinPosition;
#     POINT ptMaxPosition;
#     RECT rcNormalPosition;
# } WINDOWPLACEMENT;
class WINDOWPLACEMENT(Structure):
    _fields_ = [
        ('length',              UINT),
        ('flags',               UINT),
        ('showCmd',             UINT),
        ('ptMinPosition',       POINT),
        ('ptMaxPosition',       POINT),
        ('rcNormalPosition',    RECT),
    ]
PWINDOWPLACEMENT  = POINTER(WINDOWPLACEMENT)
LPWINDOWPLACEMENT = PWINDOWPLACEMENT

# typedef struct tagGUITHREADINFO {
#     DWORD cbSize;
#     DWORD flags;
#     HWND hwndActive;
#     HWND hwndFocus;
#     HWND hwndCapture;
#     HWND hwndMenuOwner;
#     HWND hwndMoveSize;
#     HWND hwndCaret;
#     RECT rcCaret;
# } GUITHREADINFO, *PGUITHREADINFO;
class GUITHREADINFO(Structure):
    _fields_ = [
        ('cbSize',          DWORD),
        ('flags',           DWORD),
        ('hwndActive',      HWND),
        ('hwndFocus',       HWND),
        ('hwndCapture',     HWND),
        ('hwndMenuOwner',   HWND),
        ('hwndMoveSize',    HWND),
        ('hwndCaret',       HWND),
        ('rcCaret',         RECT),
    ]
PGUITHREADINFO  = POINTER(GUITHREADINFO)
LPGUITHREADINFO = PGUITHREADINFO

#--- High level classes -------------------------------------------------------

# Point() and Rect() are here instead of gdi32.py because they were mainly
# created to handle window coordinates rather than drawing on the screen.

# XXX not sure if these classes should be psyco-optimized,
# it may not work if the user wants to serialize them for some reason

class Point(object):
    """
    Python wrapper over the L{POINT} class.

    @type x: int
    @ivar x: Horizontal coordinate
    @type y: int
    @ivar y: Vertical coordinate
    """

    def __init__(self, x = 0, y = 0):
        """
        @see: L{POINT}
        @type  x: int
        @param x: Horizontal coordinate
        @type  y: int
        @param y: Vertical coordinate
        """
        self.x = x
        self.y = y

    def __iter__(self):
        return (self.x, self.y).__iter__()

    def __len__(self):
        return 2

    def __getitem__(self, index):
        return (self.x, self.y) [index]

    def __setitem__(self, index, value):
        if   index == 0:
            self.x = value
        elif index == 1:
            self.y = value
        else:
            raise IndexError("index out of range")

    @property
    def _as_parameter_(self):
        """
        Compatibility with ctypes.
        Allows passing transparently a Point object to an API call.
        """
        return POINT(self.x, self.y)

    def screen_to_client(self, hWnd):
        """
        Translates window screen coordinates to client coordinates.

        @see: L{client_to_screen}, L{translate}

        @type  hWnd: int or L{HWND} or L{system.Window}
        @param hWnd: Window handle.

        @rtype:  L{Point}
        @return: New object containing the translated coordinates.
        """
        return ScreenToClient(hWnd, self)

    def client_to_screen(self, hWnd):
        """
        Translates window client coordinates to screen coordinates.

        @see: L{screen_to_client}, L{translate}

        @type  hWnd: int or L{HWND} or L{system.Window}
        @param hWnd: Window handle.

        @rtype:  L{Point}
        @return: New object containing the translated coordinates.
        """
        return ClientToScreen(hWnd, self)

    def translate(self, hWndFrom = HWND_DESKTOP, hWndTo = HWND_DESKTOP):
        """
        Translate coordinates from one window to another.

        @note: To translate multiple points it's more efficient to use the
            L{MapWindowPoints} function instead.

        @see: L{client_to_screen}, L{screen_to_client}

        @type  hWndFrom: int or L{HWND} or L{system.Window}
        @param hWndFrom: Window handle to translate from.
            Use C{HWND_DESKTOP} for screen coordinates.

        @type  hWndTo: int or L{HWND} or L{system.Window}
        @param hWndTo: Window handle to translate to.
            Use C{HWND_DESKTOP} for screen coordinates.

        @rtype:  L{Point}
        @return: New object containing the translated coordinates.
        """
        return MapWindowPoints(hWndFrom, hWndTo, [self])

class Rect(object):
    """
    Python wrapper over the L{RECT} class.

    @type   left: int
    @ivar   left: Horizontal coordinate for the top left corner.
    @type    top: int
    @ivar    top: Vertical coordinate for the top left corner.
    @type  right: int
    @ivar  right: Horizontal coordinate for the bottom right corner.
    @type bottom: int
    @ivar bottom: Vertical coordinate for the bottom right corner.

    @type  width: int
    @ivar  width: Width in pixels. Same as C{right - left}.
    @type height: int
    @ivar height: Height in pixels. Same as C{bottom - top}.
    """

    def __init__(self, left = 0, top = 0, right = 0, bottom = 0):
        """
        @see: L{RECT}
        @type    left: int
        @param   left: Horizontal coordinate for the top left corner.
        @type     top: int
        @param    top: Vertical coordinate for the top left corner.
        @type   right: int
        @param  right: Horizontal coordinate for the bottom right corner.
        @type  bottom: int
        @param bottom: Vertical coordinate for the bottom right corner.
        """
        self.left   = left
        self.top    = top
        self.right  = right
        self.bottom = bottom

    def __iter__(self):
        return (self.left, self.top, self.right, self.bottom).__iter__()

    def __len__(self):
        return 2

    def __getitem__(self, index):
        return (self.left, self.top, self.right, self.bottom) [index]

    def __setitem__(self, index, value):
        if   index == 0:
            self.left   = value
        elif index == 1:
            self.top    = value
        elif index == 2:
            self.right  = value
        elif index == 3:
            self.bottom = value
        else:
            raise IndexError("index out of range")

    @property
    def _as_parameter_(self):
        """
        Compatibility with ctypes.
        Allows passing transparently a Point object to an API call.
        """
        return RECT(self.left, self.top, self.right, self.bottom)

    def __get_width(self):
        return self.right - self.left

    def __get_height(self):
        return self.bottom - self.top

    def __set_width(self, value):
        self.right = value - self.left

    def __set_height(self, value):
        self.bottom = value - self.top

    width  = property(__get_width, __set_width)
    height = property(__get_height, __set_height)

    def screen_to_client(self, hWnd):
        """
        Translates window screen coordinates to client coordinates.

        @see: L{client_to_screen}, L{translate}

        @type  hWnd: int or L{HWND} or L{system.Window}
        @param hWnd: Window handle.

        @rtype:  L{Rect}
        @return: New object containing the translated coordinates.
        """
        topleft     = ScreenToClient(hWnd, (self.left,   self.top))
        bottomright = ScreenToClient(hWnd, (self.bottom, self.right))
        return Rect( topleft.x, topleft.y, bottomright.x, bottomright.y )

    def client_to_screen(self, hWnd):
        """
        Translates window client coordinates to screen coordinates.

        @see: L{screen_to_client}, L{translate}

        @type  hWnd: int or L{HWND} or L{system.Window}
        @param hWnd: Window handle.

        @rtype:  L{Rect}
        @return: New object containing the translated coordinates.
        """
        topleft     = ClientToScreen(hWnd, (self.left,   self.top))
        bottomright = ClientToScreen(hWnd, (self.bottom, self.right))
        return Rect( topleft.x, topleft.y, bottomright.x, bottomright.y )

    def translate(self, hWndFrom = HWND_DESKTOP, hWndTo = HWND_DESKTOP):
        """
        Translate coordinates from one window to another.

        @see: L{client_to_screen}, L{screen_to_client}

        @type  hWndFrom: int or L{HWND} or L{system.Window}
        @param hWndFrom: Window handle to translate from.
            Use C{HWND_DESKTOP} for screen coordinates.

        @type  hWndTo: int or L{HWND} or L{system.Window}
        @param hWndTo: Window handle to translate to.
            Use C{HWND_DESKTOP} for screen coordinates.

        @rtype:  L{Rect}
        @return: New object containing the translated coordinates.
        """
        points = [ (self.left, self.top), (self.right, self.bottom) ]
        return MapWindowPoints(hWndFrom, hWndTo, points)

class WindowPlacement(object):
    """
    Python wrapper over the L{WINDOWPLACEMENT} class.
    """

    def __init__(self, wp = None):
        """
        @type  wp: L{WindowPlacement} or L{WINDOWPLACEMENT}
        @param wp: Another window placement object.
        """

        # Initialize all properties with empty values.
        self.flags            = 0
        self.showCmd          = 0
        self.ptMinPosition    = Point()
        self.ptMaxPosition    = Point()
        self.rcNormalPosition = Rect()

        # If a window placement was given copy it's properties.
        if wp:
            self.flags            = wp.flags
            self.showCmd          = wp.showCmd
            self.ptMinPosition    = Point( wp.ptMinPosition.x, wp.ptMinPosition.y )
            self.ptMaxPosition    = Point( wp.ptMaxPosition.x, wp.ptMaxPosition.y )
            self.rcNormalPosition = Rect(
                                        wp.rcNormalPosition.left,
                                        wp.rcNormalPosition.top,
                                        wp.rcNormalPosition.right,
                                        wp.rcNormalPosition.bottom,
                                        )

    @property
    def _as_parameter_(self):
        """
        Compatibility with ctypes.
        Allows passing transparently a Point object to an API call.
        """
        wp                          = WINDOWPLACEMENT()
        wp.length                   = sizeof(wp)
        wp.flags                    = self.flags
        wp.showCmd                  = self.showCmd
        wp.ptMinPosition.x          = self.ptMinPosition.x
        wp.ptMinPosition.y          = self.ptMinPosition.y
        wp.ptMaxPosition.x          = self.ptMaxPosition.x
        wp.ptMaxPosition.y          = self.ptMaxPosition.y
        wp.rcNormalPosition.left    = self.rcNormalPosition.left
        wp.rcNormalPosition.top     = self.rcNormalPosition.top
        wp.rcNormalPosition.right   = self.rcNormalPosition.right
        wp.rcNormalPosition.bottom  = self.rcNormalPosition.bottom
        return wp

#--- user32.dll ---------------------------------------------------------------

# void WINAPI SetLastErrorEx(
#   __in  DWORD dwErrCode,
#   __in  DWORD dwType
# );
def SetLastErrorEx(dwErrCode, dwType = 0):
    _SetLastErrorEx = windll.user32.SetLastErrorEx
    _SetLastErrorEx.argtypes = [DWORD, DWORD]
    _SetLastErrorEx.restype  = None
    _SetLastErrorEx(dwErrCode, dwType)

# HWND FindWindow(
#     LPCTSTR lpClassName,
#     LPCTSTR lpWindowName
# );
def FindWindowA(lpClassName = None, lpWindowName = None):
    _FindWindowA = windll.user32.FindWindowA
    _FindWindowA.argtypes = [LPSTR, LPSTR]
    _FindWindowA.restype  = HWND

    hWnd = _FindWindowA(lpClassName, lpWindowName)
    if not hWnd:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return hWnd

def FindWindowW(lpClassName = None, lpWindowName = None):
    _FindWindowW = windll.user32.FindWindowW
    _FindWindowW.argtypes = [LPWSTR, LPWSTR]
    _FindWindowW.restype  = HWND

    hWnd = _FindWindowW(lpClassName, lpWindowName)
    if not hWnd:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return hWnd

FindWindow = GuessStringType(FindWindowA, FindWindowW)

# HWND WINAPI FindWindowEx(
#   __in_opt  HWND hwndParent,
#   __in_opt  HWND hwndChildAfter,
#   __in_opt  LPCTSTR lpszClass,
#   __in_opt  LPCTSTR lpszWindow
# );
def FindWindowExA(hwndParent = None, hwndChildAfter = None, lpClassName = None, lpWindowName = None):
    _FindWindowExA = windll.user32.FindWindowExA
    _FindWindowExA.argtypes = [HWND, HWND, LPSTR, LPSTR]
    _FindWindowExA.restype  = HWND

    hWnd = _FindWindowExA(hwndParent, hwndChildAfter, lpClassName, lpWindowName)
    if not hWnd:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return hWnd

def FindWindowExW(hwndParent = None, hwndChildAfter = None, lpClassName = None, lpWindowName = None):
    _FindWindowExW = windll.user32.FindWindowExW
    _FindWindowExW.argtypes = [HWND, HWND, LPWSTR, LPWSTR]
    _FindWindowExW.restype  = HWND

    hWnd = _FindWindowExW(hwndParent, hwndChildAfter, lpClassName, lpWindowName)
    if not hWnd:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return hWnd

FindWindowEx = GuessStringType(FindWindowExA, FindWindowExW)

# int GetClassName(
#     HWND hWnd,
#     LPTSTR lpClassName,
#     int nMaxCount
# );
def GetClassNameA(hWnd):
    _GetClassNameA = windll.user32.GetClassNameA
    _GetClassNameA.argtypes = [HWND, LPSTR, ctypes.c_int]
    _GetClassNameA.restype = ctypes.c_int

    nMaxCount = 0x1000
    dwCharSize = sizeof(CHAR)
    while 1:
        lpClassName = ctypes.create_string_buffer("", nMaxCount)
        nCount = _GetClassNameA(hWnd, lpClassName, nMaxCount)
        if nCount == 0:
            raise ctypes.WinError()
        if nCount < nMaxCount - dwCharSize:
            break
        nMaxCount += 0x1000
    return lpClassName.value

def GetClassNameW(hWnd):
    _GetClassNameW = windll.user32.GetClassNameW
    _GetClassNameW.argtypes = [HWND, LPWSTR, ctypes.c_int]
    _GetClassNameW.restype = ctypes.c_int

    nMaxCount = 0x1000
    dwCharSize = sizeof(WCHAR)
    while 1:
        lpClassName = ctypes.create_unicode_buffer(u"", nMaxCount)
        nCount = _GetClassNameW(hWnd, lpClassName, nMaxCount)
        if nCount == 0:
            raise ctypes.WinError()
        if nCount < nMaxCount - dwCharSize:
            break
        nMaxCount += 0x1000
    return lpClassName.value

GetClassName = GuessStringType(GetClassNameA, GetClassNameW)

# int WINAPI GetWindowText(
#   __in   HWND hWnd,
#   __out  LPTSTR lpString,
#   __in   int nMaxCount
# );
def GetWindowTextA(hWnd):
    _GetWindowTextA = windll.user32.GetWindowTextA
    _GetWindowTextA.argtypes = [HWND, LPSTR, ctypes.c_int]
    _GetWindowTextA.restype = ctypes.c_int

    nMaxCount = 0x1000
    dwCharSize = sizeof(CHAR)
    while 1:
        lpString = ctypes.create_string_buffer("", nMaxCount)
        nCount = _GetWindowTextA(hWnd, lpString, nMaxCount)
        if nCount == 0:
            raise ctypes.WinError()
        if nCount < nMaxCount - dwCharSize:
            break
        nMaxCount += 0x1000
    return lpString.value

def GetWindowTextW(hWnd):
    _GetWindowTextW = windll.user32.GetWindowTextW
    _GetWindowTextW.argtypes = [HWND, LPWSTR, ctypes.c_int]
    _GetWindowTextW.restype = ctypes.c_int

    nMaxCount = 0x1000
    dwCharSize = sizeof(CHAR)
    while 1:
        lpString = ctypes.create_string_buffer("", nMaxCount)
        nCount = _GetWindowTextW(hWnd, lpString, nMaxCount)
        if nCount == 0:
            raise ctypes.WinError()
        if nCount < nMaxCount - dwCharSize:
            break
        nMaxCount += 0x1000
    return lpString.value

GetWindowText = GuessStringType(GetWindowTextA, GetWindowTextW)

# BOOL WINAPI SetWindowText(
#   __in      HWND hWnd,
#   __in_opt  LPCTSTR lpString
# );
def SetWindowTextA(hWnd, lpString = None):
    _SetWindowTextA = windll.user32.SetWindowTextA
    _SetWindowTextA.argtypes = [HWND, LPSTR]
    _SetWindowTextA.restype  = bool
    _SetWindowTextA.errcheck = RaiseIfZero
    _SetWindowTextA(hWnd, lpString)

def SetWindowTextW(hWnd, lpString = None):
    _SetWindowTextW = windll.user32.SetWindowTextW
    _SetWindowTextW.argtypes = [HWND, LPWSTR]
    _SetWindowTextW.restype  = bool
    _SetWindowTextW.errcheck = RaiseIfZero
    _SetWindowTextW(hWnd, lpString)

SetWindowText = GuessStringType(SetWindowTextA, SetWindowTextW)

# LONG GetWindowLong(
#     HWND hWnd,
#     int nIndex
# );
def GetWindowLongA(hWnd, nIndex = 0):
    _GetWindowLongA = windll.user32.GetWindowLongA
    _GetWindowLongA.argtypes = [HWND, ctypes.c_int]
    _GetWindowLongA.restype  = DWORD

    SetLastError(ERROR_SUCCESS)
    retval = _GetWindowLongA(hWnd, nIndex)
    if retval == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return retval

def GetWindowLongW(hWnd, nIndex = 0):
    _GetWindowLongW = windll.user32.GetWindowLongW
    _GetWindowLongW.argtypes = [HWND, ctypes.c_int]
    _GetWindowLongW.restype  = DWORD

    SetLastError(ERROR_SUCCESS)
    retval = _GetWindowLongW(hWnd, nIndex)
    if retval == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return retval

GetWindowLong = DefaultStringType(GetWindowLongA, GetWindowLongW)

# LONG_PTR WINAPI GetWindowLongPtr(
#   _In_  HWND hWnd,
#   _In_  int nIndex
# );

if bits == 32:

    GetWindowLongPtrA = GetWindowLongA
    GetWindowLongPtrW = GetWindowLongW
    GetWindowLongPtr  = GetWindowLong

else:

    def GetWindowLongPtrA(hWnd, nIndex = 0):
        _GetWindowLongPtrA = windll.user32.GetWindowLongPtrA
        _GetWindowLongPtrA.argtypes = [HWND, ctypes.c_int]
        _GetWindowLongPtrA.restype  = SIZE_T

        SetLastError(ERROR_SUCCESS)
        retval = _GetWindowLongPtrA(hWnd, nIndex)
        if retval == 0:
            errcode = GetLastError()
            if errcode != ERROR_SUCCESS:
                raise ctypes.WinError(errcode)
        return retval

    def GetWindowLongPtrW(hWnd, nIndex = 0):
        _GetWindowLongPtrW = windll.user32.GetWindowLongPtrW
        _GetWindowLongPtrW.argtypes = [HWND, ctypes.c_int]
        _GetWindowLongPtrW.restype  = DWORD

        SetLastError(ERROR_SUCCESS)
        retval = _GetWindowLongPtrW(hWnd, nIndex)
        if retval == 0:
            errcode = GetLastError()
            if errcode != ERROR_SUCCESS:
                raise ctypes.WinError(errcode)
        return retval

    GetWindowLongPtr = DefaultStringType(GetWindowLongPtrA, GetWindowLongPtrW)

# LONG WINAPI SetWindowLong(
#   _In_  HWND hWnd,
#   _In_  int nIndex,
#   _In_  LONG dwNewLong
# );

def SetWindowLongA(hWnd, nIndex, dwNewLong):
    _SetWindowLongA = windll.user32.SetWindowLongA
    _SetWindowLongA.argtypes = [HWND, ctypes.c_int, DWORD]
    _SetWindowLongA.restype  = DWORD

    SetLastError(ERROR_SUCCESS)
    retval = _SetWindowLongA(hWnd, nIndex, dwNewLong)
    if retval == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return retval

def SetWindowLongW(hWnd, nIndex, dwNewLong):
    _SetWindowLongW = windll.user32.SetWindowLongW
    _SetWindowLongW.argtypes = [HWND, ctypes.c_int, DWORD]
    _SetWindowLongW.restype  = DWORD

    SetLastError(ERROR_SUCCESS)
    retval = _SetWindowLongW(hWnd, nIndex, dwNewLong)
    if retval == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    return retval

SetWindowLong = DefaultStringType(SetWindowLongA, SetWindowLongW)

# LONG_PTR WINAPI SetWindowLongPtr(
#   _In_  HWND hWnd,
#   _In_  int nIndex,
#   _In_  LONG_PTR dwNewLong
# );

if bits == 32:

    SetWindowLongPtrA = SetWindowLongA
    SetWindowLongPtrW = SetWindowLongW
    SetWindowLongPtr  = SetWindowLong

else:

    def SetWindowLongPtrA(hWnd, nIndex, dwNewLong):
        _SetWindowLongPtrA = windll.user32.SetWindowLongPtrA
        _SetWindowLongPtrA.argtypes = [HWND, ctypes.c_int, SIZE_T]
        _SetWindowLongPtrA.restype  = SIZE_T

        SetLastError(ERROR_SUCCESS)
        retval = _SetWindowLongPtrA(hWnd, nIndex, dwNewLong)
        if retval == 0:
            errcode = GetLastError()
            if errcode != ERROR_SUCCESS:
                raise ctypes.WinError(errcode)
        return retval

    def SetWindowLongPtrW(hWnd, nIndex, dwNewLong):
        _SetWindowLongPtrW = windll.user32.SetWindowLongPtrW
        _SetWindowLongPtrW.argtypes = [HWND, ctypes.c_int, SIZE_T]
        _SetWindowLongPtrW.restype  = SIZE_T

        SetLastError(ERROR_SUCCESS)
        retval = _SetWindowLongPtrW(hWnd, nIndex, dwNewLong)
        if retval == 0:
            errcode = GetLastError()
            if errcode != ERROR_SUCCESS:
                raise ctypes.WinError(errcode)
        return retval

    SetWindowLongPtr = DefaultStringType(SetWindowLongPtrA, SetWindowLongPtrW)

# HWND GetShellWindow(VOID);
def GetShellWindow():
    _GetShellWindow = windll.user32.GetShellWindow
    _GetShellWindow.argtypes = []
    _GetShellWindow.restype  = HWND
    _GetShellWindow.errcheck = RaiseIfZero
    return _GetShellWindow()

# DWORD GetWindowThreadProcessId(
#     HWND hWnd,
#     LPDWORD lpdwProcessId
# );
def GetWindowThreadProcessId(hWnd):
    _GetWindowThreadProcessId = windll.user32.GetWindowThreadProcessId
    _GetWindowThreadProcessId.argtypes = [HWND, LPDWORD]
    _GetWindowThreadProcessId.restype  = DWORD
    _GetWindowThreadProcessId.errcheck = RaiseIfZero

    dwProcessId = DWORD(0)
    dwThreadId = _GetWindowThreadProcessId(hWnd, byref(dwProcessId))
    return (dwThreadId, dwProcessId.value)

# HWND WINAPI GetWindow(
#   __in  HWND hwnd,
#   __in  UINT uCmd
# );
def GetWindow(hWnd, uCmd):
    _GetWindow = windll.user32.GetWindow
    _GetWindow.argtypes = [HWND, UINT]
    _GetWindow.restype  = HWND

    SetLastError(ERROR_SUCCESS)
    hWndTarget = _GetWindow(hWnd, uCmd)
    if not hWndTarget:
        winerr = GetLastError()
        if winerr != ERROR_SUCCESS:
            raise ctypes.WinError(winerr)
    return hWndTarget

# HWND GetParent(
#       HWND hWnd
# );
def GetParent(hWnd):
    _GetParent = windll.user32.GetParent
    _GetParent.argtypes = [HWND]
    _GetParent.restype  = HWND

    SetLastError(ERROR_SUCCESS)
    hWndParent = _GetParent(hWnd)
    if not hWndParent:
        winerr = GetLastError()
        if winerr != ERROR_SUCCESS:
            raise ctypes.WinError(winerr)
    return hWndParent

# HWND WINAPI GetAncestor(
#   __in  HWND hwnd,
#   __in  UINT gaFlags
# );
def GetAncestor(hWnd, gaFlags = GA_PARENT):
    _GetAncestor = windll.user32.GetAncestor
    _GetAncestor.argtypes = [HWND, UINT]
    _GetAncestor.restype  = HWND

    SetLastError(ERROR_SUCCESS)
    hWndParent = _GetAncestor(hWnd, gaFlags)
    if not hWndParent:
        winerr = GetLastError()
        if winerr != ERROR_SUCCESS:
            raise ctypes.WinError(winerr)
    return hWndParent

# BOOL EnableWindow(
#     HWND hWnd,
#     BOOL bEnable
# );
def EnableWindow(hWnd, bEnable = True):
    _EnableWindow = windll.user32.EnableWindow
    _EnableWindow.argtypes = [HWND, BOOL]
    _EnableWindow.restype  = bool
    return _EnableWindow(hWnd, bool(bEnable))

# BOOL ShowWindow(
#     HWND hWnd,
#     int nCmdShow
# );
def ShowWindow(hWnd, nCmdShow = SW_SHOW):
    _ShowWindow = windll.user32.ShowWindow
    _ShowWindow.argtypes = [HWND, ctypes.c_int]
    _ShowWindow.restype  = bool
    return _ShowWindow(hWnd, nCmdShow)

# BOOL ShowWindowAsync(
#     HWND hWnd,
#     int nCmdShow
# );
def ShowWindowAsync(hWnd, nCmdShow = SW_SHOW):
    _ShowWindowAsync = windll.user32.ShowWindowAsync
    _ShowWindowAsync.argtypes = [HWND, ctypes.c_int]
    _ShowWindowAsync.restype  = bool
    return _ShowWindowAsync(hWnd, nCmdShow)

# HWND GetDesktopWindow(VOID);
def GetDesktopWindow():
    _GetDesktopWindow = windll.user32.GetDesktopWindow
    _GetDesktopWindow.argtypes = []
    _GetDesktopWindow.restype  = HWND
    _GetDesktopWindow.errcheck = RaiseIfZero
    return _GetDesktopWindow()

# HWND GetForegroundWindow(VOID);
def GetForegroundWindow():
    _GetForegroundWindow = windll.user32.GetForegroundWindow
    _GetForegroundWindow.argtypes = []
    _GetForegroundWindow.restype  = HWND
    _GetForegroundWindow.errcheck = RaiseIfZero
    return _GetForegroundWindow()

# BOOL IsWindow(
#     HWND hWnd
# );
def IsWindow(hWnd):
    _IsWindow = windll.user32.IsWindow
    _IsWindow.argtypes = [HWND]
    _IsWindow.restype  = bool
    return _IsWindow(hWnd)

# BOOL IsWindowVisible(
#     HWND hWnd
# );
def IsWindowVisible(hWnd):
    _IsWindowVisible = windll.user32.IsWindowVisible
    _IsWindowVisible.argtypes = [HWND]
    _IsWindowVisible.restype  = bool
    return _IsWindowVisible(hWnd)

# BOOL IsWindowEnabled(
#     HWND hWnd
# );
def IsWindowEnabled(hWnd):
    _IsWindowEnabled = windll.user32.IsWindowEnabled
    _IsWindowEnabled.argtypes = [HWND]
    _IsWindowEnabled.restype  = bool
    return _IsWindowEnabled(hWnd)

# BOOL IsZoomed(
#     HWND hWnd
# );
def IsZoomed(hWnd):
    _IsZoomed = windll.user32.IsZoomed
    _IsZoomed.argtypes = [HWND]
    _IsZoomed.restype  = bool
    return _IsZoomed(hWnd)

# BOOL IsIconic(
#     HWND hWnd
# );
def IsIconic(hWnd):
    _IsIconic = windll.user32.IsIconic
    _IsIconic.argtypes = [HWND]
    _IsIconic.restype  = bool
    return _IsIconic(hWnd)

# BOOL IsChild(
#     HWND hWnd
# );
def IsChild(hWnd):
    _IsChild = windll.user32.IsChild
    _IsChild.argtypes = [HWND]
    _IsChild.restype  = bool
    return _IsChild(hWnd)

# HWND WindowFromPoint(
#     POINT Point
# );
def WindowFromPoint(point):
    _WindowFromPoint = windll.user32.WindowFromPoint
    _WindowFromPoint.argtypes = [POINT]
    _WindowFromPoint.restype  = HWND
    _WindowFromPoint.errcheck = RaiseIfZero
    if isinstance(point, tuple):
        point = POINT(*point)
    return _WindowFromPoint(point)

# HWND ChildWindowFromPoint(
#     HWND hWndParent,
#     POINT Point
# );
def ChildWindowFromPoint(hWndParent, point):
    _ChildWindowFromPoint = windll.user32.ChildWindowFromPoint
    _ChildWindowFromPoint.argtypes = [HWND, POINT]
    _ChildWindowFromPoint.restype  = HWND
    _ChildWindowFromPoint.errcheck = RaiseIfZero
    if isinstance(point, tuple):
        point = POINT(*point)
    return _ChildWindowFromPoint(hWndParent, point)

#HWND RealChildWindowFromPoint(
#    HWND hwndParent,
#    POINT ptParentClientCoords
#);
def RealChildWindowFromPoint(hWndParent, ptParentClientCoords):
    _RealChildWindowFromPoint = windll.user32.RealChildWindowFromPoint
    _RealChildWindowFromPoint.argtypes = [HWND, POINT]
    _RealChildWindowFromPoint.restype  = HWND
    _RealChildWindowFromPoint.errcheck = RaiseIfZero
    if isinstance(ptParentClientCoords, tuple):
        ptParentClientCoords = POINT(*ptParentClientCoords)
    return _RealChildWindowFromPoint(hWndParent, ptParentClientCoords)

# BOOL ScreenToClient(
#   __in  HWND hWnd,
#         LPPOINT lpPoint
# );
def ScreenToClient(hWnd, lpPoint):
    _ScreenToClient = windll.user32.ScreenToClient
    _ScreenToClient.argtypes = [HWND, LPPOINT]
    _ScreenToClient.restype  = bool
    _ScreenToClient.errcheck = RaiseIfZero

    if isinstance(lpPoint, tuple):
        lpPoint = POINT(*lpPoint)
    else:
        lpPoint = POINT(lpPoint.x, lpPoint.y)
    _ScreenToClient(hWnd, byref(lpPoint))
    return Point(lpPoint.x, lpPoint.y)

# BOOL ClientToScreen(
#   HWND hWnd,
#   LPPOINT lpPoint
# );
def ClientToScreen(hWnd, lpPoint):
    _ClientToScreen = windll.user32.ClientToScreen
    _ClientToScreen.argtypes = [HWND, LPPOINT]
    _ClientToScreen.restype  = bool
    _ClientToScreen.errcheck = RaiseIfZero

    if isinstance(lpPoint, tuple):
        lpPoint = POINT(*lpPoint)
    else:
        lpPoint = POINT(lpPoint.x, lpPoint.y)
    _ClientToScreen(hWnd, byref(lpPoint))
    return Point(lpPoint.x, lpPoint.y)

# int MapWindowPoints(
#   __in     HWND hWndFrom,
#   __in     HWND hWndTo,
#   __inout  LPPOINT lpPoints,
#   __in     UINT cPoints
# );
def MapWindowPoints(hWndFrom, hWndTo, lpPoints):
    _MapWindowPoints = windll.user32.MapWindowPoints
    _MapWindowPoints.argtypes = [HWND, HWND, LPPOINT, UINT]
    _MapWindowPoints.restype  = ctypes.c_int

    cPoints  = len(lpPoints)
    lpPoints = (POINT * cPoints)(* lpPoints)
    SetLastError(ERROR_SUCCESS)
    number   = _MapWindowPoints(hWndFrom, hWndTo, byref(lpPoints), cPoints)
    if number == 0:
        errcode = GetLastError()
        if errcode != ERROR_SUCCESS:
            raise ctypes.WinError(errcode)
    x_delta = number & 0xFFFF
    y_delta = (number >> 16) & 0xFFFF
    return x_delta, y_delta, [ (Point.x, Point.y) for Point in lpPoints ]

#BOOL SetForegroundWindow(
#    HWND hWnd
#);
def SetForegroundWindow(hWnd):
    _SetForegroundWindow = windll.user32.SetForegroundWindow
    _SetForegroundWindow.argtypes = [HWND]
    _SetForegroundWindow.restype  = bool
    _SetForegroundWindow.errcheck = RaiseIfZero
    return _SetForegroundWindow(hWnd)

# BOOL GetWindowPlacement(
#     HWND hWnd,
#     WINDOWPLACEMENT *lpwndpl
# );
def GetWindowPlacement(hWnd):
    _GetWindowPlacement = windll.user32.GetWindowPlacement
    _GetWindowPlacement.argtypes = [HWND, PWINDOWPLACEMENT]
    _GetWindowPlacement.restype  = bool
    _GetWindowPlacement.errcheck = RaiseIfZero

    lpwndpl = WINDOWPLACEMENT()
    lpwndpl.length = sizeof(lpwndpl)
    _GetWindowPlacement(hWnd, byref(lpwndpl))
    return WindowPlacement(lpwndpl)

# BOOL SetWindowPlacement(
#     HWND hWnd,
#     WINDOWPLACEMENT *lpwndpl
# );
def SetWindowPlacement(hWnd, lpwndpl):
    _SetWindowPlacement = windll.user32.SetWindowPlacement
    _SetWindowPlacement.argtypes = [HWND, PWINDOWPLACEMENT]
    _SetWindowPlacement.restype  = bool
    _SetWindowPlacement.errcheck = RaiseIfZero

    if isinstance(lpwndpl, WINDOWPLACEMENT):
        lpwndpl.length = sizeof(lpwndpl)
    _SetWindowPlacement(hWnd, byref(lpwndpl))

# BOOL WINAPI GetWindowRect(
#   __in   HWND hWnd,
#   __out  LPRECT lpRect
# );
def GetWindowRect(hWnd):
    _GetWindowRect = windll.user32.GetWindowRect
    _GetWindowRect.argtypes = [HWND, LPRECT]
    _GetWindowRect.restype  = bool
    _GetWindowRect.errcheck = RaiseIfZero

    lpRect = RECT()
    _GetWindowRect(hWnd, byref(lpRect))
    return Rect(lpRect.left, lpRect.top, lpRect.right, lpRect.bottom)

# BOOL WINAPI GetClientRect(
#   __in   HWND hWnd,
#   __out  LPRECT lpRect
# );
def GetClientRect(hWnd):
    _GetClientRect = windll.user32.GetClientRect
    _GetClientRect.argtypes = [HWND, LPRECT]
    _GetClientRect.restype  = bool
    _GetClientRect.errcheck = RaiseIfZero

    lpRect = RECT()
    _GetClientRect(hWnd, byref(lpRect))
    return Rect(lpRect.left, lpRect.top, lpRect.right, lpRect.bottom)

#BOOL MoveWindow(
#    HWND hWnd,
#    int X,
#    int Y,
#    int nWidth,
#    int nHeight,
#    BOOL bRepaint
#);
def MoveWindow(hWnd, X, Y, nWidth, nHeight, bRepaint = True):
    _MoveWindow = windll.user32.MoveWindow
    _MoveWindow.argtypes = [HWND, ctypes.c_int, ctypes.c_int, ctypes.c_int, ctypes.c_int, BOOL]
    _MoveWindow.restype  = bool
    _MoveWindow.errcheck = RaiseIfZero
    _MoveWindow(hWnd, X, Y, nWidth, nHeight, bool(bRepaint))

# BOOL GetGUIThreadInfo(
#     DWORD idThread,
#     LPGUITHREADINFO lpgui
# );
def GetGUIThreadInfo(idThread):
    _GetGUIThreadInfo = windll.user32.GetGUIThreadInfo
    _GetGUIThreadInfo.argtypes = [DWORD, LPGUITHREADINFO]
    _GetGUIThreadInfo.restype  = bool
    _GetGUIThreadInfo.errcheck = RaiseIfZero

    gui = GUITHREADINFO()
    _GetGUIThreadInfo(idThread, byref(gui))
    return gui

# BOOL CALLBACK EnumWndProc(
#     HWND hwnd,
#     LPARAM lParam
# );
class __EnumWndProc (__WindowEnumerator):
    pass

# BOOL EnumWindows(
#     WNDENUMPROC lpEnumFunc,
#     LPARAM lParam
# );
def EnumWindows():
    _EnumWindows = windll.user32.EnumWindows
    _EnumWindows.argtypes = [WNDENUMPROC, LPARAM]
    _EnumWindows.restype  = bool

    EnumFunc = __EnumWndProc()
    lpEnumFunc = WNDENUMPROC(EnumFunc)
    if not _EnumWindows(lpEnumFunc, NULL):
        errcode = GetLastError()
        if errcode not in (ERROR_NO_MORE_FILES, ERROR_SUCCESS):
            raise ctypes.WinError(errcode)
    return EnumFunc.hwnd

# BOOL CALLBACK EnumThreadWndProc(
#     HWND hwnd,
#     LPARAM lParam
# );
class __EnumThreadWndProc (__WindowEnumerator):
    pass

# BOOL EnumThreadWindows(
#     DWORD dwThreadId,
#     WNDENUMPROC lpfn,
#     LPARAM lParam
# );
def EnumThreadWindows(dwThreadId):
    _EnumThreadWindows = windll.user32.EnumThreadWindows
    _EnumThreadWindows.argtypes = [DWORD, WNDENUMPROC, LPARAM]
    _EnumThreadWindows.restype  = bool

    fn = __EnumThreadWndProc()
    lpfn = WNDENUMPROC(fn)
    if not _EnumThreadWindows(dwThreadId, lpfn, NULL):
        errcode = GetLastError()
        if errcode not in (ERROR_NO_MORE_FILES, ERROR_SUCCESS):
            raise ctypes.WinError(errcode)
    return fn.hwnd

# BOOL CALLBACK EnumChildProc(
#     HWND hwnd,
#     LPARAM lParam
# );
class __EnumChildProc (__WindowEnumerator):
    pass

# BOOL EnumChildWindows(
#     HWND hWndParent,
#     WNDENUMPROC lpEnumFunc,
#     LPARAM lParam
# );
def EnumChildWindows(hWndParent = NULL):
    _EnumChildWindows = windll.user32.EnumChildWindows
    _EnumChildWindows.argtypes = [HWND, WNDENUMPROC, LPARAM]
    _EnumChildWindows.restype  = bool

    EnumFunc = __EnumChildProc()
    lpEnumFunc = WNDENUMPROC(EnumFunc)
    SetLastError(ERROR_SUCCESS)
    _EnumChildWindows(hWndParent, lpEnumFunc, NULL)
    errcode = GetLastError()
    if errcode != ERROR_SUCCESS and errcode not in (ERROR_NO_MORE_FILES, ERROR_SUCCESS):
        raise ctypes.WinError(errcode)
    return EnumFunc.hwnd

# LRESULT SendMessage(
#     HWND hWnd,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam
# );
def SendMessageA(hWnd, Msg, wParam = 0, lParam = 0):
    _SendMessageA = windll.user32.SendMessageA
    _SendMessageA.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _SendMessageA.restype  = LRESULT

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    return _SendMessageA(hWnd, Msg, wParam, lParam)

def SendMessageW(hWnd, Msg, wParam = 0, lParam = 0):
    _SendMessageW = windll.user32.SendMessageW
    _SendMessageW.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _SendMessageW.restype  = LRESULT

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    return _SendMessageW(hWnd, Msg, wParam, lParam)

SendMessage = GuessStringType(SendMessageA, SendMessageW)

# BOOL PostMessage(
#     HWND hWnd,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam
# );
def PostMessageA(hWnd, Msg, wParam = 0, lParam = 0):
    _PostMessageA = windll.user32.PostMessageA
    _PostMessageA.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _PostMessageA.restype  = bool
    _PostMessageA.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _PostMessageA(hWnd, Msg, wParam, lParam)

def PostMessageW(hWnd, Msg, wParam = 0, lParam = 0):
    _PostMessageW = windll.user32.PostMessageW
    _PostMessageW.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _PostMessageW.restype  = bool
    _PostMessageW.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _PostMessageW(hWnd, Msg, wParam, lParam)

PostMessage = GuessStringType(PostMessageA, PostMessageW)

# BOOL PostThreadMessage(
#     DWORD idThread,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam
# );
def PostThreadMessageA(idThread, Msg, wParam = 0, lParam = 0):
    _PostThreadMessageA = windll.user32.PostThreadMessageA
    _PostThreadMessageA.argtypes = [DWORD, UINT, WPARAM, LPARAM]
    _PostThreadMessageA.restype  = bool
    _PostThreadMessageA.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _PostThreadMessageA(idThread, Msg, wParam, lParam)

def PostThreadMessageW(idThread, Msg, wParam = 0, lParam = 0):
    _PostThreadMessageW = windll.user32.PostThreadMessageW
    _PostThreadMessageW.argtypes = [DWORD, UINT, WPARAM, LPARAM]
    _PostThreadMessageW.restype  = bool
    _PostThreadMessageW.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _PostThreadMessageW(idThread, Msg, wParam, lParam)

PostThreadMessage = GuessStringType(PostThreadMessageA, PostThreadMessageW)

# LRESULT c(
#     HWND hWnd,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam,
#     UINT fuFlags,
#     UINT uTimeout,
#     PDWORD_PTR lpdwResult
# );
def SendMessageTimeoutA(hWnd, Msg, wParam = 0, lParam = 0, fuFlags = 0, uTimeout = 0):
    _SendMessageTimeoutA = windll.user32.SendMessageTimeoutA
    _SendMessageTimeoutA.argtypes = [HWND, UINT, WPARAM, LPARAM, UINT, UINT, PDWORD_PTR]
    _SendMessageTimeoutA.restype  = LRESULT
    _SendMessageTimeoutA.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    dwResult = DWORD(0)
    _SendMessageTimeoutA(hWnd, Msg, wParam, lParam, fuFlags, uTimeout, byref(dwResult))
    return dwResult.value

def SendMessageTimeoutW(hWnd, Msg, wParam = 0, lParam = 0):
    _SendMessageTimeoutW = windll.user32.SendMessageTimeoutW
    _SendMessageTimeoutW.argtypes = [HWND, UINT, WPARAM, LPARAM, UINT, UINT, PDWORD_PTR]
    _SendMessageTimeoutW.restype  = LRESULT
    _SendMessageTimeoutW.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    dwResult = DWORD(0)
    _SendMessageTimeoutW(hWnd, Msg, wParam, lParam, fuFlags, uTimeout, byref(dwResult))
    return dwResult.value

SendMessageTimeout = GuessStringType(SendMessageTimeoutA, SendMessageTimeoutW)

# BOOL SendNotifyMessage(
#     HWND hWnd,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam
# );
def SendNotifyMessageA(hWnd, Msg, wParam = 0, lParam = 0):
    _SendNotifyMessageA = windll.user32.SendNotifyMessageA
    _SendNotifyMessageA.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _SendNotifyMessageA.restype  = bool
    _SendNotifyMessageA.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _SendNotifyMessageA(hWnd, Msg, wParam, lParam)

def SendNotifyMessageW(hWnd, Msg, wParam = 0, lParam = 0):
    _SendNotifyMessageW = windll.user32.SendNotifyMessageW
    _SendNotifyMessageW.argtypes = [HWND, UINT, WPARAM, LPARAM]
    _SendNotifyMessageW.restype  = bool
    _SendNotifyMessageW.errcheck = RaiseIfZero

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    _SendNotifyMessageW(hWnd, Msg, wParam, lParam)

SendNotifyMessage = GuessStringType(SendNotifyMessageA, SendNotifyMessageW)

# LRESULT SendDlgItemMessage(
#     HWND hDlg,
#     int nIDDlgItem,
#     UINT Msg,
#     WPARAM wParam,
#     LPARAM lParam
# );
def SendDlgItemMessageA(hDlg, nIDDlgItem, Msg, wParam = 0, lParam = 0):
    _SendDlgItemMessageA = windll.user32.SendDlgItemMessageA
    _SendDlgItemMessageA.argtypes = [HWND, ctypes.c_int, UINT, WPARAM, LPARAM]
    _SendDlgItemMessageA.restype  = LRESULT

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    return _SendDlgItemMessageA(hDlg, nIDDlgItem, Msg, wParam, lParam)

def SendDlgItemMessageW(hDlg, nIDDlgItem, Msg, wParam = 0, lParam = 0):
    _SendDlgItemMessageW = windll.user32.SendDlgItemMessageW
    _SendDlgItemMessageW.argtypes = [HWND, ctypes.c_int, UINT, WPARAM, LPARAM]
    _SendDlgItemMessageW.restype  = LRESULT

    wParam = MAKE_WPARAM(wParam)
    lParam = MAKE_LPARAM(lParam)
    return _SendDlgItemMessageW(hDlg, nIDDlgItem, Msg, wParam, lParam)

SendDlgItemMessage = GuessStringType(SendDlgItemMessageA, SendDlgItemMessageW)

# DWORD WINAPI WaitForInputIdle(
#   _In_  HANDLE hProcess,
#   _In_  DWORD dwMilliseconds
# );
def WaitForInputIdle(hProcess, dwMilliseconds = INFINITE):
    _WaitForInputIdle = windll.user32.WaitForInputIdle
    _WaitForInputIdle.argtypes = [HANDLE, DWORD]
    _WaitForInputIdle.restype  = DWORD

    r = _WaitForInputIdle(hProcess, dwMilliseconds)
    if r == WAIT_FAILED:
        raise ctypes.WinError()
    return r

# UINT RegisterWindowMessage(
#     LPCTSTR lpString
# );
def RegisterWindowMessageA(lpString):
    _RegisterWindowMessageA = windll.user32.RegisterWindowMessageA
    _RegisterWindowMessageA.argtypes = [LPSTR]
    _RegisterWindowMessageA.restype  = UINT
    _RegisterWindowMessageA.errcheck = RaiseIfZero
    return _RegisterWindowMessageA(lpString)

def RegisterWindowMessageW(lpString):
    _RegisterWindowMessageW = windll.user32.RegisterWindowMessageW
    _RegisterWindowMessageW.argtypes = [LPWSTR]
    _RegisterWindowMessageW.restype  = UINT
    _RegisterWindowMessageW.errcheck = RaiseIfZero
    return _RegisterWindowMessageW(lpString)

RegisterWindowMessage = GuessStringType(RegisterWindowMessageA, RegisterWindowMessageW)

# UINT RegisterClipboardFormat(
#     LPCTSTR lpString
# );
def RegisterClipboardFormatA(lpString):
    _RegisterClipboardFormatA = windll.user32.RegisterClipboardFormatA
    _RegisterClipboardFormatA.argtypes = [LPSTR]
    _RegisterClipboardFormatA.restype  = UINT
    _RegisterClipboardFormatA.errcheck = RaiseIfZero
    return _RegisterClipboardFormatA(lpString)

def RegisterClipboardFormatW(lpString):
    _RegisterClipboardFormatW = windll.user32.RegisterClipboardFormatW
    _RegisterClipboardFormatW.argtypes = [LPWSTR]
    _RegisterClipboardFormatW.restype  = UINT
    _RegisterClipboardFormatW.errcheck = RaiseIfZero
    return _RegisterClipboardFormatW(lpString)

RegisterClipboardFormat = GuessStringType(RegisterClipboardFormatA, RegisterClipboardFormatW)

# HANDLE WINAPI GetProp(
#   __in  HWND hWnd,
#   __in  LPCTSTR lpString
# );
def GetPropA(hWnd, lpString):
    _GetPropA = windll.user32.GetPropA
    _GetPropA.argtypes = [HWND, LPSTR]
    _GetPropA.restype  = HANDLE
    return _GetPropA(hWnd, lpString)

def GetPropW(hWnd, lpString):
    _GetPropW = windll.user32.GetPropW
    _GetPropW.argtypes = [HWND, LPWSTR]
    _GetPropW.restype  = HANDLE
    return _GetPropW(hWnd, lpString)

GetProp = GuessStringType(GetPropA, GetPropW)

# BOOL WINAPI SetProp(
#   __in      HWND hWnd,
#   __in      LPCTSTR lpString,
#   __in_opt  HANDLE hData
# );
def SetPropA(hWnd, lpString, hData):
    _SetPropA = windll.user32.SetPropA
    _SetPropA.argtypes = [HWND, LPSTR, HANDLE]
    _SetPropA.restype  = BOOL
    _SetPropA.errcheck = RaiseIfZero
    _SetPropA(hWnd, lpString, hData)

def SetPropW(hWnd, lpString, hData):
    _SetPropW = windll.user32.SetPropW
    _SetPropW.argtypes = [HWND, LPWSTR, HANDLE]
    _SetPropW.restype  = BOOL
    _SetPropW.errcheck = RaiseIfZero
    _SetPropW(hWnd, lpString, hData)

SetProp = GuessStringType(SetPropA, SetPropW)

# HANDLE WINAPI RemoveProp(
#   __in  HWND hWnd,
#   __in  LPCTSTR lpString
# );
def RemovePropA(hWnd, lpString):
    _RemovePropA = windll.user32.RemovePropA
    _RemovePropA.argtypes = [HWND, LPSTR]
    _RemovePropA.restype  = HANDLE
    return _RemovePropA(hWnd, lpString)

def RemovePropW(hWnd, lpString):
    _RemovePropW = windll.user32.RemovePropW
    _RemovePropW.argtypes = [HWND, LPWSTR]
    _RemovePropW.restype  = HANDLE
    return _RemovePropW(hWnd, lpString)

RemoveProp = GuessStringType(RemovePropA, RemovePropW)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/version.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Detect the current architecture and operating system.

Some functions here are really from kernel32.dll, others from version.dll.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- NTDDI version ------------------------------------------------------------

NTDDI_WIN8      = 0x06020000
NTDDI_WIN7SP1   = 0x06010100
NTDDI_WIN7      = 0x06010000
NTDDI_WS08      = 0x06000100
NTDDI_VISTASP1  = 0x06000100
NTDDI_VISTA     = 0x06000000
NTDDI_LONGHORN  = NTDDI_VISTA
NTDDI_WS03SP2   = 0x05020200
NTDDI_WS03SP1   = 0x05020100
NTDDI_WS03      = 0x05020000
NTDDI_WINXPSP3  = 0x05010300
NTDDI_WINXPSP2  = 0x05010200
NTDDI_WINXPSP1  = 0x05010100
NTDDI_WINXP     = 0x05010000
NTDDI_WIN2KSP4  = 0x05000400
NTDDI_WIN2KSP3  = 0x05000300
NTDDI_WIN2KSP2  = 0x05000200
NTDDI_WIN2KSP1  = 0x05000100
NTDDI_WIN2K     = 0x05000000
NTDDI_WINNT4    = 0x04000000

OSVERSION_MASK  = 0xFFFF0000
SPVERSION_MASK  = 0x0000FF00
SUBVERSION_MASK = 0x000000FF

#--- OSVERSIONINFO and OSVERSIONINFOEX structures and constants ---------------

VER_PLATFORM_WIN32s                 = 0
VER_PLATFORM_WIN32_WINDOWS          = 1
VER_PLATFORM_WIN32_NT               = 2

VER_SUITE_BACKOFFICE                = 0x00000004
VER_SUITE_BLADE                     = 0x00000400
VER_SUITE_COMPUTE_SERVER            = 0x00004000
VER_SUITE_DATACENTER                = 0x00000080
VER_SUITE_ENTERPRISE                = 0x00000002
VER_SUITE_EMBEDDEDNT                = 0x00000040
VER_SUITE_PERSONAL                  = 0x00000200
VER_SUITE_SINGLEUSERTS              = 0x00000100
VER_SUITE_SMALLBUSINESS             = 0x00000001
VER_SUITE_SMALLBUSINESS_RESTRICTED  = 0x00000020
VER_SUITE_STORAGE_SERVER            = 0x00002000
VER_SUITE_TERMINAL                  = 0x00000010
VER_SUITE_WH_SERVER                 = 0x00008000

VER_NT_DOMAIN_CONTROLLER            = 0x0000002
VER_NT_SERVER                       = 0x0000003
VER_NT_WORKSTATION                  = 0x0000001

VER_BUILDNUMBER                     = 0x0000004
VER_MAJORVERSION                    = 0x0000002
VER_MINORVERSION                    = 0x0000001
VER_PLATFORMID                      = 0x0000008
VER_PRODUCT_TYPE                    = 0x0000080
VER_SERVICEPACKMAJOR                = 0x0000020
VER_SERVICEPACKMINOR                = 0x0000010
VER_SUITENAME                       = 0x0000040

VER_EQUAL                           = 1
VER_GREATER                         = 2
VER_GREATER_EQUAL                   = 3
VER_LESS                            = 4
VER_LESS_EQUAL                      = 5
VER_AND                             = 6
VER_OR                              = 7

# typedef struct _OSVERSIONINFO {
#   DWORD dwOSVersionInfoSize;
#   DWORD dwMajorVersion;
#   DWORD dwMinorVersion;
#   DWORD dwBuildNumber;
#   DWORD dwPlatformId;
#   TCHAR szCSDVersion[128];
# }OSVERSIONINFO;
class OSVERSIONINFOA(Structure):
    _fields_ = [
        ("dwOSVersionInfoSize", DWORD),
        ("dwMajorVersion",      DWORD),
        ("dwMinorVersion",      DWORD),
        ("dwBuildNumber",       DWORD),
        ("dwPlatformId",        DWORD),
        ("szCSDVersion",        CHAR * 128),
    ]
class OSVERSIONINFOW(Structure):
    _fields_ = [
        ("dwOSVersionInfoSize", DWORD),
        ("dwMajorVersion",      DWORD),
        ("dwMinorVersion",      DWORD),
        ("dwBuildNumber",       DWORD),
        ("dwPlatformId",        DWORD),
        ("szCSDVersion",        WCHAR * 128),
    ]

# typedef struct _OSVERSIONINFOEX {
#   DWORD dwOSVersionInfoSize;
#   DWORD dwMajorVersion;
#   DWORD dwMinorVersion;
#   DWORD dwBuildNumber;
#   DWORD dwPlatformId;
#   TCHAR szCSDVersion[128];
#   WORD  wServicePackMajor;
#   WORD  wServicePackMinor;
#   WORD  wSuiteMask;
#   BYTE  wProductType;
#   BYTE  wReserved;
# }OSVERSIONINFOEX, *POSVERSIONINFOEX, *LPOSVERSIONINFOEX;
class OSVERSIONINFOEXA(Structure):
    _fields_ = [
        ("dwOSVersionInfoSize", DWORD),
        ("dwMajorVersion",      DWORD),
        ("dwMinorVersion",      DWORD),
        ("dwBuildNumber",       DWORD),
        ("dwPlatformId",        DWORD),
        ("szCSDVersion",        CHAR * 128),
        ("wServicePackMajor",   WORD),
        ("wServicePackMinor",   WORD),
        ("wSuiteMask",          WORD),
        ("wProductType",        BYTE),
        ("wReserved",           BYTE),
    ]
class OSVERSIONINFOEXW(Structure):
    _fields_ = [
        ("dwOSVersionInfoSize", DWORD),
        ("dwMajorVersion",      DWORD),
        ("dwMinorVersion",      DWORD),
        ("dwBuildNumber",       DWORD),
        ("dwPlatformId",        DWORD),
        ("szCSDVersion",        WCHAR * 128),
        ("wServicePackMajor",   WORD),
        ("wServicePackMinor",   WORD),
        ("wSuiteMask",          WORD),
        ("wProductType",        BYTE),
        ("wReserved",           BYTE),
    ]

LPOSVERSIONINFOA    = POINTER(OSVERSIONINFOA)
LPOSVERSIONINFOW    = POINTER(OSVERSIONINFOW)
LPOSVERSIONINFOEXA  = POINTER(OSVERSIONINFOEXA)
LPOSVERSIONINFOEXW  = POINTER(OSVERSIONINFOEXW)
POSVERSIONINFOA     = LPOSVERSIONINFOA
POSVERSIONINFOW     = LPOSVERSIONINFOW
POSVERSIONINFOEXA   = LPOSVERSIONINFOEXA
POSVERSIONINFOEXW   = LPOSVERSIONINFOA

#--- GetSystemMetrics constants -----------------------------------------------

SM_CXSCREEN             = 0
SM_CYSCREEN             = 1
SM_CXVSCROLL            = 2
SM_CYHSCROLL            = 3
SM_CYCAPTION            = 4
SM_CXBORDER             = 5
SM_CYBORDER             = 6
SM_CXDLGFRAME           = 7
SM_CYDLGFRAME           = 8
SM_CYVTHUMB             = 9
SM_CXHTHUMB             = 10
SM_CXICON               = 11
SM_CYICON               = 12
SM_CXCURSOR             = 13
SM_CYCURSOR             = 14
SM_CYMENU               = 15
SM_CXFULLSCREEN         = 16
SM_CYFULLSCREEN         = 17
SM_CYKANJIWINDOW        = 18
SM_MOUSEPRESENT         = 19
SM_CYVSCROLL            = 20
SM_CXHSCROLL            = 21
SM_DEBUG                = 22
SM_SWAPBUTTON           = 23
SM_RESERVED1            = 24
SM_RESERVED2            = 25
SM_RESERVED3            = 26
SM_RESERVED4            = 27
SM_CXMIN                = 28
SM_CYMIN                = 29
SM_CXSIZE               = 30
SM_CYSIZE               = 31
SM_CXFRAME              = 32
SM_CYFRAME              = 33
SM_CXMINTRACK           = 34
SM_CYMINTRACK           = 35
SM_CXDOUBLECLK          = 36
SM_CYDOUBLECLK          = 37
SM_CXICONSPACING        = 38
SM_CYICONSPACING        = 39
SM_MENUDROPALIGNMENT    = 40
SM_PENWINDOWS           = 41
SM_DBCSENABLED          = 42
SM_CMOUSEBUTTONS        = 43

SM_CXFIXEDFRAME         = SM_CXDLGFRAME     # ;win40 name change
SM_CYFIXEDFRAME         = SM_CYDLGFRAME     # ;win40 name change
SM_CXSIZEFRAME          = SM_CXFRAME        # ;win40 name change
SM_CYSIZEFRAME          = SM_CYFRAME        # ;win40 name change

SM_SECURE               = 44
SM_CXEDGE               = 45
SM_CYEDGE               = 46
SM_CXMINSPACING         = 47
SM_CYMINSPACING         = 48
SM_CXSMICON             = 49
SM_CYSMICON             = 50
SM_CYSMCAPTION          = 51
SM_CXSMSIZE             = 52
SM_CYSMSIZE             = 53
SM_CXMENUSIZE           = 54
SM_CYMENUSIZE           = 55
SM_ARRANGE              = 56
SM_CXMINIMIZED          = 57
SM_CYMINIMIZED          = 58
SM_CXMAXTRACK           = 59
SM_CYMAXTRACK           = 60
SM_CXMAXIMIZED          = 61
SM_CYMAXIMIZED          = 62
SM_NETWORK              = 63
SM_CLEANBOOT            = 67
SM_CXDRAG               = 68
SM_CYDRAG               = 69
SM_SHOWSOUNDS           = 70
SM_CXMENUCHECK          = 71  # Use instead of GetMenuCheckMarkDimensions()!
SM_CYMENUCHECK          = 72
SM_SLOWMACHINE          = 73
SM_MIDEASTENABLED       = 74
SM_MOUSEWHEELPRESENT    = 75
SM_XVIRTUALSCREEN       = 76
SM_YVIRTUALSCREEN       = 77
SM_CXVIRTUALSCREEN      = 78
SM_CYVIRTUALSCREEN      = 79
SM_CMONITORS            = 80
SM_SAMEDISPLAYFORMAT    = 81
SM_IMMENABLED           = 82
SM_CXFOCUSBORDER        = 83
SM_CYFOCUSBORDER        = 84
SM_TABLETPC             = 86
SM_MEDIACENTER          = 87
SM_STARTER              = 88
SM_SERVERR2             = 89
SM_MOUSEHORIZONTALWHEELPRESENT = 91
SM_CXPADDEDBORDER       = 92

SM_CMETRICS             = 93

SM_REMOTESESSION        = 0x1000
SM_SHUTTINGDOWN         = 0x2000
SM_REMOTECONTROL        = 0x2001
SM_CARETBLINKINGENABLED = 0x2002

#--- SYSTEM_INFO structure, GetSystemInfo() and GetNativeSystemInfo() ---------

# Values used by Wine
# Documented values at MSDN are marked with an asterisk
PROCESSOR_ARCHITECTURE_UNKNOWN        = 0xFFFF; # Unknown architecture.
PROCESSOR_ARCHITECTURE_INTEL          = 0       # x86 (AMD or Intel) *
PROCESSOR_ARCHITECTURE_MIPS           = 1       # MIPS
PROCESSOR_ARCHITECTURE_ALPHA          = 2       # Alpha
PROCESSOR_ARCHITECTURE_PPC            = 3       # Power PC
PROCESSOR_ARCHITECTURE_SHX            = 4       # SHX
PROCESSOR_ARCHITECTURE_ARM            = 5       # ARM
PROCESSOR_ARCHITECTURE_IA64           = 6       # Intel Itanium *
PROCESSOR_ARCHITECTURE_ALPHA64        = 7       # Alpha64
PROCESSOR_ARCHITECTURE_MSIL           = 8       # MSIL
PROCESSOR_ARCHITECTURE_AMD64          = 9       # x64 (AMD or Intel) *
PROCESSOR_ARCHITECTURE_IA32_ON_WIN64  = 10      # IA32 on Win64
PROCESSOR_ARCHITECTURE_SPARC          = 20      # Sparc (Wine)

# Values used by Wine
# PROCESSOR_OPTIL value found at http://code.google.com/p/ddab-lib/
# Documented values at MSDN are marked with an asterisk
PROCESSOR_INTEL_386     = 386    # Intel i386 *
PROCESSOR_INTEL_486     = 486    # Intel i486 *
PROCESSOR_INTEL_PENTIUM = 586    # Intel Pentium *
PROCESSOR_INTEL_IA64    = 2200   # Intel IA64 (Itanium) *
PROCESSOR_AMD_X8664     = 8664   # AMD X86 64 *
PROCESSOR_MIPS_R4000    = 4000   # MIPS R4000, R4101, R3910
PROCESSOR_ALPHA_21064   = 21064  # Alpha 210 64
PROCESSOR_PPC_601       = 601    # PPC 601
PROCESSOR_PPC_603       = 603    # PPC 603
PROCESSOR_PPC_604       = 604    # PPC 604
PROCESSOR_PPC_620       = 620    # PPC 620
PROCESSOR_HITACHI_SH3   = 10003  # Hitachi SH3 (Windows CE)
PROCESSOR_HITACHI_SH3E  = 10004  # Hitachi SH3E (Windows CE)
PROCESSOR_HITACHI_SH4   = 10005  # Hitachi SH4 (Windows CE)
PROCESSOR_MOTOROLA_821  = 821    # Motorola 821 (Windows CE)
PROCESSOR_SHx_SH3       = 103    # SHx SH3 (Windows CE)
PROCESSOR_SHx_SH4       = 104    # SHx SH4 (Windows CE)
PROCESSOR_STRONGARM     = 2577   # StrongARM (Windows CE)
PROCESSOR_ARM720        = 1824   # ARM 720 (Windows CE)
PROCESSOR_ARM820        = 2080   # ARM 820 (Windows CE)
PROCESSOR_ARM920        = 2336   # ARM 920 (Windows CE)
PROCESSOR_ARM_7TDMI     = 70001  # ARM 7TDMI (Windows CE)
PROCESSOR_OPTIL         = 0x494F # MSIL

# typedef struct _SYSTEM_INFO {
#   union {
#     DWORD dwOemId;
#     struct {
#       WORD wProcessorArchitecture;
#       WORD wReserved;
#     } ;
#   }     ;
#   DWORD     dwPageSize;
#   LPVOID    lpMinimumApplicationAddress;
#   LPVOID    lpMaximumApplicationAddress;
#   DWORD_PTR dwActiveProcessorMask;
#   DWORD     dwNumberOfProcessors;
#   DWORD     dwProcessorType;
#   DWORD     dwAllocationGranularity;
#   WORD      wProcessorLevel;
#   WORD      wProcessorRevision;
# } SYSTEM_INFO;

class _SYSTEM_INFO_OEM_ID_STRUCT(Structure):
    _fields_ = [
        ("wProcessorArchitecture",  WORD),
        ("wReserved",               WORD),
]

class _SYSTEM_INFO_OEM_ID(Union):
    _fields_ = [
        ("dwOemId",  DWORD),
        ("w",        _SYSTEM_INFO_OEM_ID_STRUCT),
]

class SYSTEM_INFO(Structure):
    _fields_ = [
        ("id",                              _SYSTEM_INFO_OEM_ID),
        ("dwPageSize",                      DWORD),
        ("lpMinimumApplicationAddress",     LPVOID),
        ("lpMaximumApplicationAddress",     LPVOID),
        ("dwActiveProcessorMask",           DWORD_PTR),
        ("dwNumberOfProcessors",            DWORD),
        ("dwProcessorType",                 DWORD),
        ("dwAllocationGranularity",         DWORD),
        ("wProcessorLevel",                 WORD),
        ("wProcessorRevision",              WORD),
    ]

    def __get_dwOemId(self):
        return self.id.dwOemId
    def __set_dwOemId(self, value):
        self.id.dwOemId = value
    dwOemId = property(__get_dwOemId, __set_dwOemId)

    def __get_wProcessorArchitecture(self):
        return self.id.w.wProcessorArchitecture
    def __set_wProcessorArchitecture(self, value):
        self.id.w.wProcessorArchitecture = value
    wProcessorArchitecture = property(__get_wProcessorArchitecture, __set_wProcessorArchitecture)

LPSYSTEM_INFO = ctypes.POINTER(SYSTEM_INFO)

# void WINAPI GetSystemInfo(
#   __out  LPSYSTEM_INFO lpSystemInfo
# );
def GetSystemInfo():
    _GetSystemInfo = windll.kernel32.GetSystemInfo
    _GetSystemInfo.argtypes = [LPSYSTEM_INFO]
    _GetSystemInfo.restype  = None

    sysinfo = SYSTEM_INFO()
    _GetSystemInfo(byref(sysinfo))
    return sysinfo

# void WINAPI GetNativeSystemInfo(
#   __out  LPSYSTEM_INFO lpSystemInfo
# );
def GetNativeSystemInfo():
    _GetNativeSystemInfo = windll.kernel32.GetNativeSystemInfo
    _GetNativeSystemInfo.argtypes = [LPSYSTEM_INFO]
    _GetNativeSystemInfo.restype  = None

    sysinfo = SYSTEM_INFO()
    _GetNativeSystemInfo(byref(sysinfo))
    return sysinfo

# int WINAPI GetSystemMetrics(
#   __in  int nIndex
# );
def GetSystemMetrics(nIndex):
    _GetSystemMetrics = windll.user32.GetSystemMetrics
    _GetSystemMetrics.argtypes = [ctypes.c_int]
    _GetSystemMetrics.restype  = ctypes.c_int
    return _GetSystemMetrics(nIndex)

# SIZE_T WINAPI GetLargePageMinimum(void);
def GetLargePageMinimum():
    _GetLargePageMinimum = windll.user32.GetLargePageMinimum
    _GetLargePageMinimum.argtypes = []
    _GetLargePageMinimum.restype  = SIZE_T
    return _GetLargePageMinimum()

# HANDLE WINAPI GetCurrentProcess(void);
def GetCurrentProcess():
##    return 0xFFFFFFFFFFFFFFFFL
    _GetCurrentProcess = windll.kernel32.GetCurrentProcess
    _GetCurrentProcess.argtypes = []
    _GetCurrentProcess.restype  = HANDLE
    return _GetCurrentProcess()

# HANDLE WINAPI GetCurrentThread(void);
def GetCurrentThread():
##    return 0xFFFFFFFFFFFFFFFEL
    _GetCurrentThread = windll.kernel32.GetCurrentThread
    _GetCurrentThread.argtypes = []
    _GetCurrentThread.restype  = HANDLE
    return _GetCurrentThread()

# BOOL WINAPI IsWow64Process(
#   __in   HANDLE hProcess,
#   __out  PBOOL Wow64Process
# );
def IsWow64Process(hProcess):
    _IsWow64Process = windll.kernel32.IsWow64Process
    _IsWow64Process.argtypes = [HANDLE, PBOOL]
    _IsWow64Process.restype  = bool
    _IsWow64Process.errcheck = RaiseIfZero

    Wow64Process = BOOL(FALSE)
    _IsWow64Process(hProcess, byref(Wow64Process))
    return bool(Wow64Process)

# DWORD WINAPI GetVersion(void);
def GetVersion():
    _GetVersion = windll.kernel32.GetVersion
    _GetVersion.argtypes = []
    _GetVersion.restype  = DWORD
    _GetVersion.errcheck = RaiseIfZero

    # See the example code here:
    # http://msdn.microsoft.com/en-us/library/ms724439(VS.85).aspx

    dwVersion       = _GetVersion()
    dwMajorVersion  = dwVersion & 0x000000FF
    dwMinorVersion  = (dwVersion & 0x0000FF00) >> 8
    if (dwVersion & 0x80000000) == 0:
        dwBuild     = (dwVersion & 0x7FFF0000) >> 16
    else:
        dwBuild     = None
    return int(dwMajorVersion), int(dwMinorVersion), int(dwBuild)

# BOOL WINAPI GetVersionEx(
#   __inout  LPOSVERSIONINFO lpVersionInfo
# );
def GetVersionExA():
    _GetVersionExA = windll.kernel32.GetVersionExA
    _GetVersionExA.argtypes = [POINTER(OSVERSIONINFOEXA)]
    _GetVersionExA.restype  = bool
    _GetVersionExA.errcheck = RaiseIfZero

    osi = OSVERSIONINFOEXA()
    osi.dwOSVersionInfoSize = sizeof(osi)
    try:
        _GetVersionExA(byref(osi))
    except WindowsError:
        osi = OSVERSIONINFOA()
        osi.dwOSVersionInfoSize = sizeof(osi)
        _GetVersionExA.argtypes = [POINTER(OSVERSIONINFOA)]
        _GetVersionExA(byref(osi))
    return osi

def GetVersionExW():
    _GetVersionExW = windll.kernel32.GetVersionExW
    _GetVersionExW.argtypes = [POINTER(OSVERSIONINFOEXW)]
    _GetVersionExW.restype  = bool
    _GetVersionExW.errcheck = RaiseIfZero

    osi = OSVERSIONINFOEXW()
    osi.dwOSVersionInfoSize = sizeof(osi)
    try:
        _GetVersionExW(byref(osi))
    except WindowsError:
        osi = OSVERSIONINFOW()
        osi.dwOSVersionInfoSize = sizeof(osi)
        _GetVersionExW.argtypes = [POINTER(OSVERSIONINFOW)]
        _GetVersionExW(byref(osi))
    return osi

GetVersionEx = GuessStringType(GetVersionExA, GetVersionExW)

# BOOL WINAPI GetProductInfo(
#   __in   DWORD dwOSMajorVersion,
#   __in   DWORD dwOSMinorVersion,
#   __in   DWORD dwSpMajorVersion,
#   __in   DWORD dwSpMinorVersion,
#   __out  PDWORD pdwReturnedProductType
# );
def GetProductInfo(dwOSMajorVersion, dwOSMinorVersion, dwSpMajorVersion, dwSpMinorVersion):
    _GetProductInfo = windll.kernel32.GetProductInfo
    _GetProductInfo.argtypes = [DWORD, DWORD, DWORD, DWORD, PDWORD]
    _GetProductInfo.restype  = BOOL
    _GetProductInfo.errcheck = RaiseIfZero

    dwReturnedProductType = DWORD(0)
    _GetProductInfo(dwOSMajorVersion, dwOSMinorVersion, dwSpMajorVersion, dwSpMinorVersion, byref(dwReturnedProductType))
    return dwReturnedProductType.value

# BOOL WINAPI VerifyVersionInfo(
#   __in  LPOSVERSIONINFOEX lpVersionInfo,
#   __in  DWORD dwTypeMask,
#   __in  DWORDLONG dwlConditionMask
# );
def VerifyVersionInfo(lpVersionInfo, dwTypeMask, dwlConditionMask):
    if isinstance(lpVersionInfo, OSVERSIONINFOEXA):
        return VerifyVersionInfoA(lpVersionInfo, dwTypeMask, dwlConditionMask)
    if isinstance(lpVersionInfo, OSVERSIONINFOEXW):
        return VerifyVersionInfoW(lpVersionInfo, dwTypeMask, dwlConditionMask)
    raise TypeError("Bad OSVERSIONINFOEX structure")

def VerifyVersionInfoA(lpVersionInfo, dwTypeMask, dwlConditionMask):
    _VerifyVersionInfoA = windll.kernel32.VerifyVersionInfoA
    _VerifyVersionInfoA.argtypes = [LPOSVERSIONINFOEXA, DWORD, DWORDLONG]
    _VerifyVersionInfoA.restype  = bool
    return _VerifyVersionInfoA(byref(lpVersionInfo), dwTypeMask, dwlConditionMask)

def VerifyVersionInfoW(lpVersionInfo, dwTypeMask, dwlConditionMask):
    _VerifyVersionInfoW = windll.kernel32.VerifyVersionInfoW
    _VerifyVersionInfoW.argtypes = [LPOSVERSIONINFOEXW, DWORD, DWORDLONG]
    _VerifyVersionInfoW.restype  = bool
    return _VerifyVersionInfoW(byref(lpVersionInfo), dwTypeMask, dwlConditionMask)

# ULONGLONG WINAPI VerSetConditionMask(
#   __in  ULONGLONG dwlConditionMask,
#   __in  DWORD dwTypeBitMask,
#   __in  BYTE dwConditionMask
# );
def VerSetConditionMask(dwlConditionMask, dwTypeBitMask, dwConditionMask):
    _VerSetConditionMask = windll.kernel32.VerSetConditionMask
    _VerSetConditionMask.argtypes = [ULONGLONG, DWORD, BYTE]
    _VerSetConditionMask.restype  = ULONGLONG
    return _VerSetConditionMask(dwlConditionMask, dwTypeBitMask, dwConditionMask)

#--- get_bits, get_arch and get_os --------------------------------------------

ARCH_UNKNOWN     = "unknown"
ARCH_I386        = "i386"
ARCH_MIPS        = "mips"
ARCH_ALPHA       = "alpha"
ARCH_PPC         = "ppc"
ARCH_SHX         = "shx"
ARCH_ARM         = "arm"
ARCH_ARM64       = "arm64"
ARCH_THUMB       = "thumb"
ARCH_IA64        = "ia64"
ARCH_ALPHA64     = "alpha64"
ARCH_MSIL        = "msil"
ARCH_AMD64       = "amd64"
ARCH_SPARC       = "sparc"

# aliases
ARCH_IA32    = ARCH_I386
ARCH_X86     = ARCH_I386
ARCH_X64     = ARCH_AMD64
ARCH_ARM7    = ARCH_ARM
ARCH_ARM8    = ARCH_ARM64
ARCH_T32     = ARCH_THUMB
ARCH_AARCH32 = ARCH_ARM7
ARCH_AARCH64 = ARCH_ARM8
ARCH_POWERPC = ARCH_PPC
ARCH_HITACHI = ARCH_SHX
ARCH_ITANIUM = ARCH_IA64

# win32 constants -> our constants
_arch_map = {
    PROCESSOR_ARCHITECTURE_INTEL          : ARCH_I386,
    PROCESSOR_ARCHITECTURE_MIPS           : ARCH_MIPS,
    PROCESSOR_ARCHITECTURE_ALPHA          : ARCH_ALPHA,
    PROCESSOR_ARCHITECTURE_PPC            : ARCH_PPC,
    PROCESSOR_ARCHITECTURE_SHX            : ARCH_SHX,
    PROCESSOR_ARCHITECTURE_ARM            : ARCH_ARM,
    PROCESSOR_ARCHITECTURE_IA64           : ARCH_IA64,
    PROCESSOR_ARCHITECTURE_ALPHA64        : ARCH_ALPHA64,
    PROCESSOR_ARCHITECTURE_MSIL           : ARCH_MSIL,
    PROCESSOR_ARCHITECTURE_AMD64          : ARCH_AMD64,
    PROCESSOR_ARCHITECTURE_SPARC          : ARCH_SPARC,
}

OS_UNKNOWN   = "Unknown"
OS_NT        = "Windows NT"
OS_W2K       = "Windows 2000"
OS_XP        = "Windows XP"
OS_XP_64     = "Windows XP (64 bits)"
OS_W2K3      = "Windows 2003"
OS_W2K3_64   = "Windows 2003 (64 bits)"
OS_W2K3R2    = "Windows 2003 R2"
OS_W2K3R2_64 = "Windows 2003 R2 (64 bits)"
OS_W2K8      = "Windows 2008"
OS_W2K8_64   = "Windows 2008 (64 bits)"
OS_W2K8R2    = "Windows 2008 R2"
OS_W2K8R2_64 = "Windows 2008 R2 (64 bits)"
OS_VISTA     = "Windows Vista"
OS_VISTA_64  = "Windows Vista (64 bits)"
OS_W7        = "Windows 7"
OS_W7_64     = "Windows 7 (64 bits)"

OS_SEVEN    = OS_W7
OS_SEVEN_64 = OS_W7_64

OS_WINDOWS_NT         = OS_NT
OS_WINDOWS_2000       = OS_W2K
OS_WINDOWS_XP         = OS_XP
OS_WINDOWS_XP_64      = OS_XP_64
OS_WINDOWS_2003       = OS_W2K3
OS_WINDOWS_2003_64    = OS_W2K3_64
OS_WINDOWS_2003_R2    = OS_W2K3R2
OS_WINDOWS_2003_R2_64 = OS_W2K3R2_64
OS_WINDOWS_2008       = OS_W2K8
OS_WINDOWS_2008_64    = OS_W2K8_64
OS_WINDOWS_2008_R2    = OS_W2K8R2
OS_WINDOWS_2008_R2_64 = OS_W2K8R2_64
OS_WINDOWS_VISTA      = OS_VISTA
OS_WINDOWS_VISTA_64   = OS_VISTA_64
OS_WINDOWS_SEVEN      = OS_W7
OS_WINDOWS_SEVEN_64   = OS_W7_64

def _get_bits():
    """
    Determines the current integer size in bits.

    This is useful to know if we're running in a 32 bits or a 64 bits machine.

    @rtype: int
    @return: Returns the size of L{SIZE_T} in bits.
    """
    return sizeof(SIZE_T) * 8

def _get_arch():
    """
    Determines the current processor architecture.

    @rtype: str
    @return:
        On error, returns:

         - L{ARCH_UNKNOWN} (C{"unknown"}) meaning the architecture could not be detected or is not known to WinAppDbg.

        On success, returns one of the following values:

         - L{ARCH_I386} (C{"i386"}) for Intel 32-bit x86 processor or compatible.
         - L{ARCH_AMD64} (C{"amd64"}) for Intel 64-bit x86_64 processor or compatible.

        May also return one of the following values if you get both Python and
        WinAppDbg to work in such machines... let me know if you do! :)

         - L{ARCH_MIPS} (C{"mips"}) for MIPS compatible processors.
         - L{ARCH_ALPHA} (C{"alpha"}) for Alpha processors.
         - L{ARCH_PPC} (C{"ppc"}) for PowerPC compatible processors.
         - L{ARCH_SHX} (C{"shx"}) for Hitachi SH processors.
         - L{ARCH_ARM} (C{"arm"}) for ARM compatible processors.
         - L{ARCH_IA64} (C{"ia64"}) for Intel Itanium processor or compatible.
         - L{ARCH_ALPHA64} (C{"alpha64"}) for Alpha64 processors.
         - L{ARCH_MSIL} (C{"msil"}) for the .NET virtual machine.
         - L{ARCH_SPARC} (C{"sparc"}) for Sun Sparc processors.

        Probably IronPython returns C{ARCH_MSIL} but I haven't tried it. Python
        on Windows CE and Windows Mobile should return C{ARCH_ARM}. Python on
        Solaris using Wine would return C{ARCH_SPARC}. Python in an Itanium
        machine should return C{ARCH_IA64} both on Wine and proper Windows.
        All other values should only be returned on Linux using Wine.
    """
    try:
        si = GetNativeSystemInfo()
    except Exception:
        si = GetSystemInfo()
    try:
        return _arch_map[si.id.w.wProcessorArchitecture]
    except KeyError:
        return ARCH_UNKNOWN

def _get_wow64():
    """
    Determines if the current process is running in Windows-On-Windows 64 bits.

    @rtype:  bool
    @return: C{True} of the current process is a 32 bit program running in a
        64 bit version of Windows, C{False} if it's either a 32 bit program
        in a 32 bit Windows or a 64 bit program in a 64 bit Windows.
    """
    # Try to determine if the debugger itself is running on WOW64.
    # On error assume False.
    if bits == 64:
        wow64 = False
    else:
        try:
            wow64 = IsWow64Process( GetCurrentProcess() )
        except Exception:
            wow64 = False
    return wow64

def _get_os(osvi = None):
    """
    Determines the current operating system.

    This function allows you to quickly tell apart major OS differences.
    For more detailed information call L{GetVersionEx} instead.

    @note:
        Wine reports itself as Windows XP 32 bits
        (even if the Linux host is 64 bits).
        ReactOS may report itself as Windows 2000 or Windows XP,
        depending on the version of ReactOS.

    @type  osvi: L{OSVERSIONINFOEXA}
    @param osvi: Optional. The return value from L{GetVersionEx}.

    @rtype: str
    @return:
        One of the following values:
         - L{OS_UNKNOWN} (C{"Unknown"})
         - L{OS_NT} (C{"Windows NT"})
         - L{OS_W2K} (C{"Windows 2000"})
         - L{OS_XP} (C{"Windows XP"})
         - L{OS_XP_64} (C{"Windows XP (64 bits)"})
         - L{OS_W2K3} (C{"Windows 2003"})
         - L{OS_W2K3_64} (C{"Windows 2003 (64 bits)"})
         - L{OS_W2K3R2} (C{"Windows 2003 R2"})
         - L{OS_W2K3R2_64} (C{"Windows 2003 R2 (64 bits)"})
         - L{OS_W2K8} (C{"Windows 2008"})
         - L{OS_W2K8_64} (C{"Windows 2008 (64 bits)"})
         - L{OS_W2K8R2} (C{"Windows 2008 R2"})
         - L{OS_W2K8R2_64} (C{"Windows 2008 R2 (64 bits)"})
         - L{OS_VISTA} (C{"Windows Vista"})
         - L{OS_VISTA_64} (C{"Windows Vista (64 bits)"})
         - L{OS_W7} (C{"Windows 7"})
         - L{OS_W7_64} (C{"Windows 7 (64 bits)"})
    """
    # rough port of http://msdn.microsoft.com/en-us/library/ms724429%28VS.85%29.aspx
    if not osvi:
        osvi = GetVersionEx()
    if osvi.dwPlatformId == VER_PLATFORM_WIN32_NT and osvi.dwMajorVersion > 4:
        if osvi.dwMajorVersion == 6:
            if osvi.dwMinorVersion == 0:
                if osvi.wProductType == VER_NT_WORKSTATION:
                    if bits == 64 or wow64:
                        return 'Windows Vista (64 bits)'
                    return 'Windows Vista'
                else:
                    if bits == 64 or wow64:
                        return 'Windows 2008 (64 bits)'
                    return 'Windows 2008'
            if osvi.dwMinorVersion == 1:
                if osvi.wProductType == VER_NT_WORKSTATION:
                    if bits == 64 or wow64:
                        return 'Windows 7 (64 bits)'
                    return 'Windows 7'
                else:
                    if bits == 64 or wow64:
                        return 'Windows 2008 R2 (64 bits)'
                    return 'Windows 2008 R2'
        if osvi.dwMajorVersion == 5:
            if osvi.dwMinorVersion == 2:
                if GetSystemMetrics(SM_SERVERR2):
                    if bits == 64 or wow64:
                        return 'Windows 2003 R2 (64 bits)'
                    return 'Windows 2003 R2'
                if osvi.wSuiteMask in (VER_SUITE_STORAGE_SERVER, VER_SUITE_WH_SERVER):
                    if bits == 64 or wow64:
                        return 'Windows 2003 (64 bits)'
                    return 'Windows 2003'
                if osvi.wProductType == VER_NT_WORKSTATION and arch == ARCH_AMD64:
                    return 'Windows XP (64 bits)'
                else:
                    if bits == 64 or wow64:
                        return 'Windows 2003 (64 bits)'
                    return 'Windows 2003'
            if osvi.dwMinorVersion == 1:
                return 'Windows XP'
            if osvi.dwMinorVersion == 0:
                return 'Windows 2000'
        if osvi.dwMajorVersion == 4:
            return 'Windows NT'
    return 'Unknown'

def _get_ntddi(osvi):
    """
    Determines the current operating system.

    This function allows you to quickly tell apart major OS differences.
    For more detailed information call L{kernel32.GetVersionEx} instead.

    @note:
        Wine reports itself as Windows XP 32 bits
        (even if the Linux host is 64 bits).
        ReactOS may report itself as Windows 2000 or Windows XP,
        depending on the version of ReactOS.

    @type  osvi: L{OSVERSIONINFOEXA}
    @param osvi: Optional. The return value from L{kernel32.GetVersionEx}.

    @rtype:  int
    @return: NTDDI version number.
    """
    if not osvi:
        osvi = GetVersionEx()
    ntddi = 0
    ntddi += (osvi.dwMajorVersion & 0xFF)    << 24
    ntddi += (osvi.dwMinorVersion & 0xFF)    << 16
    ntddi += (osvi.wServicePackMajor & 0xFF) << 8
    ntddi += (osvi.wServicePackMinor & 0xFF)
    return ntddi

# The order of the following definitions DOES matter!

# Current integer size in bits. See L{_get_bits} for more details.
bits = _get_bits()

# Current processor architecture. See L{_get_arch} for more details.
arch = _get_arch()

# Set to C{True} if the current process is running in WOW64. See L{_get_wow64} for more details.
wow64 = _get_wow64()

_osvi = GetVersionEx()

# Current operating system. See L{_get_os} for more details.
os = _get_os(_osvi)

# Current operating system as an NTDDI constant. See L{_get_ntddi} for more details.
NTDDI_VERSION = _get_ntddi(_osvi)

# Upper word of L{NTDDI_VERSION}, contains the OS major and minor version number.
WINVER = NTDDI_VERSION >> 16

#--- version.dll --------------------------------------------------------------

VS_FF_DEBUG         = 0x00000001
VS_FF_PRERELEASE    = 0x00000002
VS_FF_PATCHED       = 0x00000004
VS_FF_PRIVATEBUILD  = 0x00000008
VS_FF_INFOINFERRED  = 0x00000010
VS_FF_SPECIALBUILD  = 0x00000020

VOS_UNKNOWN     = 0x00000000
VOS__WINDOWS16  = 0x00000001
VOS__PM16       = 0x00000002
VOS__PM32       = 0x00000003
VOS__WINDOWS32  = 0x00000004
VOS_DOS         = 0x00010000
VOS_OS216       = 0x00020000
VOS_OS232       = 0x00030000
VOS_NT          = 0x00040000

VOS_DOS_WINDOWS16   = 0x00010001
VOS_DOS_WINDOWS32   = 0x00010004
VOS_NT_WINDOWS32    = 0x00040004
VOS_OS216_PM16      = 0x00020002
VOS_OS232_PM32      = 0x00030003

VFT_UNKNOWN     = 0x00000000
VFT_APP         = 0x00000001
VFT_DLL         = 0x00000002
VFT_DRV         = 0x00000003
VFT_FONT        = 0x00000004
VFT_VXD         = 0x00000005
VFT_RESERVED    = 0x00000006   # undocumented
VFT_STATIC_LIB  = 0x00000007

VFT2_UNKNOWN                = 0x00000000

VFT2_DRV_PRINTER            = 0x00000001
VFT2_DRV_KEYBOARD           = 0x00000002
VFT2_DRV_LANGUAGE           = 0x00000003
VFT2_DRV_DISPLAY            = 0x00000004
VFT2_DRV_MOUSE              = 0x00000005
VFT2_DRV_NETWORK            = 0x00000006
VFT2_DRV_SYSTEM             = 0x00000007
VFT2_DRV_INSTALLABLE        = 0x00000008
VFT2_DRV_SOUND              = 0x00000009
VFT2_DRV_COMM               = 0x0000000A
VFT2_DRV_RESERVED           = 0x0000000B    # undocumented
VFT2_DRV_VERSIONED_PRINTER  = 0x0000000C

VFT2_FONT_RASTER            = 0x00000001
VFT2_FONT_VECTOR            = 0x00000002
VFT2_FONT_TRUETYPE          = 0x00000003

# typedef struct tagVS_FIXEDFILEINFO {
#   DWORD dwSignature;
#   DWORD dwStrucVersion;
#   DWORD dwFileVersionMS;
#   DWORD dwFileVersionLS;
#   DWORD dwProductVersionMS;
#   DWORD dwProductVersionLS;
#   DWORD dwFileFlagsMask;
#   DWORD dwFileFlags;
#   DWORD dwFileOS;
#   DWORD dwFileType;
#   DWORD dwFileSubtype;
#   DWORD dwFileDateMS;
#   DWORD dwFileDateLS;
# } VS_FIXEDFILEINFO;
class VS_FIXEDFILEINFO(Structure):
    _fields_ = [
        ("dwSignature",         DWORD),
        ("dwStrucVersion",      DWORD),
        ("dwFileVersionMS",     DWORD),
        ("dwFileVersionLS",     DWORD),
        ("dwProductVersionMS",  DWORD),
        ("dwProductVersionLS",  DWORD),
        ("dwFileFlagsMask",     DWORD),
        ("dwFileFlags",         DWORD),
        ("dwFileOS",            DWORD),
        ("dwFileType",          DWORD),
        ("dwFileSubtype",       DWORD),
        ("dwFileDateMS",        DWORD),
        ("dwFileDateLS",        DWORD),
]
PVS_FIXEDFILEINFO = POINTER(VS_FIXEDFILEINFO)
LPVS_FIXEDFILEINFO = PVS_FIXEDFILEINFO

# BOOL WINAPI GetFileVersionInfo(
#   _In_        LPCTSTR lptstrFilename,
#   _Reserved_  DWORD dwHandle,
#   _In_        DWORD dwLen,
#   _Out_       LPVOID lpData
# );
# DWORD WINAPI GetFileVersionInfoSize(
#   _In_       LPCTSTR lptstrFilename,
#   _Out_opt_  LPDWORD lpdwHandle
# );
def GetFileVersionInfoA(lptstrFilename):
    _GetFileVersionInfoA = windll.version.GetFileVersionInfoA
    _GetFileVersionInfoA.argtypes = [LPSTR, DWORD, DWORD, LPVOID]
    _GetFileVersionInfoA.restype  = bool
    _GetFileVersionInfoA.errcheck = RaiseIfZero

    _GetFileVersionInfoSizeA = windll.version.GetFileVersionInfoSizeA
    _GetFileVersionInfoSizeA.argtypes = [LPSTR, LPVOID]
    _GetFileVersionInfoSizeA.restype  = DWORD
    _GetFileVersionInfoSizeA.errcheck = RaiseIfZero

    dwLen = _GetFileVersionInfoSizeA(lptstrFilename, None)
    lpData = ctypes.create_string_buffer(dwLen)
    _GetFileVersionInfoA(lptstrFilename, 0, dwLen, byref(lpData))
    return lpData

def GetFileVersionInfoW(lptstrFilename):
    _GetFileVersionInfoW = windll.version.GetFileVersionInfoW
    _GetFileVersionInfoW.argtypes = [LPWSTR, DWORD, DWORD, LPVOID]
    _GetFileVersionInfoW.restype  = bool
    _GetFileVersionInfoW.errcheck = RaiseIfZero

    _GetFileVersionInfoSizeW = windll.version.GetFileVersionInfoSizeW
    _GetFileVersionInfoSizeW.argtypes = [LPWSTR, LPVOID]
    _GetFileVersionInfoSizeW.restype  = DWORD
    _GetFileVersionInfoSizeW.errcheck = RaiseIfZero

    dwLen = _GetFileVersionInfoSizeW(lptstrFilename, None)
    lpData = ctypes.create_string_buffer(dwLen)  # not a string!
    _GetFileVersionInfoW(lptstrFilename, 0, dwLen, byref(lpData))
    return lpData

GetFileVersionInfo = GuessStringType(GetFileVersionInfoA, GetFileVersionInfoW)

# BOOL WINAPI VerQueryValue(
#   _In_   LPCVOID pBlock,
#   _In_   LPCTSTR lpSubBlock,
#   _Out_  LPVOID *lplpBuffer,
#   _Out_  PUINT puLen
# );
def VerQueryValueA(pBlock, lpSubBlock):
    _VerQueryValueA = windll.version.VerQueryValueA
    _VerQueryValueA.argtypes = [LPVOID, LPSTR, LPVOID, POINTER(UINT)]
    _VerQueryValueA.restype  = bool
    _VerQueryValueA.errcheck = RaiseIfZero

    lpBuffer = LPVOID(0)
    uLen = UINT(0)
    _VerQueryValueA(pBlock, lpSubBlock, byref(lpBuffer), byref(uLen))
    return lpBuffer, uLen.value

def VerQueryValueW(pBlock, lpSubBlock):
    _VerQueryValueW = windll.version.VerQueryValueW
    _VerQueryValueW.argtypes = [LPVOID, LPWSTR, LPVOID, POINTER(UINT)]
    _VerQueryValueW.restype  = bool
    _VerQueryValueW.errcheck = RaiseIfZero

    lpBuffer = LPVOID(0)
    uLen = UINT(0)
    _VerQueryValueW(pBlock, lpSubBlock, byref(lpBuffer), byref(uLen))
    return lpBuffer, uLen.value

VerQueryValue = GuessStringType(VerQueryValueA, VerQueryValueW)

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/win32/wtsapi32.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Wrapper for wtsapi32.dll in ctypes.
"""

__revision__ = "$Id$"

from winappdbg.win32.defines import *
from winappdbg.win32.advapi32 import *

#==============================================================================
# This is used later on to calculate the list of exported symbols.
_all = None
_all = set(vars().keys())
#==============================================================================

#--- Constants ----------------------------------------------------------------

WTS_CURRENT_SERVER_HANDLE = 0
WTS_CURRENT_SESSION       = 1

#--- WTS_PROCESS_INFO structure -----------------------------------------------

# typedef struct _WTS_PROCESS_INFO {
#   DWORD  SessionId;
#   DWORD  ProcessId;
#   LPTSTR pProcessName;
#   PSID   pUserSid;
# } WTS_PROCESS_INFO, *PWTS_PROCESS_INFO;

class WTS_PROCESS_INFOA(Structure):
    _fields_ = [
        ("SessionId",    DWORD),
        ("ProcessId",    DWORD),
        ("pProcessName", LPSTR),
        ("pUserSid",     PSID),
    ]
PWTS_PROCESS_INFOA = POINTER(WTS_PROCESS_INFOA)

class WTS_PROCESS_INFOW(Structure):
    _fields_ = [
        ("SessionId",    DWORD),
        ("ProcessId",    DWORD),
        ("pProcessName", LPWSTR),
        ("pUserSid",     PSID),
    ]
PWTS_PROCESS_INFOW = POINTER(WTS_PROCESS_INFOW)

#--- WTSQuerySessionInformation enums and structures --------------------------

# typedef enum _WTS_INFO_CLASS {
#   WTSInitialProgram          = 0,
#   WTSApplicationName         = 1,
#   WTSWorkingDirectory        = 2,
#   WTSOEMId                   = 3,
#   WTSSessionId               = 4,
#   WTSUserName                = 5,
#   WTSWinStationName          = 6,
#   WTSDomainName              = 7,
#   WTSConnectState            = 8,
#   WTSClientBuildNumber       = 9,
#   WTSClientName              = 10,
#   WTSClientDirectory         = 11,
#   WTSClientProductId         = 12,
#   WTSClientHardwareId        = 13,
#   WTSClientAddress           = 14,
#   WTSClientDisplay           = 15,
#   WTSClientProtocolType      = 16,
#   WTSIdleTime                = 17,
#   WTSLogonTime               = 18,
#   WTSIncomingBytes           = 19,
#   WTSOutgoingBytes           = 20,
#   WTSIncomingFrames          = 21,
#   WTSOutgoingFrames          = 22,
#   WTSClientInfo              = 23,
#   WTSSessionInfo             = 24,
#   WTSSessionInfoEx           = 25,
#   WTSConfigInfo              = 26,
#   WTSValidationInfo          = 27,
#   WTSSessionAddressV4        = 28,
#   WTSIsRemoteSession         = 29
# } WTS_INFO_CLASS;

WTSInitialProgram          = 0
WTSApplicationName         = 1
WTSWorkingDirectory        = 2
WTSOEMId                   = 3
WTSSessionId               = 4
WTSUserName                = 5
WTSWinStationName          = 6
WTSDomainName              = 7
WTSConnectState            = 8
WTSClientBuildNumber       = 9
WTSClientName              = 10
WTSClientDirectory         = 11
WTSClientProductId         = 12
WTSClientHardwareId        = 13
WTSClientAddress           = 14
WTSClientDisplay           = 15
WTSClientProtocolType      = 16
WTSIdleTime                = 17
WTSLogonTime               = 18
WTSIncomingBytes           = 19
WTSOutgoingBytes           = 20
WTSIncomingFrames          = 21
WTSOutgoingFrames          = 22
WTSClientInfo              = 23
WTSSessionInfo             = 24
WTSSessionInfoEx           = 25
WTSConfigInfo              = 26
WTSValidationInfo          = 27
WTSSessionAddressV4        = 28
WTSIsRemoteSession         = 29

WTS_INFO_CLASS = ctypes.c_int

# typedef enum _WTS_CONNECTSTATE_CLASS {
#   WTSActive,
#   WTSConnected,
#   WTSConnectQuery,
#   WTSShadow,
#   WTSDisconnected,
#   WTSIdle,
#   WTSListen,
#   WTSReset,
#   WTSDown,
#   WTSInit
# } WTS_CONNECTSTATE_CLASS;

WTSActive       = 0
WTSConnected    = 1
WTSConnectQuery = 2
WTSShadow       = 3
WTSDisconnected = 4
WTSIdle         = 5
WTSListen       = 6
WTSReset        = 7
WTSDown         = 8
WTSInit         = 9

WTS_CONNECTSTATE_CLASS = ctypes.c_int

# typedef struct _WTS_CLIENT_DISPLAY {
#   DWORD HorizontalResolution;
#   DWORD VerticalResolution;
#   DWORD ColorDepth;
# } WTS_CLIENT_DISPLAY, *PWTS_CLIENT_DISPLAY;
class WTS_CLIENT_DISPLAY(Structure):
    _fields_ = [
        ("HorizontalResolution", DWORD),
        ("VerticalResolution",   DWORD),
        ("ColorDepth",           DWORD),
    ]
PWTS_CLIENT_DISPLAY = POINTER(WTS_CLIENT_DISPLAY)

# typedef struct _WTS_CLIENT_ADDRESS {
#   DWORD AddressFamily;
#   BYTE  Address[20];
# } WTS_CLIENT_ADDRESS, *PWTS_CLIENT_ADDRESS;

# XXX TODO

# typedef struct _WTSCLIENT {
#   WCHAR   ClientName[CLIENTNAME_LENGTH + 1];
#   WCHAR   Domain[DOMAIN_LENGTH + 1 ];
#   WCHAR   UserName[USERNAME_LENGTH + 1];
#   WCHAR   WorkDirectory[MAX_PATH + 1];
#   WCHAR   InitialProgram[MAX_PATH + 1];
#   BYTE    EncryptionLevel;
#   ULONG   ClientAddressFamily;
#   USHORT  ClientAddress[CLIENTADDRESS_LENGTH + 1];
#   USHORT  HRes;
#   USHORT  VRes;
#   USHORT  ColorDepth;
#   WCHAR   ClientDirectory[MAX_PATH + 1];
#   ULONG   ClientBuildNumber;
#   ULONG   ClientHardwareId;
#   USHORT  ClientProductId;
#   USHORT  OutBufCountHost;
#   USHORT  OutBufCountClient;
#   USHORT  OutBufLength;
#   WCHAR     DeviceId[MAX_PATH + 1];
# } WTSCLIENT, *PWTSCLIENT;

# XXX TODO

# typedef struct _WTSINFO {
#   WTS_CONNECTSTATE_CLASS State;
#   DWORD                  SessionId;
#   DWORD                  IncomingBytes;
#   DWORD                  OutgoingBytes;
#   DWORD                  IncomingCompressedBytes;
#   DWORD                  OutgoingCompressedBytes;
#   WCHAR                  WinStationName;
#   WCHAR                  Domain;
#   WCHAR                  UserName;
#   LARGE_INTEGER          ConnectTime;
#   LARGE_INTEGER          DisconnectTime;
#   LARGE_INTEGER          LastInputTime;
#   LARGE_INTEGER          LogonTime;
#   LARGE_INTEGER          CurrentTime;
# } WTSINFO, *PWTSINFO;

# XXX TODO

# typedef struct _WTSINFOEX {
#   DWORD           Level;
#   WTSINFOEX_LEVEL Data;
# } WTSINFOEX, *PWTSINFOEX;

# XXX TODO

#--- wtsapi32.dll -------------------------------------------------------------

# void WTSFreeMemory(
#   __in  PVOID pMemory
# );
def WTSFreeMemory(pMemory):
    _WTSFreeMemory = windll.wtsapi32.WTSFreeMemory
    _WTSFreeMemory.argtypes = [PVOID]
    _WTSFreeMemory.restype  = None
    _WTSFreeMemory(pMemory)

# BOOL WTSEnumerateProcesses(
#   __in   HANDLE hServer,
#   __in   DWORD Reserved,
#   __in   DWORD Version,
#   __out  PWTS_PROCESS_INFO *ppProcessInfo,
#   __out  DWORD *pCount
# );
def WTSEnumerateProcessesA(hServer = WTS_CURRENT_SERVER_HANDLE):
    _WTSEnumerateProcessesA = windll.wtsapi32.WTSEnumerateProcessesA
    _WTSEnumerateProcessesA.argtypes = [HANDLE, DWORD, DWORD, POINTER(PWTS_PROCESS_INFOA), PDWORD]
    _WTSEnumerateProcessesA.restype  = bool
    _WTSEnumerateProcessesA.errcheck = RaiseIfZero

    pProcessInfo = PWTS_PROCESS_INFOA()
    Count = DWORD(0)
    _WTSEnumerateProcessesA(hServer, 0, 1, byref(pProcessInfo), byref(Count))
    return pProcessInfo, Count.value

def WTSEnumerateProcessesW(hServer = WTS_CURRENT_SERVER_HANDLE):
    _WTSEnumerateProcessesW = windll.wtsapi32.WTSEnumerateProcessesW
    _WTSEnumerateProcessesW.argtypes = [HANDLE, DWORD, DWORD, POINTER(PWTS_PROCESS_INFOW), PDWORD]
    _WTSEnumerateProcessesW.restype  = bool
    _WTSEnumerateProcessesW.errcheck = RaiseIfZero

    pProcessInfo = PWTS_PROCESS_INFOW()
    Count = DWORD(0)
    _WTSEnumerateProcessesW(hServer, 0, 1, byref(pProcessInfo), byref(Count))
    return pProcessInfo, Count.value

WTSEnumerateProcesses = DefaultStringType(WTSEnumerateProcessesA, WTSEnumerateProcessesW)

# BOOL WTSTerminateProcess(
#   __in  HANDLE hServer,
#   __in  DWORD ProcessId,
#   __in  DWORD ExitCode
# );
def WTSTerminateProcess(hServer, ProcessId, ExitCode):
    _WTSTerminateProcess = windll.wtsapi32.WTSTerminateProcess
    _WTSTerminateProcess.argtypes = [HANDLE, DWORD, DWORD]
    _WTSTerminateProcess.restype  = bool
    _WTSTerminateProcess.errcheck = RaiseIfZero
    _WTSTerminateProcess(hServer, ProcessId, ExitCode)

# BOOL WTSQuerySessionInformation(
#   __in   HANDLE hServer,
#   __in   DWORD SessionId,
#   __in   WTS_INFO_CLASS WTSInfoClass,
#   __out  LPTSTR *ppBuffer,
#   __out  DWORD *pBytesReturned
# );

# XXX TODO

#--- kernel32.dll -------------------------------------------------------------

# I've no idea why these functions are in kernel32.dll instead of wtsapi32.dll

# BOOL ProcessIdToSessionId(
#   __in   DWORD dwProcessId,
#   __out  DWORD *pSessionId
# );
def ProcessIdToSessionId(dwProcessId):
    _ProcessIdToSessionId = windll.kernel32.ProcessIdToSessionId
    _ProcessIdToSessionId.argtypes = [DWORD, PDWORD]
    _ProcessIdToSessionId.restype  = bool
    _ProcessIdToSessionId.errcheck = RaiseIfZero

    dwSessionId = DWORD(0)
    _ProcessIdToSessionId(dwProcessId, byref(dwSessionId))
    return dwSessionId.value

# DWORD WTSGetActiveConsoleSessionId(void);
def WTSGetActiveConsoleSessionId():
    _WTSGetActiveConsoleSessionId = windll.kernel32.WTSGetActiveConsoleSessionId
    _WTSGetActiveConsoleSessionId.argtypes = []
    _WTSGetActiveConsoleSessionId.restype  = DWORD
    _WTSGetActiveConsoleSessionId.errcheck = RaiseIfZero
    return _WTSGetActiveConsoleSessionId()

#==============================================================================
# This calculates the list of exported symbols.
_all = set(vars().keys()).difference(_all)
__all__ = [_x for _x in _all if not _x.startswith('_')]
__all__.sort()
#==============================================================================


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/winappdbg/window.py <==
#!~/.wine/drive_c/Python25/python.exe
# -*- coding: utf-8 -*-

# Copyright (c) 2009-2014, Mario Vilas
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice,this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of the copyright holder nor the names of its
#       contributors may be used to endorse or promote products derived from
#       this software without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.

"""
Window instrumentation.

@group Instrumentation:
    Window
"""

__revision__ = "$Id$"

__all__ = ['Window']

from winappdbg import win32

# delayed imports
Process = None
Thread  = None

#==============================================================================

# Unlike Process, Thread and Module, there's no container for Window objects.
# That's because Window objects don't really store any data besides the handle.

# XXX TODO
# * implement sending fake user input (mouse and keyboard messages)
# * maybe implement low-level hooks? (they don't require a dll to be injected)

# XXX TODO
#
# Will it be possible to implement window hooks too? That requires a DLL to be
# injected in the target process. Perhaps with CPython it could be done easier,
# compiling a native extension is the safe bet, but both require having a non
# pure Python module, which is something I was trying to avoid so far.
#
# Another possibility would be to malloc some CC's in the target process and
# point the hook callback to it. We'd need to have the remote procedure call
# feature first as (I believe) the hook can't be set remotely in this case.

class Window (object):
    """
    Interface to an open window in the current desktop.

    @group Properties:
        get_handle, get_pid, get_tid,
        get_process, get_thread,
        set_process, set_thread,
        get_classname, get_style, get_extended_style,
        get_text, set_text,
        get_placement, set_placement,
        get_screen_rect, get_client_rect,
        screen_to_client, client_to_screen

    @group State:
        is_valid, is_visible, is_enabled, is_maximized, is_minimized, is_child,
        is_zoomed, is_iconic

    @group Navigation:
        get_parent, get_children, get_root, get_tree,
        get_child_at

    @group Instrumentation:
        enable, disable, show, hide, maximize, minimize, restore, move, kill

    @group Low-level access:
        send, post

    @type hWnd: int
    @ivar hWnd: Window handle.

    @type dwProcessId: int
    @ivar dwProcessId: Global ID of the process that owns this window.

    @type dwThreadId: int
    @ivar dwThreadId: Global ID of the thread that owns this window.

    @type process: L{Process}
    @ivar process: Process that owns this window.
        Use the L{get_process} method instead.

    @type thread: L{Thread}
    @ivar thread: Thread that owns this window.
        Use the L{get_thread} method instead.

    @type classname: str
    @ivar classname: Window class name.

    @type text: str
    @ivar text: Window text (caption).

    @type placement: L{win32.WindowPlacement}
    @ivar placement: Window placement in the desktop.
    """

    def __init__(self, hWnd = None, process = None, thread = None):
        """
        @type  hWnd: int or L{win32.HWND}
        @param hWnd: Window handle.

        @type  process: L{Process}
        @param process: (Optional) Process that owns this window.

        @type  thread: L{Thread}
        @param thread: (Optional) Thread that owns this window.
        """
        self.hWnd        = hWnd
        self.dwProcessId = None
        self.dwThreadId  = None
        self.set_process(process)
        self.set_thread(thread)

    @property
    def _as_parameter_(self):
        """
        Compatibility with ctypes.
        Allows passing transparently a Window object to an API call.
        """
        return self.get_handle()

    def get_handle(self):
        """
        @rtype:  int
        @return: Window handle.
        @raise ValueError: No window handle set.
        """
        if self.hWnd is None:
            raise ValueError("No window handle set!")
        return self.hWnd

    def get_pid(self):
        """
        @rtype:  int
        @return: Global ID of the process that owns this window.
        """
        if self.dwProcessId is not None:
            return self.dwProcessId
        self.__get_pid_and_tid()
        return self.dwProcessId

    def get_tid(self):
        """
        @rtype:  int
        @return: Global ID of the thread that owns this window.
        """
        if self.dwThreadId is not None:
            return self.dwThreadId
        self.__get_pid_and_tid()
        return self.dwThreadId

    def __get_pid_and_tid(self):
        "Internally used by get_pid() and get_tid()."
        self.dwThreadId, self.dwProcessId = \
                            win32.GetWindowThreadProcessId(self.get_handle())

    def __load_Process_class(self):
        global Process      # delayed import
        if Process is None:
            from winappdbg.process import Process

    def __load_Thread_class(self):
        global Thread       # delayed import
        if Thread is None:
            from winappdbg.thread import Thread

    def get_process(self):
        """
        @rtype:  L{Process}
        @return: Parent Process object.
        """
        if self.__process is not None:
            return self.__process
        self.__load_Process_class()
        self.__process = Process(self.get_pid())
        return self.__process

    def set_process(self, process = None):
        """
        Manually set the parent process. Use with care!

        @type  process: L{Process}
        @param process: (Optional) Process object. Use C{None} to autodetect.
        """
        if process is None:
            self.__process = None
        else:
            self.__load_Process_class()
            if not isinstance(process, Process):
                msg  = "Parent process must be a Process instance, "
                msg += "got %s instead" % type(process)
                raise TypeError(msg)
            self.dwProcessId = process.get_pid()
            self.__process = process

    def get_thread(self):
        """
        @rtype:  L{Thread}
        @return: Parent Thread object.
        """
        if self.__thread is not None:
            return self.__thread
        self.__load_Thread_class()
        self.__thread = Thread(self.get_tid())
        return self.__thread

    def set_thread(self, thread = None):
        """
        Manually set the thread process. Use with care!

        @type  thread: L{Thread}
        @param thread: (Optional) Thread object. Use C{None} to autodetect.
        """
        if thread is None:
            self.__thread = None
        else:
            self.__load_Thread_class()
            if not isinstance(thread, Thread):
                msg  = "Parent thread must be a Thread instance, "
                msg += "got %s instead" % type(thread)
                raise TypeError(msg)
            self.dwThreadId = thread.get_tid()
            self.__thread = thread

    def __get_window(self, hWnd):
        """
        User internally to get another Window from this one.
        It'll try to copy the parent Process and Thread references if possible.
        """
        window = Window(hWnd)
        if window.get_pid() == self.get_pid():
            window.set_process( self.get_process() )
        if window.get_tid() == self.get_tid():
            window.set_thread( self.get_thread() )
        return window

#------------------------------------------------------------------------------

    def get_classname(self):
        """
        @rtype:  str
        @return: Window class name.

        @raise WindowsError: An error occured while processing this request.
        """
        return win32.GetClassName( self.get_handle() )

    def get_style(self):
        """
        @rtype:  int
        @return: Window style mask.

        @raise WindowsError: An error occured while processing this request.
        """
        return win32.GetWindowLongPtr( self.get_handle(), win32.GWL_STYLE )

    def get_extended_style(self):
        """
        @rtype:  int
        @return: Window extended style mask.

        @raise WindowsError: An error occured while processing this request.
        """
        return win32.GetWindowLongPtr( self.get_handle(), win32.GWL_EXSTYLE )

    def get_text(self):
        """
        @see:    L{set_text}
        @rtype:  str
        @return: Window text (caption) on success, C{None} on error.
        """
        try:
            return win32.GetWindowText( self.get_handle() )
        except WindowsError:
            return None

    def set_text(self, text):
        """
        Set the window text (caption).

        @see: L{get_text}

        @type  text: str
        @param text: New window text.

        @raise WindowsError: An error occured while processing this request.
        """
        win32.SetWindowText( self.get_handle(), text )

    def get_placement(self):
        """
        Retrieve the window placement in the desktop.

        @see: L{set_placement}

        @rtype:  L{win32.WindowPlacement}
        @return: Window placement in the desktop.

        @raise WindowsError: An error occured while processing this request.
        """
        return win32.GetWindowPlacement( self.get_handle() )

    def set_placement(self, placement):
        """
        Set the window placement in the desktop.

        @see: L{get_placement}

        @type  placement: L{win32.WindowPlacement}
        @param placement: Window placement in the desktop.

        @raise WindowsError: An error occured while processing this request.
        """
        win32.SetWindowPlacement( self.get_handle(), placement )

    def get_screen_rect(self):
        """
        Get the window coordinates in the desktop.

        @rtype:  L{win32.Rect}
        @return: Rectangle occupied by the window in the desktop.

        @raise WindowsError: An error occured while processing this request.
        """
        return win32.GetWindowRect( self.get_handle() )

    def get_client_rect(self):
        """
        Get the window's client area coordinates in the desktop.

        @rtype:  L{win32.Rect}
        @return: Rectangle occupied by the window's client area in the desktop.

        @raise WindowsError: An error occured while processing this request.
        """
        cr = win32.GetClientRect( self.get_handle() )
        cr.left, cr.top     = self.client_to_screen(cr.left, cr.top)
        cr.right, cr.bottom = self.client_to_screen(cr.right, cr.bottom)
        return cr

    # XXX TODO
    # * properties x, y, width, height
    # * properties left, top, right, bottom

    process = property(get_process, set_process, doc="")
    thread = property(get_thread, set_thread, doc="")
    classname = property(get_classname, doc="")
    style = property(get_style, doc="")
    exstyle = property(get_extended_style, doc="")
    text = property(get_text, set_text, doc="")
    placement = property(get_placement, set_placement, doc="")

#------------------------------------------------------------------------------

    def client_to_screen(self, x, y):
        """
        Translates window client coordinates to screen coordinates.

        @note: This is a simplified interface to some of the functionality of
            the L{win32.Point} class.

        @see: {win32.Point.client_to_screen}

        @type  x: int
        @param x: Horizontal coordinate.
        @type  y: int
        @param y: Vertical coordinate.

        @rtype:  tuple( int, int )
        @return: Translated coordinates in a tuple (x, y).

        @raise WindowsError: An error occured while processing this request.
        """
        return tuple( win32.ClientToScreen( self.get_handle(), (x, y) ) )

    def screen_to_client(self, x, y):
        """
        Translates window screen coordinates to client coordinates.

        @note: This is a simplified interface to some of the functionality of
            the L{win32.Point} class.

        @see: {win32.Point.screen_to_client}

        @type  x: int
        @param x: Horizontal coordinate.
        @type  y: int
        @param y: Vertical coordinate.

        @rtype:  tuple( int, int )
        @return: Translated coordinates in a tuple (x, y).

        @raise WindowsError: An error occured while processing this request.
        """
        return tuple( win32.ScreenToClient( self.get_handle(), (x, y) ) )

#------------------------------------------------------------------------------

    def get_parent(self):
        """
        @see:    L{get_children}
        @rtype:  L{Window} or None
        @return: Parent window. Returns C{None} if the window has no parent.
        @raise WindowsError: An error occured while processing this request.
        """
        hWnd = win32.GetParent( self.get_handle() )
        if hWnd:
            return self.__get_window(hWnd)

    def get_children(self):
        """
        @see:    L{get_parent}
        @rtype:  list( L{Window} )
        @return: List of child windows.
        @raise WindowsError: An error occured while processing this request.
        """
        return [
                self.__get_window(hWnd) \
                for hWnd in win32.EnumChildWindows( self.get_handle() )
                ]

    def get_tree(self):
        """
        @see:    L{get_root}
        @rtype:  dict( L{Window} S{->} dict( ... ) )
        @return: Dictionary of dictionaries forming a tree of child windows.
        @raise WindowsError: An error occured while processing this request.
        """
        subtree = dict()
        for aWindow in self.get_children():
            subtree[ aWindow ] = aWindow.get_tree()
        return subtree

    def get_root(self):
        """
        @see:    L{get_tree}
        @rtype:  L{Window}
        @return: If this is a child window, return the top-level window it
            belongs to.
            If this window is already a top-level window, returns itself.
        @raise WindowsError: An error occured while processing this request.
        """
        hWnd     = self.get_handle()
        history  = set()
        hPrevWnd = hWnd
        while hWnd and hWnd not in history:
            history.add(hWnd)
            hPrevWnd = hWnd
            hWnd     = win32.GetParent(hWnd)
        if hWnd in history:
            # See: https://docs.google.com/View?id=dfqd62nk_228h28szgz
            return self
        if hPrevWnd != self.get_handle():
            return self.__get_window(hPrevWnd)
        return self

    def get_child_at(self, x, y, bAllowTransparency = True):
        """
        Get the child window located at the given coordinates. If no such
        window exists an exception is raised.

        @see: L{get_children}

        @type  x: int
        @param x: Horizontal coordinate.

        @type  y: int
        @param y: Vertical coordinate.

        @type  bAllowTransparency: bool
        @param bAllowTransparency: If C{True} transparent areas in windows are
            ignored, returning the window behind them. If C{False} transparent
            areas are treated just like any other area.

        @rtype:  L{Window}
        @return: Child window at the requested position, or C{None} if there
            is no window at those coordinates.
        """
        try:
            if bAllowTransparency:
                hWnd = win32.RealChildWindowFromPoint( self.get_handle(), (x, y) )
            else:
                hWnd = win32.ChildWindowFromPoint( self.get_handle(), (x, y) )
            if hWnd:
                return self.__get_window(hWnd)
        except WindowsError:
            pass
        return None

#------------------------------------------------------------------------------

    def is_valid(self):
        """
        @rtype:  bool
        @return: C{True} if the window handle is still valid.
        """
        return win32.IsWindow( self.get_handle() )

    def is_visible(self):
        """
        @see: {show}, {hide}
        @rtype:  bool
        @return: C{True} if the window is in a visible state.
        """
        return win32.IsWindowVisible( self.get_handle() )

    def is_enabled(self):
        """
        @see: {enable}, {disable}
        @rtype:  bool
        @return: C{True} if the window is in an enabled state.
        """
        return win32.IsWindowEnabled( self.get_handle() )

    def is_maximized(self):
        """
        @see: L{maximize}
        @rtype:  bool
        @return: C{True} if the window is maximized.
        """
        return win32.IsZoomed( self.get_handle() )

    def is_minimized(self):
        """
        @see: L{minimize}
        @rtype:  bool
        @return: C{True} if the window is minimized.
        """
        return win32.IsIconic( self.get_handle() )

    def is_child(self):
        """
        @see: L{get_parent}
        @rtype:  bool
        @return: C{True} if the window is a child window.
        """
        return win32.IsChild( self.get_handle() )

    is_zoomed = is_maximized
    is_iconic = is_minimized

#------------------------------------------------------------------------------

    def enable(self):
        """
        Enable the user input for the window.

        @see: L{disable}

        @raise WindowsError: An error occured while processing this request.
        """
        win32.EnableWindow( self.get_handle(), True )

    def disable(self):
        """
        Disable the user input for the window.

        @see: L{enable}

        @raise WindowsError: An error occured while processing this request.
        """
        win32.EnableWindow( self.get_handle(), False )

    def show(self, bAsync = True):
        """
        Make the window visible.

        @see: L{hide}

        @type  bAsync: bool
        @param bAsync: Perform the request asynchronously.

        @raise WindowsError: An error occured while processing this request.
        """
        if bAsync:
            win32.ShowWindowAsync( self.get_handle(), win32.SW_SHOW )
        else:
            win32.ShowWindow( self.get_handle(), win32.SW_SHOW )

    def hide(self, bAsync = True):
        """
        Make the window invisible.

        @see: L{show}

        @type  bAsync: bool
        @param bAsync: Perform the request asynchronously.

        @raise WindowsError: An error occured while processing this request.
        """
        if bAsync:
            win32.ShowWindowAsync( self.get_handle(), win32.SW_HIDE )
        else:
            win32.ShowWindow( self.get_handle(), win32.SW_HIDE )

    def maximize(self, bAsync = True):
        """
        Maximize the window.

        @see: L{minimize}, L{restore}

        @type  bAsync: bool
        @param bAsync: Perform the request asynchronously.

        @raise WindowsError: An error occured while processing this request.
        """
        if bAsync:
            win32.ShowWindowAsync( self.get_handle(), win32.SW_MAXIMIZE )
        else:
            win32.ShowWindow( self.get_handle(), win32.SW_MAXIMIZE )

    def minimize(self, bAsync = True):
        """
        Minimize the window.

        @see: L{maximize}, L{restore}

        @type  bAsync: bool
        @param bAsync: Perform the request asynchronously.

        @raise WindowsError: An error occured while processing this request.
        """
        if bAsync:
            win32.ShowWindowAsync( self.get_handle(), win32.SW_MINIMIZE )
        else:
            win32.ShowWindow( self.get_handle(), win32.SW_MINIMIZE )

    def restore(self, bAsync = True):
        """
        Unmaximize and unminimize the window.

        @see: L{maximize}, L{minimize}

        @type  bAsync: bool
        @param bAsync: Perform the request asynchronously.

        @raise WindowsError: An error occured while processing this request.
        """
        if bAsync:
            win32.ShowWindowAsync( self.get_handle(), win32.SW_RESTORE )
        else:
            win32.ShowWindow( self.get_handle(), win32.SW_RESTORE )

    def move(self, x = None, y = None, width = None, height = None,
                                                            bRepaint = True):
        """
        Moves and/or resizes the window.

        @note: This is request is performed syncronously.

        @type  x: int
        @param x: (Optional) New horizontal coordinate.

        @type  y: int
        @param y: (Optional) New vertical coordinate.

        @type  width: int
        @param width: (Optional) Desired window width.

        @type  height: int
        @param height: (Optional) Desired window height.

        @type  bRepaint: bool
        @param bRepaint:
            (Optional) C{True} if the window should be redrawn afterwards.

        @raise WindowsError: An error occured while processing this request.
        """
        if None in (x, y, width, height):
            rect = self.get_screen_rect()
            if x is None:
                x = rect.left
            if y is None:
                y = rect.top
            if width is None:
                width = rect.right - rect.left
            if height is None:
                height = rect.bottom - rect.top
        win32.MoveWindow(self.get_handle(), x, y, width, height, bRepaint)

    def kill(self):
        """
        Signals the program to quit.

        @note: This is an asyncronous request.

        @raise WindowsError: An error occured while processing this request.
        """
        self.post(win32.WM_QUIT)

    def send(self, uMsg, wParam = None, lParam = None, dwTimeout = None):
        """
        Send a low-level window message syncronically.

        @type  uMsg: int
        @param uMsg: Message code.

        @param wParam:
            The type and meaning of this parameter depends on the message.

        @param lParam:
            The type and meaning of this parameter depends on the message.

        @param dwTimeout: Optional timeout for the operation.
            Use C{None} to wait indefinitely.

        @rtype:  int
        @return: The meaning of the return value depends on the window message.
            Typically a value of C{0} means an error occured. You can get the
            error code by calling L{win32.GetLastError}.
        """
        if dwTimeout is None:
            return win32.SendMessage(self.get_handle(), uMsg, wParam, lParam)
        return win32.SendMessageTimeout(
            self.get_handle(), uMsg, wParam, lParam,
            win32.SMTO_ABORTIFHUNG | win32.SMTO_ERRORONEXIT, dwTimeout)

    def post(self, uMsg, wParam = None, lParam = None):
        """
        Post a low-level window message asyncronically.

        @type  uMsg: int
        @param uMsg: Message code.

        @param wParam:
            The type and meaning of this parameter depends on the message.

        @param lParam:
            The type and meaning of this parameter depends on the message.

        @raise WindowsError: An error occured while sending the message.
        """
        win32.PostMessage(self.get_handle(), uMsg, wParam, lParam)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/attach.cpp <==
/* ****************************************************************************
*
* Copyright (c) Microsoft Corporation.
*
* This source code is subject to terms and conditions of the Apache License, Version 2.0. A
* copy of the license can be found in the License.html file at the root of this distribution. If
* you cannot locate the Apache License, Version 2.0, please send an email to
* vspython@microsoft.com. By using this source code in any fashion, you are agreeing to be bound
* by the terms of the Apache License, Version 2.0.
*
* You must not remove this notice, or any other, from this software.
*
* Contributor: Fabio Zadrozny
*
* Based on PyDebugAttach.cpp from PVTS. Windows only.
*
* https://github.com/Microsoft/PTVS/blob/master/Python/Product/PyDebugAttach/PyDebugAttach.cpp
*
* Initially we did an attach completely based on shellcode which got the
* GIL called PyRun_SimpleString with the needed code and was done with it
* (so, none of this code was needed).
* Now, newer version of Python don't initialize threading by default, so,
* most of this code is done only to overcome this limitation (and as a plus,
* if there's no code running, we also pause the threads to make our code run).
*
* On Linux the approach is still the simpler one (using gdb), so, on newer
* versions of Python it may not work unless the user has some code running
* and threads are initialized.
* I.e.:
*
* The user may have to add the code below in the start of its script for
* a successful attach (if he doesn't already use threads).
*
* from threading import Thread
* Thread(target=str).start()
*
* -- this is the workaround for the fact that we can't get the gil
* if there aren't any threads (PyGILState_Ensure gives an error).
* ***************************************************************************/


// Access to std::cout and std::endl
#include <iostream>
#include <mutex>
// DECLDIR will perform an export for us
#define DLL_EXPORT

#include "attach.h"
#include "stdafx.h"

#include "../common/python.h"
#include "../common/ref_utils.hpp"
#include "../common/py_utils.hpp"
#include "../common/py_settrace.hpp"


#pragma comment(lib, "kernel32.lib")
#pragma comment(lib, "user32.lib")
#pragma comment(lib, "advapi32.lib")
#pragma comment(lib, "psapi.lib")

#include "py_win_helpers.hpp"
#include "run_code_in_memory.hpp"

// _Always_ is not defined for all versions, so make it a no-op if missing.
#ifndef _Always_
#define _Always_(x) x
#endif


typedef void (PyEval_Lock)(); // Acquire/Release lock
typedef void (PyThreadState_API)(PyThreadState *); // Acquire/Release lock
typedef PyObject* (Py_CompileString)(const char *str, const char *filename, int start);
typedef PyObject* (PyEval_EvalCode)(PyObject *co, PyObject *globals, PyObject *locals);
typedef PyObject* (PyDict_GetItemString)(PyObject *p, const char *key);
typedef PyObject* (PyEval_GetBuiltins)();
typedef int (PyDict_SetItemString)(PyObject *dp, const char *key, PyObject *item);
typedef int (PyEval_ThreadsInitialized)();
typedef int (Py_AddPendingCall)(int (*func)(void *), void*);
typedef PyObject* (PyString_FromString)(const char* s);
typedef void PyEval_SetTrace(Py_tracefunc func, PyObject *obj);
typedef PyObject* (PyErr_Print)();
typedef PyObject* (PyObject_SetAttrString)(PyObject *o, const char *attr_name, PyObject* value);
typedef PyObject* (PyBool_FromLong)(long v);
typedef unsigned long (_PyEval_GetSwitchInterval)(void);
typedef void (_PyEval_SetSwitchInterval)(unsigned long microseconds);
typedef PyGILState_STATE PyGILState_EnsureFunc(void);
typedef void PyGILState_ReleaseFunc(PyGILState_STATE);
typedef PyThreadState *PyThreadState_NewFunc(PyInterpreterState *interp);

typedef PyObject *PyList_New(Py_ssize_t len);
typedef int PyList_Append(PyObject *list, PyObject *item);



std::wstring GetCurrentModuleFilename() {
    HMODULE hModule = nullptr;
    if (GetModuleHandleEx(GET_MODULE_HANDLE_EX_FLAG_FROM_ADDRESS | GET_MODULE_HANDLE_EX_FLAG_UNCHANGED_REFCOUNT, (LPCTSTR)GetCurrentModuleFilename, &hModule) != 0) {
        wchar_t filename[MAX_PATH];
        GetModuleFileName(hModule, filename, MAX_PATH);
        return filename;
    }
    return std::wstring();
}


struct InitializeThreadingInfo {
    PyImport_ImportModule* pyImportMod;
    PyEval_Lock* initThreads;

    std::mutex mutex;
    HANDLE initedEvent;  // Note: only access with mutex locked (and check if not already nullptr).
    bool completed; // Note: only access with mutex locked
};


int AttachCallback(void *voidInitializeThreadingInfo) {
    // initialize us for threading, this will acquire the GIL if not already created, and is a nop if the GIL is created.
    // This leaves us in the proper state when we return back to the runtime whether the GIL was created or not before
    // we were called.
    InitializeThreadingInfo* initializeThreadingInfo = reinterpret_cast<InitializeThreadingInfo*>(voidInitializeThreadingInfo);
    initializeThreadingInfo->initThreads(); // Note: calling multiple times is ok.
    initializeThreadingInfo->pyImportMod("threading");

    initializeThreadingInfo->mutex.lock();
    if(initializeThreadingInfo->initedEvent != nullptr) {
        SetEvent(initializeThreadingInfo->initedEvent);
    }
    initializeThreadingInfo->completed = true;
    initializeThreadingInfo->mutex.unlock();
    return 0;
}


// create a custom heap for our unordered map.  This is necessary because if we suspend a thread while in a heap function
// then we could deadlock here.  We need to be VERY careful about what we do while the threads are suspended.
static HANDLE g_heap = 0;

template<typename T>
class PrivateHeapAllocator {
public:
    typedef size_t    size_type;
    typedef ptrdiff_t difference_type;
    typedef T*        pointer;
    typedef const T*  const_pointer;
    typedef T&        reference;
    typedef const T&  const_reference;
    typedef T         value_type;

    template<class U>
    struct rebind {
        typedef PrivateHeapAllocator<U> other;
    };

    explicit PrivateHeapAllocator() {}

    PrivateHeapAllocator(PrivateHeapAllocator const&) {}

    ~PrivateHeapAllocator() {}

    template<typename U>
    PrivateHeapAllocator(PrivateHeapAllocator<U> const&) {}

    pointer allocate(size_type size, std::allocator<void>::const_pointer hint = 0) {
        UNREFERENCED_PARAMETER(hint);

        if (g_heap == nullptr) {
            g_heap = HeapCreate(0, 0, 0);
        }
        auto mem = HeapAlloc(g_heap, 0, size * sizeof(T));
        return static_cast<pointer>(mem);
    }

    void deallocate(pointer p, size_type n) {
        UNREFERENCED_PARAMETER(n);

        HeapFree(g_heap, 0, p);
    }

    size_type max_size() const {
        return (std::numeric_limits<size_type>::max)() / sizeof(T);
    }

    void construct(pointer p, const T& t) {
        new(p) T(t);
    }

    void destroy(pointer p) {
        p->~T();
    }
};

typedef std::unordered_map<DWORD, HANDLE, std::hash<DWORD>, std::equal_to<DWORD>, PrivateHeapAllocator<std::pair<DWORD, HANDLE>>> ThreadMap;

void ResumeThreads(ThreadMap &suspendedThreads) {
    for (auto start = suspendedThreads.begin();  start != suspendedThreads.end(); start++) {
        ResumeThread((*start).second);
        CloseHandle((*start).second);
    }
    suspendedThreads.clear();
}

// Suspends all threads ensuring that they are not currently in a call to Py_AddPendingCall.
void SuspendThreads(ThreadMap &suspendedThreads, Py_AddPendingCall* addPendingCall, PyEval_ThreadsInitialized* threadsInited) {
    DWORD curThreadId = GetCurrentThreadId();
    DWORD curProcess = GetCurrentProcessId();
    // suspend all the threads in the process so we can do things safely...
    bool suspended;

    do {
        suspended = false;
        HANDLE h = CreateToolhelp32Snapshot(TH32CS_SNAPTHREAD, 0);
        if (h != INVALID_HANDLE_VALUE) {

            THREADENTRY32 te;
            te.dwSize = sizeof(te);
            if (Thread32First(h, &te)) {
                do {
                    if (te.dwSize >= FIELD_OFFSET(THREADENTRY32, th32OwnerProcessID) + sizeof(te.th32OwnerProcessID) && te.th32OwnerProcessID == curProcess) {


                        if (te.th32ThreadID != curThreadId && suspendedThreads.find(te.th32ThreadID) == suspendedThreads.end()) {
                            auto hThread = OpenThread(THREAD_ALL_ACCESS, FALSE, te.th32ThreadID);
                            if (hThread != nullptr) {
                                SuspendThread(hThread);

                                bool addingPendingCall = false;

                                CONTEXT context;
                                memset(&context, 0x00, sizeof(CONTEXT));
                                context.ContextFlags = CONTEXT_ALL;
                                GetThreadContext(hThread, &context);

#if defined(_X86_)
                                if (context.Eip >= *(reinterpret_cast<DWORD*>(addPendingCall)) && context.Eip <= (*(reinterpret_cast<DWORD*>(addPendingCall))) + 0x100) {
                                    addingPendingCall = true;
                                }
#elif defined(_AMD64_)
                                if (context.Rip >= *(reinterpret_cast<DWORD64*>(addPendingCall)) && context.Rip <= *(reinterpret_cast<DWORD64*>(addPendingCall) + 0x100)) {
                                    addingPendingCall = true;
                                }
#endif

                                if (addingPendingCall) {
                                    // we appear to be adding a pending call via this thread - wait for this to finish so we can add our own pending call...
                                    ResumeThread(hThread);
                                    SwitchToThread();   // yield to the resumed thread if it's on our CPU...
                                    CloseHandle(hThread);
                                } else {
                                    suspendedThreads[te.th32ThreadID] = hThread;
                                }
                                suspended = true;
                            }
                        }
                    }

                    te.dwSize = sizeof(te);
                } while (Thread32Next(h, &te) && !threadsInited());
            }
            CloseHandle(h);
        }
    } while (suspended && !threadsInited());
}



extern "C"
{

    /**
     * The returned value signals the error that happened!
     *
     * Return codes:
     * 0 = all OK.
     * 1 = Py_IsInitialized not found
     * 2 = Py_IsInitialized returned false
     * 3 = Missing Python API
     * 4 = Interpreter not initialized
     * 5 = Python version unknown
     * 6 = Connect timeout
     **/
	int DoAttach(HMODULE module, bool isDebug, const char *command, bool showDebugInfo )
	{
        auto isInit = reinterpret_cast<Py_IsInitialized*>(GetProcAddress(module, "Py_IsInitialized"));

        if (isInit == nullptr) {
            std::cerr << "Py_IsInitialized not found. " << std::endl << std::flush;
            return 1;
        }
        if (!isInit()) {
            std::cerr << "Py_IsInitialized returned false. " << std::endl << std::flush;
            return 2;
        }

        auto version = GetPythonVersion(module);

        // found initialized Python runtime, gather and check the APIs we need for a successful attach...
        DEFINE_PROC(addPendingCall, Py_AddPendingCall*, "Py_AddPendingCall", -100);
        DEFINE_PROC(interpHead, PyInterpreterState_Head*, "PyInterpreterState_Head", -110);
        DEFINE_PROC(gilEnsure, PyGILState_Ensure*, "PyGILState_Ensure", -120);
        DEFINE_PROC(gilRelease, PyGILState_Release*, "PyGILState_Release", -130);
        DEFINE_PROC(threadHead, PyInterpreterState_ThreadHead*, "PyInterpreterState_ThreadHead", -140);
        DEFINE_PROC(initThreads, PyEval_Lock*, "PyEval_InitThreads", -150);
        DEFINE_PROC(releaseLock, PyEval_Lock*, "PyEval_ReleaseLock", -160);
        DEFINE_PROC(threadsInited, PyEval_ThreadsInitialized*, "PyEval_ThreadsInitialized", -170);
        DEFINE_PROC(threadNext, PyThreadState_Next*, "PyThreadState_Next", -180);
        DEFINE_PROC(pyImportMod, PyImport_ImportModule*, "PyImport_ImportModule", -190);
        DEFINE_PROC(pyNone, PyObject*, "_Py_NoneStruct", -2000);
        DEFINE_PROC(pyRun_SimpleString, PyRun_SimpleString*, "PyRun_SimpleString", -210);

        // Either _PyThreadState_Current or _PyThreadState_UncheckedGet are required
        DEFINE_PROC_NO_CHECK(curPythonThread, PyThreadState**, "_PyThreadState_Current", -220);  // optional
        DEFINE_PROC_NO_CHECK(getPythonThread, _PyThreadState_UncheckedGet*, "_PyThreadState_UncheckedGet", -230);  // optional

        if (curPythonThread == nullptr && getPythonThread == nullptr) {
            // we're missing some APIs, we cannot attach.
            std::cerr << "Error, missing Python threading API!!" << std::endl << std::flush;
            return -240;
        }

        // Either _Py_CheckInterval or _PyEval_[GS]etSwitchInterval are useful, but not required
        DEFINE_PROC_NO_CHECK(intervalCheck, int*, "_Py_CheckInterval", -250);  // optional
        DEFINE_PROC_NO_CHECK(getSwitchInterval, _PyEval_GetSwitchInterval*, "_PyEval_GetSwitchInterval", -260);  // optional
        DEFINE_PROC_NO_CHECK(setSwitchInterval, _PyEval_SetSwitchInterval*, "_PyEval_SetSwitchInterval", -270);  // optional

        auto head = interpHead();
        if (head == nullptr) {
            // this interpreter is loaded but not initialized.
            std::cerr << "Interpreter not initialized! " << std::endl << std::flush;
            return 4;
        }

        // check that we're a supported version
        if (version == PythonVersion_Unknown) {
            std::cerr << "Python version unknown! " << std::endl << std::flush;
            return 5;
        } else if (version == PythonVersion_25 || version == PythonVersion_26 ||
                   version == PythonVersion_30 || version == PythonVersion_31 || version == PythonVersion_32) {
            std::cerr << "Python version unsupported! " << std::endl << std::flush;
            return 5;
        }


        // We always try to initialize threading and import the threading module in the main thread in the code
        // below...
        //
        // We need to initialize multiple threading support but we need to do so safely, so we call
        // Py_AddPendingCall and have our callback then initialize multi threading.  This is completely safe on 2.7
        // and up. Unfortunately that doesn't work if we're not actively running code on the main thread (blocked on a lock
        // or reading input).
        //
        // Another option is to make sure no code is running - if there is no active thread then we can safely call
        // PyEval_InitThreads and we're in business.  But to know this is safe we need to first suspend all the other
        // threads in the process and then inspect if any code is running (note that this is still not ideal because
        // this thread will be the thread head for Python, but still better than not attach at all).
        //
        // Finally if code is running after we've suspended the threads then we can go ahead and do Py_AddPendingCall
        // on down-level interpreters as long as we're sure no one else is making a call to Py_AddPendingCall at the same
        // time.
        //
        // Therefore our strategy becomes: Make the Py_AddPendingCall on interpreters and wait for it. If it doesn't
        // call after a timeout, suspend all threads - if a threads is in Py_AddPendingCall resume and try again.  Once we've got all of the threads
        // stopped and not in Py_AddPendingCall (which calls no functions its self, you can see this and it's size in the
        // debugger) then see if we have a current thread. If not go ahead and initialize multiple threading (it's now safe,
        // no Python code is running).

        InitializeThreadingInfo *initializeThreadingInfo = new InitializeThreadingInfo();
        initializeThreadingInfo->pyImportMod = pyImportMod;
        initializeThreadingInfo->initThreads = initThreads;
        initializeThreadingInfo->initedEvent = CreateEvent(nullptr, TRUE, FALSE, nullptr);

        // Add the call to initialize threading.
        addPendingCall(&AttachCallback, initializeThreadingInfo);

        ::WaitForSingleObject(initializeThreadingInfo->initedEvent, 5000);

        // Whether this completed or not, release the event handle as we won't use it anymore.
        initializeThreadingInfo->mutex.lock();
        CloseHandle(initializeThreadingInfo->initedEvent);
        bool completed = initializeThreadingInfo->completed;
        initializeThreadingInfo->initedEvent = nullptr;
        initializeThreadingInfo->mutex.unlock();

        if(completed) {
            // Note that this structure will leak if addPendingCall did not complete in the timeout
            // (we can't release now because it's possible that it'll still be called).
            delete initializeThreadingInfo;
            if (showDebugInfo) {
                std::cout << "addPendingCall to initialize threads/import threading completed. " << std::endl << std::flush;
            }
        } else {
            if (showDebugInfo) {
                std::cout << "addPendingCall to initialize threads/import threading did NOT complete. " << std::endl << std::flush;
            }
        }

        if (threadsInited()) {
            // Note that since Python 3.7, threads are *always* initialized!
            if (showDebugInfo) {
                std::cout << "Threads initialized! " << std::endl << std::flush;
            }

        } else {
            int saveIntervalCheck;
            unsigned long saveLongIntervalCheck;
            if (intervalCheck != nullptr) {
                // not available on 3.2
                saveIntervalCheck = *intervalCheck;
                *intervalCheck = -1;    // lower the interval check so pending calls are processed faster
                saveLongIntervalCheck = 0; // prevent compiler warning
            } else if (getSwitchInterval != nullptr && setSwitchInterval != nullptr) {
                saveLongIntervalCheck = getSwitchInterval();
                setSwitchInterval(0);
                saveIntervalCheck = 0; // prevent compiler warning
            }
            else {
                saveIntervalCheck = 0; // prevent compiler warning
                saveLongIntervalCheck = 0; // prevent compiler warning
            }

            // If threads weren't initialized in our pending call, instead of giving a timeout, try
            // to initialize it in this thread.
            for(int attempts = 0; !threadsInited() && attempts < 20; attempts++) {
                if(attempts > 0){
                    // If we haven't been able to do it in the first time, wait a bit before retrying.
                    Sleep(10);
                }

                ThreadMap suspendedThreads;
                if (showDebugInfo) {
                    std::cout << "SuspendThreads(suspendedThreads, addPendingCall, threadsInited);" << std::endl << std::flush;
                }
                SuspendThreads(suspendedThreads, addPendingCall, threadsInited);

                if(!threadsInited()){ // Check again with threads suspended.
                    if (showDebugInfo) {
                        std::cout << "ENTERED if (!threadsInited()) {" << std::endl << std::flush;
                    }
                    auto curPyThread = getPythonThread ? getPythonThread() : *curPythonThread;

                    if (curPyThread == nullptr) {
                        if (showDebugInfo) {
                            std::cout << "ENTERED if (curPyThread == nullptr) {" << std::endl << std::flush;
                        }
                         // no threads are currently running, it is safe to initialize multi threading.
                         PyGILState_STATE gilState;
                         if (version >= PythonVersion_34) {
                             // in 3.4 due to http://bugs.python.org/issue20891,
                             // we need to create our thread state manually
                             // before we can call PyGILState_Ensure() before we
                             // can call PyEval_InitThreads().

                             // Don't require this function unless we need it.
                             auto threadNew = (PyThreadState_NewFunc*)GetProcAddress(module, "PyThreadState_New");
                             if (threadNew != nullptr) {
                                 threadNew(head);
                             }
                         }

                         if (version >= PythonVersion_32) {
                             // in 3.2 due to the new GIL and later we can't call Py_InitThreads
                             // without a thread being initialized.
                             // So we use PyGilState_Ensure here to first
                             // initialize the current thread, and then we use
                             // Py_InitThreads to bring up multi-threading.
                             // Some context here: http://bugs.python.org/issue11329
                             // http://pytools.codeplex.com/workitem/834
                            gilState = gilEnsure();
                        }
                        else {
                            gilState = PyGILState_LOCKED; // prevent compiler warning
                         }

                        if (showDebugInfo) {
                            std::cout << "Called initThreads()" << std::endl << std::flush;
                        }
                        // Initialize threads in our secondary thread (this is NOT ideal because
                        // this thread will be the thread head), but is still better than not being
                        // able to attach if the main thread is not actually running any code.
                        initThreads();

                         if (version >= PythonVersion_32) {
                             // we will release the GIL here
                            gilRelease(gilState);
                         } else {
                             releaseLock();
                         }
                    }
                }
                ResumeThreads(suspendedThreads);
            }


            if (intervalCheck != nullptr) {
                *intervalCheck = saveIntervalCheck;
            } else if (setSwitchInterval != nullptr) {
                setSwitchInterval(saveLongIntervalCheck);
            }

        }

        if (g_heap != nullptr) {
            HeapDestroy(g_heap);
            g_heap = nullptr;
        }

        if (!threadsInited()) {
            std::cerr << "Unable to initialize threads in the given timeout! " << std::endl << std::flush;
            return 8;
        }

        GilHolder gilLock(gilEnsure, gilRelease);   // acquire and hold the GIL until done...

        pyRun_SimpleString(command);
        return 0;

    }




    // ======================================== Code related to setting tracing to existing threads.


    /**
     * This function is meant to be called to execute some arbitrary python code to be
     * run. It'll initialize threads as needed and then run the code with pyRun_SimpleString.
     *
     * @param command: the python code to be run
     * @param attachInfo: pointer to an int specifying whether we should show debug info (1) or not (0).
     **/
    DECLDIR int AttachAndRunPythonCode(const char *command, int *attachInfo )
    {

        int SHOW_DEBUG_INFO = 1;

        bool showDebugInfo = (*attachInfo & SHOW_DEBUG_INFO) != 0;

        if (showDebugInfo) {
            std::cout << "AttachAndRunPythonCode started (showing debug info). " << std::endl << std::flush;
        }

        ModuleInfo moduleInfo = GetPythonModule();
        if (moduleInfo.errorGettingModule != 0) {
            return moduleInfo.errorGettingModule;
        }
        HMODULE module = moduleInfo.module;
        int attached = DoAttach(module, moduleInfo.isDebug, command, showDebugInfo);

        if (attached != 0) {
            std::cerr << "Error when injecting code in target process. Error code (on windows): " << attached << std::endl << std::flush;
        }
        return attached;
    }


    DECLDIR int PrintDebugInfo() {
        PRINT("Getting debug info...");
        ModuleInfo moduleInfo = GetPythonModule();
        if (moduleInfo.errorGettingModule != 0) {
            PRINT("Error getting python module");
            return 0;
        }
        HMODULE module = moduleInfo.module;

        DEFINE_PROC(interpHead, PyInterpreterState_Head*, "PyInterpreterState_Head", 0);
        DEFINE_PROC(threadHead, PyInterpreterState_ThreadHead*, "PyInterpreterState_ThreadHead", 0);
        DEFINE_PROC(threadNext, PyThreadState_Next*, "PyThreadState_Next", 160);
        DEFINE_PROC(gilEnsure, PyGILState_Ensure*, "PyGILState_Ensure", 0);
        DEFINE_PROC(gilRelease, PyGILState_Release*, "PyGILState_Release", 0);

        auto head = interpHead();
        if (head == nullptr) {
            // this interpreter is loaded but not initialized.
            PRINT("Interpreter not initialized!");
            return 0;
        }

        auto version = GetPythonVersion(module);
        printf("Python version: %d\n", version);

        GilHolder gilLock(gilEnsure, gilRelease);   // acquire and hold the GIL until done...
        auto curThread = threadHead(head);
        if (curThread == nullptr) {
            PRINT("Thread head is NULL.")
            return 0;
        }

        for (auto curThread = threadHead(head); curThread != nullptr; curThread = threadNext(curThread)) {
            printf("Found thread id: %d\n", GetPythonThreadId(version, curThread));
        }

        PRINT("Finished getting debug info.")
        return 0;
    }


    /**
     * This function may be called to set a tracing function to existing python threads.
     **/
    DECLDIR int AttachDebuggerTracing(bool showDebugInfo, void* pSetTraceFunc, void* pTraceFunc, unsigned int threadId, void* pPyNone)
    {
        ModuleInfo moduleInfo = GetPythonModule();
        if (moduleInfo.errorGettingModule != 0) {
            return moduleInfo.errorGettingModule;
        }
        HMODULE module = moduleInfo.module;
        if (showDebugInfo) {
            std::cout << "Setting sys trace for existing threads." << std::endl << std::flush;
        }
        int attached = 0;
        PyObjectHolder traceFunc(moduleInfo.isDebug, reinterpret_cast<PyObject*>(pTraceFunc), true);
        PyObjectHolder setTraceFunc(moduleInfo.isDebug, reinterpret_cast<PyObject*>(pSetTraceFunc), true);
        PyObjectHolder pyNone(moduleInfo.isDebug, reinterpret_cast<PyObject*>(pPyNone), true);

        int temp = InternalSetSysTraceFunc(module, moduleInfo.isDebug, showDebugInfo, &traceFunc, &setTraceFunc, threadId, &pyNone);
        if (temp == 0) {
            // we've successfully attached the debugger
            return 0;
        } else {
           if (temp > attached) {
               //I.e.: the higher the value the more significant it is.
               attached = temp;
            }
        }

        if (showDebugInfo) {
            std::cout << "Setting sys trace for existing threads failed with code: " << attached << "." << std::endl << std::flush;
        }
        return attached;
    }

}



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/attach.h <==
/* ****************************************************************************
 *
 * Copyright (c) Brainwy software Ltda.
 *
 * This source code is subject to terms and conditions of the Apache License, Version 2.0. A
 * copy of the license can be found in the License.html file at the root of this distribution. If
 * you cannot locate the Apache License, Version 2.0, please send an email to
 * vspython@microsoft.com. By using this source code in any fashion, you are agreeing to be bound
 * by the terms of the Apache License, Version 2.0.
 *
 * You must not remove this notice, or any other, from this software.
 *
 * ***************************************************************************/

#ifndef _ATTACH_DLL_H_
#define _ATTACH_DLL_H_

#if defined DLL_EXPORT
#define DECLDIR __declspec(dllexport)
#else
#define DECLDIR __declspec(dllimport)
#endif


extern "C"
{
    DECLDIR int AttachAndRunPythonCode(const char *command, int *result );
    
    /*
     * Helper to print debug information from the current process
     */
    DECLDIR int PrintDebugInfo();
    
    /*
    Could be used with ctypes (note that the threading should be initialized, so, 
    doing it in a thread as below is recommended):
    
    def check():
        
        import ctypes
        lib = ctypes.cdll.LoadLibrary(r'C:\...\attach_x86.dll')
        print 'result', lib.AttachDebuggerTracing(0)
        
    t = threading.Thread(target=check)
    t.start()
    t.join()
    */
    DECLDIR int AttachDebuggerTracing(
        bool showDebugInfo, 
        void* pSetTraceFunc, // Actually PyObject*, but we don't want to include it here.
        void* pTraceFunc,  // Actually PyObject*, but we don't want to include it here.
        unsigned int threadId,
        void* pPyNone  // Actually PyObject*, but we don't want to include it here.
    );
}

#endif

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/inject_dll.cpp <==
#include <iostream>
#include <windows.h>
#include <stdio.h>
#include <conio.h>
#include <tchar.h>
#include <tlhelp32.h>

#pragma comment(lib, "kernel32.lib")
#pragma comment(lib, "user32.lib")

// Helper to free data when we leave the scope.
class DataToFree {
public:
    HANDLE hProcess;
    HANDLE snapshotHandle;
    
    LPVOID remoteMemoryAddr;
    int remoteMemorySize;
    
    DataToFree(){
        this->hProcess = nullptr;
        this->snapshotHandle = nullptr;
        
        this->remoteMemoryAddr = nullptr;
        this->remoteMemorySize = 0;
    }
    
    ~DataToFree() {
        if(this->hProcess != nullptr){
            
            if(this->remoteMemoryAddr != nullptr && this->remoteMemorySize != 0){
                VirtualFreeEx(this->hProcess, this->remoteMemoryAddr, this->remoteMemorySize, MEM_RELEASE);
                this->remoteMemoryAddr = nullptr;
                this->remoteMemorySize = 0;
            }
            
            CloseHandle(this->hProcess);
            this->hProcess = nullptr;
        }

        if(this->snapshotHandle != nullptr){
            CloseHandle(this->snapshotHandle);
            this->snapshotHandle = nullptr;
        }
    }
};


/**
 * All we do here is load a dll in a remote program (in a remote thread).
 *
 * Arguments must be the pid and the dll name to run.
 *
 * i.e.: inject_dll.exe <pid> <dll path>
 */
int wmain( int argc, wchar_t *argv[ ], wchar_t *envp[ ] )
{
    std::cout << "Running executable to inject dll." << std::endl;
    
    // Helper to clear resources.
    DataToFree dataToFree;
    
    if(argc != 3){
        std::cout << "Expected 2 arguments (pid, dll name)." << std::endl;
        return 1;
    }
 
    const int pid = _wtoi(argv[1]);
    if(pid == 0){
        std::cout << "Invalid pid." << std::endl;
        return 2;
    }
    
    const int MAX_PATH_SIZE_PADDED = MAX_PATH + 1;
    char dllPath[MAX_PATH_SIZE_PADDED];
    memset(&dllPath[0], '\0', MAX_PATH_SIZE_PADDED);
    size_t pathLen = 0;
    wcstombs_s(&pathLen, dllPath, argv[2], MAX_PATH);
    
    const bool inheritable = false;
    const HANDLE hProcess = OpenProcess(PROCESS_VM_OPERATION | PROCESS_CREATE_THREAD | PROCESS_VM_READ | PROCESS_VM_WRITE | PROCESS_QUERY_INFORMATION, inheritable, pid);
    if(hProcess == nullptr || hProcess == INVALID_HANDLE_VALUE){
        std::cout << "Unable to open process with pid: " << pid << ". Error code: " << GetLastError() << "." << std::endl;
        return 3;
    }
    dataToFree.hProcess = hProcess;
    std::cout << "OpenProcess with pid: " << pid << std::endl;
    
    const LPVOID remoteMemoryAddr = VirtualAllocEx(hProcess, nullptr, MAX_PATH_SIZE_PADDED, MEM_RESERVE | MEM_COMMIT, PAGE_EXECUTE_READWRITE);
    if(remoteMemoryAddr == nullptr){
        std::cout << "Error. Unable to allocate memory in pid: " << pid << ". Error code: " << GetLastError() << "." << std::endl;
        return 4;
    }
    dataToFree.remoteMemorySize = MAX_PATH_SIZE_PADDED;
    dataToFree.remoteMemoryAddr = remoteMemoryAddr;
    
    std::cout << "VirtualAllocEx in pid: " << pid << std::endl;
    
    const bool written = WriteProcessMemory(hProcess, remoteMemoryAddr, dllPath, pathLen, nullptr);
    if(!written){
        std::cout << "Error. Unable to write to memory in pid: " << pid << ". Error code: " << GetLastError() << "." << std::endl;
        return 5;
    }
    std::cout << "WriteProcessMemory in pid: " << pid << std::endl;
    
    const LPVOID loadLibraryAddress = (LPVOID) GetProcAddress(GetModuleHandle("kernel32.dll"), "LoadLibraryA");
    if(loadLibraryAddress == nullptr){
        std::cout << "Error. Unable to get LoadLibraryA address. Error code: " << GetLastError() << "." << std::endl;
        return 6;
    }
    std::cout << "loadLibraryAddress: " << pid << std::endl;
    
    const HANDLE remoteThread = CreateRemoteThread(hProcess, nullptr, 0, (LPTHREAD_START_ROUTINE) loadLibraryAddress, remoteMemoryAddr, 0, nullptr);
    if (remoteThread == nullptr) {
        std::cout << "Error. Unable to CreateRemoteThread. Error code: " << GetLastError() << "." << std::endl;
        return 7;
    }
    
    // We wait for the load to finish before proceeding to get the function to actually do the attach.
    std::cout << "Waiting for LoadLibraryA to complete." << std::endl;
    DWORD result = WaitForSingleObject(remoteThread, 5 * 1000);
    
    if(result == WAIT_TIMEOUT) {
        std::cout << "WaitForSingleObject(LoadLibraryA thread) timed out." << std::endl;
        return 8;
        
    } else if(result == WAIT_FAILED) {
        std::cout << "WaitForSingleObject(LoadLibraryA thread) failed. Error code: " << GetLastError() << "." << std::endl;
        return 9;
    }
    
    std::cout << "Ok, finished dll injection." << std::endl;
    return 0;
}

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/py_win_helpers.hpp <==
#ifndef _PY_WIN_HELPERS_HPP_
#define _PY_WIN_HELPERS_HPP_

bool IsPythonModule(HMODULE module, bool &isDebug) {
    wchar_t mod_name[MAX_PATH];
    isDebug = false;
    if (GetModuleBaseName(GetCurrentProcess(), module, mod_name, MAX_PATH)) {
        if (_wcsnicmp(mod_name, L"python", 6) == 0) {
            if (wcslen(mod_name) >= 10 && _wcsnicmp(mod_name + 8, L"_d", 2) == 0) {
                isDebug = true;
            }
            
            // Check if the module has Py_IsInitialized.
            DEFINE_PROC_NO_CHECK(isInit, Py_IsInitialized*, "Py_IsInitialized", 0);
            DEFINE_PROC_NO_CHECK(gilEnsure, PyGILState_Ensure*, "PyGILState_Ensure", 51);
            DEFINE_PROC_NO_CHECK(gilRelease, PyGILState_Release*, "PyGILState_Release", 51);
            if (isInit == nullptr || gilEnsure == nullptr || gilRelease == nullptr) {
                return false;
            }
            

            return true;
        }
    }
    return false;
}


struct ModuleInfo {
    HMODULE module;
    bool isDebug;
    int errorGettingModule; // 0 means ok, negative values some error (should never be positive).
};


ModuleInfo GetPythonModule() {
    HANDLE hProcess = GetCurrentProcess();
    ModuleInfo moduleInfo;
    moduleInfo.module = nullptr;
    moduleInfo.isDebug = false;
    moduleInfo.errorGettingModule = 0;
    
    DWORD modSize = sizeof(HMODULE) * 1024;
    HMODULE* hMods = (HMODULE*)_malloca(modSize);
    if (hMods == nullptr) {
        std::cout << "hmods not allocated! " << std::endl << std::flush;
        moduleInfo.errorGettingModule = -1;
        return moduleInfo;
    }

    DWORD modsNeeded;
    while (!EnumProcessModules(hProcess, hMods, modSize, &modsNeeded)) {
        // try again w/ more space...
        _freea(hMods);
        hMods = (HMODULE*)_malloca(modsNeeded);
        if (hMods == nullptr) {
            std::cout << "hmods not allocated (2)! " << std::endl << std::flush;
            moduleInfo.errorGettingModule = -2;
            return moduleInfo;
        }
        modSize = modsNeeded;
    }
    
    for (size_t i = 0; i < modsNeeded / sizeof(HMODULE); i++) {
        bool isDebug;
        if (IsPythonModule(hMods[i], isDebug)) {
            moduleInfo.isDebug = isDebug;
            moduleInfo.module = hMods[i]; 
            return moduleInfo;
        }
    }
    std::cout << "Unable to find python module. " << std::endl << std::flush;
    moduleInfo.errorGettingModule = -3;
    return moduleInfo;
}

#endif

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/run_code_in_memory.hpp <==
#ifndef _PY_RUN_CODE_IN_MEMORY_HPP_
#define _PY_RUN_CODE_IN_MEMORY_HPP_

#include <iostream>
#include "attach.h"
#include "stdafx.h"

#include <windows.h>
#include <stdio.h>
#include <conio.h>
#include <tchar.h>

#include "../common/python.h"
#include "../common/ref_utils.hpp"
#include "../common/py_utils.hpp"
#include "../common/py_settrace.hpp"

#include "py_win_helpers.hpp"

#pragma comment(lib, "kernel32.lib")
#pragma comment(lib, "user32.lib")
#pragma comment(lib, "advapi32.lib")

DECLDIR int AttachAndRunPythonCode(const char *command, int *attachInfo );

// NOTE: BUFSIZE must be the same from add_code_to_python_process.py
#define BUFSIZE 2048

// Helper to free data when we leave the scope.
class DataToFree {

public:

    HANDLE hMapFile;
    void* mapViewOfFile;
    char* codeToRun;

    DataToFree() {
        this->hMapFile = nullptr;
        this->mapViewOfFile = nullptr;
        this->codeToRun = nullptr;
    }

    ~DataToFree() {
        if (this->hMapFile != nullptr) {
            CloseHandle(this->hMapFile);
            this->hMapFile = nullptr;
        }
        if (this->mapViewOfFile != nullptr) {
            UnmapViewOfFile(this->mapViewOfFile);
            this->mapViewOfFile = nullptr;
        }
        if (this->codeToRun != nullptr) {
            delete this->codeToRun;
            this->codeToRun = nullptr;
        }
    }
};



extern "C"
{
    /**
     * This method will read the code to be executed from the named shared memory
     * and execute it.
     */
    DECLDIR int RunCodeInMemoryInAttachedDll() {
        // PRINT("Attempting to run Python code from named shared memory.")
        //get the code to be run (based on https://docs.microsoft.com/en-us/windows/win32/memory/creating-named-shared-memory).
        HANDLE hMapFile;
        char* mapViewOfFile;

        DataToFree dataToFree;

        std::string namedSharedMemoryName("__pydevd_pid_code_to_run__");
        namedSharedMemoryName += std::to_string(GetCurrentProcessId());

        hMapFile = OpenFileMappingA(
            FILE_MAP_ALL_ACCESS, // read/write access
            FALSE, // do not inherit the name
            namedSharedMemoryName.c_str()); // name of mapping object

        if (hMapFile == nullptr) {
            std::cout << "Error opening named shared memory (OpenFileMapping): " << GetLastError() + " name: " << namedSharedMemoryName << std::endl;
            return 1;
        } else {
            // PRINT("Opened named shared memory.")
        }

        dataToFree.hMapFile = hMapFile;

        mapViewOfFile = reinterpret_cast < char* > (MapViewOfFile(hMapFile, // handle to map object
            FILE_MAP_ALL_ACCESS, // read/write permission
            0,
            0,
            BUFSIZE));

        if (mapViewOfFile == nullptr) {
            std::cout << "Error mapping view of named shared memory (MapViewOfFile): " << GetLastError() << std::endl;
            return 1;
        } else {
            // PRINT("Mapped view of file.")
        }
        dataToFree.mapViewOfFile = mapViewOfFile;
        // std::cout << "Will run contents: " << mapViewOfFile << std::endl;

        dataToFree.codeToRun = new char[BUFSIZE];
        memmove(dataToFree.codeToRun, mapViewOfFile, BUFSIZE);

        int attachInfo = 0;
        return AttachAndRunPythonCode(dataToFree.codeToRun, &attachInfo);
    }
}

#endif

==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/run_code_on_dllmain.cpp <==
#include <iostream>
#include <thread>
#include "attach.h"
#include "stdafx.h"

#include <windows.h>
#include <stdio.h>
#include <conio.h>
#include <tchar.h>

typedef int (_RunCodeInMemoryInAttachedDll)();

HINSTANCE globalDllInstance = NULL;

class NotificationHelper {
public:
#pragma warning( push )
#pragma warning( disable : 4722 )
// disable c4722 here: Destructor never returns warning. Compiler sees ExitThread and assumes that
// there is a potential memory leak.
    ~NotificationHelper(){
        std::string eventName("_pydevd_pid_event_");
        eventName += std::to_string(GetCurrentProcessId());

        // When we finish we need to set the event that the caller is waiting for and
        // unload the dll (if we don't exit this dll we won't be able to reattach later on).
        auto event = CreateEventA(nullptr, false, false, eventName.c_str());
        if (event != nullptr) {
            SetEvent(event);
            CloseHandle(event);
        }
        FreeLibraryAndExitThread(globalDllInstance, 0);
    }
#pragma warning( pop )
};

DWORD WINAPI RunCodeInThread(LPVOID lpParam){
    NotificationHelper notificationHelper; // When we exit the scope the destructor should take care of the cleanup.
    
#ifdef BITS_32
    HMODULE attachModule = GetModuleHandleA("attach_x86.dll");
#else
    HMODULE attachModule = GetModuleHandleA("attach_amd64.dll");
#endif

    if (attachModule == nullptr) {
        std::cout << "Error: unable to get attach_x86.dll or attach_amd64.dll module handle." << std::endl;
        return 900;
    }

    _RunCodeInMemoryInAttachedDll* runCode = reinterpret_cast < _RunCodeInMemoryInAttachedDll* > (GetProcAddress(attachModule, "RunCodeInMemoryInAttachedDll"));
    if (runCode == nullptr) {
        std::cout << "Error: unable to GetProcAddress(attachModule, RunCodeInMemoryInAttachedDll) from attach_x86.dll or attach_amd64.dll." << std::endl;
        return 901;
    }

    runCode();
    return 0;
}

/**
 * When the dll is loaded we create a thread that will call 'RunCodeInMemoryInAttachedDll'
 * in the attach dll (when completed we unload this library for a reattach to work later on).
 */
BOOL WINAPI DllMain(
  _In_ HINSTANCE hinstDLL,
  _In_ DWORD     fdwReason,
  _In_ LPVOID    lpvReserved
){
    if(fdwReason == DLL_PROCESS_ATTACH){
        globalDllInstance = hinstDLL;
        DWORD threadId;
        CreateThread(nullptr, 0, &RunCodeInThread, nullptr, 0, &threadId);
    }
    else if(fdwReason == DLL_PROCESS_DETACH){
    }
    return true;
}


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/stdafx.cpp <==
/* ****************************************************************************
 *
 * Copyright (c) Microsoft Corporation. 
 *
 * This source code is subject to terms and conditions of the Apache License, Version 2.0. A 
 * copy of the license can be found in the License.html file at the root of this distribution. If 
 * you cannot locate the Apache License, Version 2.0, please send an email to 
 * vspython@microsoft.com. By using this source code in any fashion, you are agreeing to be bound 
 * by the terms of the Apache License, Version 2.0.
 *
 * You must not remove this notice, or any other, from this software.
 *
 * ***************************************************************************/

// stdafx.cpp : source file that includes just the standard includes
// PyDebugAttach.pch will be the pre-compiled header
// stdafx.obj will contain the pre-compiled type information

#include "stdafx.h"

// TODO: reference any additional headers you need in STDAFX.H
// and not in this file


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/stdafx.h <==
/* ****************************************************************************
 *
 * Copyright (c) Microsoft Corporation.
 *
 * This source code is subject to terms and conditions of the Apache License, Version 2.0. A
 * copy of the license can be found in the License.html file at the root of this distribution. If
 * you cannot locate the Apache License, Version 2.0, please send an email to
 * vspython@microsoft.com. By using this source code in any fashion, you are agreeing to be bound
 * by the terms of the Apache License, Version 2.0.
 *
 * You must not remove this notice, or any other, from this software.
 *
 * ***************************************************************************/

// stdafx.h : include file for standard system include files,
// or project specific include files that are used frequently, but
// are changed infrequently
//

#pragma once

#include "targetver.h"

#include <cstdint>
#include <fstream>
#include <string>
#include <unordered_set>
#include <unordered_map>

#define WIN32_LEAN_AND_MEAN
#include <windows.h>
#include <psapi.h>
#include <strsafe.h>
#include <tlhelp32.h>
#include <winsock.h>
#include <winternl.h>


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_attach_to_process/windows/targetver.h <==
/* ****************************************************************************
 *
 * Copyright (c) Microsoft Corporation. 
 *
 * This source code is subject to terms and conditions of the Apache License, Version 2.0. A 
 * copy of the license can be found in the License.html file at the root of this distribution. If 
 * you cannot locate the Apache License, Version 2.0, please send an email to 
 * vspython@microsoft.com. By using this source code in any fashion, you are agreeing to be bound 
 * by the terms of the Apache License, Version 2.0.
 *
 * You must not remove this notice, or any other, from this software.
 *
 * ***************************************************************************/

#pragma once

// Including SDKDDKVer.h defines the highest available Windows platform.

// If you wish to build your application for a previous Windows platform, include WinSDKVer.h and
// set the _WIN32_WINNT macro to the platform you wish to support before including SDKDDKVer.h.

#include <SDKDDKVer.h>


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_file_utils.py <==
r'''
    This module provides utilities to get the absolute filenames so that we can be sure that:
        - The case of a file will match the actual file in the filesystem (otherwise breakpoints won't be hit).
        - Providing means for the user to make path conversions when doing a remote debugging session in
          one machine and debugging in another.

    To do that, the PATHS_FROM_ECLIPSE_TO_PYTHON constant must be filled with the appropriate paths.

    @note:
        in this context, the server is where your python process is running
        and the client is where eclipse is running.

    E.g.:
        If the server (your python process) has the structure
            /user/projects/my_project/src/package/module1.py

        and the client has:
            c:\my_project\src\package\module1.py

        the PATHS_FROM_ECLIPSE_TO_PYTHON would have to be:
            PATHS_FROM_ECLIPSE_TO_PYTHON = [(r'c:\my_project\src', r'/user/projects/my_project/src')]

        alternatively, this can be set with an environment variable from the command line:
           set PATHS_FROM_ECLIPSE_TO_PYTHON=[['c:\my_project\src','/user/projects/my_project/src']]

    @note: DEBUG_CLIENT_SERVER_TRANSLATION can be set to True to debug the result of those translations

    @note: the case of the paths is important! Note that this can be tricky to get right when one machine
    uses a case-independent filesystem and the other uses a case-dependent filesystem (if the system being
    debugged is case-independent, 'normcase()' should be used on the paths defined in PATHS_FROM_ECLIPSE_TO_PYTHON).

    @note: all the paths with breakpoints must be translated (otherwise they won't be found in the server)

    @note: to enable remote debugging in the target machine (pydev extensions in the eclipse installation)
        import pydevd;pydevd.settrace(host, stdoutToServer, stderrToServer, port, suspend)

        see parameter docs on pydevd.py

    @note: for doing a remote debugging session, all the pydevd_ files must be on the server accessible
        through the PYTHONPATH (and the PATHS_FROM_ECLIPSE_TO_PYTHON only needs to be set on the target
        machine for the paths that'll actually have breakpoints).
'''

from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_constants import DebugInfoHolder, IS_WINDOWS, IS_JYTHON, \
    DISABLE_FILE_VALIDATION, is_true_in_env, IS_MAC
from _pydev_bundle._pydev_filesystem_encoding import getfilesystemencoding
from _pydevd_bundle.pydevd_comm_constants import file_system_encoding, filesystem_encoding_is_utf8
from _pydev_bundle.pydev_log import error_once

import json
import os.path
import sys
import itertools
import ntpath
from functools import partial

_nt_os_normcase = ntpath.normcase
os_path_basename = os.path.basename
os_path_exists = os.path.exists
join = os.path.join

try:
    FileNotFoundError
except NameError:
    FileNotFoundError = IOError  # noqa

try:
    os_path_real_path = os.path.realpath  # @UndefinedVariable
except:
    # jython does not support os.path.realpath
    # realpath is a no-op on systems without islink support
    os_path_real_path = os.path.abspath


def _get_library_dir():
    library_dir = None
    try:
        import sysconfig
        library_dir = sysconfig.get_path('purelib')
    except ImportError:
        pass  # i.e.: Only 2.7 onwards

    if library_dir is None or not os_path_exists(library_dir):
        for path in sys.path:
            if os_path_exists(path) and os.path.basename(path) == 'site-packages':
                library_dir = path
                break

    if library_dir is None or not os_path_exists(library_dir):
        library_dir = os.path.dirname(os.__file__)

    return library_dir


# Note: we can't call sysconfig.get_path from _apply_func_and_normalize_case (it deadlocks on Python 2.7) so, we
# need to get the library dir during module loading.
_library_dir = _get_library_dir()

# defined as a list of tuples where the 1st element of the tuple is the path in the client machine
# and the 2nd element is the path in the server machine.
# see module docstring for more details.
try:
    PATHS_FROM_ECLIPSE_TO_PYTHON = json.loads(os.environ.get('PATHS_FROM_ECLIPSE_TO_PYTHON', '[]'))
except Exception:
    pydev_log.critical('Error loading PATHS_FROM_ECLIPSE_TO_PYTHON from environment variable.')
    pydev_log.exception()
    PATHS_FROM_ECLIPSE_TO_PYTHON = []
else:
    if not isinstance(PATHS_FROM_ECLIPSE_TO_PYTHON, list):
        pydev_log.critical('Expected PATHS_FROM_ECLIPSE_TO_PYTHON loaded from environment variable to be a list.')
        PATHS_FROM_ECLIPSE_TO_PYTHON = []
    else:
        # Converting json lists to tuple
        PATHS_FROM_ECLIPSE_TO_PYTHON = [tuple(x) for x in PATHS_FROM_ECLIPSE_TO_PYTHON]

# example:
# PATHS_FROM_ECLIPSE_TO_PYTHON = [
#  (r'd:\temp\temp_workspace_2\test_python\src\yyy\yyy',
#   r'd:\temp\temp_workspace_2\test_python\src\hhh\xxx')
# ]

convert_to_long_pathname = lambda filename:filename
convert_to_short_pathname = lambda filename:filename
get_path_with_real_case = lambda filename:filename

# Note that we have a cache for previous list dirs... the only case where this may be an
# issue is if the user actually changes the case of an existing file on while
# the debugger is executing (as this seems very unlikely and the cache can save a
# reasonable time -- especially on mapped drives -- it seems nice to have it).
_listdir_cache = {}

# May be changed during tests.
os_listdir = os.listdir


def _resolve_listing(resolved, iter_parts_lowercase, cache=_listdir_cache):
    while True:  # Note: while True to make iterative and not recursive
        try:
            resolve_lowercase = next(iter_parts_lowercase)  # must be lowercase already
        except StopIteration:
            return resolved

        resolved_lower = resolved.lower()

        resolved_joined = cache.get((resolved_lower, resolve_lowercase))
        if resolved_joined is None:
            dir_contents = cache.get(resolved_lower)
            if dir_contents is None:
                dir_contents = cache[resolved_lower] = os_listdir(resolved)

            for filename in dir_contents:
                if filename.lower() == resolve_lowercase:
                    resolved_joined = os.path.join(resolved, filename)
                    cache[(resolved_lower, resolve_lowercase)] = resolved_joined
                    break
            else:
                raise FileNotFoundError('Unable to find: %s in %s. Dir Contents: %s' % (
                    resolve_lowercase, resolved, dir_contents))

        resolved = resolved_joined


def _resolve_listing_parts(resolved, parts_in_lowercase, filename):
    try:
        if parts_in_lowercase == ['']:
            return resolved
        return _resolve_listing(resolved, iter(parts_in_lowercase))
    except FileNotFoundError:
        _listdir_cache.clear()
        # Retry once after clearing the cache we have.
        try:
            return _resolve_listing(resolved, iter(parts_in_lowercase))
        except FileNotFoundError:
            if os_path_exists(filename):
                # This is really strange, ask the user to report as error.
                pydev_log.critical(
                    'pydev debugger: critical: unable to get real case for file. Details:\n'
                    'filename: %s\ndrive: %s\nparts: %s\n'
                    '(please create a ticket in the tracker to address this).',
                    filename, resolved, parts_in_lowercase
                )
                pydev_log.exception()
            # Don't fail, just return the original file passed.
            return filename
    except OSError:
        # Something as: PermissionError (listdir may fail).
        # See: https://github.com/microsoft/debugpy/issues/1154
        # Don't fail nor log unless the trace level is at least info. Just return the original file passed.
        if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
            pydev_log.info(
                'pydev debugger: OSError: Unable to get real case for file. Details:\n'
                'filename: %s\ndrive: %s\nparts: %s\n',
                filename, resolved, parts_in_lowercase
            )
            pydev_log.exception()
        return filename


if sys.platform == 'win32':
    try:
        import ctypes
        from ctypes.wintypes import MAX_PATH, LPCWSTR, LPWSTR, DWORD

        GetLongPathName = ctypes.windll.kernel32.GetLongPathNameW  # noqa
        GetLongPathName.argtypes = [LPCWSTR, LPWSTR, DWORD]
        GetLongPathName.restype = DWORD

        GetShortPathName = ctypes.windll.kernel32.GetShortPathNameW  # noqa
        GetShortPathName.argtypes = [LPCWSTR, LPWSTR, DWORD]
        GetShortPathName.restype = DWORD

        def _convert_to_long_pathname(filename):
            buf = ctypes.create_unicode_buffer(MAX_PATH)

            rv = GetLongPathName(filename, buf, MAX_PATH)
            if rv != 0 and rv <= MAX_PATH:
                filename = buf.value

            return filename

        def _convert_to_short_pathname(filename):
            buf = ctypes.create_unicode_buffer(MAX_PATH)

            rv = GetShortPathName(filename, buf, MAX_PATH)
            if rv != 0 and rv <= MAX_PATH:
                filename = buf.value

            return filename

        def _get_path_with_real_case(filename):
            # Note: this previously made:
            # convert_to_long_pathname(convert_to_short_pathname(filename))
            # but this is no longer done because we can't rely on getting the shortname
            # consistently (there are settings to disable it on Windows).
            # So, using approach which resolves by listing the dir.

            if '~' in filename:
                filename = convert_to_long_pathname(filename)

            if filename.startswith('<') or not os_path_exists(filename):
                return filename  # Not much we can do.

            drive, parts = os.path.splitdrive(os.path.normpath(filename))
            drive = drive.upper()
            while parts.startswith(os.path.sep):
                parts = parts[1:]
                drive += os.path.sep
            parts = parts.lower().split(os.path.sep)
            return _resolve_listing_parts(drive, parts, filename)

        # Check that it actually works
        _get_path_with_real_case(__file__)
    except:
        # Something didn't quite work out, leave no-op conversions in place.
        if DebugInfoHolder.DEBUG_TRACE_LEVEL > 2:
            pydev_log.exception()
    else:
        convert_to_long_pathname = _convert_to_long_pathname
        convert_to_short_pathname = _convert_to_short_pathname
        get_path_with_real_case = _get_path_with_real_case

elif IS_JYTHON and IS_WINDOWS:

    def get_path_with_real_case(filename):
        if filename.startswith('<'):
            return filename

        from java.io import File  # noqa
        f = File(filename)
        ret = f.getCanonicalPath()
        return ret

elif IS_MAC:

    def get_path_with_real_case(filename):
        if filename.startswith('<') or not os_path_exists(filename):
            return filename  # Not much we can do.

        parts = filename.lower().split('/')

        found = ''
        while parts and parts[0] == '':
            found += '/'
            parts = parts[1:]

        return _resolve_listing_parts(found, parts, filename)

if IS_JYTHON:

    def _normcase_windows(filename):
        return filename.lower()

else:

    def _normcase_windows(filename):
        # `normcase` doesn't lower case on Python 2 for non-English locale, so we should do it manually.
        if '~' in filename:
            filename = convert_to_long_pathname(filename)

        filename = _nt_os_normcase(filename)
        return filename.lower()


def _normcase_linux(filename):
    return filename  # no-op


_filename_normalization = os.environ.get('PYDEVD_FILENAME_NORMALIZATION', '').lower()
if _filename_normalization == 'lower':
    # Note: this is mostly for testing (forcing to always lower-case all contents
    # internally -- used to mimick Windows normalization on Linux).

    def _normcase_lower(filename):
        return filename.lower()

    _default_normcase = _normcase_lower

elif _filename_normalization == 'none':
    # Disable any filename normalization may be an option on Windows if the
    # user is having issues under some circumstances.
    _default_normcase = _normcase_linux

elif IS_WINDOWS:
    _default_normcase = _normcase_windows

elif IS_MAC:

    def _normcase_lower(filename):
        return filename.lower()

    _default_normcase = _normcase_lower

else:
    _default_normcase = _normcase_linux


def normcase(s, NORMCASE_CACHE={}):
    try:
        return NORMCASE_CACHE[s]
    except:
        normalized = NORMCASE_CACHE[s] = _default_normcase(s)
        return normalized


_ide_os = 'WINDOWS' if IS_WINDOWS else 'UNIX'

_normcase_from_client = normcase


def normcase_from_client(s):
    return _normcase_from_client(s)


DEBUG_CLIENT_SERVER_TRANSLATION = os.environ.get('DEBUG_PYDEVD_PATHS_TRANSLATION', 'False').lower() in ('1', 'true')


def set_ide_os(os):
    '''
    We need to set the IDE os because the host where the code is running may be
    actually different from the client (and the point is that we want the proper
    paths to translate from the client to the server).

    :param os:
        'UNIX' or 'WINDOWS'
    '''
    global _ide_os
    global _normcase_from_client
    prev = _ide_os
    if os == 'WIN':  # Apparently PyCharm uses 'WIN' (https://github.com/fabioz/PyDev.Debugger/issues/116)
        os = 'WINDOWS'

    assert os in ('WINDOWS', 'UNIX')

    if DEBUG_CLIENT_SERVER_TRANSLATION:
        print('pydev debugger: client OS: %s' % (os,))

    _normcase_from_client = normcase
    if os == 'WINDOWS':

        # Client in Windows and server in Unix, we need to normalize the case.
        if not IS_WINDOWS:
            _normcase_from_client = _normcase_windows

    else:
        # Client in Unix and server in Windows, we can't normalize the case.
        if IS_WINDOWS:
            _normcase_from_client = _normcase_linux

    if prev != os:
        _ide_os = os
        # We need to (re)setup how the client <-> server translation works to provide proper separators.
        setup_client_server_paths(_last_client_server_paths_set)


# Caches filled as requested during the debug session.
NORM_PATHS_CONTAINER = {}
NORM_PATHS_AND_BASE_CONTAINER = {}


def canonical_normalized_path(filename):
    '''
    This returns a filename that is canonical and it's meant to be used internally
    to store information on breakpoints and see if there's any hit on it.

    Note that this version is only internal as it may not match the case and
    may have symlinks resolved (and thus may not match what the user expects
    in the editor).
    '''
    return get_abs_path_real_path_and_base_from_file(filename)[1]


def absolute_path(filename):
    '''
    Provides a version of the filename that's absolute (and NOT normalized).
    '''
    return get_abs_path_real_path_and_base_from_file(filename)[0]


def basename(filename):
    '''
    Provides the basename for a file.
    '''
    return get_abs_path_real_path_and_base_from_file(filename)[2]


# Returns tuple of absolute path and real path for given filename
def _abs_and_canonical_path(filename, NORM_PATHS_CONTAINER=NORM_PATHS_CONTAINER):
    try:
        return NORM_PATHS_CONTAINER[filename]
    except:
        if filename.__class__ != str:
            raise AssertionError('Paths passed to _abs_and_canonical_path must be str. Found: %s (%s)' % (filename, type(filename)))
        if os is None:  # Interpreter shutdown
            return filename, filename

        os_path = os.path
        if os_path is None:  # Interpreter shutdown
            return filename, filename

        os_path_abspath = os_path.abspath
        os_path_isabs = os_path.isabs

        if os_path_abspath is None or os_path_isabs is None or os_path_real_path is None:  # Interpreter shutdown
            return filename, filename

        isabs = os_path_isabs(filename)

        if _global_resolve_symlinks:
            os_path_abspath = os_path_real_path

        normalize = False
        abs_path = _apply_func_and_normalize_case(filename, os_path_abspath, isabs, normalize)

        normalize = True
        real_path = _apply_func_and_normalize_case(filename, os_path_real_path, isabs, normalize)

        # cache it for fast access later
        NORM_PATHS_CONTAINER[filename] = abs_path, real_path
        return abs_path, real_path


def _get_relative_filename_abs_path(filename, func, os_path_exists=os_path_exists):
    # If we have a relative path and the file does not exist when made absolute, try to
    # resolve it based on the sys.path entries.
    for p in sys.path:
        r = func(os.path.join(p, filename))
        if os_path_exists(r):
            return r

    # We couldn't find the real file for the relative path. Resolve it as if it was in
    # a library (so that it's considered a library file and not a project file).
    r = func(os.path.join(_library_dir, filename))
    return r


def _apply_func_and_normalize_case(filename, func, isabs, normalize_case, os_path_exists=os_path_exists, join=join):
    if filename.startswith('<'):
        # Not really a file, rather a synthetic name like <string> or <ipython-...>;
        # shouldn't be normalized.
        return filename

    r = func(filename)

    if not isabs:
        if not os_path_exists(r):
            r = _get_relative_filename_abs_path(filename, func)

    ind = r.find('.zip')
    if ind == -1:
        ind = r.find('.egg')
    if ind != -1:
        ind += 4
        zip_path = r[:ind]
        inner_path = r[ind:]
        if inner_path.startswith('!'):
            # Note (fabioz): although I can replicate this by creating a file ending as
            # .zip! or .egg!, I don't really know what's the real-world case for this
            # (still kept as it was added by @jetbrains, but it should probably be reviewed
            # later on).
            # Note 2: it goes hand-in-hand with 'exists'.
            inner_path = inner_path[1:]
            zip_path = zip_path + '!'

        if inner_path.startswith('/') or inner_path.startswith('\\'):
            inner_path = inner_path[1:]
        if inner_path:
            if normalize_case:
                r = join(normcase(zip_path), inner_path)
            else:
                r = join(zip_path, inner_path)
            return r

    if normalize_case:
        r = normcase(r)
    return r


_ZIP_SEARCH_CACHE = {}
_NOT_FOUND_SENTINEL = object()


def exists(filename):
    if os_path_exists(filename):
        return True

    if not os.path.isabs(filename):
        filename = _get_relative_filename_abs_path(filename, os.path.abspath)
        if os_path_exists(filename):
            return True

    ind = filename.find('.zip')
    if ind == -1:
        ind = filename.find('.egg')

    if ind != -1:
        ind += 4
        zip_path = filename[:ind]
        inner_path = filename[ind:]
        if inner_path.startswith("!"):
            # Note (fabioz): although I can replicate this by creating a file ending as
            # .zip! or .egg!, I don't really know what's the real-world case for this
            # (still kept as it was added by @jetbrains, but it should probably be reviewed
            # later on).
            # Note 2: it goes hand-in-hand with '_apply_func_and_normalize_case'.
            inner_path = inner_path[1:]
            zip_path = zip_path + '!'

        zip_file_obj = _ZIP_SEARCH_CACHE.get(zip_path, _NOT_FOUND_SENTINEL)
        if zip_file_obj is None:
            return False
        elif zip_file_obj is _NOT_FOUND_SENTINEL:
            try:
                import zipfile
                zip_file_obj = zipfile.ZipFile(zip_path, 'r')
                _ZIP_SEARCH_CACHE[zip_path] = zip_file_obj
            except:
                _ZIP_SEARCH_CACHE[zip_path] = _NOT_FOUND_SENTINEL
                return False

        try:
            if inner_path.startswith('/') or inner_path.startswith('\\'):
                inner_path = inner_path[1:]

            _info = zip_file_obj.getinfo(inner_path.replace('\\', '/'))

            return join(zip_path, inner_path)
        except KeyError:
            return False

    else:
        pydev_log.debug('os.path.exists(%r) returned False.', filename)

    return False


try:
    report = pydev_log.critical
    if DISABLE_FILE_VALIDATION:
        report = pydev_log.debug

    try:
        code = os_path_real_path.func_code
    except AttributeError:
        code = os_path_real_path.__code__

    if code.co_filename.startswith('<frozen'):
        # See: https://github.com/fabioz/PyDev.Debugger/issues/213
        report('Debugger warning: It seems that frozen modules are being used, which may')
        report('make the debugger miss breakpoints. Please pass -Xfrozen_modules=off')
        report('to python to disable frozen modules.')
        report('Note: Debugging will proceed. Set PYDEVD_DISABLE_FILE_VALIDATION=1 to disable this validation.')

    elif not os.path.isabs(code.co_filename):
        report('Debugger warning: The os.path.realpath.__code__.co_filename (%s)', code.co_filename)
        report('is not absolute, which may make the debugger miss breakpoints.')
        report('Note: Debugging will proceed. Set PYDEVD_DISABLE_FILE_VALIDATION=1 to disable this validation.')

    elif not exists(code.co_filename):  # Note: checks for files inside .zip containers.
        report('Debugger warning: It seems the debugger cannot find os.path.realpath.__code__.co_filename (%s).', code.co_filename)
        report('This may make the debugger miss breakpoints in the standard library.')
        report('Note: Debugging will proceed. Set PYDEVD_DISABLE_FILE_VALIDATION=1 to disable this validation.')
except:
    # Don't fail if there's something not correct here -- but at least print it to the user so that we can correct that
    pydev_log.exception()

# Note: as these functions may be rebound, users should always import
# pydevd_file_utils and then use:
#
# pydevd_file_utils.map_file_to_client
# pydevd_file_utils.map_file_to_server
#
# instead of importing any of those names to a given scope.


def _path_to_expected_str(filename):
    if isinstance(filename, bytes):
        filename = filename.decode(file_system_encoding)

    return filename


def _original_file_to_client(filename, cache={}):
    try:
        return cache[filename]
    except KeyError:
        translated = _path_to_expected_str(get_path_with_real_case(absolute_path(filename)))
        cache[filename] = (translated, False)
    return cache[filename]


def _original_map_file_to_server(filename):
    # By default just mapping to the server does nothing if there are no mappings (usually
    # afterwards the debugger must do canonical_normalized_path to get a normalized version).
    return filename


map_file_to_client = _original_file_to_client
map_file_to_server = _original_map_file_to_server


def _fix_path(path, sep, add_end_sep=False):
    if add_end_sep:
        if not path.endswith('/') and not path.endswith('\\'):
            path += '/'
    else:
        if path.endswith('/') or path.endswith('\\'):
            path = path[:-1]

    if sep != '/':
        path = path.replace('/', sep)
    return path


_last_client_server_paths_set = []

_source_reference_to_frame_id = {}
_source_reference_to_server_filename = {}
_line_cache_source_reference_to_server_filename = {}
_client_filename_in_utf8_to_source_reference = {}
_next_source_reference = partial(next, itertools.count(1))


def get_client_filename_source_reference(client_filename):
    return _client_filename_in_utf8_to_source_reference.get(client_filename, 0)


def get_server_filename_from_source_reference(source_reference):
    return _source_reference_to_server_filename.get(source_reference, '')


def create_source_reference_for_linecache(server_filename):
    source_reference = _next_source_reference()
    pydev_log.debug('Created linecache id source reference: %s for server filename: %s', source_reference, server_filename)
    _line_cache_source_reference_to_server_filename[source_reference] = server_filename
    return source_reference


def get_source_reference_filename_from_linecache(source_reference):
    return _line_cache_source_reference_to_server_filename.get(source_reference)


def create_source_reference_for_frame_id(frame_id, original_filename):
    source_reference = _next_source_reference()
    pydev_log.debug('Created frame id source reference: %s for frame id: %s (%s)', source_reference, frame_id, original_filename)
    _source_reference_to_frame_id[source_reference] = frame_id
    return source_reference


def get_frame_id_from_source_reference(source_reference):
    return _source_reference_to_frame_id.get(source_reference)


_global_resolve_symlinks = is_true_in_env('PYDEVD_RESOLVE_SYMLINKS')


def set_resolve_symlinks(resolve_symlinks):
    global _global_resolve_symlinks
    _global_resolve_symlinks = resolve_symlinks


def setup_client_server_paths(paths):
    '''paths is the same format as PATHS_FROM_ECLIPSE_TO_PYTHON'''

    global map_file_to_client
    global map_file_to_server
    global _last_client_server_paths_set
    global _next_source_reference

    _last_client_server_paths_set = paths[:]

    _source_reference_to_server_filename.clear()
    _client_filename_in_utf8_to_source_reference.clear()
    _next_source_reference = partial(next, itertools.count(1))

    # Work on the client and server slashes.
    python_sep = '\\' if IS_WINDOWS else '/'
    eclipse_sep = '\\' if _ide_os == 'WINDOWS' else '/'

    norm_filename_to_server_container = {}
    norm_filename_to_client_container = {}

    initial_paths = []
    initial_paths_with_end_sep = []

    paths_from_eclipse_to_python = []
    paths_from_eclipse_to_python_with_end_sep = []

    # Apply normcase to the existing paths to follow the os preferences.

    for i, (path0, path1) in enumerate(paths):
        force_only_slash = path0.endswith(('/', '\\')) and path1.endswith(('/', '\\'))

        if not force_only_slash:
            path0 = _fix_path(path0, eclipse_sep, False)
            path1 = _fix_path(path1, python_sep, False)
            initial_paths.append((path0, path1))
            paths_from_eclipse_to_python.append((_normcase_from_client(path0), normcase(path1)))

        # Now, make a version with a slash in the end.
        path0 = _fix_path(path0, eclipse_sep, True)
        path1 = _fix_path(path1, python_sep, True)
        initial_paths_with_end_sep.append((path0, path1))
        paths_from_eclipse_to_python_with_end_sep.append((_normcase_from_client(path0), normcase(path1)))

    # Fix things so that we always match the versions with a slash in the end first.
    initial_paths = initial_paths_with_end_sep + initial_paths
    paths_from_eclipse_to_python = paths_from_eclipse_to_python_with_end_sep + paths_from_eclipse_to_python

    if not paths_from_eclipse_to_python:
        # no translation step needed (just inline the calls)
        map_file_to_client = _original_file_to_client
        map_file_to_server = _original_map_file_to_server
        return

    # only setup translation functions if absolutely needed!
    def _map_file_to_server(filename, cache=norm_filename_to_server_container):
        # Eclipse will send the passed filename to be translated to the python process
        # So, this would be 'NormFileFromEclipseToPython'
        try:
            return cache[filename]
        except KeyError:
            if eclipse_sep != python_sep:
                # Make sure that the separators are what we expect from the IDE.
                filename = filename.replace(python_sep, eclipse_sep)

            # used to translate a path from the client to the debug server
            translated = filename
            translated_normalized = _normcase_from_client(filename)
            for eclipse_prefix, server_prefix in paths_from_eclipse_to_python:
                if translated_normalized.startswith(eclipse_prefix):
                    found_translation = True
                    if DEBUG_CLIENT_SERVER_TRANSLATION:
                        pydev_log.critical('pydev debugger: replacing to server: %s', filename)
                    translated = server_prefix + filename[len(eclipse_prefix):]
                    if DEBUG_CLIENT_SERVER_TRANSLATION:
                        pydev_log.critical('pydev debugger: sent to server: %s - matched prefix: %s', translated, eclipse_prefix)
                    break
            else:
                found_translation = False

            # Note that when going to the server, we do the replace first and only later do the norm file.
            if eclipse_sep != python_sep:
                translated = translated.replace(eclipse_sep, python_sep)

            if found_translation:
                # Note: we don't normalize it here, this must be done as a separate
                # step by the caller.
                translated = absolute_path(translated)
            else:
                if not os_path_exists(translated):
                    if not translated.startswith('<'):
                        # This is a configuration error, so, write it always so
                        # that the user can fix it.
                        error_once('pydev debugger: unable to find translation for: "%s" in [%s] (please revise your path mappings).\n',
                            filename, ', '.join(['"%s"' % (x[0],) for x in paths_from_eclipse_to_python]))
                else:
                    # It's possible that we had some round trip (say, we sent /usr/lib and received
                    # it back, so, having no translation is ok too).

                    # Note: we don't normalize it here, this must be done as a separate
                    # step by the caller.
                    translated = absolute_path(translated)

            cache[filename] = translated
            return translated

    def _map_file_to_client(filename, cache=norm_filename_to_client_container):
        # The result of this method will be passed to eclipse
        # So, this would be 'NormFileFromPythonToEclipse'
        try:
            return cache[filename]
        except KeyError:
            abs_path = absolute_path(filename)
            translated_proper_case = get_path_with_real_case(abs_path)
            translated_normalized = normcase(abs_path)

            path_mapping_applied = False

            if translated_normalized.lower() != translated_proper_case.lower():
                if DEBUG_CLIENT_SERVER_TRANSLATION:
                    pydev_log.critical(
                        'pydev debugger: translated_normalized changed path (from: %s to %s)',
                            translated_proper_case, translated_normalized)

            for i, (eclipse_prefix, python_prefix) in enumerate(paths_from_eclipse_to_python):
                if translated_normalized.startswith(python_prefix):
                    if DEBUG_CLIENT_SERVER_TRANSLATION:
                        pydev_log.critical('pydev debugger: replacing to client: %s', translated_normalized)

                    # Note: use the non-normalized version.
                    eclipse_prefix = initial_paths[i][0]
                    translated = eclipse_prefix + translated_proper_case[len(python_prefix):]
                    if DEBUG_CLIENT_SERVER_TRANSLATION:
                        pydev_log.critical('pydev debugger: sent to client: %s - matched prefix: %s', translated, python_prefix)
                    path_mapping_applied = True
                    break
            else:
                if DEBUG_CLIENT_SERVER_TRANSLATION:
                    pydev_log.critical('pydev debugger: to client: unable to find matching prefix for: %s in %s',
                        translated_normalized, [x[1] for x in paths_from_eclipse_to_python])
                translated = translated_proper_case

            if eclipse_sep != python_sep:
                translated = translated.replace(python_sep, eclipse_sep)

            translated = _path_to_expected_str(translated)

            # The resulting path is not in the python process, so, we cannot do a normalize the path here,
            # only at the beginning of this method.
            cache[filename] = (translated, path_mapping_applied)

            if translated not in _client_filename_in_utf8_to_source_reference:
                if path_mapping_applied:
                    source_reference = 0
                else:
                    source_reference = _next_source_reference()
                    pydev_log.debug('Created source reference: %s for untranslated path: %s', source_reference, filename)

                _client_filename_in_utf8_to_source_reference[translated] = source_reference
                _source_reference_to_server_filename[source_reference] = filename

            return (translated, path_mapping_applied)

    map_file_to_server = _map_file_to_server
    map_file_to_client = _map_file_to_client


setup_client_server_paths(PATHS_FROM_ECLIPSE_TO_PYTHON)


# For given file f returns tuple of its absolute path, real path and base name
def get_abs_path_real_path_and_base_from_file(
        filename, NORM_PATHS_AND_BASE_CONTAINER=NORM_PATHS_AND_BASE_CONTAINER):
    try:
        return NORM_PATHS_AND_BASE_CONTAINER[filename]
    except:
        f = filename
        if not f:
            # i.e.: it's possible that the user compiled code with an empty string (consider
            # it as <string> in this case).
            f = '<string>'

        if f.startswith('<'):
            return f, normcase(f), f

        if _abs_and_canonical_path is None:  # Interpreter shutdown
            i = max(f.rfind('/'), f.rfind('\\'))
            return (f, f, f[i + 1:])

        if f is not None:
            if f.endswith('.pyc'):
                f = f[:-1]
            elif f.endswith('$py.class'):
                f = f[:-len('$py.class')] + '.py'

        abs_path, canonical_normalized_filename = _abs_and_canonical_path(f)

        try:
            base = os_path_basename(canonical_normalized_filename)
        except AttributeError:
            # Error during shutdown.
            i = max(f.rfind('/'), f.rfind('\\'))
            base = f[i + 1:]
        ret = abs_path, canonical_normalized_filename, base
        NORM_PATHS_AND_BASE_CONTAINER[filename] = ret
        return ret


def get_abs_path_real_path_and_base_from_frame(frame, NORM_PATHS_AND_BASE_CONTAINER=NORM_PATHS_AND_BASE_CONTAINER):
    try:
        return NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename]
    except:
        # This one is just internal (so, does not need any kind of client-server translation)
        f = frame.f_code.co_filename

        if f is not None and f.startswith (('build/bdist.', 'build\\bdist.')):
            # files from eggs in Python 2.7 have paths like build/bdist.linux-x86_64/egg/<path-inside-egg>
            f = frame.f_globals['__file__']

        if get_abs_path_real_path_and_base_from_file is None:
            # Interpreter shutdown
            if not f:
                # i.e.: it's possible that the user compiled code with an empty string (consider
                # it as <string> in this case).
                f = '<string>'
            i = max(f.rfind('/'), f.rfind('\\'))
            return f, f, f[i + 1:]

        ret = get_abs_path_real_path_and_base_from_file(f)
        # Also cache based on the frame.f_code.co_filename (if we had it inside build/bdist it can make a difference).
        NORM_PATHS_AND_BASE_CONTAINER[frame.f_code.co_filename] = ret
        return ret


def get_fullname(mod_name):
    import pkgutil
    try:
        loader = pkgutil.get_loader(mod_name)
    except:
        return None
    if loader is not None:
        for attr in ("get_filename", "_get_filename"):
            meth = getattr(loader, attr, None)
            if meth is not None:
                return meth(mod_name)
    return None


def get_package_dir(mod_name):
    for path in sys.path:
        mod_path = join(path, mod_name.replace('.', '/'))
        if os.path.isdir(mod_path):
            return mod_path
    return None



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/__init__.py <==
import pkgutil
__path__ = pkgutil.extend_path(__path__, __name__)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/django_debug.py <==
import inspect

from _pydev_bundle import pydev_log
from _pydevd_bundle.pydevd_comm import CMD_SET_BREAK, CMD_ADD_EXCEPTION_BREAK
from _pydevd_bundle.pydevd_constants import STATE_SUSPEND, DJANGO_SUSPEND, \
    DebugInfoHolder
from _pydevd_bundle.pydevd_frame_utils import add_exception_to_frame, FCode, just_raised, ignore_exception_trace
from pydevd_file_utils import canonical_normalized_path, absolute_path
from _pydevd_bundle.pydevd_api import PyDevdAPI
from pydevd_plugins.pydevd_line_validation import LineBreakpointWithLazyValidation, ValidationInfo
from _pydev_bundle.pydev_override import overrides

IS_DJANGO18 = False
IS_DJANGO19 = False
IS_DJANGO19_OR_HIGHER = False
try:
    import django
    version = django.VERSION
    IS_DJANGO18 = version[0] == 1 and version[1] == 8
    IS_DJANGO19 = version[0] == 1 and version[1] == 9
    IS_DJANGO19_OR_HIGHER = ((version[0] == 1 and version[1] >= 9) or version[0] > 1)
except:
    pass


class DjangoLineBreakpoint(LineBreakpointWithLazyValidation):

    def __init__(self, canonical_normalized_filename, breakpoint_id, line, condition, func_name, expression, hit_condition=None, is_logpoint=False):
        self.canonical_normalized_filename = canonical_normalized_filename
        LineBreakpointWithLazyValidation.__init__(self, breakpoint_id, line, condition, func_name, expression, hit_condition=hit_condition, is_logpoint=is_logpoint)

    def __str__(self):
        return "DjangoLineBreakpoint: %s-%d" % (self.canonical_normalized_filename, self.line)


class _DjangoValidationInfo(ValidationInfo):

    @overrides(ValidationInfo._collect_valid_lines_in_template_uncached)
    def _collect_valid_lines_in_template_uncached(self, template):
        lines = set()
        for node in self._iternodes(template.nodelist):
            if node.__class__.__name__ in _IGNORE_RENDER_OF_CLASSES:
                continue
            lineno = self._get_lineno(node)
            if lineno is not None:
                lines.add(lineno)
        return lines

    def _get_lineno(self, node):
        if hasattr(node, 'token') and hasattr(node.token, 'lineno'):
            return node.token.lineno
        return None

    def _iternodes(self, nodelist):
        for node in nodelist:
            yield node

            try:
                children = node.child_nodelists
            except:
                pass
            else:
                for attr in children:
                    nodelist = getattr(node, attr, None)
                    if nodelist:
                        # i.e.: yield from _iternodes(nodelist)
                        for node in self._iternodes(nodelist):
                            yield node


def add_line_breakpoint(plugin, pydb, type, canonical_normalized_filename, breakpoint_id, line, condition, expression, func_name, hit_condition=None, is_logpoint=False, add_breakpoint_result=None, on_changed_breakpoint_state=None):
    if type == 'django-line':
        django_line_breakpoint = DjangoLineBreakpoint(canonical_normalized_filename, breakpoint_id, line, condition, func_name, expression, hit_condition=hit_condition, is_logpoint=is_logpoint)
        if not hasattr(pydb, 'django_breakpoints'):
            _init_plugin_breaks(pydb)

        if IS_DJANGO19_OR_HIGHER:
            add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_LAZY_VALIDATION
            django_line_breakpoint.add_breakpoint_result = add_breakpoint_result
            django_line_breakpoint.on_changed_breakpoint_state = on_changed_breakpoint_state
        else:
            add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_NO_ERROR

        return django_line_breakpoint, pydb.django_breakpoints
    return None


def after_breakpoints_consolidated(plugin, py_db, canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints):
    if IS_DJANGO19_OR_HIGHER:
        django_breakpoints_for_file = file_to_line_to_breakpoints.get(canonical_normalized_filename)
        if not django_breakpoints_for_file:
            return

        if not hasattr(py_db, 'django_validation_info'):
            _init_plugin_breaks(py_db)

        # In general we validate the breakpoints only when the template is loaded, but if the template
        # was already loaded, we can validate the breakpoints based on the last loaded value.
        py_db.django_validation_info.verify_breakpoints_from_template_cached_lines(
            py_db, canonical_normalized_filename, django_breakpoints_for_file)


def add_exception_breakpoint(plugin, pydb, type, exception):
    if type == 'django':
        if not hasattr(pydb, 'django_exception_break'):
            _init_plugin_breaks(pydb)
        pydb.django_exception_break[exception] = True
        return True
    return False


def _init_plugin_breaks(pydb):
    pydb.django_exception_break = {}
    pydb.django_breakpoints = {}

    pydb.django_validation_info = _DjangoValidationInfo()


def remove_exception_breakpoint(plugin, pydb, type, exception):
    if type == 'django':
        try:
            del pydb.django_exception_break[exception]
            return True
        except:
            pass
    return False


def remove_all_exception_breakpoints(plugin, pydb):
    if hasattr(pydb, 'django_exception_break'):
        pydb.django_exception_break = {}
        return True
    return False


def get_breakpoints(plugin, pydb, type):
    if type == 'django-line':
        return pydb.django_breakpoints
    return None


def _inherits(cls, *names):
    if cls.__name__ in names:
        return True
    inherits_node = False
    for base in inspect.getmro(cls):
        if base.__name__ in names:
            inherits_node = True
            break
    return inherits_node


_IGNORE_RENDER_OF_CLASSES = ('TextNode', 'NodeList')


def _is_django_render_call(frame, debug=False):
    try:
        name = frame.f_code.co_name
        if name != 'render':
            return False

        if 'self' not in frame.f_locals:
            return False

        cls = frame.f_locals['self'].__class__

        inherits_node = _inherits(cls, 'Node')

        if not inherits_node:
            return False

        clsname = cls.__name__
        if IS_DJANGO19:
            # in Django 1.9 we need to save the flag that there is included template
            if clsname == 'IncludeNode':
                if 'context' in frame.f_locals:
                    context = frame.f_locals['context']
                    context._has_included_template = True

        return clsname not in _IGNORE_RENDER_OF_CLASSES
    except:
        pydev_log.exception()
        return False


def _is_django_context_get_call(frame):
    try:
        if 'self' not in frame.f_locals:
            return False

        cls = frame.f_locals['self'].__class__

        return _inherits(cls, 'BaseContext')
    except:
        pydev_log.exception()
        return False


def _is_django_resolve_call(frame):
    try:
        name = frame.f_code.co_name
        if name != '_resolve_lookup':
            return False

        if 'self' not in frame.f_locals:
            return False

        cls = frame.f_locals['self'].__class__

        clsname = cls.__name__
        return clsname == 'Variable'
    except:
        pydev_log.exception()
        return False


def _is_django_suspended(thread):
    return thread.additional_info.suspend_type == DJANGO_SUSPEND


def suspend_django(main_debugger, thread, frame, cmd=CMD_SET_BREAK):
    if frame.f_lineno is None:
        return None

    main_debugger.set_suspend(thread, cmd)
    thread.additional_info.suspend_type = DJANGO_SUSPEND

    return frame


def _find_django_render_frame(frame):
    while frame is not None and not _is_django_render_call(frame):
        frame = frame.f_back

    return frame

#=======================================================================================================================
# Django Frame
#=======================================================================================================================


def _read_file(filename):
    # type: (str) -> str
    f = open(filename, 'r', encoding='utf-8', errors='replace')
    s = f.read()
    f.close()
    return s


def _offset_to_line_number(text, offset):
    curLine = 1
    curOffset = 0
    while curOffset < offset:
        if curOffset == len(text):
            return -1
        c = text[curOffset]
        if c == '\n':
            curLine += 1
        elif c == '\r':
            curLine += 1
            if curOffset < len(text) and text[curOffset + 1] == '\n':
                curOffset += 1

        curOffset += 1

    return curLine


def _get_source_django_18_or_lower(frame):
    # This method is usable only for the Django <= 1.8
    try:
        node = frame.f_locals['self']
        if hasattr(node, 'source'):
            return node.source
        else:
            if IS_DJANGO18:
                # The debug setting was changed since Django 1.8
                pydev_log.error_once("WARNING: Template path is not available. Set the 'debug' option in the OPTIONS of a DjangoTemplates "
                                     "backend.")
            else:
                # The debug setting for Django < 1.8
                pydev_log.error_once("WARNING: Template path is not available. Please set TEMPLATE_DEBUG=True in your settings.py to make "
                                     "django template breakpoints working")
            return None

    except:
        pydev_log.exception()
        return None


def _convert_to_str(s):
    return s


def _get_template_original_file_name_from_frame(frame):
    try:
        if IS_DJANGO19:
            # The Node source was removed since Django 1.9
            if 'context' in frame.f_locals:
                context = frame.f_locals['context']
                if hasattr(context, '_has_included_template'):
                    # if there was included template we need to inspect the previous frames and find its name
                    back = frame.f_back
                    while back is not None and frame.f_code.co_name in ('render', '_render'):
                        locals = back.f_locals
                        if 'self' in locals:
                            self = locals['self']
                            if self.__class__.__name__ == 'Template' and hasattr(self, 'origin') and \
                                    hasattr(self.origin, 'name'):
                                return _convert_to_str(self.origin.name)
                        back = back.f_back
                else:
                    if hasattr(context, 'template') and hasattr(context.template, 'origin') and \
                            hasattr(context.template.origin, 'name'):
                        return _convert_to_str(context.template.origin.name)
            return None
        elif IS_DJANGO19_OR_HIGHER:
            # For Django 1.10 and later there is much simpler way to get template name
            if 'self' in frame.f_locals:
                self = frame.f_locals['self']
                if hasattr(self, 'origin') and hasattr(self.origin, 'name'):
                    return _convert_to_str(self.origin.name)
            return None

        source = _get_source_django_18_or_lower(frame)
        if source is None:
            pydev_log.debug("Source is None\n")
            return None
        fname = _convert_to_str(source[0].name)

        if fname == '<unknown source>':
            pydev_log.debug("Source name is %s\n" % fname)
            return None
        else:
            return fname
    except:
        if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 2:
            pydev_log.exception('Error getting django template filename.')
        return None


def _get_template_line(frame):
    if IS_DJANGO19_OR_HIGHER:
        node = frame.f_locals['self']
        if hasattr(node, 'token') and hasattr(node.token, 'lineno'):
            return node.token.lineno
        else:
            return None

    source = _get_source_django_18_or_lower(frame)
    original_filename = _get_template_original_file_name_from_frame(frame)
    if original_filename is not None:
        try:
            absolute_filename = absolute_path(original_filename)
            return _offset_to_line_number(_read_file(absolute_filename), source[1][0])
        except:
            return None
    return None


class DjangoTemplateFrame(object):

    IS_PLUGIN_FRAME = True

    def __init__(self, frame):
        original_filename = _get_template_original_file_name_from_frame(frame)
        self._back_context = frame.f_locals['context']
        self.f_code = FCode('Django Template', original_filename)
        self.f_lineno = _get_template_line(frame)
        self.f_back = frame
        self.f_globals = {}
        self.f_locals = self._collect_context(self._back_context)
        self.f_trace = None

    def _collect_context(self, context):
        res = {}
        try:
            for d in context.dicts:
                for k, v in d.items():
                    res[k] = v
        except  AttributeError:
            pass
        return res

    def _change_variable(self, name, value):
        for d in self._back_context.dicts:
            for k, v in d.items():
                if k == name:
                    d[k] = value


class DjangoTemplateSyntaxErrorFrame(object):

    IS_PLUGIN_FRAME = True

    def __init__(self, frame, original_filename, lineno, f_locals):
        self.f_code = FCode('Django TemplateSyntaxError', original_filename)
        self.f_lineno = lineno
        self.f_back = frame
        self.f_globals = {}
        self.f_locals = f_locals
        self.f_trace = None


def change_variable(plugin, frame, attr, expression):
    if isinstance(frame, DjangoTemplateFrame):
        result = eval(expression, frame.f_globals, frame.f_locals)
        frame._change_variable(attr, result)
        return result
    return False


def _is_django_variable_does_not_exist_exception_break_context(frame):
    try:
        name = frame.f_code.co_name
    except:
        name = None
    return name in ('_resolve_lookup', 'find_template')


def _is_ignoring_failures(frame):
    while frame is not None:
        if frame.f_code.co_name == 'resolve':
            ignore_failures = frame.f_locals.get('ignore_failures')
            if ignore_failures:
                return True
        frame = frame.f_back

    return False

#=======================================================================================================================
# Django Step Commands
#=======================================================================================================================


def can_skip(plugin, main_debugger, frame):
    if main_debugger.django_breakpoints:
        if _is_django_render_call(frame):
            return False

    if main_debugger.django_exception_break:
        module_name = frame.f_globals.get('__name__', '')

        if module_name == 'django.template.base':
            # Exceptions raised at django.template.base must be checked.
            return False

    return True


def has_exception_breaks(plugin):
    if len(plugin.main_debugger.django_exception_break) > 0:
        return True
    return False


def has_line_breaks(plugin):
    for _canonical_normalized_filename, breakpoints in plugin.main_debugger.django_breakpoints.items():
        if len(breakpoints) > 0:
            return True
    return False


def cmd_step_into(plugin, main_debugger, frame, event, args, stop_info, stop):
    info = args[2]
    thread = args[3]
    plugin_stop = False
    if _is_django_suspended(thread):
        stop_info['django_stop'] = event == 'call' and _is_django_render_call(frame)
        plugin_stop = stop_info['django_stop']
        stop = stop and _is_django_resolve_call(frame.f_back) and not _is_django_context_get_call(frame)
        if stop:
            info.pydev_django_resolve_frame = True  # we remember that we've go into python code from django rendering frame
    return stop, plugin_stop


def cmd_step_over(plugin, main_debugger, frame, event, args, stop_info, stop):
    info = args[2]
    thread = args[3]
    plugin_stop = False
    if _is_django_suspended(thread):
        stop_info['django_stop'] = event == 'call' and _is_django_render_call(frame)
        plugin_stop = stop_info['django_stop']
        stop = False
        return stop, plugin_stop
    else:
        if event == 'return' and info.pydev_django_resolve_frame and _is_django_resolve_call(frame.f_back):
            # we return to Django suspend mode and should not stop before django rendering frame
            info.pydev_step_stop = frame.f_back
            info.pydev_django_resolve_frame = False
            thread.additional_info.suspend_type = DJANGO_SUSPEND
        stop = info.pydev_step_stop is frame and event in ('line', 'return')
    return stop, plugin_stop


def stop(plugin, main_debugger, frame, event, args, stop_info, arg, step_cmd):
    main_debugger = args[0]
    thread = args[3]
    if 'django_stop' in stop_info and stop_info['django_stop']:
        frame = suspend_django(main_debugger, thread, DjangoTemplateFrame(frame), step_cmd)
        if frame:
            main_debugger.do_wait_suspend(thread, frame, event, arg)
            return True
    return False


def get_breakpoint(plugin, py_db, pydb_frame, frame, event, args):
    py_db = args[0]
    _filename = args[1]
    info = args[2]
    breakpoint_type = 'django'

    if event == 'call' and info.pydev_state != STATE_SUSPEND and py_db.django_breakpoints and _is_django_render_call(frame):
        original_filename = _get_template_original_file_name_from_frame(frame)
        pydev_log.debug("Django is rendering a template: %s", original_filename)

        canonical_normalized_filename = canonical_normalized_path(original_filename)
        django_breakpoints_for_file = py_db.django_breakpoints.get(canonical_normalized_filename)

        if django_breakpoints_for_file:

            # At this point, let's validate whether template lines are correct.
            if IS_DJANGO19_OR_HIGHER:
                django_validation_info = py_db.django_validation_info
                context = frame.f_locals['context']
                django_template = context.template
                django_validation_info.verify_breakpoints(py_db, canonical_normalized_filename, django_breakpoints_for_file, django_template)

            pydev_log.debug("Breakpoints for that file: %s", django_breakpoints_for_file)
            template_line = _get_template_line(frame)
            pydev_log.debug("Tracing template line: %s", template_line)

            if template_line in django_breakpoints_for_file:
                django_breakpoint = django_breakpoints_for_file[template_line]
                new_frame = DjangoTemplateFrame(frame)
                return True, django_breakpoint, new_frame, breakpoint_type

    return False, None, None, breakpoint_type


def suspend(plugin, main_debugger, thread, frame, bp_type):
    if bp_type == 'django':
        return suspend_django(main_debugger, thread, DjangoTemplateFrame(frame))
    return None


def _get_original_filename_from_origin_in_parent_frame_locals(frame, parent_frame_name):
    filename = None
    parent_frame = frame
    while parent_frame.f_code.co_name != parent_frame_name:
        parent_frame = parent_frame.f_back

    origin = None
    if parent_frame is not None:
        origin = parent_frame.f_locals.get('origin')

    if hasattr(origin, 'name') and origin.name is not None:
        filename = _convert_to_str(origin.name)
    return filename


def exception_break(plugin, main_debugger, pydb_frame, frame, args, arg):
    main_debugger = args[0]
    thread = args[3]
    exception, value, trace = arg

    if main_debugger.django_exception_break and exception is not None:
        if exception.__name__ in ['VariableDoesNotExist', 'TemplateDoesNotExist', 'TemplateSyntaxError'] and \
                just_raised(trace) and not ignore_exception_trace(trace):

            if exception.__name__ == 'TemplateSyntaxError':
                # In this case we don't actually have a regular render frame with the context
                # (we didn't really get to that point).
                token = getattr(value, 'token', None)

                if token is None:
                    # Django 1.7 does not have token in exception. Try to get it from locals.
                    token = frame.f_locals.get('token')

                lineno = getattr(token, 'lineno', None)

                original_filename = None
                if lineno is not None:
                    original_filename = _get_original_filename_from_origin_in_parent_frame_locals(frame, 'get_template')

                    if original_filename is None:
                        # Django 1.7 does not have origin in get_template. Try to get it from
                        # load_template.
                        original_filename = _get_original_filename_from_origin_in_parent_frame_locals(frame, 'load_template')

                if original_filename is not None and lineno is not None:
                    syntax_error_frame = DjangoTemplateSyntaxErrorFrame(
                        frame, original_filename, lineno, {'token': token, 'exception': exception})

                    suspend_frame = suspend_django(
                        main_debugger, thread, syntax_error_frame, CMD_ADD_EXCEPTION_BREAK)
                    return True, suspend_frame

            elif exception.__name__ == 'VariableDoesNotExist':
                if _is_django_variable_does_not_exist_exception_break_context(frame):
                    if not getattr(exception, 'silent_variable_failure', False) and not _is_ignoring_failures(frame):
                        render_frame = _find_django_render_frame(frame)
                        if render_frame:
                            suspend_frame = suspend_django(
                                main_debugger, thread, DjangoTemplateFrame(render_frame), CMD_ADD_EXCEPTION_BREAK)
                            if suspend_frame:
                                add_exception_to_frame(suspend_frame, (exception, value, trace))
                                thread.additional_info.pydev_message = 'VariableDoesNotExist'
                                suspend_frame.f_back = frame
                                frame = suspend_frame
                                return True, frame

    return None


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/__init__.py <==
import pkgutil
__path__ = pkgutil.extend_path(__path__, __name__)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/types/__init__.py <==
import pkgutil
__path__ = pkgutil.extend_path(__path__, __name__)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/types/pydevd_helpers.py <==
import sys


def find_cached_module(mod_name):
    return sys.modules.get(mod_name, None)

def find_mod_attr(mod_name, attr):
    mod = find_cached_module(mod_name)
    if mod is None:
        return None
    return getattr(mod, attr, None)


def find_class_name(val):
    class_name = str(val.__class__)
    if class_name.find('.') != -1:
        class_name = class_name.split('.')[-1]

    elif class_name.find("'") != -1: #does not have '.' (could be something like <type 'int'>)
        class_name = class_name[class_name.index("'") + 1:]

    if class_name.endswith("'>"):
        class_name = class_name[:-2]

    return class_name



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/types/pydevd_plugin_numpy_types.py <==
from _pydevd_bundle.pydevd_extension_api import TypeResolveProvider
from _pydevd_bundle.pydevd_resolver import defaultResolver
from .pydevd_helpers import find_mod_attr
from _pydevd_bundle import pydevd_constants

TOO_LARGE_MSG = 'Maximum number of items (%s) reached. To show more items customize the value of the PYDEVD_CONTAINER_NUMPY_MAX_ITEMS environment variable.'
TOO_LARGE_ATTR = 'Unable to handle:'


class NdArrayItemsContainer(object):
    pass


class NDArrayTypeResolveProvider(object):
    '''
    This resolves a numpy ndarray returning some metadata about the NDArray
    '''

    def can_provide(self, type_object, type_name):
        nd_array = find_mod_attr('numpy', 'ndarray')
        return nd_array is not None and issubclass(type_object, nd_array)

    def is_numeric(self, obj):
        if not hasattr(obj, 'dtype'):
            return False
        return obj.dtype.kind in 'biufc'

    def resolve(self, obj, attribute):
        if attribute == '__internals__':
            return defaultResolver.get_dictionary(obj)
        if attribute == 'min':
            if self.is_numeric(obj) and obj.size > 0:
                return obj.min()
            else:
                return None
        if attribute == 'max':
            if self.is_numeric(obj) and obj.size > 0:
                return obj.max()
            else:
                return None
        if attribute == 'shape':
            return obj.shape
        if attribute == 'dtype':
            return obj.dtype
        if attribute == 'size':
            return obj.size
        if attribute.startswith('['):
            container = NdArrayItemsContainer()
            i = 0
            format_str = '%0' + str(int(len(str(len(obj))))) + 'd'
            for item in obj:
                setattr(container, format_str % i, item)
                i += 1
                if i >= pydevd_constants.PYDEVD_CONTAINER_NUMPY_MAX_ITEMS:
                    setattr(container, TOO_LARGE_ATTR, TOO_LARGE_MSG % (pydevd_constants.PYDEVD_CONTAINER_NUMPY_MAX_ITEMS,))
                    break
            return container
        return None

    def get_dictionary(self, obj):
        ret = dict()
        ret['__internals__'] = defaultResolver.get_dictionary(obj)
        if obj.size > 1024 * 1024:
            ret['min'] = 'ndarray too big, calculating min would slow down debugging'
            ret['max'] = 'ndarray too big, calculating max would slow down debugging'
        elif obj.size == 0:
            ret['min'] = 'array is empty'
            ret['max'] = 'array is empty'
        else:
            if self.is_numeric(obj):
                ret['min'] = obj.min()
                ret['max'] = obj.max()
            else:
                ret['min'] = 'not a numeric object'
                ret['max'] = 'not a numeric object'
        ret['shape'] = obj.shape
        ret['dtype'] = obj.dtype
        ret['size'] = obj.size
        try:
            ret['[0:%s] ' % (len(obj))] = list(obj[0:pydevd_constants.PYDEVD_CONTAINER_NUMPY_MAX_ITEMS])
        except:
            # This may not work depending on the array shape.
            pass
        return ret


import sys

if not sys.platform.startswith("java"):
    TypeResolveProvider.register(NDArrayTypeResolveProvider)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/types/pydevd_plugin_pandas_types.py <==
import sys

from _pydevd_bundle.pydevd_constants import PANDAS_MAX_ROWS, PANDAS_MAX_COLS, PANDAS_MAX_COLWIDTH
from _pydevd_bundle.pydevd_extension_api import TypeResolveProvider, StrPresentationProvider
from _pydevd_bundle.pydevd_resolver import inspect, MethodWrapperType
from _pydevd_bundle.pydevd_utils import Timer

from .pydevd_helpers import find_mod_attr
from contextlib import contextmanager


def _get_dictionary(obj, replacements):
    ret = dict()
    cls = obj.__class__
    for attr_name in dir(obj):

        # This is interesting but it actually hides too much info from the dataframe.
        # attr_type_in_cls = type(getattr(cls, attr_name, None))
        # if attr_type_in_cls == property:
        #     ret[attr_name] = '<property (not computed)>'
        #     continue

        timer = Timer()
        try:
            replacement = replacements.get(attr_name)
            if replacement is not None:
                ret[attr_name] = replacement
                continue

            attr_value = getattr(obj, attr_name, '<unable to get>')
            if inspect.isroutine(attr_value) or isinstance(attr_value, MethodWrapperType):
                continue
            ret[attr_name] = attr_value
        except Exception as e:
            ret[attr_name] = '<error getting: %s>' % (e,)
        finally:
            timer.report_if_getting_attr_slow(cls, attr_name)

    return ret


@contextmanager
def customize_pandas_options():
    # The default repr depends on the settings of:
    #
    # pandas.set_option('display.max_columns', None)
    # pandas.set_option('display.max_rows', None)
    #
    # which can make the repr **very** slow on some cases, so, we customize pandas to have
    # smaller values if the current values are too big.
    custom_options = []

    from pandas import get_option

    max_rows = get_option("display.max_rows")
    max_cols = get_option("display.max_columns")
    max_colwidth = get_option("display.max_colwidth")

    if max_rows is None or max_rows > PANDAS_MAX_ROWS:
        custom_options.append("display.max_rows")
        custom_options.append(PANDAS_MAX_ROWS)

    if max_cols is None or max_cols > PANDAS_MAX_COLS:
        custom_options.append("display.max_columns")
        custom_options.append(PANDAS_MAX_COLS)

    if max_colwidth is None or max_colwidth > PANDAS_MAX_COLWIDTH:
        custom_options.append("display.max_colwidth")
        custom_options.append(PANDAS_MAX_COLWIDTH)

    if custom_options:
        from pandas import option_context
        with option_context(*custom_options):
            yield
    else:
        yield


class PandasDataFrameTypeResolveProvider(object):

    def can_provide(self, type_object, type_name):
        data_frame_class = find_mod_attr('pandas.core.frame', 'DataFrame')
        return data_frame_class is not None and issubclass(type_object, data_frame_class)

    def resolve(self, obj, attribute):
        return getattr(obj, attribute)

    def get_dictionary(self, obj):
        replacements = {
            # This actually calls: DataFrame.transpose(), which can be expensive, so,
            # let's just add some string representation for it.
            'T': '<transposed dataframe -- debugger:skipped eval>',

            # This creates a whole new dict{index: Series) for each column. Doing a
            # subsequent repr() from this dict can be very slow, so, don't return it.
            '_series': '<dict[index:Series] -- debugger:skipped eval>',

            'style': '<pandas.io.formats.style.Styler -- debugger: skipped eval>',
        }
        return _get_dictionary(obj, replacements)

    def get_str_in_context(self, df, context:str):
        '''
        :param context:
            This is the context in which the variable is being requested. Valid values:
                "watch",
                "repl",
                "hover",
                "clipboard"
        '''
        if context in ('repl', 'clipboard'):
            return repr(df)
        return self.get_str(df)

    def get_str(self, df):
        with customize_pandas_options():
            return repr(df)


class PandasSeriesTypeResolveProvider(object):

    def can_provide(self, type_object, type_name):
        series_class = find_mod_attr('pandas.core.series', 'Series')
        return series_class is not None and issubclass(type_object, series_class)

    def resolve(self, obj, attribute):
        return getattr(obj, attribute)

    def get_dictionary(self, obj):
        replacements = {
            # This actually calls: DataFrame.transpose(), which can be expensive, so,
            # let's just add some string representation for it.
            'T': '<transposed dataframe -- debugger:skipped eval>',

            # This creates a whole new dict{index: Series) for each column. Doing a
            # subsequent repr() from this dict can be very slow, so, don't return it.
            '_series': '<dict[index:Series] -- debugger:skipped eval>',

            'style': '<pandas.io.formats.style.Styler -- debugger: skipped eval>',
        }
        return _get_dictionary(obj, replacements)

    def get_str_in_context(self, df, context:str):
        '''
        :param context:
            This is the context in which the variable is being requested. Valid values:
                "watch",
                "repl",
                "hover",
                "clipboard"
        '''
        if context in ('repl', 'clipboard'):
            return repr(df)
        return self.get_str(df)

    def get_str(self, series):
        with customize_pandas_options():
            return repr(series)


class PandasStylerTypeResolveProvider(object):

    def can_provide(self, type_object, type_name):
        series_class = find_mod_attr('pandas.io.formats.style', 'Styler')
        return series_class is not None and issubclass(type_object, series_class)

    def resolve(self, obj, attribute):
        return getattr(obj, attribute)

    def get_dictionary(self, obj):
        replacements = {
            'data': '<Styler data -- debugger:skipped eval>',

            '__dict__': '<dict -- debugger: skipped eval>',
        }
        return _get_dictionary(obj, replacements)


if not sys.platform.startswith("java"):
    TypeResolveProvider.register(PandasDataFrameTypeResolveProvider)
    StrPresentationProvider.register(PandasDataFrameTypeResolveProvider)

    TypeResolveProvider.register(PandasSeriesTypeResolveProvider)
    StrPresentationProvider.register(PandasSeriesTypeResolveProvider)

    TypeResolveProvider.register(PandasStylerTypeResolveProvider)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/extensions/types/pydevd_plugins_django_form_str.py <==
from _pydevd_bundle.pydevd_extension_api import StrPresentationProvider
from .pydevd_helpers import find_mod_attr, find_class_name


class DjangoFormStr(object):
    def can_provide(self, type_object, type_name):
        form_class = find_mod_attr('django.forms', 'Form')
        return form_class is not None and issubclass(type_object, form_class)

    def get_str(self, val):
        return '%s: %r' % (find_class_name(val), val)

import sys

if not sys.platform.startswith("java"):
    StrPresentationProvider.register(DjangoFormStr)


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/jinja2_debug.py <==
from _pydevd_bundle.pydevd_constants import STATE_SUSPEND, JINJA2_SUSPEND
from _pydevd_bundle.pydevd_comm import CMD_SET_BREAK, CMD_ADD_EXCEPTION_BREAK
from pydevd_file_utils import canonical_normalized_path
from _pydevd_bundle.pydevd_frame_utils import add_exception_to_frame, FCode
from _pydev_bundle import pydev_log
from pydevd_plugins.pydevd_line_validation import LineBreakpointWithLazyValidation, ValidationInfo
from _pydev_bundle.pydev_override import overrides
from _pydevd_bundle.pydevd_api import PyDevdAPI


class Jinja2LineBreakpoint(LineBreakpointWithLazyValidation):

    def __init__(self, canonical_normalized_filename, breakpoint_id, line, condition, func_name, expression, hit_condition=None, is_logpoint=False):
        self.canonical_normalized_filename = canonical_normalized_filename
        LineBreakpointWithLazyValidation.__init__(self, breakpoint_id, line, condition, func_name, expression, hit_condition=hit_condition, is_logpoint=is_logpoint)

    def __str__(self):
        return "Jinja2LineBreakpoint: %s-%d" % (self.canonical_normalized_filename, self.line)


class _Jinja2ValidationInfo(ValidationInfo):

    @overrides(ValidationInfo._collect_valid_lines_in_template_uncached)
    def _collect_valid_lines_in_template_uncached(self, template):
        lineno_mapping = _get_frame_lineno_mapping(template)
        if not lineno_mapping:
            return set()

        return set(x[0] for x in lineno_mapping)


def add_line_breakpoint(plugin, pydb, type, canonical_normalized_filename, breakpoint_id, line, condition, expression, func_name, hit_condition=None, is_logpoint=False, add_breakpoint_result=None, on_changed_breakpoint_state=None):
    if type == 'jinja2-line':
        jinja2_line_breakpoint = Jinja2LineBreakpoint(canonical_normalized_filename, breakpoint_id, line, condition, func_name, expression, hit_condition=hit_condition, is_logpoint=is_logpoint)
        if not hasattr(pydb, 'jinja2_breakpoints'):
            _init_plugin_breaks(pydb)

        add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_LAZY_VALIDATION
        jinja2_line_breakpoint.add_breakpoint_result = add_breakpoint_result
        jinja2_line_breakpoint.on_changed_breakpoint_state = on_changed_breakpoint_state

        return jinja2_line_breakpoint, pydb.jinja2_breakpoints
    return None


def after_breakpoints_consolidated(plugin, py_db, canonical_normalized_filename, id_to_pybreakpoint, file_to_line_to_breakpoints):
    jinja2_breakpoints_for_file = file_to_line_to_breakpoints.get(canonical_normalized_filename)
    if not jinja2_breakpoints_for_file:
        return

    if not hasattr(py_db, 'jinja2_validation_info'):
        _init_plugin_breaks(py_db)

    # In general we validate the breakpoints only when the template is loaded, but if the template
    # was already loaded, we can validate the breakpoints based on the last loaded value.
    py_db.jinja2_validation_info.verify_breakpoints_from_template_cached_lines(
        py_db, canonical_normalized_filename, jinja2_breakpoints_for_file)


def add_exception_breakpoint(plugin, pydb, type, exception):
    if type == 'jinja2':
        if not hasattr(pydb, 'jinja2_exception_break'):
            _init_plugin_breaks(pydb)
        pydb.jinja2_exception_break[exception] = True
        return True
    return False


def _init_plugin_breaks(pydb):
    pydb.jinja2_exception_break = {}
    pydb.jinja2_breakpoints = {}

    pydb.jinja2_validation_info = _Jinja2ValidationInfo()


def remove_all_exception_breakpoints(plugin, pydb):
    if hasattr(pydb, 'jinja2_exception_break'):
        pydb.jinja2_exception_break = {}
        return True
    return False


def remove_exception_breakpoint(plugin, pydb, type, exception):
    if type == 'jinja2':
        try:
            del pydb.jinja2_exception_break[exception]
            return True
        except:
            pass
    return False


def get_breakpoints(plugin, pydb, type):
    if type == 'jinja2-line':
        return pydb.jinja2_breakpoints
    return None


def _is_jinja2_render_call(frame):
    try:
        name = frame.f_code.co_name
        if "__jinja_template__" in frame.f_globals and name in ("root", "loop", "macro") or name.startswith("block_"):
            return True
        return False
    except:
        pydev_log.exception()
        return False


def _suspend_jinja2(pydb, thread, frame, cmd=CMD_SET_BREAK, message=None):
    frame = Jinja2TemplateFrame(frame)

    if frame.f_lineno is None:
        return None

    pydb.set_suspend(thread, cmd)

    thread.additional_info.suspend_type = JINJA2_SUSPEND
    if cmd == CMD_ADD_EXCEPTION_BREAK:
        # send exception name as message
        if message:
            message = str(message)
        thread.additional_info.pydev_message = message

    return frame


def _is_jinja2_suspended(thread):
    return thread.additional_info.suspend_type == JINJA2_SUSPEND


def _is_jinja2_context_call(frame):
    return "_Context__obj" in frame.f_locals


def _is_jinja2_internal_function(frame):
    return 'self' in frame.f_locals and frame.f_locals['self'].__class__.__name__ in \
        ('LoopContext', 'TemplateReference', 'Macro', 'BlockReference')


def _find_jinja2_render_frame(frame):
    while frame is not None and not _is_jinja2_render_call(frame):
        frame = frame.f_back

    return frame

#=======================================================================================================================
# Jinja2 Frame
#=======================================================================================================================


class Jinja2TemplateFrame(object):

    IS_PLUGIN_FRAME = True

    def __init__(self, frame, original_filename=None, template_lineno=None):

        if original_filename is None:
            original_filename = _get_jinja2_template_original_filename(frame)

        if template_lineno is None:
            template_lineno = _get_jinja2_template_line(frame)

        self.back_context = None
        if 'context' in frame.f_locals:
            # sometimes we don't have 'context', e.g. in macros
            self.back_context = frame.f_locals['context']
        self.f_code = FCode('template', original_filename)
        self.f_lineno = template_lineno
        self.f_back = frame
        self.f_globals = {}
        self.f_locals = self.collect_context(frame)
        self.f_trace = None

    def _get_real_var_name(self, orig_name):
        # replace leading number for local variables
        parts = orig_name.split('_')
        if len(parts) > 1 and parts[0].isdigit():
            return parts[1]
        return orig_name

    def collect_context(self, frame):
        res = {}
        for k, v in frame.f_locals.items():
            if not k.startswith('l_'):
                res[k] = v
            elif v and not _is_missing(v):
                res[self._get_real_var_name(k[2:])] = v
        if self.back_context is not None:
            for k, v in self.back_context.items():
                res[k] = v
        return res

    def _change_variable(self, frame, name, value):
        in_vars_or_parents = False
        if 'context' in frame.f_locals:
            if name in frame.f_locals['context'].parent:
                self.back_context.parent[name] = value
                in_vars_or_parents = True
            if name in frame.f_locals['context'].vars:
                self.back_context.vars[name] = value
                in_vars_or_parents = True

        l_name = 'l_' + name
        if l_name in frame.f_locals:
            if in_vars_or_parents:
                frame.f_locals[l_name] = self.back_context.resolve(name)
            else:
                frame.f_locals[l_name] = value


class Jinja2TemplateSyntaxErrorFrame(object):

    IS_PLUGIN_FRAME = True

    def __init__(self, frame, exception_cls_name, filename, lineno, f_locals):
        self.f_code = FCode('Jinja2 %s' % (exception_cls_name,), filename)
        self.f_lineno = lineno
        self.f_back = frame
        self.f_globals = {}
        self.f_locals = f_locals
        self.f_trace = None


def change_variable(plugin, frame, attr, expression):
    if isinstance(frame, Jinja2TemplateFrame):
        result = eval(expression, frame.f_globals, frame.f_locals)
        frame._change_variable(frame.f_back, attr, result)
        return result
    return False


def _is_missing(item):
    if item.__class__.__name__ == 'MissingType':
        return True
    return False


def _find_render_function_frame(frame):
    # in order to hide internal rendering functions
    old_frame = frame
    try:
        while not ('self' in frame.f_locals and frame.f_locals['self'].__class__.__name__ == 'Template' and \
                               frame.f_code.co_name == 'render'):
            frame = frame.f_back
            if frame is None:
                return old_frame
        return frame
    except:
        return old_frame


def _get_jinja2_template_debug_info(frame):
    frame_globals = frame.f_globals

    jinja_template = frame_globals.get('__jinja_template__')

    if jinja_template is None:
        return None

    return _get_frame_lineno_mapping(jinja_template)


def _get_frame_lineno_mapping(jinja_template):
    '''
    :rtype: list(tuple(int,int))
    :return: list((original_line, line_in_frame))
    '''
    # _debug_info is a string with the mapping from frame line to actual line
    # i.e.: "5=13&8=14"
    _debug_info = jinja_template._debug_info
    if not _debug_info:
        # Sometimes template contains only plain text.
        return None

    # debug_info is a list with the mapping from frame line to actual line
    # i.e.: [(5, 13), (8, 14)]
    return jinja_template.debug_info


def _get_jinja2_template_line(frame):
    debug_info = _get_jinja2_template_debug_info(frame)
    if debug_info is None:
        return None

    lineno = frame.f_lineno

    for pair in debug_info:
        if pair[1] == lineno:
            return pair[0]

    return None


def _convert_to_str(s):
    return s


def _get_jinja2_template_original_filename(frame):
    if '__jinja_template__' in frame.f_globals:
        return _convert_to_str(frame.f_globals['__jinja_template__'].filename)

    return None

#=======================================================================================================================
# Jinja2 Step Commands
#=======================================================================================================================


def has_exception_breaks(plugin):
    if len(plugin.main_debugger.jinja2_exception_break) > 0:
        return True
    return False


def has_line_breaks(plugin):
    for _canonical_normalized_filename, breakpoints in plugin.main_debugger.jinja2_breakpoints.items():
        if len(breakpoints) > 0:
            return True
    return False


def can_skip(plugin, pydb, frame):
    if pydb.jinja2_breakpoints and _is_jinja2_render_call(frame):
        filename = _get_jinja2_template_original_filename(frame)
        if filename is not None:
            canonical_normalized_filename = canonical_normalized_path(filename)
            jinja2_breakpoints_for_file = pydb.jinja2_breakpoints.get(canonical_normalized_filename)
            if jinja2_breakpoints_for_file:
                return False

    if pydb.jinja2_exception_break:
        name = frame.f_code.co_name

        # errors in compile time
        if name in ('template', 'top-level template code', '<module>') or name.startswith('block '):
            f_back = frame.f_back
            module_name = ''
            if f_back is not None:
                module_name = f_back.f_globals.get('__name__', '')
            if module_name.startswith('jinja2.'):
                return False

    return True


def cmd_step_into(plugin, pydb, frame, event, args, stop_info, stop):
    info = args[2]
    thread = args[3]
    plugin_stop = False
    stop_info['jinja2_stop'] = False
    if _is_jinja2_suspended(thread):
        stop_info['jinja2_stop'] = event in ('call', 'line') and _is_jinja2_render_call(frame)
        plugin_stop = stop_info['jinja2_stop']
        stop = False
        if info.pydev_call_from_jinja2 is not None:
            if _is_jinja2_internal_function(frame):
                # if internal Jinja2 function was called, we sould continue debugging inside template
                info.pydev_call_from_jinja2 = None
            else:
                # we go into python code from Jinja2 rendering frame
                stop = True

        if event == 'call' and _is_jinja2_context_call(frame.f_back):
            # we called function from context, the next step will be in function
            info.pydev_call_from_jinja2 = 1

    if event == 'return' and _is_jinja2_context_call(frame.f_back):
        # we return from python code to Jinja2 rendering frame
        info.pydev_step_stop = info.pydev_call_from_jinja2
        info.pydev_call_from_jinja2 = None
        thread.additional_info.suspend_type = JINJA2_SUSPEND
        stop = False

        # print "info.pydev_call_from_jinja2", info.pydev_call_from_jinja2, "stop_info", stop_info, \
        #    "thread.additional_info.suspend_type", thread.additional_info.suspend_type
        # print "event", event, "farme.locals", frame.f_locals
    return stop, plugin_stop


def cmd_step_over(plugin, pydb, frame, event, args, stop_info, stop):
    info = args[2]
    thread = args[3]
    plugin_stop = False
    stop_info['jinja2_stop'] = False
    if _is_jinja2_suspended(thread):
        stop = False

        if info.pydev_call_inside_jinja2 is None:
            if _is_jinja2_render_call(frame):
                if event == 'call':
                    info.pydev_call_inside_jinja2 = frame.f_back
                if event in ('line', 'return'):
                    info.pydev_call_inside_jinja2 = frame
        else:
            if event == 'line':
                if _is_jinja2_render_call(frame) and info.pydev_call_inside_jinja2 is frame:
                    stop_info['jinja2_stop'] = True
                    plugin_stop = stop_info['jinja2_stop']
            if event == 'return':
                if frame is info.pydev_call_inside_jinja2 and 'event' not in frame.f_back.f_locals:
                    info.pydev_call_inside_jinja2 = _find_jinja2_render_frame(frame.f_back)
        return stop, plugin_stop
    else:
        if event == 'return' and _is_jinja2_context_call(frame.f_back):
            # we return from python code to Jinja2 rendering frame
            info.pydev_call_from_jinja2 = None
            info.pydev_call_inside_jinja2 = _find_jinja2_render_frame(frame)
            thread.additional_info.suspend_type = JINJA2_SUSPEND
            stop = False
            return stop, plugin_stop
    # print "info.pydev_call_from_jinja2", info.pydev_call_from_jinja2, "stop", stop, "jinja_stop", jinja2_stop, \
    #    "thread.additional_info.suspend_type", thread.additional_info.suspend_type
    # print "event", event, "info.pydev_call_inside_jinja2", info.pydev_call_inside_jinja2
    # print "frame", frame, "frame.f_back", frame.f_back, "step_stop", info.pydev_step_stop
    # print "is_context_call", _is_jinja2_context_call(frame)
    # print "render", _is_jinja2_render_call(frame)
    # print "-------------"
    return stop, plugin_stop


def stop(plugin, pydb, frame, event, args, stop_info, arg, step_cmd):
    pydb = args[0]
    thread = args[3]
    if 'jinja2_stop' in stop_info and stop_info['jinja2_stop']:
        frame = _suspend_jinja2(pydb, thread, frame, step_cmd)
        if frame:
            pydb.do_wait_suspend(thread, frame, event, arg)
            return True
    return False


def get_breakpoint(plugin, py_db, pydb_frame, frame, event, args):
    py_db = args[0]
    _filename = args[1]
    info = args[2]
    break_type = 'jinja2'

    if event == 'line' and info.pydev_state != STATE_SUSPEND and py_db.jinja2_breakpoints and _is_jinja2_render_call(frame):

        jinja_template = frame.f_globals.get('__jinja_template__')
        if jinja_template is None:
            return False, None, None, break_type

        original_filename = _get_jinja2_template_original_filename(frame)
        if original_filename is not None:
            pydev_log.debug("Jinja2 is rendering a template: %s", original_filename)
            canonical_normalized_filename = canonical_normalized_path(original_filename)
            jinja2_breakpoints_for_file = py_db.jinja2_breakpoints.get(canonical_normalized_filename)

            if jinja2_breakpoints_for_file:

                jinja2_validation_info = py_db.jinja2_validation_info
                jinja2_validation_info.verify_breakpoints(py_db, canonical_normalized_filename, jinja2_breakpoints_for_file, jinja_template)

                template_lineno = _get_jinja2_template_line(frame)
                if template_lineno is not None:
                    jinja2_breakpoint = jinja2_breakpoints_for_file.get(template_lineno)
                    if jinja2_breakpoint is not None:
                        new_frame = Jinja2TemplateFrame(frame, original_filename, template_lineno)
                        return True, jinja2_breakpoint, new_frame, break_type

    return False, None, None, break_type


def suspend(plugin, pydb, thread, frame, bp_type):
    if bp_type == 'jinja2':
        return _suspend_jinja2(pydb, thread, frame)
    return None


def exception_break(plugin, pydb, pydb_frame, frame, args, arg):
    pydb = args[0]
    thread = args[3]
    exception, value, trace = arg
    if pydb.jinja2_exception_break and exception is not None:
        exception_type = list(pydb.jinja2_exception_break.keys())[0]
        if exception.__name__ in ('UndefinedError', 'TemplateNotFound', 'TemplatesNotFound'):
            # errors in rendering
            render_frame = _find_jinja2_render_frame(frame)
            if render_frame:
                suspend_frame = _suspend_jinja2(pydb, thread, render_frame, CMD_ADD_EXCEPTION_BREAK, message=exception_type)
                if suspend_frame:
                    add_exception_to_frame(suspend_frame, (exception, value, trace))
                    suspend_frame.f_back = frame
                    frame = suspend_frame
                    return True, frame

        elif exception.__name__ in ('TemplateSyntaxError', 'TemplateAssertionError'):
            name = frame.f_code.co_name

            # errors in compile time
            if name in ('template', 'top-level template code', '<module>') or name.startswith('block '):

                f_back = frame.f_back
                if f_back is not None:
                    module_name = f_back.f_globals.get('__name__', '')

                if module_name.startswith('jinja2.'):
                    # Jinja2 translates exception info and creates fake frame on his own
                    pydb_frame.set_suspend(thread, CMD_ADD_EXCEPTION_BREAK)
                    add_exception_to_frame(frame, (exception, value, trace))
                    thread.additional_info.suspend_type = JINJA2_SUSPEND
                    thread.additional_info.pydev_message = str(exception_type)
                    return True, frame
    return None


==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_plugins/pydevd_line_validation.py <==
from _pydevd_bundle.pydevd_breakpoints import LineBreakpoint
from _pydevd_bundle.pydevd_api import PyDevdAPI
import bisect
from _pydev_bundle import pydev_log


class LineBreakpointWithLazyValidation(LineBreakpoint):

    def __init__(self, *args, **kwargs):
        LineBreakpoint.__init__(self, *args, **kwargs)
        # This is the _AddBreakpointResult that'll be modified (and then re-sent on the
        # on_changed_breakpoint_state).
        self.add_breakpoint_result = None

        # The signature for the callback should be:
        #     on_changed_breakpoint_state(breakpoint_id: int, add_breakpoint_result: _AddBreakpointResult)
        self.on_changed_breakpoint_state = None

        # When its state is checked (in which case it'd call on_changed_breakpoint_state if the
        # state changed), we store a cache key in 'verified_cache_key' -- in case it changes
        # we'd need to re-verify it (for instance, the template could have changed on disk).
        self.verified_cache_key = None


class ValidationInfo(object):

    def __init__(self):
        self._canonical_normalized_filename_to_last_template_lines = {}

    def _collect_valid_lines_in_template(self, template):
        # We cache the lines in the template itself. Note that among requests the
        # template may be a different instance (because the template contents could be
        # changed on disk), but this may still be called multiple times during the
        # same render session, so, caching is interesting.
        lines_cache = getattr(template, '__pydevd_lines_cache__', None)
        if lines_cache is not None:
            lines, sorted_lines = lines_cache
            return lines, sorted_lines

        lines = self._collect_valid_lines_in_template_uncached(template)

        lines = frozenset(lines)
        sorted_lines = tuple(sorted(lines))
        template.__pydevd_lines_cache__ = lines, sorted_lines
        return lines, sorted_lines

    def _collect_valid_lines_in_template_uncached(self, template):
        raise NotImplementedError()

    def verify_breakpoints(self, py_db, canonical_normalized_filename, template_breakpoints_for_file, template):
        '''
        This function should be called whenever a rendering is detected.

        :param str canonical_normalized_filename:
        :param dict[int:LineBreakpointWithLazyValidation] template_breakpoints_for_file:
        '''
        valid_lines_frozenset, sorted_lines = self._collect_valid_lines_in_template(template)

        self._canonical_normalized_filename_to_last_template_lines[canonical_normalized_filename] = valid_lines_frozenset, sorted_lines
        self._verify_breakpoints_with_lines_collected(py_db, canonical_normalized_filename, template_breakpoints_for_file, valid_lines_frozenset, sorted_lines)

    def verify_breakpoints_from_template_cached_lines(self, py_db, canonical_normalized_filename, template_breakpoints_for_file):
        '''
        This is used when the lines are already available (if just the template is available,
        `verify_breakpoints` should be used instead).
        '''
        cached = self._canonical_normalized_filename_to_last_template_lines.get(canonical_normalized_filename)
        if cached is not None:
            valid_lines_frozenset, sorted_lines = cached
            self._verify_breakpoints_with_lines_collected(py_db, canonical_normalized_filename, template_breakpoints_for_file, valid_lines_frozenset, sorted_lines)

    def _verify_breakpoints_with_lines_collected(self, py_db, canonical_normalized_filename, template_breakpoints_for_file, valid_lines_frozenset, sorted_lines):
        for line, template_bp in list(template_breakpoints_for_file.items()):  # Note: iterate in a copy (we may mutate it).
            if template_bp.verified_cache_key != valid_lines_frozenset:
                template_bp.verified_cache_key = valid_lines_frozenset
                valid = line in valid_lines_frozenset

                if not valid:
                    new_line = -1
                    if sorted_lines:
                        # Adjust to the first preceding valid line.
                        idx = bisect.bisect_left(sorted_lines, line)
                        if idx > 0:
                            new_line = sorted_lines[idx - 1]

                    if new_line >= 0 and new_line not in template_breakpoints_for_file:
                        # We just add it if found and if there's no existing breakpoint at that
                        # location.
                        if template_bp.add_breakpoint_result.error_code != PyDevdAPI.ADD_BREAKPOINT_NO_ERROR and template_bp.add_breakpoint_result.translated_line != new_line:
                            pydev_log.debug('Template breakpoint in %s in line: %s moved to line: %s', canonical_normalized_filename, line, new_line)
                            template_bp.add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_NO_ERROR
                            template_bp.add_breakpoint_result.translated_line = new_line

                            # Add it to a new line.
                            template_breakpoints_for_file.pop(line, None)
                            template_breakpoints_for_file[new_line] = template_bp
                            template_bp.on_changed_breakpoint_state(template_bp.breakpoint_id, template_bp.add_breakpoint_result)
                    else:
                        if template_bp.add_breakpoint_result.error_code != PyDevdAPI.ADD_BREAKPOINT_INVALID_LINE:
                            pydev_log.debug('Template breakpoint in %s in line: %s invalid (valid lines: %s)', canonical_normalized_filename, line, valid_lines_frozenset)
                            template_bp.add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_INVALID_LINE
                            template_bp.on_changed_breakpoint_state(template_bp.breakpoint_id, template_bp.add_breakpoint_result)
                else:
                    if template_bp.add_breakpoint_result.error_code != PyDevdAPI.ADD_BREAKPOINT_NO_ERROR:
                        template_bp.add_breakpoint_result.error_code = PyDevdAPI.ADD_BREAKPOINT_NO_ERROR
                        template_bp.on_changed_breakpoint_state(template_bp.breakpoint_id, template_bp.add_breakpoint_result)



==> extension/bundled/libs/debugpy/_vendored/pydevd/pydevd_tracing.py <==
from _pydevd_bundle.pydevd_constants import get_frame, IS_CPYTHON, IS_64BIT_PROCESS, IS_WINDOWS, \
    IS_LINUX, IS_MAC, DebugInfoHolder, LOAD_NATIVE_LIB_FLAG, \
    ENV_FALSE_LOWER_VALUES, ForkSafeLock
from _pydev_bundle._pydev_saved_modules import thread, threading
from _pydev_bundle import pydev_log, pydev_monkey
import os.path
import platform
import ctypes
from io import StringIO
import sys
import traceback

_original_settrace = sys.settrace


class TracingFunctionHolder:
    '''This class exists just to keep some variables (so that we don't keep them in the global namespace).
    '''
    _original_tracing = None
    _warn = True
    _traceback_limit = 1
    _warnings_shown = {}


def get_exception_traceback_str():
    exc_info = sys.exc_info()
    s = StringIO()
    traceback.print_exception(exc_info[0], exc_info[1], exc_info[2], file=s)
    return s.getvalue()


def _get_stack_str(frame):

    msg = '\nIf this is needed, please check: ' + \
          '\nhttp://pydev.blogspot.com/2007/06/why-cant-pydev-debugger-work-with.html' + \
          '\nto see how to restore the debug tracing back correctly.\n'

    if TracingFunctionHolder._traceback_limit:
        s = StringIO()
        s.write('Call Location:\n')
        traceback.print_stack(f=frame, limit=TracingFunctionHolder._traceback_limit, file=s)
        msg = msg + s.getvalue()

    return msg


def _internal_set_trace(tracing_func):
    if TracingFunctionHolder._warn:
        frame = get_frame()
        if frame is not None and frame.f_back is not None:
            filename = os.path.splitext(frame.f_back.f_code.co_filename.lower())[0]
            if filename.endswith('threadpool') and 'gevent' in filename:
                if tracing_func is None:
                    pydev_log.debug('Disabled internal sys.settrace from gevent threadpool.')
                    return

            elif not filename.endswith(
                    (
                        'threading',
                        'pydevd_tracing',
                    )
                ):

                message = \
                '\nPYDEV DEBUGGER WARNING:' + \
                '\nsys.settrace() should not be used when the debugger is being used.' + \
                '\nThis may cause the debugger to stop working correctly.' + \
                '%s' % _get_stack_str(frame.f_back)

                if message not in TracingFunctionHolder._warnings_shown:
                    # only warn about each message once...
                    TracingFunctionHolder._warnings_shown[message] = 1
                    sys.stderr.write('%s\n' % (message,))
                    sys.stderr.flush()

    if TracingFunctionHolder._original_tracing:
        TracingFunctionHolder._original_tracing(tracing_func)


_last_tracing_func_thread_local = threading.local()


def SetTrace(tracing_func):
    _last_tracing_func_thread_local.tracing_func = tracing_func

    if tracing_func is not None:
        if set_trace_to_threads(tracing_func, thread_idents=[thread.get_ident()], create_dummy_thread=False) == 0:
            # If we can use our own tracer instead of the one from sys.settrace, do it (the reason
            # is that this is faster than the Python version because we don't call
            # PyFrame_FastToLocalsWithError and PyFrame_LocalsToFast at each event!
            # (the difference can be huge when checking line events on frames as the
            # time increases based on the number of local variables in the scope)
            # See: InternalCallTrampoline (on the C side) for details.
            return

    # If it didn't work (or if it was None), use the Python version.
    set_trace = TracingFunctionHolder._original_tracing or sys.settrace
    set_trace(tracing_func)


def reapply_settrace():
    try:
        tracing_func = _last_tracing_func_thread_local.tracing_func
    except AttributeError:
        return
    else:
        SetTrace(tracing_func)


def replace_sys_set_trace_func():
    if TracingFunctionHolder._original_tracing is None:
        TracingFunctionHolder._original_tracing = sys.settrace
        sys.settrace = _internal_set_trace


def restore_sys_set_trace_func():
    if TracingFunctionHolder._original_tracing is not None:
        sys.settrace = TracingFunctionHolder._original_tracing
        TracingFunctionHolder._original_tracing = None


_lock = ForkSafeLock()


def _load_python_helper_lib():
    try:
        # If it's already loaded, just return it.
        return _load_python_helper_lib.__lib__
    except AttributeError:
        pass
    with _lock:
        try:
            return _load_python_helper_lib.__lib__
        except AttributeError:
            pass

        lib = _load_python_helper_lib_uncached()
        _load_python_helper_lib.__lib__ = lib
        return lib


def get_python_helper_lib_filename():
    # Note: we have an independent (and similar -- but not equal) version of this method in
    # `add_code_to_python_process.py` which should be kept synchronized with this one (we do a copy
    # because the `pydevd_attach_to_process` is mostly independent and shouldn't be imported in the
    # debugger -- the only situation where it's imported is if the user actually does an attach to
    # process, through `attach_pydevd.py`, but this should usually be called from the IDE directly
    # and not from the debugger).
    libdir = os.path.join(os.path.dirname(__file__), 'pydevd_attach_to_process')

    arch = ''
    if IS_WINDOWS:
        # prefer not using platform.machine() when possible (it's a bit heavyweight as it may
        # spawn a subprocess).
        arch = os.environ.get("PROCESSOR_ARCHITEW6432", os.environ.get('PROCESSOR_ARCHITECTURE', ''))

    if not arch:
        arch = platform.machine()
        if not arch:
            pydev_log.info('platform.machine() did not return valid value.')  # This shouldn't happen...
            return None

    if IS_WINDOWS:
        extension = '.dll'
        suffix_64 = 'amd64'
        suffix_32 = 'x86'

    elif IS_LINUX:
        extension = '.so'
        suffix_64 = 'amd64'
        suffix_32 = 'x86'

    elif IS_MAC:
        extension = '.dylib'
        suffix_64 = 'x86_64'
        suffix_32 = 'x86'

    else:
        pydev_log.info('Unable to set trace to all threads in platform: %s', sys.platform)
        return None

    if arch.lower() not in ('amd64', 'x86', 'x86_64', 'i386', 'x86'):
        # We don't support this processor by default. Still, let's support the case where the
        # user manually compiled it himself with some heuristics.
        #
        # Ideally the user would provide a library in the format: "attach_<arch>.<extension>"
        # based on the way it's currently compiled -- see:
        # - windows/compile_windows.bat
        # - linux_and_mac/compile_linux.sh
        # - linux_and_mac/compile_mac.sh

        try:
            found = [name for name in os.listdir(libdir) if name.startswith('attach_') and name.endswith(extension)]
        except:
            if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                # There is no need to show this unless debug tracing is enabled.
                pydev_log.exception('Error listing dir: %s', libdir)
            return None

        expected_name = 'attach_' + arch + extension
        expected_name_linux = 'attach_linux_' + arch + extension

        filename = None
        if expected_name in found:  # Heuristic: user compiled with "attach_<arch>.<extension>"
            filename = os.path.join(libdir, expected_name)

        elif IS_LINUX and expected_name_linux in found:  # Heuristic: user compiled with "attach_linux_<arch>.<extension>"
            filename = os.path.join(libdir, expected_name_linux)

        elif len(found) == 1:  # Heuristic: user removed all libraries and just left his own lib.
            filename = os.path.join(libdir, found[0])

        else:  # Heuristic: there's one additional library which doesn't seem to be our own. Find the odd one.
            filtered = [name for name in found if not name.endswith((suffix_64 + extension, suffix_32 + extension))]
            if len(filtered) == 1:  # If more than one is available we can't be sure...
                filename = os.path.join(libdir, found[0])

        if filename is None:
            pydev_log.info(
                'Unable to set trace to all threads in arch: %s (did not find a %s lib in %s).',
                arch, expected_name, libdir

            )
            return None

        pydev_log.info('Using %s lib in arch: %s.', filename, arch)

    else:
        # Happy path for which we have pre-compiled binaries.
        if IS_64BIT_PROCESS:
            suffix = suffix_64
        else:
            suffix = suffix_32

        if IS_WINDOWS or IS_MAC:  # just the extension changes
            prefix = 'attach_'
        elif IS_LINUX:  #
            prefix = 'attach_linux_'  # historically it has a different name
        else:
            pydev_log.info('Unable to set trace to all threads in platform: %s', sys.platform)
            return None

        filename = os.path.join(libdir, '%s%s%s' % (prefix, suffix, extension))

    if not os.path.exists(filename):
        pydev_log.critical('Expected: %s to exist.', filename)
        return None

    return filename


def _load_python_helper_lib_uncached():
    if (not IS_CPYTHON or sys.version_info[:2] > (3, 11)
            or hasattr(sys, 'gettotalrefcount') or LOAD_NATIVE_LIB_FLAG in ENV_FALSE_LOWER_VALUES):
        pydev_log.info('Helper lib to set tracing to all threads not loaded.')
        return None

    try:
        filename = get_python_helper_lib_filename()
        if filename is None:
            return None
        # Load as pydll so that we don't release the gil.
        lib = ctypes.pydll.LoadLibrary(filename)
        pydev_log.info('Successfully Loaded helper lib to set tracing to all threads.')
        return lib
    except:
        if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
            # Only show message if tracing is on (we don't have pre-compiled
            # binaries for all architectures -- i.e.: ARM).
            pydev_log.exception('Error loading: %s', filename)
        return None


def set_trace_to_threads(tracing_func, thread_idents=None, create_dummy_thread=True):
    assert tracing_func is not None

    ret = 0

    # Note: use sys._current_frames() keys to get the thread ids because it'll return
    # thread ids created in C/C++ where there's user code running, unlike the APIs
    # from the threading module which see only threads created through it (unless
    # a call for threading.current_thread() was previously done in that thread,
    # in which case a dummy thread would've been created for it).
    if thread_idents is None:
        thread_idents = set(sys._current_frames().keys())

        for t in threading.enumerate():
            # PY-44778: ignore pydevd threads and also add any thread that wasn't found on
            # sys._current_frames() as some existing threads may not appear in
            # sys._current_frames() but may be available through the `threading` module.
            if getattr(t, 'pydev_do_not_trace', False):
                thread_idents.discard(t.ident)
            else:
                thread_idents.add(t.ident)

    curr_ident = thread.get_ident()
    curr_thread = threading._active.get(curr_ident)

    if curr_ident in thread_idents and len(thread_idents) != 1:
        # The current thread must be updated first (because we need to set
        # the reference to `curr_thread`).
        thread_idents = list(thread_idents)
        thread_idents.remove(curr_ident)
        thread_idents.insert(0, curr_ident)

    for thread_ident in thread_idents:
        # If that thread is not available in the threading module we also need to create a
        # dummy thread for it (otherwise it'll be invisible to the debugger).
        if create_dummy_thread:
            if thread_ident not in threading._active:

                class _DummyThread(threading._DummyThread):

                    def _set_ident(self):
                        # Note: Hack to set the thread ident that we want.
                        self._ident = thread_ident

                t = _DummyThread()
                # Reset to the base class (don't expose our own version of the class).
                t.__class__ = threading._DummyThread

                if thread_ident == curr_ident:
                    curr_thread = t

                with threading._active_limbo_lock:
                    # On Py2 it'll put in active getting the current indent, not using the
                    # ident that was set, so, we have to update it (should be harmless on Py3
                    # so, do it always).
                    threading._active[thread_ident] = t
                    threading._active[curr_ident] = curr_thread

                    if t.ident != thread_ident:
                        # Check if it actually worked.
                        pydev_log.critical('pydevd: creation of _DummyThread with fixed thread ident did not succeed.')

        # Some (ptvsd) tests failed because of this, so, leave it always disabled for now.
        # show_debug_info = 1 if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1 else 0
        show_debug_info = 0

        # Hack to increase _Py_TracingPossible.
        # See comments on py_custom_pyeval_settrace.hpp
        proceed = thread.allocate_lock()
        proceed.acquire()

        def dummy_trace(frame, event, arg):
            return dummy_trace

        def increase_tracing_count():
            set_trace = TracingFunctionHolder._original_tracing or sys.settrace
            set_trace(dummy_trace)
            proceed.release()

        start_new_thread = pydev_monkey.get_original_start_new_thread(thread)
        start_new_thread(increase_tracing_count, ())
        proceed.acquire()  # Only proceed after the release() is done.
        proceed = None

        # Note: The set_trace_func is not really used anymore in the C side.
        set_trace_func = TracingFunctionHolder._original_tracing or sys.settrace

        lib = _load_python_helper_lib()
        if lib is None:  # This is the case if it's not CPython.
            pydev_log.info('Unable to load helper lib to set tracing to all threads (unsupported python vm).')
            ret = -1
        else:
            try:
                result = lib.AttachDebuggerTracing(
                    ctypes.c_int(show_debug_info),
                    ctypes.py_object(set_trace_func),
                    ctypes.py_object(tracing_func),
                    ctypes.c_uint(thread_ident),
                    ctypes.py_object(None),
                )
            except:
                if DebugInfoHolder.DEBUG_TRACE_LEVEL >= 1:
                    # There is no need to show this unless debug tracing is enabled.
                    pydev_log.exception('Error attaching debugger tracing')
                ret = -1
            else:
                if result != 0:
                    pydev_log.info('Unable to set tracing for existing thread. Result: %s', result)
                    ret = result

    return ret



==> extension/bundled/libs/debugpy/_vendored/pydevd/setup_pydevd_cython.py <==
'''
A simpler setup version just to compile the speedup module.

It should be used as:

python setup_pydevd_cython build_ext --inplace

Note: the .c file and other generated files are regenerated from
the .pyx file by running "python build_tools/build.py"
'''

import os
import sys
from setuptools import setup

os.chdir(os.path.dirname(os.path.abspath(__file__)))

IS_PY36_OR_GREATER = sys.version_info > (3, 6)
TODO_PY311 = sys.version_info > (3, 11)


def process_args():
    extension_folder = None
    target_pydevd_name = None
    target_frame_eval = None
    force_cython = False

    for i, arg in enumerate(sys.argv[:]):
        if arg == '--build-lib':
            extension_folder = sys.argv[i + 1]
            # It shouldn't be removed from sys.argv (among with --build-temp) because they're passed further to setup()
        if arg.startswith('--target-pyd-name='):
            sys.argv.remove(arg)
            target_pydevd_name = arg[len('--target-pyd-name='):]
        if arg.startswith('--target-pyd-frame-eval='):
            sys.argv.remove(arg)
            target_frame_eval = arg[len('--target-pyd-frame-eval='):]
        if arg == '--force-cython':
            sys.argv.remove(arg)
            force_cython = True

    return extension_folder, target_pydevd_name, target_frame_eval, force_cython


def process_template_lines(template_lines):
    # Create 2 versions of the template, one for Python 3.8 and another for Python 3.9
    for version in ('38', '39'):
        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'
        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'
        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'

        for line in template_lines:
            if version == '38':
                line = line.replace('get_bytecode_while_frame_eval(PyFrameObject * frame_obj, int exc)', 'get_bytecode_while_frame_eval_38(PyFrameObject * frame_obj, int exc)')
                line = line.replace('CALL_EvalFrameDefault', 'CALL_EvalFrameDefault_38(frame_obj, exc)')
            else:  # 3.9
                line = line.replace('get_bytecode_while_frame_eval(PyFrameObject * frame_obj, int exc)', 'get_bytecode_while_frame_eval_39(PyThreadState* tstate, PyFrameObject * frame_obj, int exc)')
                line = line.replace('CALL_EvalFrameDefault', 'CALL_EvalFrameDefault_39(tstate, frame_obj, exc)')

            yield line

        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'
        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'
        yield '### WARNING: GENERATED CODE, DO NOT EDIT!'
        yield ''
        yield ''


def process_template_file(contents):
    ret = []
    template_lines = []

    append_to = ret
    for line in contents.splitlines(keepends=False):
        if line.strip() == '### TEMPLATE_START':
            append_to = template_lines
        elif line.strip() == '### TEMPLATE_END':
            append_to = ret
            for line in process_template_lines(template_lines):
                ret.append(line)
        else:
            append_to.append(line)

    return '\n'.join(ret)


def build_extension(dir_name, extension_name, target_pydevd_name, force_cython, extended=False, has_pxd=False, template=False):
    pyx_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.pyx" % (extension_name,))

    if template:
        pyx_template_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.template.pyx" % (extension_name,))
        with open(pyx_template_file, 'r') as stream:
            contents = stream.read()

        contents = process_template_file(contents)

        with open(pyx_file, 'w') as stream:
            stream.write(contents)

    if target_pydevd_name != extension_name:
        # It MUST be there in this case!
        # (otherwise we'll have unresolved externals because the .c file had another name initially).
        import shutil

        # We must force cython in this case (but only in this case -- for the regular setup in the user machine, we
        # should always compile the .c file).
        force_cython = True

        new_pyx_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.pyx" % (target_pydevd_name,))
        new_c_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.c" % (target_pydevd_name,))
        shutil.copy(pyx_file, new_pyx_file)
        pyx_file = new_pyx_file
        if has_pxd:
            pxd_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.pxd" % (extension_name,))
            new_pxd_file = os.path.join(os.path.dirname(__file__), dir_name, "%s.pxd" % (target_pydevd_name,))
            shutil.copy(pxd_file, new_pxd_file)
        assert os.path.exists(pyx_file)

    try:
        c_files = [os.path.join(dir_name, "%s.c" % target_pydevd_name), ]
        if force_cython:
            for c_file in c_files:
                try:
                    os.remove(c_file)
                except:
                    pass
            from Cython.Build import cythonize  # @UnusedImport
            # Generate the .c files in cythonize (will not compile at this point).

            target = "%s/%s.pyx" % (dir_name, target_pydevd_name,)
            cythonize([target])

            # Workarounds needed in CPython 3.8 and 3.9 to access PyInterpreterState.eval_frame.
            for c_file in c_files:
                with open(c_file, 'r') as stream:
                    c_file_contents = stream.read()

                if '#include "internal/pycore_gc.h"' not in c_file_contents:
                    c_file_contents = c_file_contents.replace('#include "Python.h"', '''#include "Python.h"
#if PY_VERSION_HEX >= 0x03090000
#include "internal/pycore_gc.h"
#include "internal/pycore_interp.h"
#endif
''')

                if '#include "internal/pycore_pystate.h"' not in c_file_contents:
                    c_file_contents = c_file_contents.replace('#include "pystate.h"', '''#include "pystate.h"
#if PY_VERSION_HEX >= 0x03080000
#include "internal/pycore_pystate.h"
#endif
''')

                # We want the same output on Windows and Linux.
                c_file_contents = c_file_contents.replace('\r\n', '\n').replace('\r', '\n')
                c_file_contents = c_file_contents.replace(r'_pydevd_frame_eval\\release_mem.h', '_pydevd_frame_eval/release_mem.h')
                c_file_contents = c_file_contents.replace(r'_pydevd_frame_eval\\pydevd_frame_evaluator.pyx', '_pydevd_frame_eval/pydevd_frame_evaluator.pyx')
                c_file_contents = c_file_contents.replace(r'_pydevd_bundle\\pydevd_cython.pxd', '_pydevd_bundle/pydevd_cython.pxd')
                c_file_contents = c_file_contents.replace(r'_pydevd_bundle\\pydevd_cython.pyx', '_pydevd_bundle/pydevd_cython.pyx')

                with open(c_file, 'w') as stream:
                    stream.write(c_file_contents)

        # Always compile the .c (and not the .pyx) file (which we should keep up-to-date by running build_tools/build.py).
        from distutils.extension import Extension
        extra_compile_args = []
        extra_link_args = []

        if 'linux' in sys.platform:
            # Enabling -flto brings executable from 4MB to 0.56MB and -Os to 0.41MB
            # Profiling shows an execution around 3-5% slower with -Os vs -O3,
            # so, kept only -flto.
            extra_compile_args = ["-flto", "-O3"]
            extra_link_args = extra_compile_args[:]

            # Note: also experimented with profile-guided optimization. The executable
            # size became a bit smaller (from 0.56MB to 0.5MB) but this would add an
            # extra step to run the debugger to obtain the optimizations
            # so, skipped it for now (note: the actual benchmarks time was in the
            # margin of a 0-1% improvement, which is probably not worth it for
            # speed increments).
            # extra_compile_args = ["-flto", "-fprofile-generate"]
            # ... Run benchmarks ...
            # extra_compile_args = ["-flto", "-fprofile-use", "-fprofile-correction"]
        elif 'win32' in sys.platform:
            pass
            # uncomment to generate pdbs for visual studio.
            # extra_compile_args=["-Zi", "/Od"]
            # extra_link_args=["-debug"]

        kwargs = {}
        if extra_link_args:
            kwargs['extra_link_args'] = extra_link_args
        if extra_compile_args:
            kwargs['extra_compile_args'] = extra_compile_args

        ext_modules = [
            Extension(
                "%s%s.%s" % (dir_name, "_ext" if extended else "", target_pydevd_name,),
                c_files,
                **kwargs
            )]

        # This is needed in CPython 3.8 to be able to include internal/pycore_pystate.h
        # (needed to set PyInterpreterState.eval_frame).
        for module in ext_modules:
            module.define_macros = [('Py_BUILD_CORE_MODULE', '1')]
        setup(
            name='Cythonize',
            ext_modules=ext_modules
        )
    finally:
        if target_pydevd_name != extension_name:
            try:
                os.remove(new_pyx_file)
            except:
                import traceback
                traceback.print_exc()
            try:
                os.remove(new_c_file)
            except:
                import traceback
                traceback.print_exc()
            if has_pxd:
                try:
                    os.remove(new_pxd_file)
                except:
                    import traceback
                    traceback.print_exc()


extension_folder, target_pydevd_name, target_frame_eval, force_cython = process_args()

extension_name = "pydevd_cython"
if target_pydevd_name is None:
    target_pydevd_name = extension_name
build_extension("_pydevd_bundle", extension_name, target_pydevd_name, force_cython, extension_folder, True)

if IS_PY36_OR_GREATER and not TODO_PY311:
    extension_name = "pydevd_frame_evaluator"
    if target_frame_eval is None:
        target_frame_eval = extension_name
    build_extension("_pydevd_frame_eval", extension_name, target_frame_eval, force_cython, extension_folder, True, template=True)

if extension_folder:
    os.chdir(extension_folder)
    for folder in [file for file in os.listdir(extension_folder) if
                   file != 'build' and os.path.isdir(os.path.join(extension_folder, file))]:
        file = os.path.join(folder, "__init__.py")
        if not os.path.exists(file):
            open(file, 'a').close()


==> extension/bundled/libs/debugpy/_version.py <==

# This file was generated by 'versioneer.py' (0.23) from
# revision-control system data, or from the parent directory name of an
# unpacked source archive. Distribution tarballs contain a pre-generated copy
# of this file.

import json

version_json = '''
{
 "date": "2024-04-19T17:08:26-0500",
 "dirty": false,
 "error": null,
 "full-revisionid": "09b5af0bb730e2707ec3bbc14c509523eca116c0",
 "version": "1.8.2"
}
'''  # END VERSION_JSON


def get_versions():
    return json.loads(version_json)


==> extension/bundled/libs/debugpy/adapter/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from __future__ import annotations
import typing

if typing.TYPE_CHECKING:
    __all__: list[str]

__all__ = []

access_token = None
"""Access token used to authenticate with this adapter."""


==> extension/bundled/libs/debugpy/adapter/__main__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import argparse
import atexit
import codecs
import locale
import os
import sys

# WARNING: debugpy and submodules must not be imported on top level in this module,
# and should be imported locally inside main() instead.


def main(args):
    # If we're talking DAP over stdio, stderr is not guaranteed to be read from,
    # so disable it to avoid the pipe filling and locking up. This must be done
    # as early as possible, before the logging module starts writing to it.
    if args.port is None:
        sys.stderr = stderr = open(os.devnull, "w")
        atexit.register(stderr.close)

    from debugpy import adapter
    from debugpy.common import json, log, sockets
    from debugpy.adapter import clients, servers, sessions

    if args.for_server is not None:
        if os.name == "posix":
            # On POSIX, we need to leave the process group and its session, and then
            # daemonize properly by double-forking (first fork already happened when
            # this process was spawned).
            # NOTE: if process is already the session leader, then
            # setsid would fail with `operation not permitted`
            if os.getsid(os.getpid()) != os.getpid():
                os.setsid()
            if os.fork() != 0:
                sys.exit(0)

        for stdio in sys.stdin, sys.stdout, sys.stderr:
            if stdio is not None:
                stdio.close()

    if args.log_stderr:
        log.stderr.levels |= set(log.LEVELS)
    if args.log_dir is not None:
        log.log_dir = args.log_dir

    log.to_file(prefix="debugpy.adapter")
    log.describe_environment("debugpy.adapter startup environment:")

    servers.access_token = args.server_access_token
    if args.for_server is None:
        adapter.access_token = codecs.encode(os.urandom(32), "hex").decode("ascii")

    endpoints = {}
    try:
        client_host, client_port = clients.serve(args.host, args.port)
    except Exception as exc:
        if args.for_server is None:
            raise
        endpoints = {"error": "Can't listen for client connections: " + str(exc)}
    else:
        endpoints["client"] = {"host": client_host, "port": client_port}

    if args.for_server is not None:
        try:
            server_host, server_port = servers.serve()
        except Exception as exc:
            endpoints = {"error": "Can't listen for server connections: " + str(exc)}
        else:
            endpoints["server"] = {"host": server_host, "port": server_port}

        log.info(
            "Sending endpoints info to debug server at localhost:{0}:\n{1}",
            args.for_server,
            json.repr(endpoints),
        )

        try:
            sock = sockets.create_client()
            try:
                sock.settimeout(None)
                sock.connect(("127.0.0.1", args.for_server))
                sock_io = sock.makefile("wb", 0)
                try:
                    sock_io.write(json.dumps(endpoints).encode("utf-8"))
                finally:
                    sock_io.close()
            finally:
                sockets.close_socket(sock)
        except Exception:
            log.reraise_exception("Error sending endpoints info to debug server:")

        if "error" in endpoints:
            log.error("Couldn't set up endpoints; exiting.")
            sys.exit(1)

    listener_file = os.getenv("DEBUGPY_ADAPTER_ENDPOINTS")
    if listener_file is not None:
        log.info(
            "Writing endpoints info to {0!r}:\n{1}", listener_file, json.repr(endpoints)
        )

        def delete_listener_file():
            log.info("Listener ports closed; deleting {0!r}", listener_file)
            try:
                os.remove(listener_file)
            except Exception:
                log.swallow_exception(
                    "Failed to delete {0!r}", listener_file, level="warning"
                )

        try:
            with open(listener_file, "w") as f:
                atexit.register(delete_listener_file)
                print(json.dumps(endpoints), file=f)
        except Exception:
            log.reraise_exception("Error writing endpoints info to file:")

    if args.port is None:
        clients.Client("stdio")

    # These must be registered after the one above, to ensure that the listener sockets
    # are closed before the endpoint info file is deleted - this way, another process
    # can wait for the file to go away as a signal that the ports are no longer in use.
    atexit.register(servers.stop_serving)
    atexit.register(clients.stop_serving)

    servers.wait_until_disconnected()
    log.info("All debug servers disconnected; waiting for remaining sessions...")

    sessions.wait_until_ended()
    log.info("All debug sessions have ended; exiting.")


def _parse_argv(argv):
    parser = argparse.ArgumentParser()

    parser.add_argument(
        "--for-server", type=int, metavar="PORT", help=argparse.SUPPRESS
    )

    parser.add_argument(
        "--port",
        type=int,
        default=None,
        metavar="PORT",
        help="start the adapter in debugServer mode on the specified port",
    )

    parser.add_argument(
        "--host",
        type=str,
        default="127.0.0.1",
        metavar="HOST",
        help="start the adapter in debugServer mode on the specified host",
    )

    parser.add_argument(
        "--access-token", type=str, help="access token expected from the server"
    )

    parser.add_argument(
        "--server-access-token", type=str, help="access token expected by the server"
    )

    parser.add_argument(
        "--log-dir",
        type=str,
        metavar="DIR",
        help="enable logging and use DIR to save adapter logs",
    )

    parser.add_argument(
        "--log-stderr", action="store_true", help="enable logging to stderr"
    )

    args = parser.parse_args(argv[1:])

    if args.port is None:
        if args.log_stderr:
            parser.error("--log-stderr requires --port")
        if args.for_server is not None:
            parser.error("--for-server requires --port")

    return args


if __name__ == "__main__":
    # debugpy can also be invoked directly rather than via -m. In this case, the first
    # entry on sys.path is the one added automatically by Python for the directory
    # containing this file. This means that import debugpy will not work, since we need
    # the parent directory of debugpy/ to be in sys.path, rather than debugpy/adapter/.
    #
    # The other issue is that many other absolute imports will break, because they
    # will be resolved relative to debugpy/adapter/ - e.g. `import state` will then try
    # to import debugpy/adapter/state.py.
    #
    # To fix both, we need to replace the automatically added entry such that it points
    # at parent directory of debugpy/ instead of debugpy/adapter, import debugpy with that
    # in sys.path, and then remove the first entry entry altogether, so that it doesn't
    # affect any further imports we might do. For example, suppose the user did:
    #
    #   python /foo/bar/debugpy/adapter ...
    #
    # At the beginning of this script, sys.path will contain "/foo/bar/debugpy/adapter"
    # as the first entry. What we want is to replace it with "/foo/bar', then import
    # debugpy with that in effect, and then remove the replaced entry before any more
    # code runs. The imported debugpy module will remain in sys.modules, and thus all
    # future imports of it or its submodules will resolve accordingly.
    if "debugpy" not in sys.modules:
        # Do not use dirname() to walk up - this can be a relative path, e.g. ".".
        sys.path[0] = sys.path[0] + "/../../"
        __import__("debugpy")
        del sys.path[0]

    # Apply OS-global and user-specific locale settings.
    try:
        locale.setlocale(locale.LC_ALL, "")
    except Exception:
        # On POSIX, locale is set via environment variables, and this can fail if
        # those variables reference a non-existing locale. Ignore and continue using
        # the default "C" locale if so.
        pass

    main(_parse_argv(sys.argv))


==> extension/bundled/libs/debugpy/adapter/clients.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from __future__ import annotations

import atexit
import os
import sys

import debugpy
from debugpy import adapter, common, launcher
from debugpy.common import json, log, messaging, sockets
from debugpy.adapter import clients, components, launchers, servers, sessions


class Client(components.Component):
    """Handles the client side of a debug session."""

    message_handler = components.Component.message_handler

    known_subprocesses: set[servers.Connection]
    """Server connections to subprocesses that this client has been made aware of.
    """

    class Capabilities(components.Capabilities):
        PROPERTIES = {
            "supportsVariableType": False,
            "supportsVariablePaging": False,
            "supportsRunInTerminalRequest": False,
            "supportsMemoryReferences": False,
            "supportsArgsCanBeInterpretedByShell": False,
            "supportsStartDebuggingRequest": False,
        }

    class Expectations(components.Capabilities):
        PROPERTIES = {
            "locale": "en-US",
            "linesStartAt1": True,
            "columnsStartAt1": True,
            "pathFormat": json.enum("path", optional=True),  # we don't support "uri"
        }

    def __init__(self, sock):
        if sock == "stdio":
            log.info("Connecting to client over stdio...", self)
            self.using_stdio = True
            stream = messaging.JsonIOStream.from_stdio()
            # Make sure that nothing else tries to interfere with the stdio streams
            # that are going to be used for DAP communication from now on.
            sys.stdin = stdin = open(os.devnull, "r")
            atexit.register(stdin.close)
            sys.stdout = stdout = open(os.devnull, "w")
            atexit.register(stdout.close)
        else:
            self.using_stdio = False
            stream = messaging.JsonIOStream.from_socket(sock)

        with sessions.Session() as session:
            super().__init__(session, stream)

            self.client_id = None
            """ID of the connecting client. This can be 'test' while running tests."""

            self.has_started = False
            """Whether the "launch" or "attach" request was received from the client, and
            fully handled.
            """

            self.start_request = None
            """The "launch" or "attach" request as received from the client.
            """

            self.restart_requested = False
            """Whether the client requested the debug adapter to be automatically
            restarted via "restart":true in the start request.
            """

            self._initialize_request = None
            """The "initialize" request as received from the client, to propagate to the
            server later."""

            self._deferred_events = []
            """Deferred events from the launcher and the server that must be propagated
            only if and when the "launch" or "attach" response is sent.
            """

            self._forward_terminate_request = False

            self.known_subprocesses = set()

            session.client = self
            session.register()

        # For the transition period, send the telemetry events with both old and new
        # name. The old one should be removed once the new one lights up.
        self.channel.send_event(
            "output",
            {
                "category": "telemetry",
                "output": "ptvsd",
                "data": {"packageVersion": debugpy.__version__},
            },
        )
        self.channel.send_event(
            "output",
            {
                "category": "telemetry",
                "output": "debugpy",
                "data": {"packageVersion": debugpy.__version__},
            },
        )
        sessions.report_sockets()

    def propagate_after_start(self, event):
        # pydevd starts sending events as soon as we connect, but the client doesn't
        # expect to see any until it receives the response to "launch" or "attach"
        # request. If client is not ready yet, save the event instead of propagating
        # it immediately.
        if self._deferred_events is not None:
            self._deferred_events.append(event)
            log.debug("Propagation deferred.")
        else:
            self.client.channel.propagate(event)

    def _propagate_deferred_events(self):
        log.debug("Propagating deferred events to {0}...", self.client)
        for event in self._deferred_events:
            log.debug("Propagating deferred {0}", event.describe())
            self.client.channel.propagate(event)
        log.info("All deferred events propagated to {0}.", self.client)
        self._deferred_events = None

    # Generic event handler. There are no specific handlers for client events, because
    # there are no events from the client in DAP - but we propagate them if we can, in
    # case some events appear in future protocol versions.
    @message_handler
    def event(self, event):
        if self.server:
            self.server.channel.propagate(event)

    # Generic request handler, used if there's no specific handler below.
    @message_handler
    def request(self, request):
        return self.server.channel.delegate(request)

    @message_handler
    def initialize_request(self, request):
        if self._initialize_request is not None:
            raise request.isnt_valid("Session is already initialized")

        self.client_id = request("clientID", "")
        self.capabilities = self.Capabilities(self, request)
        self.expectations = self.Expectations(self, request)
        self._initialize_request = request

        exception_breakpoint_filters = [
            {
                "filter": "raised",
                "label": "Raised Exceptions",
                "default": False,
                "description": "Break whenever any exception is raised.",
            },
            {
                "filter": "uncaught",
                "label": "Uncaught Exceptions",
                "default": True,
                "description": "Break when the process is exiting due to unhandled exception.",
            },
            {
                "filter": "userUnhandled",
                "label": "User Uncaught Exceptions",
                "default": False,
                "description": "Break when exception escapes into library code.",
            },
        ]

        return {
            "supportsCompletionsRequest": True,
            "supportsConditionalBreakpoints": True,
            "supportsConfigurationDoneRequest": True,
            "supportsDebuggerProperties": True,
            "supportsDelayedStackTraceLoading": True,
            "supportsEvaluateForHovers": True,
            "supportsExceptionInfoRequest": True,
            "supportsExceptionOptions": True,
            "supportsFunctionBreakpoints": True,
            "supportsHitConditionalBreakpoints": True,
            "supportsLogPoints": True,
            "supportsModulesRequest": True,
            "supportsSetExpression": True,
            "supportsSetVariable": True,
            "supportsValueFormattingOptions": True,
            "supportsTerminateRequest": True,
            "supportsGotoTargetsRequest": True,
            "supportsClipboardContext": True,
            "exceptionBreakpointFilters": exception_breakpoint_filters,
            "supportsStepInTargetsRequest": True,
        }

    # Common code for "launch" and "attach" request handlers.
    #
    # See https://github.com/microsoft/vscode/issues/4902#issuecomment-368583522
    # for the sequence of request and events necessary to orchestrate the start.
    def _start_message_handler(f):
        @components.Component.message_handler
        def handle(self, request):
            assert request.is_request("launch", "attach")
            if self._initialize_request is None:
                raise request.isnt_valid("Session is not initialized yet")
            if self.launcher or self.server:
                raise request.isnt_valid("Session is already started")

            self.session.no_debug = request("noDebug", json.default(False))
            if self.session.no_debug:
                servers.dont_wait_for_first_connection()

            self.session.debug_options = debug_options = set(
                request("debugOptions", json.array(str))
            )

            f(self, request)
            if request.response is not None:
                return

            if self.server:
                self.server.initialize(self._initialize_request)
                self._initialize_request = None

                arguments = request.arguments
                if self.launcher:
                    redirecting = arguments.get("console") == "internalConsole"
                    if "RedirectOutput" in debug_options:
                        # The launcher is doing output redirection, so we don't need the
                        # server to do it, as well.
                        arguments = dict(arguments)
                        arguments["debugOptions"] = list(
                            debug_options - {"RedirectOutput"}
                        )
                        redirecting = True

                    if arguments.get("redirectOutput"):
                        arguments = dict(arguments)
                        del arguments["redirectOutput"]
                        redirecting = True

                    arguments["isOutputRedirected"] = redirecting

                # pydevd doesn't send "initialized", and responds to the start request
                # immediately, without waiting for "configurationDone". If it changes
                # to conform to the DAP spec, we'll need to defer waiting for response.
                try:
                    self.server.channel.request(request.command, arguments)
                except messaging.NoMoreMessages:
                    # Server closed connection before we could receive the response to
                    # "attach" or "launch" - this can happen when debuggee exits shortly
                    # after starting. It's not an error, but we can't do anything useful
                    # here at this point, either, so just bail out.
                    request.respond({})
                    self.session.finalize(
                        "{0} disconnected before responding to {1}".format(
                            self.server,
                            json.repr(request.command),
                        )
                    )
                    return
                except messaging.MessageHandlingError as exc:
                    exc.propagate(request)

            if self.session.no_debug:
                self.start_request = request
                self.has_started = True
                request.respond({})
                self._propagate_deferred_events()
                return

            # Let the client know that it can begin configuring the adapter.
            self.channel.send_event("initialized")

            self.start_request = request
            return messaging.NO_RESPONSE  # will respond on "configurationDone"

        return handle

    @_start_message_handler
    def launch_request(self, request):
        from debugpy.adapter import launchers

        if self.session.id != 1 or len(servers.connections()):
            raise request.cant_handle('"attach" expected')

        debug_options = set(request("debugOptions", json.array(str)))

        # Handling of properties that can also be specified as legacy "debugOptions" flags.
        # If property is explicitly set to false, but the flag is in "debugOptions", treat
        # it as an error. Returns None if the property wasn't explicitly set either way.
        def property_or_debug_option(prop_name, flag_name):
            assert prop_name[0].islower() and flag_name[0].isupper()

            value = request(prop_name, bool, optional=True)
            if value == ():
                value = None

            if flag_name in debug_options:
                if value is False:
                    raise request.isnt_valid(
                        '{0}:false and "debugOptions":[{1}] are mutually exclusive',
                        json.repr(prop_name),
                        json.repr(flag_name),
                    )
                value = True

            return value

        # "pythonPath" is a deprecated legacy spelling. If "python" is missing, then try
        # the alternative. But if both are missing, the error message should say "python".
        python_key = "python"
        if python_key in request:
            if "pythonPath" in request:
                raise request.isnt_valid(
                    '"pythonPath" is not valid if "python" is specified'
                )
        elif "pythonPath" in request:
            python_key = "pythonPath"
        python = request(python_key, json.array(str, vectorize=True, size=(0,)))
        if not len(python):
            python = [sys.executable]

        python += request("pythonArgs", json.array(str, size=(0,)))
        request.arguments["pythonArgs"] = python[1:]
        request.arguments["python"] = python

        launcher_python = request("debugLauncherPython", str, optional=True)
        if launcher_python == ():
            launcher_python = python[0]

        program = module = code = ()
        if "program" in request:
            program = request("program", str)
            args = [program]
            request.arguments["processName"] = program
        if "module" in request:
            module = request("module", str)
            args = ["-m", module]
            request.arguments["processName"] = module
        if "code" in request:
            code = request("code", json.array(str, vectorize=True, size=(1,)))
            args = ["-c", "\n".join(code)]
            request.arguments["processName"] = "-c"

        num_targets = len([x for x in (program, module, code) if x != ()])
        if num_targets == 0:
            raise request.isnt_valid(
                'either "program", "module", or "code" must be specified'
            )
        elif num_targets != 1:
            raise request.isnt_valid(
                '"program", "module", and "code" are mutually exclusive'
            )

        console = request(
            "console",
            json.enum(
                "internalConsole",
                "integratedTerminal",
                "externalTerminal",
                optional=True,
            ),
        )
        console_title = request("consoleTitle", json.default("Python Debug Console"))

        # Propagate "args" via CLI so that shell expansion can be applied if requested.
        target_args = request("args", json.array(str, vectorize=True))
        args += target_args

        # If "args" was a single string rather than an array, shell expansion must be applied.
        shell_expand_args = len(target_args) > 0 and isinstance(
            request.arguments["args"], str
        )
        if shell_expand_args:
            if not self.capabilities["supportsArgsCanBeInterpretedByShell"]:
                raise request.isnt_valid(
                    'Shell expansion in "args" is not supported by the client'
                )
            if console == "internalConsole":
                raise request.isnt_valid(
                    'Shell expansion in "args" is not available for "console":"internalConsole"'
                )

        cwd = request("cwd", str, optional=True)
        if cwd == ():
            # If it's not specified, but we're launching a file rather than a module,
            # and the specified path has a directory in it, use that.
            cwd = None if program == () else (os.path.dirname(program) or None)

        sudo = bool(property_or_debug_option("sudo", "Sudo"))
        if sudo and sys.platform == "win32":
            raise request.cant_handle('"sudo":true is not supported on Windows.')

        on_terminate = request("onTerminate", str, optional=True)

        if on_terminate:
            self._forward_terminate_request = on_terminate == "KeyboardInterrupt"

        launcher_path = request("debugLauncherPath", os.path.dirname(launcher.__file__))
        adapter_host = request("debugAdapterHost", "127.0.0.1")

        try:
            servers.serve(adapter_host)
        except Exception as exc:
            raise request.cant_handle(
                "{0} couldn't create listener socket for servers: {1}",
                self.session,
                exc,
            )

        launchers.spawn_debuggee(
            self.session,
            request,
            [launcher_python],
            launcher_path,
            adapter_host,
            args,
            shell_expand_args,
            cwd,
            console,
            console_title,
            sudo,
        )

    @_start_message_handler
    def attach_request(self, request):
        if self.session.no_debug:
            raise request.isnt_valid('"noDebug" is not supported for "attach"')

        host = request("host", str, optional=True)
        port = request("port", int, optional=True)
        listen = request("listen", dict, optional=True)
        connect = request("connect", dict, optional=True)
        pid = request("processId", (int, str), optional=True)
        sub_pid = request("subProcessId", int, optional=True)
        on_terminate = request("onTerminate", bool, optional=True)

        if on_terminate:
            self._forward_terminate_request = on_terminate == "KeyboardInterrupt"

        if host != () or port != ():
            if listen != ():
                raise request.isnt_valid(
                    '"listen" and "host"/"port" are mutually exclusive'
                )
            if connect != ():
                raise request.isnt_valid(
                    '"connect" and "host"/"port" are mutually exclusive'
                )
        if listen != ():
            if connect != ():
                raise request.isnt_valid(
                    '"listen" and "connect" are mutually exclusive'
                )
            if pid != ():
                raise request.isnt_valid(
                    '"listen" and "processId" are mutually exclusive'
                )
            if sub_pid != ():
                raise request.isnt_valid(
                    '"listen" and "subProcessId" are mutually exclusive'
                )
        if pid != () and sub_pid != ():
            raise request.isnt_valid(
                '"processId" and "subProcessId" are mutually exclusive'
            )

        if listen != ():
            if servers.is_serving():
                raise request.isnt_valid(
                    'Multiple concurrent "listen" sessions are not supported'
                )
            host = listen("host", "127.0.0.1")
            port = listen("port", int)
            adapter.access_token = None
            self.restart_requested = request("restart", False)
            host, port = servers.serve(host, port)
        else:
            if not servers.is_serving():
                servers.serve()
            host, port = servers.listener.getsockname()

        # There are four distinct possibilities here.
        #
        # If "processId" is specified, this is attach-by-PID. We need to inject the
        # debug server into the designated process, and then wait until it connects
        # back to us. Since the injected server can crash, there must be a timeout.
        #
        # If "subProcessId" is specified, this is attach to a known subprocess, likely
        # in response to a "debugpyAttach" event. If so, the debug server should be
        # connected already, and thus the wait timeout is zero.
        #
        # If "listen" is specified, this is attach-by-socket with the server expected
        # to connect to the adapter via debugpy.connect(). There is no PID known in
        # advance, so just wait until the first server connection indefinitely, with
        # no timeout.
        #
        # If "connect" is specified, this is attach-by-socket in which the server has
        # spawned the adapter via debugpy.listen(). There is no PID known to the client
        # in advance, but the server connection should be either be there already, or
        # the server should be connecting shortly, so there must be a timeout.
        #
        # In the last two cases, if there's more than one server connection already,
        # this is a multiprocess re-attach. The client doesn't know the PID, so we just
        # connect it to the oldest server connection that we have - in most cases, it
        # will be the one for the root debuggee process, but if it has exited already,
        # it will be some subprocess.
        if pid != ():
            if not isinstance(pid, int):
                try:
                    pid = int(pid)
                except Exception:
                    raise request.isnt_valid('"processId" must be parseable as int')
            debugpy_args = request("debugpyArgs", json.array(str))

            def on_output(category, output):
                self.channel.send_event(
                    "output",
                    {
                        "category": category,
                        "output": output,
                    },
                )

            try:
                servers.inject(pid, debugpy_args, on_output)
            except Exception as e:
                log.swallow_exception()
                self.session.finalize(
                    "Error when trying to attach to PID:\n%s" % (str(e),)
                )
                return

            timeout = common.PROCESS_SPAWN_TIMEOUT
            pred = lambda conn: conn.pid == pid
        else:
            if sub_pid == ():
                pred = lambda conn: True
                timeout = common.PROCESS_SPAWN_TIMEOUT if listen == () else None
            else:
                pred = lambda conn: conn.pid == sub_pid
                timeout = 0

        self.channel.send_event("debugpyWaitingForServer", {"host": host, "port": port})
        conn = servers.wait_for_connection(self.session, pred, timeout)
        if conn is None:
            if sub_pid != ():
                # If we can't find a matching subprocess, it's not always an error -
                # it might have already exited, or didn't even get a chance to connect.
                # To prevent the client from complaining, pretend that the "attach"
                # request was successful, but that the session terminated immediately.
                request.respond({})
                self.session.finalize(
                    'No known subprocess with "subProcessId":{0}'.format(sub_pid)
                )
                return

            raise request.cant_handle(
                (
                    "Timed out waiting for debug server to connect."
                    if timeout
                    else "There is no debug server connected to this adapter."
                ),
                sub_pid,
            )

        try:
            conn.attach_to_session(self.session)
        except ValueError:
            request.cant_handle("{0} is already being debugged.", conn)

    @message_handler
    def configurationDone_request(self, request):
        if self.start_request is None or self.has_started:
            request.cant_handle(
                '"configurationDone" is only allowed during handling of a "launch" '
                'or an "attach" request'
            )

        try:
            self.has_started = True
            try:
                result = self.server.channel.delegate(request)
            except messaging.NoMoreMessages:
                # Server closed connection before we could receive the response to
                # "configurationDone" - this can happen when debuggee exits shortly
                # after starting. It's not an error, but we can't do anything useful
                # here at this point, either, so just bail out.
                request.respond({})
                self.start_request.respond({})
                self.session.finalize(
                    "{0} disconnected before responding to {1}".format(
                        self.server,
                        json.repr(request.command),
                    )
                )
                return
            else:
                request.respond(result)
        except messaging.MessageHandlingError as exc:
            self.start_request.cant_handle(str(exc))
        finally:
            if self.start_request.response is None:
                self.start_request.respond({})
                self._propagate_deferred_events()

        # Notify the client of any child processes of the debuggee that aren't already
        # being debugged.
        for conn in servers.connections():
            if conn.server is None and conn.ppid == self.session.pid:
                self.notify_of_subprocess(conn)

    @message_handler
    def evaluate_request(self, request):
        propagated_request = self.server.channel.propagate(request)

        def handle_response(response):
            request.respond(response.body)

        propagated_request.on_response(handle_response)

        return messaging.NO_RESPONSE

    @message_handler
    def pause_request(self, request):
        request.arguments["threadId"] = "*"
        return self.server.channel.delegate(request)

    @message_handler
    def continue_request(self, request):
        request.arguments["threadId"] = "*"

        try:
            return self.server.channel.delegate(request)
        except messaging.NoMoreMessages:
            # pydevd can sometimes allow the debuggee to exit before the queued
            # "continue" response gets sent. Thus, a failed "continue" response
            # indicating that the server disconnected should be treated as success.
            return {"allThreadsContinued": True}

    @message_handler
    def debugpySystemInfo_request(self, request):
        result = {"debugpy": {"version": debugpy.__version__}}
        if self.server:
            try:
                pydevd_info = self.server.channel.request("pydevdSystemInfo")
            except Exception:
                # If the server has already disconnected, or couldn't handle it,
                # report what we've got.
                pass
            else:
                result.update(pydevd_info)
        return result

    @message_handler
    def terminate_request(self, request):
        # If user specifically requests to terminate, it means that they don't want
        # debug session auto-restart kicking in.
        self.restart_requested = False

        if self._forward_terminate_request:
            # According to the spec, terminate should try to do a gracefull shutdown.
            # We do this in the server by interrupting the main thread with a Ctrl+C.
            # To force the kill a subsequent request would do a disconnect.
            #
            # We only do this if the onTerminate option is set though (the default
            # is a hard-kill for the process and subprocesses).
            return self.server.channel.delegate(request)

        self.session.finalize('client requested "terminate"', terminate_debuggee=True)
        return {}

    @message_handler
    def disconnect_request(self, request):
        # If user specifically requests to disconnect, it means that they don't want
        # debug session auto-restart kicking in.
        self.restart_requested = False

        terminate_debuggee = request("terminateDebuggee", bool, optional=True)
        if terminate_debuggee == ():
            terminate_debuggee = None
        self.session.finalize('client requested "disconnect"', terminate_debuggee)
        request.respond({})

        if self.using_stdio:
            # There's no way for the client to reconnect to this adapter once it disconnects
            # from this session, so close any remaining server connections.
            servers.stop_serving()
            log.info("{0} disconnected from stdio; closing remaining server connections.", self)
            for conn in servers.connections():
                try:
                    conn.channel.close()
                except Exception:
                    log.swallow_exception()

    def disconnect(self):
        super().disconnect()

    def report_sockets(self):
        sockets = [
            {
                "host": host,
                "port": port,
                "internal": listener is not clients.listener,
            }
            for listener in [clients.listener, launchers.listener, servers.listener]
            if listener is not None
            for (host, port) in [listener.getsockname()]
        ]
        self.channel.send_event(
            "debugpySockets",
            {
                "sockets": sockets
            },
        )

    def notify_of_subprocess(self, conn):
        log.info("{1} is a subprocess of {0}.", self, conn)
        with self.session:
            if self.start_request is None or conn in self.known_subprocesses:
                return
            if "processId" in self.start_request.arguments:
                log.warning(
                    "Not reporting subprocess for {0}, because the parent process "
                    'was attached to using "processId" rather than "port".',
                    self.session,
                )
                return

            log.info("Notifying {0} about {1}.", self, conn)
            body = dict(self.start_request.arguments)
            self.known_subprocesses.add(conn)
            self.session.notify_changed()

        for key in "processId", "listen", "preLaunchTask", "postDebugTask", "request", "restart":
            body.pop(key, None)

        body["name"] = "Subprocess {0}".format(conn.pid)
        body["subProcessId"] = conn.pid

        for key in "args", "processName", "pythonArgs":
            body.pop(key, None)

        host = body.pop("host", None)
        port = body.pop("port", None)
        if "connect" not in body:
            body["connect"] = {}
        if "host" not in body["connect"]:
            body["connect"]["host"] = host if host is not None else "127.0.0.1"
        if "port" not in body["connect"]:
            if port is None:
                _, port = listener.getsockname()
            body["connect"]["port"] = port

        if self.capabilities["supportsStartDebuggingRequest"]:
            self.channel.request("startDebugging", {
                "request": "attach",
                "configuration": body,
            })
        else:
            body["request"] = "attach"
            self.channel.send_event("debugpyAttach", body)


def serve(host, port):
    global listener
    listener = sockets.serve("Client", Client, host, port)
    sessions.report_sockets()
    return listener.getsockname()


def stop_serving():
    global listener
    if listener is not None:
        try:
            listener.close()
        except Exception:
            log.swallow_exception(level="warning")
        listener = None
    sessions.report_sockets()


==> extension/bundled/libs/debugpy/adapter/components.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import functools

from debugpy.common import json, log, messaging, util


ACCEPT_CONNECTIONS_TIMEOUT = 10


class ComponentNotAvailable(Exception):
    def __init__(self, type):
        super().__init__(f"{type.__name__} is not available")


class Component(util.Observable):
    """A component managed by a debug adapter: client, launcher, or debug server.

    Every component belongs to a Session, which is used for synchronization and
    shared data.

    Every component has its own message channel, and provides message handlers for
    that channel. All handlers should be decorated with @Component.message_handler,
    which ensures that Session is locked for the duration of the handler. Thus, only
    one handler is running at any given time across all components, unless the lock
    is released explicitly or via Session.wait_for().

    Components report changes to their attributes to Session, allowing one component
    to wait_for() a change caused by another component.
    """

    def __init__(self, session, stream=None, channel=None):
        assert (stream is None) ^ (channel is None)

        try:
            lock_held = session.lock.acquire(blocking=False)
            assert lock_held, "__init__ of a Component subclass must lock its Session"
        finally:
            session.lock.release()

        super().__init__()

        self.session = session

        if channel is None:
            stream.name = str(self)
            channel = messaging.JsonMessageChannel(stream, self)
            channel.start()
        else:
            channel.name = channel.stream.name = str(self)
            channel.handlers = self
        self.channel = channel
        self.is_connected = True

        # Do this last to avoid triggering useless notifications for assignments above.
        self.observers += [lambda *_: self.session.notify_changed()]

    def __str__(self):
        return f"{type(self).__name__}[{self.session.id}]"

    @property
    def client(self):
        return self.session.client

    @property
    def launcher(self):
        return self.session.launcher

    @property
    def server(self):
        return self.session.server

    def wait_for(self, *args, **kwargs):
        return self.session.wait_for(*args, **kwargs)

    @staticmethod
    def message_handler(f):
        """Applied to a message handler to automatically lock and unlock the session
        for its duration, and to validate the session state.

        If the handler raises ComponentNotAvailable or JsonIOError, converts it to
        Message.cant_handle().
        """

        @functools.wraps(f)
        def lock_and_handle(self, message):
            try:
                with self.session:
                    return f(self, message)
            except ComponentNotAvailable as exc:
                raise message.cant_handle("{0}", exc, silent=True)
            except messaging.MessageHandlingError as exc:
                if exc.cause is message:
                    raise
                else:
                    exc.propagate(message)
            except messaging.JsonIOError as exc:
                raise message.cant_handle(
                    "{0} disconnected unexpectedly", exc.stream.name, silent=True
                )

        return lock_and_handle

    def disconnect(self):
        with self.session:
            self.is_connected = False
            self.session.finalize("{0} has disconnected".format(self))


def missing(session, type):
    class Missing(object):
        """A dummy component that raises ComponentNotAvailable whenever some
        attribute is accessed on it.
        """

        __getattr__ = __setattr__ = lambda self, *_: report()
        __bool__ = __nonzero__ = lambda self: False

    def report():
        try:
            raise ComponentNotAvailable(type)
        except Exception as exc:
            log.reraise_exception("{0} in {1}", exc, session)

    return Missing()


class Capabilities(dict):
    """A collection of feature flags for a component. Corresponds to JSON properties
    in the DAP "initialize" request or response, other than those that identify the
    party.
    """

    PROPERTIES = {}
    """JSON property names and default values for the the capabilities represented
    by instances of this class. Keys are names, and values are either default values
    or validators.

    If the value is callable, it must be a JSON validator; see debugpy.common.json for
    details. If the value is not callable, it is as if json.default(value) validator
    was used instead.
    """

    def __init__(self, component, message):
        """Parses an "initialize" request or response and extracts the feature flags.

        For every "X" in self.PROPERTIES, sets self["X"] to the corresponding value
        from message.payload if it's present there, or to the default value otherwise.
        """

        assert message.is_request("initialize") or message.is_response("initialize")

        self.component = component

        payload = message.payload
        for name, validate in self.PROPERTIES.items():
            value = payload.get(name, ())
            if not callable(validate):
                validate = json.default(validate)

            try:
                value = validate(value)
            except Exception as exc:
                raise message.isnt_valid("{0} {1}", json.repr(name), exc)

            assert (
                value != ()
            ), f"{validate} must provide a default value for missing properties."
            self[name] = value

        log.debug("{0}", self)

    def __repr__(self):
        return f"{type(self).__name__}: {json.repr(dict(self))}"

    def require(self, *keys):
        for key in keys:
            if not self[key]:
                raise messaging.MessageHandlingError(
                    f"{self.component} does not have capability {json.repr(key)}",
                )


==> extension/bundled/libs/debugpy/adapter/launchers.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import os
import subprocess
import sys

from debugpy import adapter, common
from debugpy.common import log, messaging, sockets
from debugpy.adapter import components, servers, sessions

listener = None


class Launcher(components.Component):
    """Handles the launcher side of a debug session."""

    message_handler = components.Component.message_handler

    def __init__(self, session, stream):
        with session:
            assert not session.launcher
            super().__init__(session, stream)

            self.pid = None
            """Process ID of the debuggee process, as reported by the launcher."""

            self.exit_code = None
            """Exit code of the debuggee process."""

            session.launcher = self

    @message_handler
    def process_event(self, event):
        self.pid = event("systemProcessId", int)
        self.client.propagate_after_start(event)

    @message_handler
    def output_event(self, event):
        self.client.propagate_after_start(event)

    @message_handler
    def exited_event(self, event):
        self.exit_code = event("exitCode", int)
        # We don't want to tell the client about this just yet, because it will then
        # want to disconnect, and the launcher might still be waiting for keypress
        # (if wait-on-exit was enabled). Instead, we'll report the event when we
        # receive "terminated" from the launcher, right before it exits.

    @message_handler
    def terminated_event(self, event):
        try:
            self.client.channel.send_event("exited", {"exitCode": self.exit_code})
        except Exception:
            pass
        self.channel.close()

    def terminate_debuggee(self):
        with self.session:
            if self.exit_code is None:
                try:
                    self.channel.request("terminate")
                except Exception:
                    pass


def spawn_debuggee(
    session,
    start_request,
    python,
    launcher_path,
    adapter_host,
    args,
    shell_expand_args,
    cwd,
    console,
    console_title,
    sudo,
):
    global listener

    # -E tells sudo to propagate environment variables to the target process - this
    # is necessary for launcher to get DEBUGPY_LAUNCHER_PORT and DEBUGPY_LOG_DIR.
    cmdline = ["sudo", "-E"] if sudo else []
    cmdline += python
    cmdline += [launcher_path]
    env = {}

    arguments = dict(start_request.arguments)
    if not session.no_debug:
        _, arguments["port"] = servers.listener.getsockname()
        arguments["adapterAccessToken"] = adapter.access_token

    def on_launcher_connected(sock):
        listener.close()
        stream = messaging.JsonIOStream.from_socket(sock)
        Launcher(session, stream)

    try:
        listener = sockets.serve(
            "Launcher", on_launcher_connected, adapter_host, backlog=1
        )
    except Exception as exc:
        raise start_request.cant_handle(
            "{0} couldn't create listener socket for launcher: {1}", session, exc
        )
    sessions.report_sockets()

    try:
        launcher_host, launcher_port = listener.getsockname()
        launcher_addr = (
            launcher_port
            if launcher_host == "127.0.0.1"
            else f"{launcher_host}:{launcher_port}"
        )
        cmdline += [str(launcher_addr), "--"]
        cmdline += args

        if log.log_dir is not None:
            env[str("DEBUGPY_LOG_DIR")] = log.log_dir
        if log.stderr.levels != {"warning", "error"}:
            env[str("DEBUGPY_LOG_STDERR")] = str(" ".join(log.stderr.levels))

        if console == "internalConsole":
            log.info("{0} spawning launcher: {1!r}", session, cmdline)
            try:
                # If we are talking to the client over stdio, sys.stdin and sys.stdout
                # are redirected to avoid mangling the DAP message stream. Make sure
                # the launcher also respects that.
                subprocess.Popen(
                    cmdline,
                    cwd=cwd,
                    env=dict(list(os.environ.items()) + list(env.items())),
                    stdin=sys.stdin,
                    stdout=sys.stdout,
                    stderr=sys.stderr,
                )
            except Exception as exc:
                raise start_request.cant_handle("Failed to spawn launcher: {0}", exc)
        else:
            log.info('{0} spawning launcher via "runInTerminal" request.', session)
            session.client.capabilities.require("supportsRunInTerminalRequest")
            kinds = {"integratedTerminal": "integrated", "externalTerminal": "external"}
            request_args = {
                "kind": kinds[console],
                "title": console_title,
                "args": cmdline,
                "env": env,
            }
            if cwd is not None:
                request_args["cwd"] = cwd
            if shell_expand_args:
                request_args["argsCanBeInterpretedByShell"] = True
            try:
                # It is unspecified whether this request receives a response immediately, or only
                # after the spawned command has completed running, so do not block waiting for it.
                session.client.channel.send_request("runInTerminal", request_args)
            except messaging.MessageHandlingError as exc:
                exc.propagate(start_request)

        # If using sudo, it might prompt for password, and launcher won't start running
        # until the user enters it, so don't apply timeout in that case.
        if not session.wait_for(
            lambda: session.launcher,
            timeout=(None if sudo else common.PROCESS_SPAWN_TIMEOUT),
        ):
            raise start_request.cant_handle("Timed out waiting for launcher to connect")

        try:
            session.launcher.channel.request(start_request.command, arguments)
        except messaging.MessageHandlingError as exc:
            exc.propagate(start_request)

        if not session.wait_for(
            lambda: session.launcher.pid is not None,
            timeout=common.PROCESS_SPAWN_TIMEOUT,
        ):
            raise start_request.cant_handle(
                'Timed out waiting for "process" event from launcher'
            )

        if session.no_debug:
            return

        # Wait for the first incoming connection regardless of the PID - it won't
        # necessarily match due to the use of stubs like py.exe or "conda run".
        conn = servers.wait_for_connection(
            session, lambda conn: True, timeout=common.PROCESS_SPAWN_TIMEOUT
        )
        if conn is None:
            raise start_request.cant_handle("Timed out waiting for debuggee to spawn")
        conn.attach_to_session(session)

    finally:
        listener.close()
        listener = None
        sessions.report_sockets()


==> extension/bundled/libs/debugpy/adapter/servers.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from __future__ import annotations

import os
import subprocess
import sys
import threading
import time

import debugpy
from debugpy import adapter
from debugpy.common import json, log, messaging, sockets
from debugpy.adapter import components, sessions
import traceback
import io

access_token = None
"""Access token used to authenticate with the servers."""

listener = None
"""Listener socket that accepts server connections."""

_lock = threading.RLock()

_connections = []
"""All servers that are connected to this adapter, in order in which they connected.
"""

_connections_changed = threading.Event()


class Connection(object):
    """A debug server that is connected to the adapter.

    Servers that are not participating in a debug session are managed directly by the
    corresponding Connection instance.

    Servers that are participating in a debug session are managed by that sessions's
    Server component instance, but Connection object remains, and takes over again
    once the session ends.
    """

    disconnected: bool

    process_replaced: bool
    """Whether this is a connection to a process that is being replaced in situ
    by another process, e.g. via exec().
    """

    server: Server | None
    """The Server component, if this debug server belongs to Session.
    """

    pid: int | None

    ppid: int | None

    channel: messaging.JsonMessageChannel

    def __init__(self, sock):
        from debugpy.adapter import sessions

        self.disconnected = False

        self.process_replaced = False

        self.server = None

        self.pid = None

        stream = messaging.JsonIOStream.from_socket(sock, str(self))
        self.channel = messaging.JsonMessageChannel(stream, self)
        self.channel.start()

        try:
            self.authenticate()
            info = self.channel.request("pydevdSystemInfo")
            process_info = info("process", json.object())
            self.pid = process_info("pid", int)
            self.ppid = process_info("ppid", int, optional=True)
            if self.ppid == ():
                self.ppid = None
            self.channel.name = stream.name = str(self)

            with _lock:
                # The server can disconnect concurrently before we get here, e.g. if
                # it was force-killed. If the disconnect() handler has already run,
                # don't register this server or report it, since there's nothing to
                # deregister it.
                if self.disconnected:
                    return

                # An existing connection with the same PID and process_replaced == True
                # corresponds to the process that replaced itself with this one, so it's
                # not an error.
                if any(
                    conn.pid == self.pid and not conn.process_replaced
                    for conn in _connections
                ):
                    raise KeyError(f"{self} is already connected to this adapter")

                is_first_server = len(_connections) == 0
                _connections.append(self)
                _connections_changed.set()

        except Exception:
            log.swallow_exception("Failed to accept incoming server connection:")
            self.channel.close()

            # If this was the first server to connect, and the main thread is inside
            # wait_until_disconnected(), we want to unblock it and allow it to exit.
            dont_wait_for_first_connection()

            # If we couldn't retrieve all the necessary info from the debug server,
            # or there's a PID clash, we don't want to track this debuggee anymore,
            # but we want to continue accepting connections.
            return

        parent_session = sessions.get(self.ppid)
        if parent_session is None:
            parent_session = sessions.get(self.pid)
        if parent_session is None:
            log.info("No active debug session for parent process of {0}.", self)
        else:
            if self.pid == parent_session.pid:
                parent_server = parent_session.server
                if not (parent_server and parent_server.connection.process_replaced):
                    log.error("{0} is not expecting replacement.", parent_session)
                    self.channel.close()
                    return
            try:
                parent_session.client.notify_of_subprocess(self)
                return
            except Exception:
                # This might fail if the client concurrently disconnects from the parent
                # session. We still want to keep the connection around, in case the
                # client reconnects later. If the parent session was "launch", it'll take
                # care of closing the remaining server connections.
                log.swallow_exception(
                    "Failed to notify parent session about {0}:", self
                )

        # If we got to this point, the subprocess notification was either not sent,
        # or not delivered successfully. For the first server, this is expected, since
        # it corresponds to the root process, and there is no other debug session to
        # notify. But subsequent server connections represent subprocesses, and those
        # will not start running user code until the client tells them to. Since there
        # isn't going to be a client without the notification, such subprocesses have
        # to be unblocked.
        if is_first_server:
            return
        log.info("No clients to wait for - unblocking {0}.", self)
        try:
            self.channel.request("initialize", {"adapterID": "debugpy"})
            self.channel.request("attach", {"subProcessId": self.pid})
            self.channel.request("configurationDone")
            self.channel.request("disconnect")
        except Exception:
            log.swallow_exception("Failed to unblock orphaned subprocess:")
            self.channel.close()

    def __str__(self):
        return "Server" + ("[?]" if self.pid is None else f"[pid={self.pid}]")

    def authenticate(self):
        if access_token is None and adapter.access_token is None:
            return
        auth = self.channel.request(
            "pydevdAuthorize", {"debugServerAccessToken": access_token}
        )
        if auth["clientAccessToken"] != adapter.access_token:
            self.channel.close()
            raise RuntimeError('Mismatched "clientAccessToken"; server not authorized.')

    def request(self, request):
        raise request.isnt_valid(
            "Requests from the debug server to the client are not allowed."
        )

    def event(self, event):
        pass

    def terminated_event(self, event):
        self.channel.close()

    def disconnect(self):
        with _lock:
            self.disconnected = True
            if self.server is not None:
                # If the disconnect happened while Server was being instantiated,
                # we need to tell it, so that it can clean up via Session.finalize().
                # It will also take care of deregistering the connection in that case.
                self.server.disconnect()
            elif self in _connections:
                _connections.remove(self)
                _connections_changed.set()

    def attach_to_session(self, session):
        """Attaches this server to the specified Session as a Server component.

        Raises ValueError if the server already belongs to some session.
        """

        with _lock:
            if self.server is not None:
                raise ValueError
            log.info("Attaching {0} to {1}", self, session)
            self.server = Server(session, self)


class Server(components.Component):
    """Handles the debug server side of a debug session."""

    message_handler = components.Component.message_handler

    connection: Connection

    class Capabilities(components.Capabilities):
        PROPERTIES = {
            "supportsCompletionsRequest": False,
            "supportsConditionalBreakpoints": False,
            "supportsConfigurationDoneRequest": False,
            "supportsDataBreakpoints": False,
            "supportsDelayedStackTraceLoading": False,
            "supportsDisassembleRequest": False,
            "supportsEvaluateForHovers": False,
            "supportsExceptionInfoRequest": False,
            "supportsExceptionOptions": False,
            "supportsFunctionBreakpoints": False,
            "supportsGotoTargetsRequest": False,
            "supportsHitConditionalBreakpoints": False,
            "supportsLoadedSourcesRequest": False,
            "supportsLogPoints": False,
            "supportsModulesRequest": False,
            "supportsReadMemoryRequest": False,
            "supportsRestartFrame": False,
            "supportsRestartRequest": False,
            "supportsSetExpression": False,
            "supportsSetVariable": False,
            "supportsStepBack": False,
            "supportsStepInTargetsRequest": False,
            "supportsTerminateRequest": True,
            "supportsTerminateThreadsRequest": False,
            "supportsValueFormattingOptions": False,
            "exceptionBreakpointFilters": [],
            "additionalModuleColumns": [],
            "supportedChecksumAlgorithms": [],
        }

    def __init__(self, session, connection):
        assert connection.server is None
        with session:
            assert not session.server
            super().__init__(session, channel=connection.channel)

            self.connection = connection

            assert self.session.pid is None
            if self.session.launcher and self.session.launcher.pid != self.pid:
                log.info(
                    "Launcher reported PID={0}, but server reported PID={1}",
                    self.session.launcher.pid,
                    self.pid,
                )
            self.session.pid = self.pid

            session.server = self

    @property
    def pid(self):
        """Process ID of the debuggee process, as reported by the server."""
        return self.connection.pid

    @property
    def ppid(self):
        """Parent process ID of the debuggee process, as reported by the server."""
        return self.connection.ppid

    def initialize(self, request):
        assert request.is_request("initialize")
        self.connection.authenticate()
        request = self.channel.propagate(request)
        request.wait_for_response()
        self.capabilities = self.Capabilities(self, request.response)

    # Generic request handler, used if there's no specific handler below.
    @message_handler
    def request(self, request):
        # Do not delegate requests from the server by default. There is a security
        # boundary between the server and the adapter, and we cannot trust arbitrary
        # requests sent over that boundary, since they may contain arbitrary code
        # that the client will execute - e.g. "runInTerminal". The adapter must only
        # propagate requests that it knows are safe.
        raise request.isnt_valid(
            "Requests from the debug server to the client are not allowed."
        )

    # Generic event handler, used if there's no specific handler below.
    @message_handler
    def event(self, event):
        self.client.propagate_after_start(event)

    @message_handler
    def initialized_event(self, event):
        # pydevd doesn't send it, but the adapter will send its own in any case.
        pass

    @message_handler
    def process_event(self, event):
        # If there is a launcher, it's handling the process event.
        if not self.launcher:
            self.client.propagate_after_start(event)

    @message_handler
    def continued_event(self, event):
        # https://github.com/microsoft/ptvsd/issues/1530
        #
        # DAP specification says that a step request implies that only the thread on
        # which that step occurred is resumed for the duration of the step. However,
        # for VS compatibility, pydevd can operate in a mode that resumes all threads
        # instead. This is set according to the value of "steppingResumesAllThreads"
        # in "launch" or "attach" request, which defaults to true. If explicitly set
        # to false, pydevd will only resume the thread that was stepping.
        #
        # To ensure that the client is aware that other threads are getting resumed in
        # that mode, pydevd sends a "continued" event with "allThreadsResumed": true.
        # when responding to a step request. This ensures correct behavior in VSCode
        # and other DAP-conformant clients.
        #
        # On the other hand, VS does not follow the DAP specification in this regard.
        # When it requests a step, it assumes that all threads will be resumed, and
        # does not expect to see "continued" events explicitly reflecting that fact.
        # If such events are sent regardless, VS behaves erratically. Thus, we have
        # to suppress them specifically for VS.
        if self.client.client_id not in ("visualstudio", "vsformac"):
            self.client.propagate_after_start(event)

    @message_handler
    def exited_event(self, event: messaging.Event):
        if event("pydevdReason", str, optional=True) == "processReplaced":
            # The parent process used some API like exec() that replaced it with another
            # process in situ. The connection will shut down immediately afterwards, but
            # we need to keep the corresponding session alive long enough to report the
            # subprocess to it.
            self.connection.process_replaced = True
        else:
            # If there is a launcher, it's handling the exit code.
            if not self.launcher:
                self.client.propagate_after_start(event)

    @message_handler
    def terminated_event(self, event):
        # Do not propagate this, since we'll report our own.
        self.channel.close()

    def detach_from_session(self):
        with _lock:
            self.is_connected = False
            self.channel.handlers = self.connection
            self.channel.name = self.channel.stream.name = str(self.connection)
            self.connection.server = None

    def disconnect(self):
        if self.connection.process_replaced:
            # Wait for the replacement server to connect to the adapter, and to report
            # itself to the client for this session if there is one.
            log.info("{0} is waiting for replacement subprocess.", self)
            session = self.session
            if not session.client or not session.client.is_connected:
                wait_for_connection(
                    session, lambda conn: conn.pid == self.pid, timeout=30
                )
            else:
                self.wait_for(
                    lambda: (
                        not session.client
                        or not session.client.is_connected
                        or any(
                            conn.pid == self.pid
                            for conn in session.client.known_subprocesses
                        )
                    ),
                    timeout=30,
                )
        with _lock:
            _connections.remove(self.connection)
            _connections_changed.set()
        super().disconnect()


def serve(host="127.0.0.1", port=0):
    global listener
    listener = sockets.serve("Server", Connection, host, port)
    sessions.report_sockets()
    return listener.getsockname()


def is_serving():
    return listener is not None


def stop_serving():
    global listener
    try:
        if listener is not None:
            listener.close()
            listener = None
    except Exception:
        log.swallow_exception(level="warning")
    sessions.report_sockets()


def connections():
    with _lock:
        return list(_connections)


def wait_for_connection(session, predicate, timeout=None):
    """Waits until there is a server matching the specified predicate connected to
    this adapter, and returns the corresponding Connection.

    If there is more than one server connection already available, returns the oldest
    one.
    """

    def wait_for_timeout():
        time.sleep(timeout)
        wait_for_timeout.timed_out = True
        with _lock:
            _connections_changed.set()

    wait_for_timeout.timed_out = timeout == 0
    if timeout:
        thread = threading.Thread(
            target=wait_for_timeout, name="servers.wait_for_connection() timeout"
        )
        thread.daemon = True
        thread.start()

    if timeout != 0:
        log.info("{0} waiting for connection from debug server...", session)
    while True:
        with _lock:
            _connections_changed.clear()
            conns = (conn for conn in _connections if predicate(conn))
            conn = next(conns, None)
            if conn is not None or wait_for_timeout.timed_out:
                return conn
        _connections_changed.wait()


def wait_until_disconnected():
    """Blocks until all debug servers disconnect from the adapter.

    If there are no server connections, waits until at least one is established first,
    before waiting for it to disconnect.
    """
    while True:
        _connections_changed.wait()
        with _lock:
            _connections_changed.clear()
            if not len(_connections):
                return


def dont_wait_for_first_connection():
    """Unblocks any pending wait_until_disconnected() call that is waiting on the
    first server to connect.
    """
    with _lock:
        _connections_changed.set()


def inject(pid, debugpy_args, on_output):
    host, port = listener.getsockname()

    cmdline = [
        sys.executable,
        os.path.dirname(debugpy.__file__),
        "--connect",
        host + ":" + str(port),
    ]
    if adapter.access_token is not None:
        cmdline += ["--adapter-access-token", adapter.access_token]
    cmdline += debugpy_args
    cmdline += ["--pid", str(pid)]

    log.info("Spawning attach-to-PID debugger injector: {0!r}", cmdline)
    try:
        injector = subprocess.Popen(
            cmdline,
            bufsize=0,
            stdin=subprocess.PIPE,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
        )
    except Exception as exc:
        log.swallow_exception(
            "Failed to inject debug server into process with PID={0}", pid
        )
        raise messaging.MessageHandlingError(
            "Failed to inject debug server into process with PID={0}: {1}".format(
                pid, exc
            )
        )

    # We need to capture the output of the injector - needed so that it doesn't 
    # get blocked on a write() syscall (besides showing it to the user if it
    # is taking longer than expected).

    output_collected = []
    output_collected.append("--- Starting attach to pid: {0} ---\n".format(pid))

    def capture(stream):
        nonlocal output_collected
        try:
            while True:
                line = stream.readline()
                if not line:
                    break
                line = line.decode("utf-8", "replace")
                output_collected.append(line)
                log.info("Injector[PID={0}] output: {1}", pid, line.rstrip())
            log.info("Injector[PID={0}] exited.", pid)
        except Exception:
            s = io.StringIO()
            traceback.print_exc(file=s)
            on_output("stderr", s.getvalue())

    threading.Thread(
        target=capture,
        name=f"Injector[PID={pid}] stdout",
        args=(injector.stdout,),
        daemon=True,
    ).start()

    def info_on_timeout():
        nonlocal output_collected
        taking_longer_than_expected = False
        initial_time = time.time()
        while True:
            time.sleep(1)
            returncode = injector.poll()
            if returncode is not None:
                if returncode != 0:
                    # Something didn't work out. Let's print more info to the user.
                    on_output(
                        "stderr",
                        "Attach to PID failed.\n\n",
                    )
                    
                    old = output_collected
                    output_collected = []
                    contents = "".join(old)
                    on_output("stderr", "".join(contents))
                break

            elapsed = time.time() - initial_time
            on_output(
                "stdout", "Attaching to PID: %s (elapsed: %.2fs).\n" % (pid, elapsed)
            )

            if not taking_longer_than_expected:
                if elapsed > 10:
                    taking_longer_than_expected = True
                    if sys.platform in ("linux", "linux2"):
                        on_output(
                            "stdout",
                            "\nThe attach to PID is taking longer than expected.\n",
                        )
                        on_output(
                            "stdout",
                            "On Linux it's possible to customize the value of\n",
                        )
                        on_output(
                            "stdout",
                            "`PYDEVD_GDB_SCAN_SHARED_LIBRARIES` so that fewer libraries.\n",
                        )
                        on_output(
                            "stdout",
                            "are scanned when searching for the needed symbols.\n\n",
                        )
                        on_output(
                            "stdout",
                            "i.e.: set in your environment variables (and restart your editor/client\n",
                        )
                        on_output(
                            "stdout",
                            "so that it picks up the updated environment variable value):\n\n",
                        )
                        on_output(
                            "stdout",
                            "PYDEVD_GDB_SCAN_SHARED_LIBRARIES=libdl, libltdl, libc, libfreebl3\n\n",
                        )
                        on_output(
                            "stdout",
                            "-- the actual library may be different (the gdb output typically\n",
                        )
                        on_output(
                            "stdout",
                            "-- writes the libraries that will be used, so, it should be possible\n",
                        )
                        on_output(
                            "stdout",
                            "-- to test other libraries if the above doesn't work).\n\n",
                        )
            if taking_longer_than_expected:
                # If taking longer than expected, start showing the actual output to the user.
                old = output_collected
                output_collected = []
                contents = "".join(old)
                if contents:
                    on_output("stderr", contents)                

    threading.Thread(
        target=info_on_timeout, name=f"Injector[PID={pid}] info on timeout", daemon=True
    ).start()


==> extension/bundled/libs/debugpy/adapter/sessions.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import itertools
import os
import signal
import threading
import time

from debugpy import common
from debugpy.common import log, util
from debugpy.adapter import components, launchers, servers


_lock = threading.RLock()
_sessions = set()
_sessions_changed = threading.Event()


class Session(util.Observable):
    """A debug session involving a client, an adapter, a launcher, and a debug server.

    The client and the adapter are always present, and at least one of launcher and debug
    server is present, depending on the scenario.
    """

    _counter = itertools.count(1)

    def __init__(self):
        from debugpy.adapter import clients

        super().__init__()

        self.lock = threading.RLock()
        self.id = next(self._counter)
        self._changed_condition = threading.Condition(self.lock)

        self.client = components.missing(self, clients.Client)
        """The client component. Always present."""

        self.launcher = components.missing(self, launchers.Launcher)
        """The launcher componet. Always present in "launch" sessions, and never
        present in "attach" sessions.
        """

        self.server = components.missing(self, servers.Server)
        """The debug server component. Always present, unless this is a "launch"
        session with "noDebug".
        """

        self.no_debug = None
        """Whether this is a "noDebug" session."""

        self.pid = None
        """Process ID of the debuggee process."""

        self.debug_options = {}
        """Debug options as specified by "launch" or "attach" request."""

        self.is_finalizing = False
        """Whether finalize() has been invoked."""

        self.observers += [lambda *_: self.notify_changed()]

    def __str__(self):
        return f"Session[{self.id}]"

    def __enter__(self):
        """Lock the session for exclusive access."""
        self.lock.acquire()
        return self

    def __exit__(self, exc_type, exc_value, exc_tb):
        """Unlock the session."""
        self.lock.release()

    def register(self):
        with _lock:
            _sessions.add(self)
            _sessions_changed.set()

    def notify_changed(self):
        with self:
            self._changed_condition.notify_all()

        # A session is considered ended once all components disconnect, and there
        # are no further incoming messages from anything to handle.
        components = self.client, self.launcher, self.server
        if all(not com or not com.is_connected for com in components):
            with _lock:
                if self in _sessions:
                    log.info("{0} has ended.", self)
                    _sessions.remove(self)
                    _sessions_changed.set()

    def wait_for(self, predicate, timeout=None):
        """Waits until predicate() becomes true.

        The predicate is invoked with the session locked. If satisfied, the method
        returns immediately. Otherwise, the lock is released (even if it was held
        at entry), and the method blocks waiting for some attribute of either self,
        self.client, self.server, or self.launcher to change. On every change, session
        is re-locked and predicate is re-evaluated, until it is satisfied.

        While the session is unlocked, message handlers for components other than
        the one that is waiting can run, but message handlers for that one are still
        blocked.

        If timeout is not None, the method will unblock and return after that many
        seconds regardless of whether the predicate was satisfied. The method returns
        False if it timed out, and True otherwise.
        """

        def wait_for_timeout():
            time.sleep(timeout)
            wait_for_timeout.timed_out = True
            self.notify_changed()

        wait_for_timeout.timed_out = False
        if timeout is not None:
            thread = threading.Thread(
                target=wait_for_timeout, name="Session.wait_for() timeout"
            )
            thread.daemon = True
            thread.start()

        with self:
            while not predicate():
                if wait_for_timeout.timed_out:
                    return False
                self._changed_condition.wait()
            return True

    def finalize(self, why, terminate_debuggee=None):
        """Finalizes the debug session.

        If the server is present, sends "disconnect" request with "terminateDebuggee"
        set as specified request to it; waits for it to disconnect, allowing any
        remaining messages from it to be handled; and closes the server channel.

        If the launcher is present, sends "terminate" request to it, regardless of the
        value of terminate; waits for it to disconnect, allowing any remaining messages
        from it to be handled; and closes the launcher channel.

        If the client is present, sends "terminated" event to it.

        If terminate_debuggee=None, it is treated as True if the session has a Launcher
        component, and False otherwise.
        """

        if self.is_finalizing:
            return
        self.is_finalizing = True
        log.info("{0}; finalizing {1}.", why, self)

        if terminate_debuggee is None:
            terminate_debuggee = bool(self.launcher)

        try:
            self._finalize(why, terminate_debuggee)
        except Exception:
            # Finalization should never fail, and if it does, the session is in an
            # indeterminate and likely unrecoverable state, so just fail fast.
            log.swallow_exception("Fatal error while finalizing {0}", self)
            os._exit(1)

        log.info("{0} finalized.", self)

    def _finalize(self, why, terminate_debuggee):
        # If the client started a session, and then disconnected before issuing "launch"
        # or "attach", the main thread will be blocked waiting for the first server
        # connection to come in - unblock it, so that we can exit.
        servers.dont_wait_for_first_connection()

        if self.server:
            if self.server.is_connected:
                if terminate_debuggee and self.launcher and self.launcher.is_connected:
                    # If we were specifically asked to terminate the debuggee, and we
                    # can ask the launcher to kill it, do so instead of disconnecting
                    # from the server to prevent debuggee from running any more code.
                    self.launcher.terminate_debuggee()
                else:
                    # Otherwise, let the server handle it the best it can.
                    try:
                        self.server.channel.request(
                            "disconnect", {"terminateDebuggee": terminate_debuggee}
                        )
                    except Exception:
                        pass
            self.server.detach_from_session()

        if self.launcher and self.launcher.is_connected:
            # If there was a server, we just disconnected from it above, which should
            # cause the debuggee process to exit, unless it is being replaced in situ -
            # so let's wait for that first.
            if self.server and not self.server.connection.process_replaced:
                log.info('{0} waiting for "exited" event...', self)
                if not self.wait_for(
                    lambda: self.launcher.exit_code is not None,
                    timeout=common.PROCESS_EXIT_TIMEOUT,
                ):
                    log.warning('{0} timed out waiting for "exited" event.', self)

            # Terminate the debuggee process if it's still alive for any reason -
            # whether it's because there was no server to handle graceful shutdown,
            # or because the server couldn't handle it for some reason - unless the
            # process is being replaced in situ.
            if not (self.server and self.server.connection.process_replaced):
                self.launcher.terminate_debuggee()

            # Wait until the launcher message queue fully drains. There is no timeout
            # here, because the final "terminated" event will only come after reading
            # user input in wait-on-exit scenarios. In addition, if the process was
            # replaced in situ, the launcher might still have more output to capture
            # from its replacement.
            log.info("{0} waiting for {1} to disconnect...", self, self.launcher)
            self.wait_for(lambda: not self.launcher.is_connected)

            try:
                self.launcher.channel.close()
            except Exception:
                log.swallow_exception()

        if self.client:
            if self.client.is_connected:
                # Tell the client that debugging is over, but don't close the channel until it
                # tells us to, via the "disconnect" request.
                body = {}
                if self.client.restart_requested:
                    body["restart"] = True
                try:
                    self.client.channel.send_event("terminated", body)
                except Exception:
                    pass

            if (
                self.client.start_request is not None
                and self.client.start_request.command == "launch"
                and not (self.server and self.server.connection.process_replaced)
            ):
                servers.stop_serving()
                log.info(
                    '"launch" session ended - killing remaining debuggee processes.'
                )

                pids_killed = set()
                if self.launcher and self.launcher.pid is not None:
                    # Already killed above.
                    pids_killed.add(self.launcher.pid)

                while True:
                    conns = [
                        conn
                        for conn in servers.connections()
                        if conn.pid not in pids_killed
                    ]
                    if not len(conns):
                        break
                    for conn in conns:
                        log.info("Killing {0}", conn)
                        try:
                            os.kill(conn.pid, signal.SIGTERM)
                        except Exception:
                            log.swallow_exception("Failed to kill {0}", conn)
                        pids_killed.add(conn.pid)


def get(pid):
    with _lock:
        return next((session for session in _sessions if session.pid == pid), None)


def wait_until_ended():
    """Blocks until all sessions have ended.

    A session ends when all components that it manages disconnect from it.
    """
    while True:
        with _lock:
            if not len(_sessions):
                return
            _sessions_changed.clear()
        _sessions_changed.wait()


def report_sockets():
    if not _sessions:
        return
    session = sorted(_sessions, key=lambda session: session.id)[0]
    client = session.client
    if client is not None:
        client.report_sockets()


==> extension/bundled/libs/debugpy/common/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from __future__ import annotations
import os
import typing

if typing.TYPE_CHECKING:
    __all__: list[str]

__all__ = []

# The lower time bound for assuming that the process hasn't spawned successfully.
PROCESS_SPAWN_TIMEOUT = float(os.getenv("DEBUGPY_PROCESS_SPAWN_TIMEOUT", 15)) or None

# The lower time bound for assuming that the process hasn't exited gracefully.
PROCESS_EXIT_TIMEOUT = float(os.getenv("DEBUGPY_PROCESS_EXIT_TIMEOUT", 5)) or None


==> extension/bundled/libs/debugpy/common/json.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""Improved JSON serialization.
"""

import builtins
import json
import numbers
import operator


JsonDecoder = json.JSONDecoder


class JsonEncoder(json.JSONEncoder):
    """Customizable JSON encoder.

    If the object implements __getstate__, then that method is invoked, and its
    result is serialized instead of the object itself.
    """

    def default(self, value):
        try:
            get_state = value.__getstate__
        except AttributeError:
            pass
        else:
            return get_state()
        return super().default(value)


class JsonObject(object):
    """A wrapped Python object that formats itself as JSON when asked for a string
    representation via str() or format().
    """

    json_encoder_factory = JsonEncoder
    """Used by __format__ when format_spec is not empty."""

    json_encoder = json_encoder_factory(indent=4)
    """The default encoder used by __format__ when format_spec is empty."""

    def __init__(self, value):
        assert not isinstance(value, JsonObject)
        self.value = value

    def __getstate__(self):
        raise NotImplementedError

    def __repr__(self):
        return builtins.repr(self.value)

    def __str__(self):
        return format(self)

    def __format__(self, format_spec):
        """If format_spec is empty, uses self.json_encoder to serialize self.value
        as a string. Otherwise, format_spec is treated as an argument list to be
        passed to self.json_encoder_factory - which defaults to JSONEncoder - and
        then the resulting formatter is used to serialize self.value as a string.

        Example::

            format("{0} {0:indent=4,sort_keys=True}", json.repr(x))
        """
        if format_spec:
            # At this point, format_spec is a string that looks something like
            # "indent=4,sort_keys=True". What we want is to build a function call
            # from that which looks like:
            #
            #   json_encoder_factory(indent=4,sort_keys=True)
            #
            # which we can then eval() to create our encoder instance.
            make_encoder = "json_encoder_factory(" + format_spec + ")"
            encoder = eval(
                make_encoder, {"json_encoder_factory": self.json_encoder_factory}
            )
        else:
            encoder = self.json_encoder
        return encoder.encode(self.value)


# JSON property validators, for use with MessageDict.
#
# A validator is invoked with the actual value of the JSON property passed to it as
# the sole argument; or if the property is missing in JSON, then () is passed. Note
# that None represents an actual null in JSON, while () is a missing value.
#
# The validator must either raise TypeError or ValueError describing why the property
# value is invalid, or else return the value of the property, possibly after performing
# some substitutions - e.g. replacing () with some default value.


def _converter(value, classinfo):
    """Convert value (str) to number, otherwise return None if is not possible"""
    for one_info in classinfo:
        if issubclass(one_info, numbers.Number):
            try:
                return one_info(value)
            except ValueError:
                pass


def of_type(*classinfo, **kwargs):
    """Returns a validator for a JSON property that requires it to have a value of
    the specified type. If optional=True, () is also allowed.

    The meaning of classinfo is the same as for isinstance().
    """

    assert len(classinfo)
    optional = kwargs.pop("optional", False)
    assert not len(kwargs)

    def validate(value):
        if (optional and value == ()) or isinstance(value, classinfo):
            return value
        else:
            converted_value = _converter(value, classinfo)
            if converted_value:
                return converted_value

            if not optional and value == ():
                raise ValueError("must be specified")
            raise TypeError("must be " + " or ".join(t.__name__ for t in classinfo))

    return validate


def default(default):
    """Returns a validator for a JSON property with a default value.

    The validator will only allow property values that have the same type as the
    specified default value.
    """

    def validate(value):
        if value == ():
            return default
        elif isinstance(value, type(default)):
            return value
        else:
            raise TypeError("must be {0}".format(type(default).__name__))

    return validate


def enum(*values, **kwargs):
    """Returns a validator for a JSON enum.

    The validator will only allow the property to have one of the specified values.

    If optional=True, and the property is missing, the first value specified is used
    as the default.
    """

    assert len(values)
    optional = kwargs.pop("optional", False)
    assert not len(kwargs)

    def validate(value):
        if optional and value == ():
            return values[0]
        elif value in values:
            return value
        else:
            raise ValueError("must be one of: {0!r}".format(list(values)))

    return validate


def array(validate_item=False, vectorize=False, size=None):
    """Returns a validator for a JSON array.

    If the property is missing, it is treated as if it were []. Otherwise, it must
    be a list.

    If validate_item=False, it's treated as if it were (lambda x: x) - i.e. any item
    is considered valid, and is unchanged. If validate_item is a type or a tuple,
    it's treated as if it were json.of_type(validate).

    Every item in the list is replaced with validate_item(item) in-place, propagating
    any exceptions raised by the latter. If validate_item is a type or a tuple, it is
    treated as if it were json.of_type(validate_item).

    If vectorize=True, and the value is neither a list nor a dict, it is treated as
    if it were a single-element list containing that single value - e.g. "foo" is
    then the same as ["foo"]; but {} is an error, and not [{}].

    If size is not None, it can be an int, a tuple of one int, a tuple of two ints,
    or a set. If it's an int, the array must have exactly that many elements. If it's
    a tuple of one int, it's the minimum length. If it's a tuple of two ints, they
    are the minimum and the maximum lengths. If it's a set, it's the set of sizes that
    are valid - e.g. for {2, 4}, the array can be either 2 or 4 elements long.
    """

    if not validate_item:
        validate_item = lambda x: x
    elif isinstance(validate_item, type) or isinstance(validate_item, tuple):
        validate_item = of_type(validate_item)

    if size is None:
        validate_size = lambda _: True
    elif isinstance(size, set):
        size = {operator.index(n) for n in size}
        validate_size = lambda value: (
            len(value) in size
            or "must have {0} elements".format(
                " or ".join(str(n) for n in sorted(size))
            )
        )
    elif isinstance(size, tuple):
        assert 1 <= len(size) <= 2
        size = tuple(operator.index(n) for n in size)
        min_len, max_len = (size + (None,))[0:2]
        validate_size = lambda value: (
            "must have at least {0} elements".format(min_len)
            if len(value) < min_len
            else "must have at most {0} elements".format(max_len)
            if max_len is not None and len(value) < max_len
            else True
        )
    else:
        size = operator.index(size)
        validate_size = lambda value: (
            len(value) == size or "must have {0} elements".format(size)
        )

    def validate(value):
        if value == ():
            value = []
        elif vectorize and not isinstance(value, (list, dict)):
            value = [value]

        of_type(list)(value)

        size_err = validate_size(value)  # True if valid, str if error
        if size_err is not True:
            raise ValueError(size_err)

        for i, item in enumerate(value):
            try:
                value[i] = validate_item(item)
            except (TypeError, ValueError) as exc:
                raise type(exc)(f"[{repr(i)}] {exc}")
        return value

    return validate


def object(validate_value=False):
    """Returns a validator for a JSON object.

    If the property is missing, it is treated as if it were {}. Otherwise, it must
    be a dict.

    If validate_value=False, it's treated as if it were (lambda x: x) - i.e. any
    value is considered valid, and is unchanged. If validate_value is a type or a
    tuple, it's treated as if it were json.of_type(validate_value).

    Every value in the dict is replaced with validate_value(value) in-place, propagating
    any exceptions raised by the latter. If validate_value is a type or a tuple, it is
    treated as if it were json.of_type(validate_value). Keys are not affected.
    """

    if isinstance(validate_value, type) or isinstance(validate_value, tuple):
        validate_value = of_type(validate_value)

    def validate(value):
        if value == ():
            return {}

        of_type(dict)(value)
        if validate_value:
            for k, v in value.items():
                try:
                    value[k] = validate_value(v)
                except (TypeError, ValueError) as exc:
                    raise type(exc)(f"[{repr(k)}] {exc}")
        return value

    return validate


def repr(value):
    return JsonObject(value)


dumps = json.dumps
loads = json.loads


==> extension/bundled/libs/debugpy/common/log.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import atexit
import contextlib
import functools
import inspect
import io
import os
import platform
import sys
import threading
import traceback

import debugpy
from debugpy.common import json, timestamp, util


LEVELS = ("debug", "info", "warning", "error")
"""Logging levels, lowest to highest importance.
"""

log_dir = os.getenv("DEBUGPY_LOG_DIR")
"""If not None, debugger logs its activity to a file named debugpy.*-<pid>.log
in the specified directory, where <pid> is the return value of os.getpid().
"""

timestamp_format = "09.3f"
"""Format spec used for timestamps. Can be changed to dial precision up or down.
"""

_lock = threading.RLock()
_tls = threading.local()
_files = {}  # filename -> LogFile
_levels = set()  # combined for all log files


def _update_levels():
    global _levels
    _levels = frozenset(level for file in _files.values() for level in file.levels)


class LogFile(object):
    def __init__(self, filename, file, levels=LEVELS, close_file=True):
        info("Also logging to {0}.", json.repr(filename))
        self.filename = filename
        self.file = file
        self.close_file = close_file
        self._levels = frozenset(levels)

        with _lock:
            _files[self.filename] = self
            _update_levels()
            info(
                "{0} {1}\n{2} {3} ({4}-bit)\ndebugpy {5}",
                platform.platform(),
                platform.machine(),
                platform.python_implementation(),
                platform.python_version(),
                64 if sys.maxsize > 2**32 else 32,
                debugpy.__version__,
                _to_files=[self],
            )

    @property
    def levels(self):
        return self._levels

    @levels.setter
    def levels(self, value):
        with _lock:
            self._levels = frozenset(LEVELS if value is all else value)
            _update_levels()

    def write(self, level, output):
        if level in self.levels:
            try:
                self.file.write(output)
                self.file.flush()
            except Exception:  # pragma: no cover
                pass

    def close(self):
        with _lock:
            del _files[self.filename]
            _update_levels()
        info("Not logging to {0} anymore.", json.repr(self.filename))

        if self.close_file:
            try:
                self.file.close()
            except Exception:  # pragma: no cover
                pass

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        self.close()


class NoLog(object):
    file = filename = None

    __bool__ = __nonzero__ = lambda self: False

    def close(self):
        pass

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, exc_tb):
        pass


# Used to inject a newline into stderr if logging there, to clean up the output
# when it's intermixed with regular prints from other sources.
def newline(level="info"):
    with _lock:
        stderr.write(level, "\n")


def write(level, text, _to_files=all):
    assert level in LEVELS

    t = timestamp.current()
    format_string = "{0}+{1:" + timestamp_format + "}: "
    prefix = format_string.format(level[0].upper(), t)

    text = getattr(_tls, "prefix", "") + text
    indent = "\n" + (" " * len(prefix))
    output = indent.join(text.split("\n"))
    output = prefix + output + "\n\n"

    with _lock:
        if _to_files is all:
            _to_files = _files.values()
        for file in _to_files:
            file.write(level, output)

    return text


def write_format(level, format_string, *args, **kwargs):
    # Don't spend cycles doing expensive formatting if we don't have to. Errors are
    # always formatted, so that error() can return the text even if it's not logged.
    if level != "error" and level not in _levels:
        return

    try:
        text = format_string.format(*args, **kwargs)
    except Exception:  # pragma: no cover
        reraise_exception()

    return write(level, text, kwargs.pop("_to_files", all))


debug = functools.partial(write_format, "debug")
info = functools.partial(write_format, "info")
warning = functools.partial(write_format, "warning")


def error(*args, **kwargs):
    """Logs an error.

    Returns the output wrapped in AssertionError. Thus, the following::

        raise log.error(s, ...)

    has the same effect as::

        log.error(...)
        assert False, (s.format(...))
    """
    return AssertionError(write_format("error", *args, **kwargs))


def _exception(format_string="", *args, **kwargs):
    level = kwargs.pop("level", "error")
    exc_info = kwargs.pop("exc_info", sys.exc_info())

    if format_string:
        format_string += "\n\n"
    format_string += "{exception}\nStack where logged:\n{stack}"

    exception = "".join(traceback.format_exception(*exc_info))

    f = inspect.currentframe()
    f = f.f_back if f else f  # don't log this frame
    try:
        stack = "".join(traceback.format_stack(f))
    finally:
        del f  # avoid cycles

    write_format(
        level, format_string, *args, exception=exception, stack=stack, **kwargs
    )


def swallow_exception(format_string="", *args, **kwargs):
    """Logs an exception with full traceback.

    If format_string is specified, it is formatted with format(*args, **kwargs), and
    prepended to the exception traceback on a separate line.

    If exc_info is specified, the exception it describes will be logged. Otherwise,
    sys.exc_info() - i.e. the exception being handled currently - will be logged.

    If level is specified, the exception will be logged as a message of that level.
    The default is "error".
    """

    _exception(format_string, *args, **kwargs)


def reraise_exception(format_string="", *args, **kwargs):
    """Like swallow_exception(), but re-raises the current exception after logging it."""

    assert "exc_info" not in kwargs
    _exception(format_string, *args, **kwargs)
    raise


def to_file(filename=None, prefix=None, levels=LEVELS):
    """Starts logging all messages at the specified levels to the designated file.

    Either filename or prefix must be specified, but not both.

    If filename is specified, it designates the log file directly.

    If prefix is specified, the log file is automatically created in options.log_dir,
    with filename computed as prefix + os.getpid(). If log_dir is None, no log file
    is created, and the function returns immediately.

    If the file with the specified or computed name is already being used as a log
    file, it is not overwritten, but its levels are updated as specified.

    The function returns an object with a close() method. When the object is closed,
    logs are not written into that file anymore. Alternatively, the returned object
    can be used in a with-statement:

        with log.to_file("some.log"):
            # now also logging to some.log
        # not logging to some.log anymore
    """

    assert (filename is not None) ^ (prefix is not None)

    if filename is None:
        if log_dir is None:
            return NoLog()
        try:
            os.makedirs(log_dir)
        except OSError:  # pragma: no cover
            pass
        filename = f"{log_dir}/{prefix}-{os.getpid()}.log"

    file = _files.get(filename)
    if file is None:
        file = LogFile(filename, io.open(filename, "w", encoding="utf-8"), levels)
    else:
        file.levels = levels
    return file


@contextlib.contextmanager
def prefixed(format_string, *args, **kwargs):
    """Adds a prefix to all messages logged from the current thread for the duration
    of the context manager.
    """
    prefix = format_string.format(*args, **kwargs)
    old_prefix = getattr(_tls, "prefix", "")
    _tls.prefix = prefix + old_prefix
    try:
        yield
    finally:
        _tls.prefix = old_prefix


def get_environment_description(header):
    import sysconfig
    import site  # noqa

    result = [header, "\n\n"]

    def report(s, *args, **kwargs):
        result.append(s.format(*args, **kwargs))

    def report_paths(get_paths, label=None):
        prefix = f"    {label or get_paths}: "

        expr = None
        if not callable(get_paths):
            expr = get_paths
            get_paths = lambda: util.evaluate(expr)
        try:
            paths = get_paths()
        except AttributeError:
            report("{0}<missing>\n", prefix)
            return
        except Exception:  # pragma: no cover
            swallow_exception(
                "Error evaluating {0}",
                repr(expr) if expr else util.srcnameof(get_paths),
                level="info",
            )
            return

        if not isinstance(paths, (list, tuple)):
            paths = [paths]

        for p in sorted(paths):
            report("{0}{1}", prefix, p)
            if p is not None:
                rp = os.path.realpath(p)
                if p != rp:
                    report("({0})", rp)
            report("\n")

            prefix = " " * len(prefix)

    report("System paths:\n")
    report_paths("sys.executable")
    report_paths("sys.prefix")
    report_paths("sys.base_prefix")
    report_paths("sys.real_prefix")
    report_paths("site.getsitepackages()")
    report_paths("site.getusersitepackages()")

    site_packages = [
        p
        for p in sys.path
        if os.path.exists(p) and os.path.basename(p) == "site-packages"
    ]
    report_paths(lambda: site_packages, "sys.path (site-packages)")

    for name in sysconfig.get_path_names():
        expr = "sysconfig.get_path({0!r})".format(name)
        report_paths(expr)

    report_paths("os.__file__")
    report_paths("threading.__file__")
    report_paths("debugpy.__file__")
    report("\n")

    importlib_metadata = None
    try:
        import importlib_metadata
    except ImportError:  # pragma: no cover
        try:
            from importlib import metadata as importlib_metadata
        except ImportError:
            pass
    if importlib_metadata is None:  # pragma: no cover
        report("Cannot enumerate installed packages - missing importlib_metadata.")
    else:
        report("Installed packages:\n")
        try:
            for pkg in importlib_metadata.distributions():
                report("    {0}=={1}\n", pkg.name, pkg.version)
        except Exception:  # pragma: no cover
            swallow_exception(
                "Error while enumerating installed packages.", level="info"
            )

    return "".join(result).rstrip("\n")


def describe_environment(header):
    info("{0}", get_environment_description(header))


stderr = LogFile(
    "<stderr>",
    sys.stderr,
    levels=os.getenv("DEBUGPY_LOG_STDERR", "warning error").split(),
    close_file=False,
)


@atexit.register
def _close_files():
    for file in tuple(_files.values()):
        file.close()


# The following are helper shortcuts for printf debugging. They must never be used
# in production code.


def _repr(value):  # pragma: no cover
    warning("$REPR {0!r}", value)


def _vars(*names):  # pragma: no cover
    locals = inspect.currentframe().f_back.f_locals
    if names:
        locals = {name: locals[name] for name in names if name in locals}
    warning("$VARS {0!r}", locals)


def _stack():  # pragma: no cover
    stack = "\n".join(traceback.format_stack())
    warning("$STACK:\n\n{0}", stack)


def _threads():  # pragma: no cover
    output = "\n".join([str(t) for t in threading.enumerate()])
    warning("$THREADS:\n\n{0}", output)


==> extension/bundled/libs/debugpy/common/messaging.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""An implementation of the session and presentation layers as used in the Debug
Adapter Protocol (DAP): channels and their lifetime, JSON messages, requests,
responses, and events.

https://microsoft.github.io/debug-adapter-protocol/overview#base-protocol
"""

from __future__ import annotations

import collections
import contextlib
import functools
import itertools
import os
import socket
import sys
import threading

from debugpy.common import json, log, util
from debugpy.common.util import hide_thread_from_debugger


class JsonIOError(IOError):
    """Indicates that a read or write operation on JsonIOStream has failed."""

    def __init__(self, *args, **kwargs):
        stream = kwargs.pop("stream")
        cause = kwargs.pop("cause", None)
        if not len(args) and cause is not None:
            args = [str(cause)]
        super().__init__(*args, **kwargs)

        self.stream = stream
        """The stream that couldn't be read or written.

        Set by JsonIOStream.read_json() and JsonIOStream.write_json().

        JsonMessageChannel relies on this value to decide whether a NoMoreMessages
        instance that bubbles up to the message loop is related to that loop.
        """

        self.cause = cause
        """The underlying exception, if any."""


class NoMoreMessages(JsonIOError, EOFError):
    """Indicates that there are no more messages that can be read from or written
    to a stream.
    """

    def __init__(self, *args, **kwargs):
        args = args if len(args) else ["No more messages"]
        super().__init__(*args, **kwargs)


class JsonIOStream(object):
    """Implements a JSON value stream over two byte streams (input and output).

    Each value is encoded as a DAP packet, with metadata headers and a JSON payload.
    """

    MAX_BODY_SIZE = 0xFFFFFF

    json_decoder_factory = json.JsonDecoder
    """Used by read_json() when decoder is None."""

    json_encoder_factory = json.JsonEncoder
    """Used by write_json() when encoder is None."""

    @classmethod
    def from_stdio(cls, name="stdio"):
        """Creates a new instance that receives messages from sys.stdin, and sends
        them to sys.stdout.
        """
        return cls(sys.stdin.buffer, sys.stdout.buffer, name)

    @classmethod
    def from_process(cls, process, name="stdio"):
        """Creates a new instance that receives messages from process.stdin, and sends
        them to process.stdout.
        """
        return cls(process.stdout, process.stdin, name)

    @classmethod
    def from_socket(cls, sock, name=None):
        """Creates a new instance that sends and receives messages over a socket."""
        sock.settimeout(None)  # make socket blocking
        if name is None:
            name = repr(sock)

        # TODO: investigate switching to buffered sockets; readline() on unbuffered
        # sockets is very slow! Although the implementation of readline() itself is
        # native code, it calls read(1) in a loop - and that then ultimately calls
        # SocketIO.readinto(), which is implemented in Python.
        socket_io = sock.makefile("rwb", 0)

        # SocketIO.close() doesn't close the underlying socket.
        def cleanup():
            try:
                sock.shutdown(socket.SHUT_RDWR)
            except Exception:  # pragma: no cover
                pass
            sock.close()

        return cls(socket_io, socket_io, name, cleanup)

    def __init__(self, reader, writer, name=None, cleanup=lambda: None):
        """Creates a new JsonIOStream.

        reader must be a BytesIO-like object, from which incoming messages will be
        read by read_json().

        writer must be a BytesIO-like object, into which outgoing messages will be
        written by write_json().

        cleanup must be a callable; it will be invoked without arguments when the
        stream is closed.

        reader.readline() must treat "\n" as the line terminator, and must leave "\r"
        as is - it must not replace "\r\n" with "\n" automatically, as TextIO does.
        """

        if name is None:
            name = f"reader={reader!r}, writer={writer!r}"

        self.name = name
        self._reader = reader
        self._writer = writer
        self._cleanup = cleanup
        self._closed = False

    def close(self):
        """Closes the stream, the reader, and the writer."""

        if self._closed:
            return
        self._closed = True

        log.debug("Closing {0} message stream", self.name)
        try:
            try:
                # Close the writer first, so that the other end of the connection has
                # its message loop waiting on read() unblocked. If there is an exception
                # while closing the writer, we still want to try to close the reader -
                # only one exception can bubble up, so if both fail, it'll be the one
                # from reader.
                try:
                    self._writer.close()
                finally:
                    if self._reader is not self._writer:
                        self._reader.close()
            finally:
                self._cleanup()
        except Exception:  # pragma: no cover
            log.reraise_exception("Error while closing {0} message stream", self.name)

    def _log_message(self, dir, data, logger=log.debug):
        return logger("{0} {1} {2}", self.name, dir, data)

    def _read_line(self, reader):
        line = b""
        while True:
            try:
                line += reader.readline()
            except Exception as exc:
                raise NoMoreMessages(str(exc), stream=self)
            if not line:
                raise NoMoreMessages(stream=self)
            if line.endswith(b"\r\n"):
                line = line[0:-2]
                return line

    def read_json(self, decoder=None):
        """Read a single JSON value from reader.

        Returns JSON value as parsed by decoder.decode(), or raises NoMoreMessages
        if there are no more values to be read.
        """

        decoder = decoder if decoder is not None else self.json_decoder_factory()
        reader = self._reader
        read_line = functools.partial(self._read_line, reader)

        # If any error occurs while reading and parsing the message, log the original
        # raw message data as is, so that it's possible to diagnose missing or invalid
        # headers, encoding issues, JSON syntax errors etc.
        def log_message_and_reraise_exception(format_string="", *args, **kwargs):
            if format_string:
                format_string += "\n\n"
            format_string += "{name} -->\n{raw_lines}"

            raw_lines = b"".join(raw_chunks).split(b"\n")
            raw_lines = "\n".join(repr(line) for line in raw_lines)

            log.reraise_exception(
                format_string, *args, name=self.name, raw_lines=raw_lines, **kwargs
            )

        raw_chunks = []
        headers = {}

        while True:
            try:
                line = read_line()
            except Exception:  # pragma: no cover
                # Only log it if we have already read some headers, and are looking
                # for a blank line terminating them. If this is the very first read,
                # there's no message data to log in any case, and the caller might
                # be anticipating the error - e.g. NoMoreMessages on disconnect.
                if headers:
                    log_message_and_reraise_exception(
                        "Error while reading message headers:"
                    )
                else:
                    raise

            raw_chunks += [line, b"\n"]
            if line == b"":
                break

            key, _, value = line.partition(b":")
            headers[key] = value

        try:
            length = int(headers[b"Content-Length"])
            if not (0 <= length <= self.MAX_BODY_SIZE):
                raise ValueError
        except (KeyError, ValueError):  # pragma: no cover
            try:
                raise IOError("Content-Length is missing or invalid:")
            except Exception:
                log_message_and_reraise_exception()

        body_start = len(raw_chunks)
        body_remaining = length
        while body_remaining > 0:
            try:
                chunk = reader.read(body_remaining)
                if not chunk:
                    raise EOFError
            except Exception as exc:
                # Not logged due to https://github.com/microsoft/ptvsd/issues/1699
                raise NoMoreMessages(str(exc), stream=self)

            raw_chunks.append(chunk)
            body_remaining -= len(chunk)
        assert body_remaining == 0

        body = b"".join(raw_chunks[body_start:])
        try:
            body = body.decode("utf-8")
        except Exception:  # pragma: no cover
            log_message_and_reraise_exception()

        try:
            body = decoder.decode(body)
        except Exception:  # pragma: no cover
            log_message_and_reraise_exception()

        # If parsed successfully, log as JSON for readability.
        self._log_message("-->", body)
        return body

    def write_json(self, value, encoder=None):
        """Write a single JSON value into writer.

        Value is written as encoded by encoder.encode().
        """

        if self._closed:
            # Don't log this - it's a common pattern to write to a stream while
            # anticipating EOFError from it in case it got closed concurrently.
            raise NoMoreMessages(stream=self)

        encoder = encoder if encoder is not None else self.json_encoder_factory()
        writer = self._writer

        # Format the value as a message, and try to log any failures using as much
        # information as we already have at the point of the failure. For example,
        # if it fails after it is serialized to JSON, log that JSON.

        try:
            body = encoder.encode(value)
        except Exception:  # pragma: no cover
            self._log_message("<--", repr(value), logger=log.reraise_exception)
        body = body.encode("utf-8")

        header = f"Content-Length: {len(body)}\r\n\r\n".encode("ascii")
        data = header + body
        data_written = 0
        try:
            while data_written < len(data):
                written = writer.write(data[data_written:])
                data_written += written
            writer.flush()
        except Exception as exc:  # pragma: no cover
            self._log_message("<--", value, logger=log.swallow_exception)
            raise JsonIOError(stream=self, cause=exc)

        self._log_message("<--", value)

    def __repr__(self):
        return f"{type(self).__name__}({self.name!r})"


class MessageDict(collections.OrderedDict):
    """A specialized dict that is used for JSON message payloads - Request.arguments,
    Response.body, and Event.body.

    For all members that normally throw KeyError when a requested key is missing, this
    dict raises InvalidMessageError instead. Thus, a message handler can skip checks
    for missing properties, and just work directly with the payload on the assumption
    that it is valid according to the protocol specification; if anything is missing,
    it will be reported automatically in the proper manner.

    If the value for the requested key is itself a dict, it is returned as is, and not
    automatically converted to MessageDict. Thus, to enable convenient chaining - e.g.
    d["a"]["b"]["c"] - the dict must consistently use MessageDict instances rather than
    vanilla dicts for all its values, recursively. This is guaranteed for the payload
    of all freshly received messages (unless and until it is mutated), but there is no
    such guarantee for outgoing messages.
    """

    def __init__(self, message, items=None):
        assert message is None or isinstance(message, Message)

        if items is None:
            super().__init__()
        else:
            super().__init__(items)

        self.message = message
        """The Message object that owns this dict.

        For any instance exposed via a Message object corresponding to some incoming
        message, it is guaranteed to reference that Message object. There is no similar
        guarantee for outgoing messages.
        """

    def __repr__(self):
        try:
            return format(json.repr(self))
        except Exception:  # pragma: no cover
            return super().__repr__()

    def __call__(self, key, validate, optional=False):
        """Like get(), but with validation.

        The item is first retrieved as if with self.get(key, default=()) - the default
        value is () rather than None, so that JSON nulls are distinguishable from
        missing properties.

        If optional=True, and the value is (), it's returned as is. Otherwise, the
        item is validated by invoking validate(item) on it.

        If validate=False, it's treated as if it were (lambda x: x) - i.e. any value
        is considered valid, and is returned unchanged. If validate is a type or a
        tuple, it's treated as json.of_type(validate). Otherwise, if validate is not
        callable(), it's treated as json.default(validate).

        If validate() returns successfully, the item is substituted with the value
        it returns - thus, the validator can e.g. replace () with a suitable default
        value for the property.

        If validate() raises TypeError or ValueError, raises InvalidMessageError with
        the same text that applies_to(self.messages).

        See debugpy.common.json for reusable validators.
        """

        if not validate:
            validate = lambda x: x
        elif isinstance(validate, type) or isinstance(validate, tuple):
            validate = json.of_type(validate, optional=optional)
        elif not callable(validate):
            validate = json.default(validate)

        value = self.get(key, ())
        try:
            value = validate(value)
        except (TypeError, ValueError) as exc:
            message = Message if self.message is None else self.message
            err = str(exc)
            if not err.startswith("["):
                err = " " + err
            raise message.isnt_valid("{0}{1}", json.repr(key), err)
        return value

    def _invalid_if_no_key(func):
        def wrap(self, key, *args, **kwargs):
            try:
                return func(self, key, *args, **kwargs)
            except KeyError:
                message = Message if self.message is None else self.message
                raise message.isnt_valid("missing property {0!r}", key)

        return wrap

    __getitem__ = _invalid_if_no_key(collections.OrderedDict.__getitem__)
    __delitem__ = _invalid_if_no_key(collections.OrderedDict.__delitem__)
    pop = _invalid_if_no_key(collections.OrderedDict.pop)

    del _invalid_if_no_key


def _payload(value):
    """JSON validator for message payload.

    If that value is missing or null, it is treated as if it were {}.
    """

    if value is not None and value != ():
        if isinstance(value, dict):  # can be int, str, list...
            assert isinstance(value, MessageDict)
        return value

    # Missing payload. Construct a dummy MessageDict, and make it look like it was
    # deserialized. See JsonMessageChannel._parse_incoming_message for why it needs
    # to have associate_with().

    def associate_with(message):
        value.message = message

    value = MessageDict(None)
    value.associate_with = associate_with
    return value


class Message(object):
    """Represents a fully parsed incoming or outgoing message.

    https://microsoft.github.io/debug-adapter-protocol/specification#protocolmessage
    """

    def __init__(self, channel, seq, json=None):
        self.channel = channel

        self.seq = seq
        """Sequence number of the message in its channel.

        This can be None for synthesized Responses.
        """

        self.json = json
        """For incoming messages, the MessageDict containing raw JSON from which
        this message was originally parsed.
        """

    def __str__(self):
        return json.repr(self.json) if self.json is not None else repr(self)

    def describe(self):
        """A brief description of the message that is enough to identify it.

        Examples:
        '#1 request "launch" from IDE'
        '#2 response to #1 request "launch" from IDE'.
        """
        raise NotImplementedError

    @property
    def payload(self) -> MessageDict:
        """Payload of the message - self.body or self.arguments, depending on the
        message type.
        """
        raise NotImplementedError

    def __call__(self, *args, **kwargs):
        """Same as self.payload(...)."""
        return self.payload(*args, **kwargs)

    def __contains__(self, key):
        """Same as (key in self.payload)."""
        return key in self.payload

    def is_event(self, *event):
        """Returns True if this message is an Event of one of the specified types."""
        if not isinstance(self, Event):
            return False
        return event == () or self.event in event

    def is_request(self, *command):
        """Returns True if this message is a Request of one of the specified types."""
        if not isinstance(self, Request):
            return False
        return command == () or self.command in command

    def is_response(self, *command):
        """Returns True if this message is a Response to a request of one of the
        specified types.
        """
        if not isinstance(self, Response):
            return False
        return command == () or self.request.command in command

    def error(self, exc_type, format_string, *args, **kwargs):
        """Returns a new exception of the specified type from the point at which it is
        invoked, with the specified formatted message as the reason.

        The resulting exception will have its cause set to the Message object on which
        error() was called. Additionally, if that message is a Request, a failure
        response is immediately sent.
        """

        assert issubclass(exc_type, MessageHandlingError)

        silent = kwargs.pop("silent", False)
        reason = format_string.format(*args, **kwargs)
        exc = exc_type(reason, self, silent)  # will log it

        if isinstance(self, Request):
            self.respond(exc)
        return exc

    def isnt_valid(self, *args, **kwargs):
        """Same as self.error(InvalidMessageError, ...)."""
        return self.error(InvalidMessageError, *args, **kwargs)

    def cant_handle(self, *args, **kwargs):
        """Same as self.error(MessageHandlingError, ...)."""
        return self.error(MessageHandlingError, *args, **kwargs)


class Event(Message):
    """Represents an incoming event.

    https://microsoft.github.io/debug-adapter-protocol/specification#event

    It is guaranteed that body is a MessageDict associated with this Event, and so
    are all the nested dicts in it. If "body" was missing or null in JSON, body is
    an empty dict.

    To handle the event, JsonMessageChannel tries to find a handler for this event in
    JsonMessageChannel.handlers. Given event="X", if handlers.X_event exists, then it
    is the specific handler for this event. Otherwise, handlers.event must exist, and
    it is the generic handler for this event. A missing handler is a fatal error.

    No further incoming messages are processed until the handler returns, except for
    responses to requests that have wait_for_response() invoked on them.

    To report failure to handle the event, the handler must raise an instance of
    MessageHandlingError that applies_to() the Event object it was handling. Any such
    failure is logged, after which the message loop moves on to the next message.

    Helper methods Message.isnt_valid() and Message.cant_handle() can be used to raise
    the appropriate exception type that applies_to() the Event object.
    """

    def __init__(self, channel, seq, event, body, json=None):
        super().__init__(channel, seq, json)

        self.event = event

        if isinstance(body, MessageDict) and hasattr(body, "associate_with"):
            body.associate_with(self)
        self.body = body

    def describe(self):
        return f"#{self.seq} event {json.repr(self.event)} from {self.channel}"

    @property
    def payload(self):
        return self.body

    @staticmethod
    def _parse(channel, message_dict):
        seq = message_dict("seq", int)
        event = message_dict("event", str)
        body = message_dict("body", _payload)
        message = Event(channel, seq, event, body, json=message_dict)
        channel._enqueue_handlers(message, message._handle)

    def _handle(self):
        channel = self.channel
        handler = channel._get_handler_for("event", self.event)
        try:
            try:
                result = handler(self)
                assert (
                    result is None
                ), f"Handler {util.srcnameof(handler)} tried to respond to {self.describe()}."
            except MessageHandlingError as exc:
                if not exc.applies_to(self):
                    raise
                log.error(
                    "Handler {0}\ncouldn't handle {1}:\n{2}",
                    util.srcnameof(handler),
                    self.describe(),
                    str(exc),
                )
        except Exception:
            log.reraise_exception(
                "Handler {0}\ncouldn't handle {1}:",
                util.srcnameof(handler),
                self.describe(),
            )


NO_RESPONSE = object()
"""Can be returned from a request handler in lieu of the response body, to indicate
that no response is to be sent.

Request.respond() must be invoked explicitly at some later point to provide a response.
"""


class Request(Message):
    """Represents an incoming or an outgoing request.

    Incoming requests are represented directly by instances of this class.

    Outgoing requests are represented by instances of OutgoingRequest, which provides
    additional functionality to handle responses.

    For incoming requests, it is guaranteed that arguments is a MessageDict associated
    with this Request, and so are all the nested dicts in it. If "arguments" was missing
    or null in JSON, arguments is an empty dict.

    To handle the request, JsonMessageChannel tries to find a handler for this request
    in JsonMessageChannel.handlers. Given command="X", if handlers.X_request exists,
    then it is the specific handler for this request. Otherwise, handlers.request must
    exist, and it is the generic handler for this request. A missing handler is a fatal
    error.

    The handler is then invoked with the Request object as its sole argument.

    If the handler itself invokes respond() on the Request at any point, then it must
    not return any value.

    Otherwise, if the handler returns NO_RESPONSE, no response to the request is sent.
    It must be sent manually at some later point via respond().

    Otherwise, a response to the request is sent with the returned value as the body.

    To fail the request, the handler can return an instance of MessageHandlingError,
    or respond() with one, or raise one such that it applies_to() the Request object
    being handled.

    Helper methods Message.isnt_valid() and Message.cant_handle() can be used to raise
    the appropriate exception type that applies_to() the Request object.
    """

    def __init__(self, channel, seq, command, arguments, json=None):
        super().__init__(channel, seq, json)

        self.command = command

        if isinstance(arguments, MessageDict) and hasattr(arguments, "associate_with"):
            arguments.associate_with(self)
        self.arguments = arguments

        self.response = None
        """Response to this request.

        For incoming requests, it is set as soon as the request handler returns.

        For outgoing requests, it is set as soon as the response is received, and
        before self._handle_response is invoked.
        """

    def describe(self):
        return f"#{self.seq} request {json.repr(self.command)} from {self.channel}"

    @property
    def payload(self):
        return self.arguments

    def respond(self, body):
        assert self.response is None
        d = {"type": "response", "request_seq": self.seq, "command": self.command}

        if isinstance(body, Exception):
            d["success"] = False
            d["message"] = str(body)
        else:
            d["success"] = True
            if body is not None and body != {}:
                d["body"] = body

        with self.channel._send_message(d) as seq:
            pass
        self.response = Response(self.channel, seq, self, body)

    @staticmethod
    def _parse(channel, message_dict):
        seq = message_dict("seq", int)
        command = message_dict("command", str)
        arguments = message_dict("arguments", _payload)
        message = Request(channel, seq, command, arguments, json=message_dict)
        channel._enqueue_handlers(message, message._handle)

    def _handle(self):
        channel = self.channel
        handler = channel._get_handler_for("request", self.command)
        try:
            try:
                result = handler(self)
            except MessageHandlingError as exc:
                if not exc.applies_to(self):
                    raise
                result = exc
                log.error(
                    "Handler {0}\ncouldn't handle {1}:\n{2}",
                    util.srcnameof(handler),
                    self.describe(),
                    str(exc),
                )

            if result is NO_RESPONSE:
                assert self.response is None, (
                    "Handler {0} for {1} must not return NO_RESPONSE if it has already "
                    "invoked request.respond().".format(
                        util.srcnameof(handler), self.describe()
                    )
                )
            elif self.response is not None:
                assert result is None or result is self.response.body, (
                    "Handler {0} for {1} must not return a response body if it has "
                    "already invoked request.respond().".format(
                        util.srcnameof(handler), self.describe()
                    )
                )
            else:
                assert result is not None, (
                    "Handler {0} for {1} must either call request.respond() before it "
                    "returns, or return the response body, or return NO_RESPONSE.".format(
                        util.srcnameof(handler), self.describe()
                    )
                )
                try:
                    self.respond(result)
                except NoMoreMessages:
                    log.warning(
                        "Channel was closed before the response from handler {0} to {1} could be sent",
                        util.srcnameof(handler),
                        self.describe(),
                    )

        except Exception:
            log.reraise_exception(
                "Handler {0}\ncouldn't handle {1}:",
                util.srcnameof(handler),
                self.describe(),
            )


class OutgoingRequest(Request):
    """Represents an outgoing request, for which it is possible to wait for a
    response to be received, and register a response handler.
    """

    _parse = _handle = None

    def __init__(self, channel, seq, command, arguments):
        super().__init__(channel, seq, command, arguments)
        self._response_handlers = []

    def describe(self):
        return f"{self.seq} request {json.repr(self.command)} to {self.channel}"

    def wait_for_response(self, raise_if_failed=True):
        """Waits until a response is received for this request, records the Response
        object for it in self.response, and returns response.body.

        If no response was received from the other party before the channel closed,
        self.response is a synthesized Response with body=NoMoreMessages().

        If raise_if_failed=True and response.success is False, raises response.body
        instead of returning.
        """

        with self.channel:
            while self.response is None:
                self.channel._handlers_enqueued.wait()

        if raise_if_failed and not self.response.success:
            raise self.response.body
        return self.response.body

    def on_response(self, response_handler):
        """Registers a handler to invoke when a response is received for this request.
        The handler is invoked with Response as its sole argument.

        If response has already been received, invokes the handler immediately.

        It is guaranteed that self.response is set before the handler is invoked.
        If no response was received from the other party before the channel closed,
        self.response is a dummy Response with body=NoMoreMessages().

        The handler is always invoked asynchronously on an unspecified background
        thread - thus, the caller of on_response() can never be blocked or deadlocked
        by the handler.

        No further incoming messages are processed until the handler returns, except for
        responses to requests that have wait_for_response() invoked on them.
        """

        with self.channel:
            self._response_handlers.append(response_handler)
            self._enqueue_response_handlers()

    def _enqueue_response_handlers(self):
        response = self.response
        if response is None:
            # Response._parse() will submit the handlers when response is received.
            return

        def run_handlers():
            for handler in handlers:
                try:
                    try:
                        handler(response)
                    except MessageHandlingError as exc:
                        if not exc.applies_to(response):
                            raise
                        log.error(
                            "Handler {0}\ncouldn't handle {1}:\n{2}",
                            util.srcnameof(handler),
                            response.describe(),
                            str(exc),
                        )
                except Exception:
                    log.reraise_exception(
                        "Handler {0}\ncouldn't handle {1}:",
                        util.srcnameof(handler),
                        response.describe(),
                    )

        handlers = self._response_handlers[:]
        self.channel._enqueue_handlers(response, run_handlers)
        del self._response_handlers[:]


class Response(Message):
    """Represents an incoming or an outgoing response to a Request.

    https://microsoft.github.io/debug-adapter-protocol/specification#response

    error_message corresponds to "message" in JSON, and is renamed for clarity.

    If success is False, body is None. Otherwise, it is a MessageDict associated
    with this Response, and so are all the nested dicts in it. If "body" was missing
    or null in JSON, body is an empty dict.

    If this is a response to an outgoing request, it will be handled by the handler
    registered via self.request.on_response(), if any.

    Regardless of whether there is such a handler, OutgoingRequest.wait_for_response()
    can also be used to retrieve and handle the response. If there is a handler, it is
    executed before wait_for_response() returns.

    No further incoming messages are processed until the handler returns, except for
    responses to requests that have wait_for_response() invoked on them.

    To report failure to handle the event, the handler must raise an instance of
    MessageHandlingError that applies_to() the Response object it was handling. Any
    such failure is logged, after which the message loop moves on to the next message.

    Helper methods Message.isnt_valid() and Message.cant_handle() can be used to raise
    the appropriate exception type that applies_to() the Response object.
    """

    def __init__(self, channel, seq, request, body, json=None):
        super().__init__(channel, seq, json)

        self.request = request
        """The request to which this is the response."""

        if isinstance(body, MessageDict) and hasattr(body, "associate_with"):
            body.associate_with(self)
        self.body = body
        """Body of the response if the request was successful, or an instance
        of some class derived from Exception it it was not.

        If a response was received from the other side, but request failed, it is an
        instance of MessageHandlingError containing the received error message. If the
        error message starts with InvalidMessageError.PREFIX, then it's an instance of
        the InvalidMessageError specifically, and that prefix is stripped.

        If no response was received from the other party before the channel closed,
        it is an instance of NoMoreMessages.
        """

    def describe(self):
        return f"#{self.seq} response to {self.request.describe()}"

    @property
    def payload(self):
        return self.body

    @property
    def success(self):
        """Whether the request succeeded or not."""
        return not isinstance(self.body, Exception)

    @property
    def result(self):
        """Result of the request. Returns the value of response.body, unless it
        is an exception, in which case it is raised instead.
        """
        if self.success:
            return self.body
        else:
            raise self.body

    @staticmethod
    def _parse(channel, message_dict, body=None):
        seq = message_dict("seq", int) if (body is None) else None
        request_seq = message_dict("request_seq", int)
        command = message_dict("command", str)
        success = message_dict("success", bool)
        if body is None:
            if success:
                body = message_dict("body", _payload)
            else:
                error_message = message_dict("message", str)
                exc_type = MessageHandlingError
                if error_message.startswith(InvalidMessageError.PREFIX):
                    error_message = error_message[len(InvalidMessageError.PREFIX) :]
                    exc_type = InvalidMessageError
                body = exc_type(error_message, silent=True)

        try:
            with channel:
                request = channel._sent_requests.pop(request_seq)
                known_request = True
        except KeyError:
            # Synthetic Request that only has seq and command as specified in response
            # JSON, for error reporting purposes.
            request = OutgoingRequest(channel, request_seq, command, "<unknown>")
            known_request = False

        if not success:
            body.cause = request

        response = Response(channel, seq, request, body, json=message_dict)

        with channel:
            request.response = response
            request._enqueue_response_handlers()

        if known_request:
            return response
        else:
            raise response.isnt_valid(
                "request_seq={0} does not match any known request", request_seq
            )


class Disconnect(Message):
    """A dummy message used to represent disconnect. It's always the last message
    received from any channel.
    """

    def __init__(self, channel):
        super().__init__(channel, None)

    def describe(self):
        return f"disconnect from {self.channel}"


class MessageHandlingError(Exception):
    """Indicates that a message couldn't be handled for some reason.

    If the reason is a contract violation - i.e. the message that was handled did not
    conform to the protocol specification - InvalidMessageError, which is a subclass,
    should be used instead.

    If any message handler raises an exception not derived from this class, it will
    escape the message loop unhandled, and terminate the process.

    If any message handler raises this exception, but applies_to(message) is False, it
    is treated as if it was a generic exception, as desribed above. Thus, if a request
    handler issues another request of its own, and that one fails, the failure is not
    silently propagated. However, a request that is delegated via Request.delegate()
    will also propagate failures back automatically. For manual propagation, catch the
    exception, and call exc.propagate().

    If any event handler raises this exception, and applies_to(event) is True, the
    exception is silently swallowed by the message loop.

    If any request handler raises this exception, and applies_to(request) is True, the
    exception is silently swallowed by the message loop, and a failure response is sent
    with "message" set to str(reason).

    Note that, while errors are not logged when they're swallowed by the message loop,
    by that time they have already been logged by their __init__ (when instantiated).
    """

    def __init__(self, reason, cause=None, silent=False):
        """Creates a new instance of this class, and immediately logs the exception.

        Message handling errors are logged immediately unless silent=True, so that the
        precise context in which they occured can be determined from the surrounding
        log entries.
        """

        self.reason = reason
        """Why it couldn't be handled. This can be any object, but usually it's either
        str or Exception.
        """

        assert cause is None or isinstance(cause, Message)
        self.cause = cause
        """The Message object for the message that couldn't be handled. For responses
        to unknown requests, this is a synthetic Request.
        """

        if not silent:
            try:
                raise self
            except MessageHandlingError:
                log.swallow_exception()

    def __hash__(self):
        return hash((self.reason, id(self.cause)))

    def __eq__(self, other):
        if not isinstance(other, MessageHandlingError):
            return NotImplemented
        if type(self) is not type(other):
            return NotImplemented
        if self.reason != other.reason:
            return False
        if self.cause is not None and other.cause is not None:
            if self.cause.seq != other.cause.seq:
                return False
        return True

    def __ne__(self, other):
        return not self == other

    def __str__(self):
        return str(self.reason)

    def __repr__(self):
        s = type(self).__name__
        if self.cause is None:
            s += f"reason={self.reason!r})"
        else:
            s += f"channel={self.cause.channel.name!r}, cause={self.cause.seq!r}, reason={self.reason!r})"
        return s

    def applies_to(self, message):
        """Whether this MessageHandlingError can be treated as a reason why the
        handling of message failed.

        If self.cause is None, this is always true.

        If self.cause is not None, this is only true if cause is message.
        """
        return self.cause is None or self.cause is message

    def propagate(self, new_cause):
        """Propagates this error, raising a new instance of the same class with the
        same reason, but a different cause.
        """
        raise type(self)(self.reason, new_cause, silent=True)


class InvalidMessageError(MessageHandlingError):
    """Indicates that an incoming message did not follow the protocol specification -
    for example, it was missing properties that are required, or the message itself
    is not allowed in the current state.

    Raised by MessageDict in lieu of KeyError for missing keys.
    """

    PREFIX = "Invalid message: "
    """Automatically prepended to the "message" property in JSON responses, when the
    handler raises InvalidMessageError.

    If a failed response has "message" property that starts with this prefix, it is
    reported as InvalidMessageError rather than MessageHandlingError.
    """

    def __str__(self):
        return InvalidMessageError.PREFIX + str(self.reason)


class JsonMessageChannel(object):
    """Implements a JSON message channel on top of a raw JSON message stream, with
    support for DAP requests, responses, and events.

    The channel can be locked for exclusive use via the with-statement::

        with channel:
            channel.send_request(...)
            # No interleaving messages can be sent here from other threads.
            channel.send_event(...)
    """

    def __init__(self, stream, handlers=None, name=None):
        self.stream = stream
        self.handlers = handlers
        self.name = name if name is not None else stream.name
        self.started = False
        self._lock = threading.RLock()
        self._closed = False
        self._seq_iter = itertools.count(1)
        self._sent_requests = {}  # {seq: Request}
        self._handler_queue = []  # [(what, handler)]
        self._handlers_enqueued = threading.Condition(self._lock)
        self._handler_thread = None
        self._parser_thread = None

    def __str__(self):
        return self.name

    def __repr__(self):
        return f"{type(self).__name__}({self.name!r})"

    def __enter__(self):
        self._lock.acquire()
        return self

    def __exit__(self, exc_type, exc_value, exc_tb):
        self._lock.release()

    def close(self):
        """Closes the underlying stream.

        This does not immediately terminate any handlers that are already executing,
        but they will be unable to respond. No new request or event handlers will
        execute after this method is called, even for messages that have already been
        received. However, response handlers will continue to executed for any request
        that is still pending, as will any handlers registered via on_response().
        """
        with self:
            if not self._closed:
                self._closed = True
                self.stream.close()

    def start(self):
        """Starts a message loop which parses incoming messages and invokes handlers
        for them on a background thread, until the channel is closed.

        Incoming messages, including responses to requests, will not be processed at
        all until this is invoked.
        """

        assert not self.started
        self.started = True

        self._parser_thread = threading.Thread(
            target=self._parse_incoming_messages, name=f"{self} message parser"
        )

        hide_thread_from_debugger(self._parser_thread)
        self._parser_thread.daemon = True
        self._parser_thread.start()

    def wait(self):
        """Waits for the message loop to terminate, and for all enqueued Response
        message handlers to finish executing.
        """
        parser_thread = self._parser_thread
        try:
            if parser_thread is not None:
                parser_thread.join()
        except AssertionError:
            log.debug("Handled error joining parser thread.")
        try:
            handler_thread = self._handler_thread
            if handler_thread is not None:
                handler_thread.join()
        except AssertionError:
            log.debug("Handled error joining handler thread.")

    # Order of keys for _prettify() - follows the order of properties in
    # https://microsoft.github.io/debug-adapter-protocol/specification
    _prettify_order = (
        "seq",
        "type",
        "request_seq",
        "success",
        "command",
        "event",
        "message",
        "arguments",
        "body",
        "error",
    )

    def _prettify(self, message_dict):
        """Reorders items in a MessageDict such that it is more readable."""
        for key in self._prettify_order:
            if key not in message_dict:
                continue
            value = message_dict[key]
            del message_dict[key]
            message_dict[key] = value

    @contextlib.contextmanager
    def _send_message(self, message):
        """Sends a new message to the other party.

        Generates a new sequence number for the message, and provides it to the
        caller before the message is sent, using the context manager protocol::

            with send_message(...) as seq:
                # The message hasn't been sent yet.
                ...
            # Now the message has been sent.

        Safe to call concurrently for the same channel from different threads.
        """

        assert "seq" not in message
        with self:
            seq = next(self._seq_iter)

        message = MessageDict(None, message)
        message["seq"] = seq
        self._prettify(message)

        with self:
            yield seq
            self.stream.write_json(message)

    def send_request(self, command, arguments=None, on_before_send=None):
        """Sends a new request, and returns the OutgoingRequest object for it.

        If arguments is None or {}, "arguments" will be omitted in JSON.

        If on_before_send is not None, invokes on_before_send() with the request
        object as the sole argument, before the request actually gets sent.

        Does not wait for response - use OutgoingRequest.wait_for_response().

        Safe to call concurrently for the same channel from different threads.
        """

        d = {"type": "request", "command": command}
        if arguments is not None and arguments != {}:
            d["arguments"] = arguments

        with self._send_message(d) as seq:
            request = OutgoingRequest(self, seq, command, arguments)
            if on_before_send is not None:
                on_before_send(request)
            self._sent_requests[seq] = request
        return request

    def send_event(self, event, body=None):
        """Sends a new event.

        If body is None or {}, "body" will be omitted in JSON.

        Safe to call concurrently for the same channel from different threads.
        """

        d = {"type": "event", "event": event}
        if body is not None and body != {}:
            d["body"] = body

        with self._send_message(d):
            pass

    def request(self, *args, **kwargs):
        """Same as send_request(...).wait_for_response()"""
        return self.send_request(*args, **kwargs).wait_for_response()

    def propagate(self, message):
        """Sends a new message with the same type and payload.

        If it was a request, returns the new OutgoingRequest object for it.
        """
        assert message.is_request() or message.is_event()
        if message.is_request():
            return self.send_request(message.command, message.arguments)
        else:
            self.send_event(message.event, message.body)

    def delegate(self, message):
        """Like propagate(message).wait_for_response(), but will also propagate
        any resulting MessageHandlingError back.
        """
        try:
            result = self.propagate(message)
            if result.is_request():
                result = result.wait_for_response()
            return result
        except MessageHandlingError as exc:
            exc.propagate(message)

    def _parse_incoming_messages(self):
        log.debug("Starting message loop for channel {0}", self)
        try:
            while True:
                self._parse_incoming_message()

        except NoMoreMessages as exc:
            log.debug("Exiting message loop for channel {0}: {1}", self, exc)
            with self:
                # Generate dummy responses for all outstanding requests.
                err_message = str(exc)

                # Response._parse() will remove items from _sent_requests, so
                # make a snapshot before iterating.
                sent_requests = list(self._sent_requests.values())

                for request in sent_requests:
                    response_json = MessageDict(
                        None,
                        {
                            "seq": -1,
                            "request_seq": request.seq,
                            "command": request.command,
                            "success": False,
                            "message": err_message,
                        },
                    )
                    Response._parse(self, response_json, body=exc)
                assert not len(self._sent_requests)

                self._enqueue_handlers(Disconnect(self), self._handle_disconnect)
                self.close()

    _message_parsers = {
        "event": Event._parse,
        "request": Request._parse,
        "response": Response._parse,
    }

    def _parse_incoming_message(self):
        """Reads incoming messages, parses them, and puts handlers into the queue
        for _run_handlers() to invoke, until the channel is closed.
        """

        # Set up a dedicated decoder for this message, to create MessageDict instances
        # for all JSON objects, and track them so that they can be later wired up to
        # the Message they belong to, once it is instantiated.
        def object_hook(d):
            d = MessageDict(None, d)
            if "seq" in d:
                self._prettify(d)
            d.associate_with = associate_with
            message_dicts.append(d)
            return d

        # A hack to work around circular dependency between messages, and instances of
        # MessageDict in their payload. We need to set message for all of them, but it
        # cannot be done until the actual Message is created - which happens after the
        # dicts are created during deserialization.
        #
        # So, upon deserialization, every dict in the message payload gets a method
        # that can be called to set MessageDict.message for *all* dicts belonging to
        # that message. This method can then be invoked on the top-level dict by the
        # parser, after it has parsed enough of the dict to create the appropriate
        # instance of Event, Request, or Response for this message.
        def associate_with(message):
            for d in message_dicts:
                d.message = message
                del d.associate_with

        message_dicts = []
        decoder = self.stream.json_decoder_factory(object_hook=object_hook)
        message_dict = self.stream.read_json(decoder)
        assert isinstance(message_dict, MessageDict)  # make sure stream used decoder

        msg_type = message_dict("type", json.enum("event", "request", "response"))
        parser = self._message_parsers[msg_type]
        try:
            parser(self, message_dict)
        except InvalidMessageError as exc:
            log.error(
                "Failed to parse message in channel {0}: {1} in:\n{2}",
                self,
                str(exc),
                json.repr(message_dict),
            )
        except Exception as exc:
            if isinstance(exc, NoMoreMessages) and exc.stream is self.stream:
                raise
            log.swallow_exception(
                "Fatal error in channel {0} while parsing:\n{1}",
                self,
                json.repr(message_dict),
            )
            os._exit(1)

    def _enqueue_handlers(self, what, *handlers):
        """Enqueues handlers for _run_handlers() to run.

        `what` is the Message being handled, and is used for logging purposes.

        If the background thread with _run_handlers() isn't running yet, starts it.
        """

        with self:
            self._handler_queue.extend((what, handler) for handler in handlers)
            self._handlers_enqueued.notify_all()

            # If there is anything to handle, but there's no handler thread yet,
            # spin it up. This will normally happen only once, on the first call
            # to _enqueue_handlers(), and that thread will run all the handlers
            # for parsed messages. However, this can also happen is somebody calls
            # Request.on_response() - possibly concurrently from multiple threads -
            # after the channel has already been closed, and the initial handler
            # thread has exited. In this case, we spin up a new thread just to run
            # the enqueued response handlers, and it will exit as soon as it's out
            # of handlers to run.
            if len(self._handler_queue) and self._handler_thread is None:
                self._handler_thread = threading.Thread(
                    target=self._run_handlers,
                    name=f"{self} message handler",
                )
                hide_thread_from_debugger(self._handler_thread)
                self._handler_thread.start()

    def _run_handlers(self):
        """Runs enqueued handlers until the channel is closed, or until the handler
        queue is empty once the channel is closed.
        """

        while True:
            with self:
                closed = self._closed
            if closed:
                # Wait for the parser thread to wrap up and enqueue any remaining
                # handlers, if it is still running.
                self._parser_thread.join()
                # From this point on, _enqueue_handlers() can only get called
                # from Request.on_response().

            with self:
                if not closed and not len(self._handler_queue):
                    # Wait for something to process.
                    self._handlers_enqueued.wait()

                # Make a snapshot before releasing the lock.
                handlers = self._handler_queue[:]
                del self._handler_queue[:]

                if closed and not len(handlers):
                    # Nothing to process, channel is closed, and parser thread is
                    # not running anymore - time to quit! If Request.on_response()
                    # needs to call _enqueue_handlers() later, it will spin up
                    # a new handler thread.
                    self._handler_thread = None
                    return

            for what, handler in handlers:
                # If the channel is closed, we don't want to process any more events
                # or requests - only responses and the final disconnect handler. This
                # is to guarantee that if a handler calls close() on its own channel,
                # the corresponding request or event is the last thing to be processed.
                if closed and handler in (Event._handle, Request._handle):
                    continue

                with log.prefixed("/handling {0}/\n", what.describe()):
                    try:
                        handler()
                    except Exception:
                        # It's already logged by the handler, so just fail fast.
                        self.close()
                        os._exit(1)

    def _get_handler_for(self, type, name):
        """Returns the handler for a message of a given type."""

        with self:
            handlers = self.handlers

        for handler_name in (name + "_" + type, type):
            try:
                return getattr(handlers, handler_name)
            except AttributeError:
                continue

        raise AttributeError(
            "handler object {0} for channel {1} has no handler for {2} {3!r}".format(
                util.srcnameof(handlers),
                self,
                type,
                name,
            )
        )

    def _handle_disconnect(self):
        handler = getattr(self.handlers, "disconnect", lambda: None)
        try:
            handler()
        except Exception:
            log.reraise_exception(
                "Handler {0}\ncouldn't handle disconnect from {1}:",
                util.srcnameof(handler),
                self,
            )


class MessageHandlers(object):
    """A simple delegating message handlers object for use with JsonMessageChannel.
    For every argument provided, the object gets an attribute with the corresponding
    name and value.
    """

    def __init__(self, **kwargs):
        for name, func in kwargs.items():
            setattr(self, name, func)


==> extension/bundled/libs/debugpy/common/singleton.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import functools
import threading


class Singleton(object):
    """A base class for a class of a singleton object.

    For any derived class T, the first invocation of T() will create the instance,
    and any future invocations of T() will return that instance.

    Concurrent invocations of T() from different threads are safe.
    """

    # A dual-lock scheme is necessary to be thread safe while avoiding deadlocks.
    # _lock_lock is shared by all singleton types, and is used to construct their
    # respective _lock instances when invoked for a new type. Then _lock is used
    # to synchronize all further access for that type, including __init__. This way,
    # __init__ for any given singleton can access another singleton, and not get
    # deadlocked if that other singleton is trying to access it.
    _lock_lock = threading.RLock()
    _lock = None

    # Specific subclasses will get their own _instance set in __new__.
    _instance = None

    _is_shared = None  # True if shared, False if exclusive

    def __new__(cls, *args, **kwargs):
        # Allow arbitrary args and kwargs if shared=False, because that is guaranteed
        # to construct a new singleton if it succeeds. Otherwise, this call might end
        # up returning an existing instance, which might have been constructed with
        # different arguments, so allowing them is misleading.
        assert not kwargs.get("shared", False) or (len(args) + len(kwargs)) == 0, (
            "Cannot use constructor arguments when accessing a Singleton without "
            "specifying shared=False."
        )

        # Avoid locking as much as possible with repeated double-checks - the most
        # common path is when everything is already allocated.
        if not cls._instance:
            # If there's no per-type lock, allocate it.
            if cls._lock is None:
                with cls._lock_lock:
                    if cls._lock is None:
                        cls._lock = threading.RLock()

            # Now that we have a per-type lock, we can synchronize construction.
            if not cls._instance:
                with cls._lock:
                    if not cls._instance:
                        cls._instance = object.__new__(cls)
                        # To prevent having __init__ invoked multiple times, call
                        # it here directly, and then replace it with a stub that
                        # does nothing - that stub will get auto-invoked on return,
                        # and on all future singleton accesses.
                        cls._instance.__init__()
                        cls.__init__ = lambda *args, **kwargs: None

        return cls._instance

    def __init__(self, *args, **kwargs):
        """Initializes the singleton instance. Guaranteed to only be invoked once for
        any given type derived from Singleton.

        If shared=False, the caller is requesting a singleton instance for their own
        exclusive use. This is only allowed if the singleton has not been created yet;
        if so, it is created and marked as being in exclusive use. While it is marked
        as such, all attempts to obtain an existing instance of it immediately raise
        an exception. The singleton can eventually be promoted to shared use by calling
        share() on it.
        """

        shared = kwargs.pop("shared", True)
        with self:
            if shared:
                assert (
                    type(self)._is_shared is not False
                ), "Cannot access a non-shared Singleton."
                type(self)._is_shared = True
            else:
                assert type(self)._is_shared is None, "Singleton is already created."

    def __enter__(self):
        """Lock this singleton to prevent concurrent access."""
        type(self)._lock.acquire()
        return self

    def __exit__(self, exc_type, exc_value, exc_tb):
        """Unlock this singleton to allow concurrent access."""
        type(self)._lock.release()

    def share(self):
        """Share this singleton, if it was originally created with shared=False."""
        type(self)._is_shared = True


class ThreadSafeSingleton(Singleton):
    """A singleton that incorporates a lock for thread-safe access to its members.

    The lock can be acquired using the context manager protocol, and thus idiomatic
    use is in conjunction with a with-statement. For example, given derived class T::

        with T() as t:
            t.x = t.frob(t.y)

    All access to the singleton from the outside should follow this pattern for both
    attributes and method calls. Singleton members can assume that self is locked by
    the caller while they're executing, but recursive locking of the same singleton
    on the same thread is also permitted.
    """

    threadsafe_attrs = frozenset()
    """Names of attributes that are guaranteed to be used in a thread-safe manner.

    This is typically used in conjunction with share() to simplify synchronization.
    """

    readonly_attrs = frozenset()
    """Names of attributes that are readonly. These can be read without locking, but
    cannot be written at all.

    Every derived class gets its own separate set. Thus, for any given singleton type
    T, an attribute can be made readonly after setting it, with T.readonly_attrs.add().
    """

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)
        # Make sure each derived class gets a separate copy.
        type(self).readonly_attrs = set(type(self).readonly_attrs)

    # Prevent callers from reading or writing attributes without locking, except for
    # reading attributes listed in threadsafe_attrs, and methods specifically marked
    # with @threadsafe_method. Such methods should perform the necessary locking to
    # ensure thread safety for the callers.

    @staticmethod
    def assert_locked(self):
        lock = type(self)._lock
        assert lock.acquire(blocking=False), (
            "ThreadSafeSingleton accessed without locking. Either use with-statement, "
            "or if it is a method or property, mark it as @threadsafe_method or with "
            "@autolocked_method, as appropriate."
        )
        lock.release()

    def __getattribute__(self, name):
        value = object.__getattribute__(self, name)
        if name not in (type(self).threadsafe_attrs | type(self).readonly_attrs):
            if not getattr(value, "is_threadsafe_method", False):
                ThreadSafeSingleton.assert_locked(self)
        return value

    def __setattr__(self, name, value):
        assert name not in type(self).readonly_attrs, "This attribute is read-only."
        if name not in type(self).threadsafe_attrs:
            ThreadSafeSingleton.assert_locked(self)
        return object.__setattr__(self, name, value)


def threadsafe_method(func):
    """Marks a method of a ThreadSafeSingleton-derived class as inherently thread-safe.

    A method so marked must either not use any singleton state, or lock it appropriately.
    """

    func.is_threadsafe_method = True
    return func


def autolocked_method(func):
    """Automatically synchronizes all calls of a method of a ThreadSafeSingleton-derived
    class by locking the singleton for the duration of each call.
    """

    @functools.wraps(func)
    @threadsafe_method
    def lock_and_call(self, *args, **kwargs):
        with self:
            return func(self, *args, **kwargs)

    return lock_and_call


==> extension/bundled/libs/debugpy/common/sockets.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import socket
import sys
import threading

from debugpy.common import log
from debugpy.common.util import hide_thread_from_debugger


def create_server(host, port=0, backlog=socket.SOMAXCONN, timeout=None):
    """Return a local server socket listening on the given port."""

    assert backlog > 0
    if host is None:
        host = "127.0.0.1"
    if port is None:
        port = 0

    try:
        server = _new_sock()
        if port != 0:
            # If binding to a specific port, make sure that the user doesn't have
            # to wait until the OS times out the socket to be able to use that port
            # again.if the server or the adapter crash or are force-killed.
            if sys.platform == "win32":
                server.setsockopt(socket.SOL_SOCKET, socket.SO_EXCLUSIVEADDRUSE, 1)
            else:
                try:
                    server.setsockopt(socket.SOL_SOCKET, socket.SO_REUSEADDR, 1)
                except (AttributeError, OSError):  # pragma: no cover
                    pass  # Not available everywhere
        server.bind((host, port))
        if timeout is not None:
            server.settimeout(timeout)
        server.listen(backlog)
    except Exception:  # pragma: no cover
        server.close()
        raise
    return server


def create_client():
    """Return a client socket that may be connected to a remote address."""
    return _new_sock()


def _new_sock():
    sock = socket.socket(socket.AF_INET, socket.SOCK_STREAM, socket.IPPROTO_TCP)

    # Set TCP keepalive on an open socket.
    # It activates after 1 second (TCP_KEEPIDLE,) of idleness,
    # then sends a keepalive ping once every 3 seconds (TCP_KEEPINTVL),
    # and closes the connection after 5 failed ping (TCP_KEEPCNT), or 15 seconds
    try:
        sock.setsockopt(socket.SOL_SOCKET, socket.SO_KEEPALIVE, 1)
    except (AttributeError, OSError):  # pragma: no cover
        pass  # May not be available everywhere.
    try:
        sock.setsockopt(socket.IPPROTO_TCP, socket.TCP_KEEPIDLE, 1)
    except (AttributeError, OSError):  # pragma: no cover
        pass  # May not be available everywhere.
    try:
        sock.setsockopt(socket.IPPROTO_TCP, socket.TCP_KEEPINTVL, 3)
    except (AttributeError, OSError):  # pragma: no cover
        pass  # May not be available everywhere.
    try:
        sock.setsockopt(socket.IPPROTO_TCP, socket.TCP_KEEPCNT, 5)
    except (AttributeError, OSError):  # pragma: no cover
        pass  # May not be available everywhere.
    return sock


def shut_down(sock, how=socket.SHUT_RDWR):
    """Shut down the given socket."""
    sock.shutdown(how)


def close_socket(sock):
    """Shutdown and close the socket."""
    try:
        shut_down(sock)
    except Exception:  # pragma: no cover
        pass
    sock.close()


def serve(name, handler, host, port=0, backlog=socket.SOMAXCONN, timeout=None):
    """Accepts TCP connections on the specified host and port, and invokes the
    provided handler function for every new connection.

    Returns the created server socket.
    """

    assert backlog > 0

    try:
        listener = create_server(host, port, backlog, timeout)
    except Exception:  # pragma: no cover
        log.reraise_exception(
            "Error listening for incoming {0} connections on {1}:{2}:", name, host, port
        )
    host, port = listener.getsockname()
    log.info("Listening for incoming {0} connections on {1}:{2}...", name, host, port)

    def accept_worker():
        while True:
            try:
                sock, (other_host, other_port) = listener.accept()
            except (OSError, socket.error):
                # Listener socket has been closed.
                break

            log.info(
                "Accepted incoming {0} connection from {1}:{2}.",
                name,
                other_host,
                other_port,
            )
            handler(sock)

    thread = threading.Thread(target=accept_worker)
    thread.daemon = True
    hide_thread_from_debugger(thread)
    thread.start()

    return listener


==> extension/bundled/libs/debugpy/common/stacks.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""Provides facilities to dump all stacks of all threads in the process.
"""

import os
import sys
import time
import threading
import traceback

from debugpy.common import log


def dump():
    """Dump stacks of all threads in this process, except for the current thread."""

    tid = threading.current_thread().ident
    pid = os.getpid()

    log.info("Dumping stacks for process {0}...", pid)

    for t_ident, frame in sys._current_frames().items():
        if t_ident == tid:
            continue

        for t in threading.enumerate():
            if t.ident == tid:
                t_name = t.name
                t_daemon = t.daemon
                break
        else:
            t_name = t_daemon = "<unknown>"

        stack = "".join(traceback.format_stack(frame))
        log.info(
            "Stack of thread {0} (tid={1}, pid={2}, daemon={3}):\n\n{4}",
            t_name,
            t_ident,
            pid,
            t_daemon,
            stack,
        )

    log.info("Finished dumping stacks for process {0}.", pid)


def dump_after(secs):
    """Invokes dump() on a background thread after waiting for the specified time."""

    def dumper():
        time.sleep(secs)
        try:
            dump()
        except:
            log.swallow_exception()

    thread = threading.Thread(target=dumper)
    thread.daemon = True
    thread.start()


==> extension/bundled/libs/debugpy/common/timestamp.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""Provides monotonic timestamps with a resetable zero.
"""

import time

__all__ = ["current", "reset"]


def current():
    return time.monotonic() - timestamp_zero


def reset():
    global timestamp_zero
    timestamp_zero = time.monotonic()


reset()


==> extension/bundled/libs/debugpy/common/util.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import inspect
import os
import sys


def evaluate(code, path=__file__, mode="eval"):
    # Setting file path here to avoid breaking here if users have set
    # "break on exception raised" setting. This code can potentially run
    # in user process and is indistinguishable if the path is not set.
    # We use the path internally to skip exception inside the debugger.
    expr = compile(code, path, "eval")
    return eval(expr, {}, sys.modules)


class Observable(object):
    """An object with change notifications."""

    observers = ()  # used when attributes are set before __init__ is invoked

    def __init__(self):
        self.observers = []

    def __setattr__(self, name, value):
        try:
            return super().__setattr__(name, value)
        finally:
            for ob in self.observers:
                ob(self, name)


class Env(dict):
    """A dict for environment variables."""

    @staticmethod
    def snapshot():
        """Returns a snapshot of the current environment."""
        return Env(os.environ)

    def copy(self, updated_from=None):
        result = Env(self)
        if updated_from is not None:
            result.update(updated_from)
        return result

    def prepend_to(self, key, entry):
        """Prepends a new entry to a PATH-style environment variable, creating
        it if it doesn't exist already.
        """
        try:
            tail = os.path.pathsep + self[key]
        except KeyError:
            tail = ""
        self[key] = entry + tail


def force_str(s, encoding, errors="strict"):
    """Converts s to str, using the provided encoding. If s is already str,
    it is returned as is.
    """
    return s.decode(encoding, errors) if isinstance(s, bytes) else str(s)


def force_bytes(s, encoding, errors="strict"):
    """Converts s to bytes, using the provided encoding. If s is already bytes,
    it is returned as is.

    If errors="strict" and s is bytes, its encoding is verified by decoding it;
    UnicodeError is raised if it cannot be decoded.
    """
    if isinstance(s, str):
        return s.encode(encoding, errors)
    else:
        s = bytes(s)
        if errors == "strict":
            # Return value ignored - invoked solely for verification.
            s.decode(encoding, errors)
        return s


def force_ascii(s, errors="strict"):
    """Same as force_bytes(s, "ascii", errors)"""
    return force_bytes(s, "ascii", errors)


def force_utf8(s, errors="strict"):
    """Same as force_bytes(s, "utf8", errors)"""
    return force_bytes(s, "utf8", errors)


def nameof(obj, quote=False):
    """Returns the most descriptive name of a Python module, class, or function,
    as a Unicode string

    If quote=True, name is quoted with repr().

    Best-effort, but guaranteed to not fail - always returns something.
    """

    try:
        name = obj.__qualname__
    except Exception:
        try:
            name = obj.__name__
        except Exception:
            # Fall back to raw repr(), and skip quoting.
            try:
                name = repr(obj)
            except Exception:
                return "<unknown>"
            else:
                quote = False

    if quote:
        try:
            name = repr(name)
        except Exception:
            pass

    return force_str(name, "utf-8", "replace")


def srcnameof(obj):
    """Returns the most descriptive name of a Python module, class, or function,
    including source information (filename and linenumber), if available.

    Best-effort, but guaranteed to not fail - always returns something.
    """

    name = nameof(obj, quote=True)

    # Get the source information if possible.
    try:
        src_file = inspect.getsourcefile(obj)
    except Exception:
        pass
    else:
        name += f" (file {src_file!r}"
        try:
            _, src_lineno = inspect.getsourcelines(obj)
        except Exception:
            pass
        else:
            name += f", line {src_lineno}"
        name += ")"

    return name


def hide_debugpy_internals():
    """Returns True if the caller should hide something from debugpy."""
    return "DEBUGPY_TRACE_DEBUGPY" not in os.environ


def hide_thread_from_debugger(thread):
    """Disables tracing for the given thread if DEBUGPY_TRACE_DEBUGPY is not set.
    DEBUGPY_TRACE_DEBUGPY is used to debug debugpy with debugpy
    """
    if hide_debugpy_internals():
        thread.pydev_do_not_trace = True
        thread.is_pydev_daemon_thread = True


==> extension/bundled/libs/debugpy/launcher/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

__all__ = []


adapter_host = None
"""The host on which adapter is running and listening for incoming connections
from the launcher and the servers."""

channel = None
"""DAP message channel to the adapter."""


def connect(host, port):
    from debugpy.common import log, messaging, sockets
    from debugpy.launcher import handlers

    global channel, adapter_host
    assert channel is None
    assert adapter_host is None

    log.info("Connecting to adapter at {0}:{1}", host, port)

    sock = sockets.create_client()
    sock.connect((host, port))
    adapter_host = host

    stream = messaging.JsonIOStream.from_socket(sock, "Adapter")
    channel = messaging.JsonMessageChannel(stream, handlers=handlers)
    channel.start()


==> extension/bundled/libs/debugpy/launcher/__main__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

__all__ = ["main"]

import locale
import signal
import sys

# WARNING: debugpy and submodules must not be imported on top level in this module,
# and should be imported locally inside main() instead.


def main():
    from debugpy import launcher
    from debugpy.common import log
    from debugpy.launcher import debuggee

    log.to_file(prefix="debugpy.launcher")
    log.describe_environment("debugpy.launcher startup environment:")

    if sys.platform == "win32":
        # For windows, disable exceptions on Ctrl+C - we want to allow the debuggee
        # process to handle these, or not, as it sees fit. If the debuggee exits
        # on Ctrl+C, the launcher will also exit, so it doesn't need to observe
        # the signal directly.
        signal.signal(signal.SIGINT, signal.SIG_IGN)

    # Everything before "--" is command line arguments for the launcher itself,
    # and everything after "--" is command line arguments for the debuggee.
    log.info("sys.argv before parsing: {0}", sys.argv)
    sep = sys.argv.index("--")
    launcher_argv = sys.argv[1:sep]
    sys.argv[:] = [sys.argv[0]] + sys.argv[sep + 1 :]
    log.info("sys.argv after patching: {0}", sys.argv)

    # The first argument specifies the host/port on which the adapter is waiting
    # for launcher to connect. It's either host:port, or just port.
    adapter = launcher_argv[0]
    host, sep, port = adapter.partition(":")
    if not sep:
        host = "127.0.0.1"
        port = adapter
    port = int(port)

    launcher.connect(host, port)
    launcher.channel.wait()

    if debuggee.process is not None:
        sys.exit(debuggee.process.returncode)


if __name__ == "__main__":
    # debugpy can also be invoked directly rather than via -m. In this case, the first
    # entry on sys.path is the one added automatically by Python for the directory
    # containing this file. This means that import debugpy will not work, since we need
    # the parent directory of debugpy/ to be in sys.path, rather than debugpy/launcher/.
    #
    # The other issue is that many other absolute imports will break, because they
    # will be resolved relative to debugpy/launcher/ - e.g. `import state` will then try
    # to import debugpy/launcher/state.py.
    #
    # To fix both, we need to replace the automatically added entry such that it points
    # at parent directory of debugpy/ instead of debugpy/launcher, import debugpy with that
    # in sys.path, and then remove the first entry entry altogether, so that it doesn't
    # affect any further imports we might do. For example, suppose the user did:
    #
    #   python /foo/bar/debugpy/launcher ...
    #
    # At the beginning of this script, sys.path will contain "/foo/bar/debugpy/launcher"
    # as the first entry. What we want is to replace it with "/foo/bar', then import
    # debugpy with that in effect, and then remove the replaced entry before any more
    # code runs. The imported debugpy module will remain in sys.modules, and thus all
    # future imports of it or its submodules will resolve accordingly.
    if "debugpy" not in sys.modules:
        # Do not use dirname() to walk up - this can be a relative path, e.g. ".".
        sys.path[0] = sys.path[0] + "/../../"
        __import__("debugpy")
        del sys.path[0]

    # Apply OS-global and user-specific locale settings.
    try:
        locale.setlocale(locale.LC_ALL, "")
    except Exception:
        # On POSIX, locale is set via environment variables, and this can fail if
        # those variables reference a non-existing locale. Ignore and continue using
        # the default "C" locale if so.
        pass

    main()


==> extension/bundled/libs/debugpy/launcher/debuggee.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import atexit
import ctypes
import os
import signal
import struct
import subprocess
import sys
import threading

from debugpy import launcher
from debugpy.common import log, messaging
from debugpy.launcher import output

if sys.platform == "win32":
    from debugpy.launcher import winapi


process = None
"""subprocess.Popen instance for the debuggee process."""

job_handle = None
"""On Windows, the handle for the job object to which the debuggee is assigned."""

wait_on_exit_predicates = []
"""List of functions that determine whether to pause after debuggee process exits.

Every function is invoked with exit code as the argument. If any of the functions
returns True, the launcher pauses and waits for user input before exiting.
"""


def describe():
    return f"Debuggee[PID={process.pid}]"


def spawn(process_name, cmdline, env, redirect_output):
    log.info(
        "Spawning debuggee process:\n\n"
        "Command line: {0!r}\n\n"
        "Environment variables: {1!r}\n\n",
        cmdline,
        env,
    )

    close_fds = set()
    try:
        if redirect_output:
            # subprocess.PIPE behavior can vary substantially depending on Python version
            # and platform; using our own pipes keeps it simple, predictable, and fast.
            stdout_r, stdout_w = os.pipe()
            stderr_r, stderr_w = os.pipe()
            close_fds |= {stdout_r, stdout_w, stderr_r, stderr_w}
            kwargs = dict(stdout=stdout_w, stderr=stderr_w)
        else:
            kwargs = {}

        if sys.platform != "win32":

            def preexec_fn():
                try:
                    # Start the debuggee in a new process group, so that the launcher can
                    # kill the entire process tree later.
                    os.setpgrp()

                    # Make the new process group the foreground group in its session, so
                    # that it can interact with the terminal. The debuggee will receive
                    # SIGTTOU when tcsetpgrp() is called, and must ignore it.
                    old_handler = signal.signal(signal.SIGTTOU, signal.SIG_IGN)
                    try:
                        tty = os.open("/dev/tty", os.O_RDWR)
                        try:
                            os.tcsetpgrp(tty, os.getpgrp())
                        finally:
                            os.close(tty)
                    finally:
                        signal.signal(signal.SIGTTOU, old_handler)
                except Exception:
                    # Not an error - /dev/tty doesn't work when there's no terminal.
                    log.swallow_exception(
                        "Failed to set up process group", level="info"
                    )

            kwargs.update(preexec_fn=preexec_fn)

        try:
            global process
            process = subprocess.Popen(cmdline, env=env, bufsize=0, **kwargs)
        except Exception as exc:
            raise messaging.MessageHandlingError(
                "Couldn't spawn debuggee: {0}\n\nCommand line:{1!r}".format(
                    exc, cmdline
                )
            )

        log.info("Spawned {0}.", describe())

        if sys.platform == "win32":
            # Assign the debuggee to a new job object, so that the launcher can kill
            # the entire process tree later.
            try:
                global job_handle
                job_handle = winapi.kernel32.CreateJobObjectA(None, None)

                job_info = winapi.JOBOBJECT_EXTENDED_LIMIT_INFORMATION()
                job_info_size = winapi.DWORD(ctypes.sizeof(job_info))
                winapi.kernel32.QueryInformationJobObject(
                    job_handle,
                    winapi.JobObjectExtendedLimitInformation,
                    ctypes.pointer(job_info),
                    job_info_size,
                    ctypes.pointer(job_info_size),
                )

                job_info.BasicLimitInformation.LimitFlags |= (
                    # Ensure that the job will be terminated by the OS once the
                    # launcher exits, even if it doesn't terminate the job explicitly.
                    winapi.JOB_OBJECT_LIMIT_KILL_ON_JOB_CLOSE
                    |
                    # Allow the debuggee to create its own jobs unrelated to ours.
                    winapi.JOB_OBJECT_LIMIT_BREAKAWAY_OK
                )
                winapi.kernel32.SetInformationJobObject(
                    job_handle,
                    winapi.JobObjectExtendedLimitInformation,
                    ctypes.pointer(job_info),
                    job_info_size,
                )

                process_handle = winapi.kernel32.OpenProcess(
                    winapi.PROCESS_TERMINATE | winapi.PROCESS_SET_QUOTA,
                    False,
                    process.pid,
                )

                winapi.kernel32.AssignProcessToJobObject(job_handle, process_handle)

            except Exception:
                log.swallow_exception("Failed to set up job object", level="warning")

        atexit.register(kill)

        launcher.channel.send_event(
            "process",
            {
                "startMethod": "launch",
                "isLocalProcess": True,
                "systemProcessId": process.pid,
                "name": process_name,
                "pointerSize": struct.calcsize("P") * 8,
            },
        )

        if redirect_output:
            for category, fd, tee in [
                ("stdout", stdout_r, sys.stdout),
                ("stderr", stderr_r, sys.stderr),
            ]:
                output.CaptureOutput(describe(), category, fd, tee)
                close_fds.remove(fd)

        wait_thread = threading.Thread(target=wait_for_exit, name="wait_for_exit()")
        wait_thread.daemon = True
        wait_thread.start()

    finally:
        for fd in close_fds:
            try:
                os.close(fd)
            except Exception:
                log.swallow_exception(level="warning")


def kill():
    if process is None:
        return

    try:
        if process.poll() is None:
            log.info("Killing {0}", describe())
            # Clean up the process tree
            if sys.platform == "win32":
                # On Windows, kill the job object.
                winapi.kernel32.TerminateJobObject(job_handle, 0)
            else:
                # On POSIX, kill the debuggee's process group.
                os.killpg(process.pid, signal.SIGKILL)
    except Exception:
        log.swallow_exception("Failed to kill {0}", describe())


def wait_for_exit():
    try:
        code = process.wait()
        if sys.platform != "win32" and code < 0:
            # On POSIX, if the process was terminated by a signal, Popen will use
            # a negative returncode to indicate that - but the actual exit code of
            # the process is always an unsigned number, and can be determined by
            # taking the lowest 8 bits of that negative returncode.
            code &= 0xFF
    except Exception:
        log.swallow_exception("Couldn't determine process exit code")
        code = -1

    log.info("{0} exited with code {1}", describe(), code)
    output.wait_for_remaining_output()

    # Determine whether we should wait or not before sending "exited", so that any
    # follow-up "terminate" requests don't affect the predicates.
    should_wait = any(pred(code) for pred in wait_on_exit_predicates)

    try:
        launcher.channel.send_event("exited", {"exitCode": code})
    except Exception:
        pass

    if should_wait:
        _wait_for_user_input()

    try:
        launcher.channel.send_event("terminated")
    except Exception:
        pass


def _wait_for_user_input():
    if sys.stdout and sys.stdin and sys.stdin.isatty():
        from debugpy.common import log

        try:
            import msvcrt
        except ImportError:
            can_getch = False
        else:
            can_getch = True

        if can_getch:
            log.debug("msvcrt available - waiting for user input via getch()")
            sys.stdout.write("Press any key to continue . . . ")
            sys.stdout.flush()
            msvcrt.getch()
        else:
            log.debug("msvcrt not available - waiting for user input via read()")
            sys.stdout.write("Press Enter to continue . . . ")
            sys.stdout.flush()
            sys.stdin.read(1)


==> extension/bundled/libs/debugpy/launcher/handlers.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import os
import sys

import debugpy
from debugpy import launcher
from debugpy.common import json
from debugpy.launcher import debuggee


def launch_request(request):
    debug_options = set(request("debugOptions", json.array(str)))

    # Handling of properties that can also be specified as legacy "debugOptions" flags.
    # If property is explicitly set to false, but the flag is in "debugOptions", treat
    # it as an error. Returns None if the property wasn't explicitly set either way.
    def property_or_debug_option(prop_name, flag_name):
        assert prop_name[0].islower() and flag_name[0].isupper()

        value = request(prop_name, bool, optional=True)
        if value == ():
            value = None

        if flag_name in debug_options:
            if value is False:
                raise request.isnt_valid(
                    '{0}:false and "debugOptions":[{1}] are mutually exclusive',
                    json.repr(prop_name),
                    json.repr(flag_name),
                )
            value = True

        return value

    python = request("python", json.array(str, size=(1,)))
    cmdline = list(python)

    if not request("noDebug", json.default(False)):
        # see https://github.com/microsoft/debugpy/issues/861
        if sys.version_info[:2] >= (3, 11):
            cmdline += ["-X", "frozen_modules=off"]

        port = request("port", int)
        cmdline += [
            os.path.dirname(debugpy.__file__),
            "--connect",
            launcher.adapter_host + ":" + str(port),
        ]

        if not request("subProcess", True):
            cmdline += ["--configure-subProcess", "False"]

        qt_mode = request(
            "qt",
            json.enum(
                "none", "auto", "pyside", "pyside2", "pyqt4", "pyqt5", optional=True
            ),
        )
        cmdline += ["--configure-qt", qt_mode]

        adapter_access_token = request("adapterAccessToken", str, optional=True)
        if adapter_access_token != ():
            cmdline += ["--adapter-access-token", adapter_access_token]

        debugpy_args = request("debugpyArgs", json.array(str))
        cmdline += debugpy_args

    # Use the copy of arguments that was propagated via the command line rather than
    # "args" in the request itself, to allow for shell expansion.
    cmdline += sys.argv[1:]

    process_name = request("processName", sys.executable)

    env = os.environ.copy()
    env_changes = request("env", json.object((str, type(None))))
    if sys.platform == "win32":
        # Environment variables are case-insensitive on Win32, so we need to normalize
        # both dicts to make sure that env vars specified in the debug configuration
        # overwrite the global env vars correctly. If debug config has entries that
        # differ in case only, that's an error.
        env = {k.upper(): v for k, v in os.environ.items()}
        new_env_changes = {}
        for k, v in env_changes.items():
            k_upper = k.upper()
            if k_upper in new_env_changes:
                if new_env_changes[k_upper] == v:
                    continue
                else:
                    raise request.isnt_valid(
                        'Found duplicate in "env": {0}.'.format(k_upper)
                    )
            new_env_changes[k_upper] = v
        env_changes = new_env_changes
    if "DEBUGPY_TEST" in env:
        # If we're running as part of a debugpy test, make sure that codecov is not
        # applied to the debuggee, since it will conflict with pydevd.
        env.pop("COV_CORE_SOURCE", None)
    env.update(env_changes)
    env = {k: v for k, v in env.items() if v is not None}

    if request("gevent", False):
        env["GEVENT_SUPPORT"] = "True"

    console = request(
        "console",
        json.enum(
            "internalConsole", "integratedTerminal", "externalTerminal", optional=True
        ),
    )

    redirect_output = property_or_debug_option("redirectOutput", "RedirectOutput")
    if redirect_output is None:
        # If neither the property nor the option were specified explicitly, choose
        # the default depending on console type - "internalConsole" needs it to
        # provide any output at all, but it's unnecessary for the terminals.
        redirect_output = console == "internalConsole"
    if redirect_output:
        # sys.stdout buffering must be disabled - otherwise we won't see the output
        # at all until the buffer fills up.
        env["PYTHONUNBUFFERED"] = "1"
        # Force UTF-8 output to minimize data loss due to re-encoding.
        env["PYTHONIOENCODING"] = "utf-8"

    if property_or_debug_option("waitOnNormalExit", "WaitOnNormalExit"):
        if console == "internalConsole":
            raise request.isnt_valid(
                '"waitOnNormalExit" is not supported for "console":"internalConsole"'
            )
        debuggee.wait_on_exit_predicates.append(lambda code: code == 0)
    if property_or_debug_option("waitOnAbnormalExit", "WaitOnAbnormalExit"):
        if console == "internalConsole":
            raise request.isnt_valid(
                '"waitOnAbnormalExit" is not supported for "console":"internalConsole"'
            )
        debuggee.wait_on_exit_predicates.append(lambda code: code != 0)

    debuggee.spawn(process_name, cmdline, env, redirect_output)
    return {}


def terminate_request(request):
    del debuggee.wait_on_exit_predicates[:]
    request.respond({})
    debuggee.kill()


def disconnect():
    del debuggee.wait_on_exit_predicates[:]
    debuggee.kill()


==> extension/bundled/libs/debugpy/launcher/output.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import codecs
import os
import threading

from debugpy import launcher
from debugpy.common import log


class CaptureOutput(object):
    """Captures output from the specified file descriptor, and tees it into another
    file descriptor while generating DAP "output" events for it.
    """

    instances = {}
    """Keys are output categories, values are CaptureOutput instances."""

    def __init__(self, whose, category, fd, stream):
        assert category not in self.instances
        self.instances[category] = self
        log.info("Capturing {0} of {1}.", category, whose)

        self.category = category
        self._whose = whose
        self._fd = fd
        self._decoder = codecs.getincrementaldecoder("utf-8")(errors="surrogateescape")

        if stream is None:
            # Can happen if running under pythonw.exe.
            self._stream = None
        else:
            self._stream = stream.buffer
            encoding = stream.encoding
            if encoding is None or encoding == "cp65001":
                encoding = "utf-8"
            try:
                self._encode = codecs.getencoder(encoding)
            except Exception:
                log.swallow_exception(
                    "Unsupported {0} encoding {1!r}; falling back to UTF-8.",
                    category,
                    encoding,
                    level="warning",
                )
                self._encode = codecs.getencoder("utf-8")
            else:
                log.info("Using encoding {0!r} for {1}", encoding, category)

        self._worker_thread = threading.Thread(target=self._worker, name=category)
        self._worker_thread.start()

    def __del__(self):
        fd = self._fd
        if fd is not None:
            try:
                os.close(fd)
            except Exception:
                pass

    def _worker(self):
        while self._fd is not None:
            try:
                s = os.read(self._fd, 0x1000)
            except Exception:
                break
            if not len(s):
                break
            self._process_chunk(s)

        # Flush any remaining data in the incremental decoder.
        self._process_chunk(b"", final=True)

    def _process_chunk(self, s, final=False):
        s = self._decoder.decode(s, final=final)
        if len(s) == 0:
            return

        try:
            launcher.channel.send_event(
                "output", {"category": self.category, "output": s.replace("\r\n", "\n")}
            )
        except Exception:
            pass  # channel to adapter is already closed

        if self._stream is None:
            return

        try:
            s, _ = self._encode(s, "surrogateescape")
            size = len(s)
            i = 0
            while i < size:
                written = self._stream.write(s[i:])
                self._stream.flush()
                if written == 0:
                    # This means that the output stream was closed from the other end.
                    # Do the same to the debuggee, so that it knows as well.
                    os.close(self._fd)
                    self._fd = None
                    break
                i += written
        except Exception:
            log.swallow_exception("Error printing {0!r} to {1}", s, self.category)


def wait_for_remaining_output():
    """Waits for all remaining output to be captured and propagated."""
    for category, instance in CaptureOutput.instances.items():
        log.info("Waiting for remaining {0} of {1}.", category, instance._whose)
        instance._worker_thread.join()


==> extension/bundled/libs/debugpy/launcher/winapi.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import ctypes
from ctypes.wintypes import BOOL, DWORD, HANDLE, LARGE_INTEGER, LPCSTR, UINT

from debugpy.common import log


JOBOBJECTCLASS = ctypes.c_int
LPDWORD = ctypes.POINTER(DWORD)
LPVOID = ctypes.c_void_p
SIZE_T = ctypes.c_size_t
ULONGLONG = ctypes.c_ulonglong


class IO_COUNTERS(ctypes.Structure):
    _fields_ = [
        ("ReadOperationCount", ULONGLONG),
        ("WriteOperationCount", ULONGLONG),
        ("OtherOperationCount", ULONGLONG),
        ("ReadTransferCount", ULONGLONG),
        ("WriteTransferCount", ULONGLONG),
        ("OtherTransferCount", ULONGLONG),
    ]


class JOBOBJECT_BASIC_LIMIT_INFORMATION(ctypes.Structure):
    _fields_ = [
        ("PerProcessUserTimeLimit", LARGE_INTEGER),
        ("PerJobUserTimeLimit", LARGE_INTEGER),
        ("LimitFlags", DWORD),
        ("MinimumWorkingSetSize", SIZE_T),
        ("MaximumWorkingSetSize", SIZE_T),
        ("ActiveProcessLimit", DWORD),
        ("Affinity", SIZE_T),
        ("PriorityClass", DWORD),
        ("SchedulingClass", DWORD),
    ]


class JOBOBJECT_EXTENDED_LIMIT_INFORMATION(ctypes.Structure):
    _fields_ = [
        ("BasicLimitInformation", JOBOBJECT_BASIC_LIMIT_INFORMATION),
        ("IoInfo", IO_COUNTERS),
        ("ProcessMemoryLimit", SIZE_T),
        ("JobMemoryLimit", SIZE_T),
        ("PeakProcessMemoryUsed", SIZE_T),
        ("PeakJobMemoryUsed", SIZE_T),
    ]


JobObjectExtendedLimitInformation = JOBOBJECTCLASS(9)

JOB_OBJECT_LIMIT_BREAKAWAY_OK = 0x00000800
JOB_OBJECT_LIMIT_KILL_ON_JOB_CLOSE = 0x00002000

PROCESS_TERMINATE = 0x0001
PROCESS_SET_QUOTA = 0x0100


def _errcheck(is_error_result=(lambda result: not result)):
    def impl(result, func, args):
        if is_error_result(result):
            log.debug("{0} returned {1}", func.__name__, result)
            raise ctypes.WinError()
        else:
            return result

    return impl


kernel32 = ctypes.windll.kernel32

kernel32.AssignProcessToJobObject.errcheck = _errcheck()
kernel32.AssignProcessToJobObject.restype = BOOL
kernel32.AssignProcessToJobObject.argtypes = (HANDLE, HANDLE)

kernel32.CreateJobObjectA.errcheck = _errcheck(lambda result: result == 0)
kernel32.CreateJobObjectA.restype = HANDLE
kernel32.CreateJobObjectA.argtypes = (LPVOID, LPCSTR)

kernel32.OpenProcess.errcheck = _errcheck(lambda result: result == 0)
kernel32.OpenProcess.restype = HANDLE
kernel32.OpenProcess.argtypes = (DWORD, BOOL, DWORD)

kernel32.QueryInformationJobObject.errcheck = _errcheck()
kernel32.QueryInformationJobObject.restype = BOOL
kernel32.QueryInformationJobObject.argtypes = (
    HANDLE,
    JOBOBJECTCLASS,
    LPVOID,
    DWORD,
    LPDWORD,
)

kernel32.SetInformationJobObject.errcheck = _errcheck()
kernel32.SetInformationJobObject.restype = BOOL
kernel32.SetInformationJobObject.argtypes = (HANDLE, JOBOBJECTCLASS, LPVOID, DWORD)

kernel32.TerminateJobObject.errcheck = _errcheck()
kernel32.TerminateJobObject.restype = BOOL
kernel32.TerminateJobObject.argtypes = (HANDLE, UINT)


==> extension/bundled/libs/debugpy/public_api.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

from __future__ import annotations

import functools
import typing

from debugpy import _version


# Expose debugpy.server API from subpackage, but do not actually import it unless
# and until a member is invoked - we don't want the server package loaded in the
# adapter, the tests, or setup.py.

# Docstrings for public API members must be formatted according to PEP 8 - no more
# than 72 characters per line! - and must be readable when retrieved via help().


Endpoint = typing.Tuple[str, int]


def _api(cancelable=False):
    def apply(f):
        @functools.wraps(f)
        def wrapper(*args, **kwargs):
            from debugpy.server import api

            wrapped = getattr(api, f.__name__)
            return wrapped(*args, **kwargs)

        if cancelable:

            def cancel(*args, **kwargs):
                from debugpy.server import api

                wrapped = getattr(api, f.__name__)
                return wrapped.cancel(*args, **kwargs)

            wrapper.cancel = cancel

        return wrapper

    return apply


@_api()
def log_to(__path: str) -> None:
    """Generate detailed debugpy logs in the specified directory.

    The directory must already exist. Several log files are generated,
    one for every process involved in the debug session.
    """


@_api()
def configure(__properties: dict[str, typing.Any] | None = None, **kwargs) -> None:
    """Sets debug configuration properties that cannot be set in the
    "attach" request, because they must be applied as early as possible
    in the process being debugged.

    For example, a "launch" configuration with subprocess debugging
    disabled can be defined entirely in JSON::

        {
            "request": "launch",
            "subProcess": false,
            ...
        }

    But the same cannot be done with "attach", because "subProcess"
    must be known at the point debugpy starts tracing execution. Thus,
    it is not available in JSON, and must be omitted::

        {
            "request": "attach",
            ...
        }

    and set from within the debugged process instead::

        debugpy.configure(subProcess=False)
        debugpy.listen(...)

    Properties to set can be passed either as a single dict argument,
    or as separate keyword arguments::

        debugpy.configure({"subProcess": False})
    """


@_api()
def listen(
    __endpoint: Endpoint | int, *, in_process_debug_adapter: bool = False
) -> Endpoint:
    """Starts a debug adapter debugging this process, that listens for
    incoming socket connections from clients on the specified address.

    `__endpoint` must be either a (host, port) tuple as defined by the
    standard `socket` module for the `AF_INET` address family, or a port
    number. If only the port is specified, host is "127.0.0.1".

    `in_process_debug_adapter`: by default a separate python process is
    spawned and used to communicate with the client as the debug adapter.
    By setting the value of `in_process_debug_adapter` to True a new 
    python process is not spawned. Note: the con of setting 
    `in_process_debug_adapter` to True is that subprocesses won't be 
    automatically debugged.
        
    Returns the interface and the port on which the debug adapter is
    actually listening, in the same format as `__endpoint`. This may be
    different from address if port was 0 in the latter, in which case
    the adapter will pick some unused ephemeral port to listen on.

    This function does't wait for a client to connect to the debug
    adapter that it starts. Use `wait_for_client` to block execution
    until the client connects.
    """


@_api()
def connect(__endpoint: Endpoint | int, *, access_token: str | None = None) -> Endpoint:
    """Tells an existing debug adapter instance that is listening on the
    specified address to debug this process.

    `__endpoint` must be either a (host, port) tuple as defined by the
    standard `socket` module for the `AF_INET` address family, or a port
    number. If only the port is specified, host is "127.0.0.1".

    `access_token` must be the same value that was passed to the adapter
    via the `--server-access-token` command-line switch.

    This function does't wait for a client to connect to the debug
    adapter that it connects to. Use `wait_for_client` to block
    execution until the client connects.
    """


@_api(cancelable=True)
def wait_for_client() -> None:
    """If there is a client connected to the debug adapter that is
    debugging this process, returns immediately. Otherwise, blocks
    until a client connects to the adapter.

    While this function is waiting, it can be canceled by calling
    `wait_for_client.cancel()` from another thread.
    """


@_api()
def is_client_connected() -> bool:
    """True if a client is connected to the debug adapter that is
    debugging this process.
    """


@_api()
def breakpoint() -> None:
    """If a client is connected to the debug adapter that is debugging
    this process, pauses execution of all threads, and simulates a
    breakpoint being hit at the line following the call.

    It is also registered as the default handler for builtins.breakpoint().
    """


@_api()
def debug_this_thread() -> None:
    """Makes the debugger aware of the current thread.

    Must be called on any background thread that is started by means
    other than the usual Python APIs (i.e. the "threading" module),
    in order for breakpoints to work on that thread.
    """


@_api()
def trace_this_thread(__should_trace: bool):
    """Tells the debug adapter to enable or disable tracing on the
    current thread.

    When the thread is traced, the debug adapter can detect breakpoints
    being hit, but execution is slower, especially in functions that
    have any breakpoints set in them. Disabling tracing when breakpoints
    are not anticipated to be hit can improve performance. It can also
    be used to skip breakpoints on a particular thread.

    Tracing is automatically disabled for all threads when there is no
    client connected to the debug adapter.
    """


__version__: str = _version.get_versions()["version"]


==> extension/bundled/libs/debugpy/server/__init__.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

# "force_pydevd" must be imported first to ensure (via side effects)
# that the debugpy-vendored copy of pydevd gets used.
import debugpy._vendored.force_pydevd  # noqa


==> extension/bundled/libs/debugpy/server/api.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import codecs
import os
import pydevd
import socket
import sys
import threading

import debugpy
from debugpy import adapter
from debugpy.common import json, log, sockets
from _pydevd_bundle.pydevd_constants import get_global_debugger
from pydevd_file_utils import absolute_path
from debugpy.common.util import hide_debugpy_internals

_tls = threading.local()

# TODO: "gevent", if possible.
_config = {
    "qt": "none",
    "subProcess": True,
    "python": sys.executable,
    "pythonEnv": {},
}

_config_valid_values = {
    # If property is not listed here, any value is considered valid, so long as
    # its type matches that of the default value in _config.
    "qt": ["auto", "none", "pyside", "pyside2", "pyqt4", "pyqt5"],
}

# This must be a global to prevent it from being garbage collected and triggering
# https://bugs.python.org/issue37380.
_adapter_process = None


def _settrace(*args, **kwargs):
    log.debug("pydevd.settrace(*{0!r}, **{1!r})", args, kwargs)
    # The stdin in notification is not acted upon in debugpy, so, disable it.
    kwargs.setdefault("notify_stdin", False)
    try:
        return pydevd.settrace(*args, **kwargs)
    except Exception:
        raise
    else:
        _settrace.called = True


_settrace.called = False


def ensure_logging():
    """Starts logging to log.log_dir, if it hasn't already been done."""
    if ensure_logging.ensured:
        return
    ensure_logging.ensured = True
    log.to_file(prefix="debugpy.server")
    log.describe_environment("Initial environment:")
    if log.log_dir is not None:
        pydevd.log_to(log.log_dir + "/debugpy.pydevd.log")


ensure_logging.ensured = False


def log_to(path):
    if ensure_logging.ensured:
        raise RuntimeError("logging has already begun")

    log.debug("log_to{0!r}", (path,))
    if path is sys.stderr:
        log.stderr.levels |= set(log.LEVELS)
    else:
        log.log_dir = path


def configure(properties=None, **kwargs):
    if _settrace.called:
        raise RuntimeError("debug adapter is already running")

    ensure_logging()
    log.debug("configure{0!r}", (properties, kwargs))

    if properties is None:
        properties = kwargs
    else:
        properties = dict(properties)
        properties.update(kwargs)

    for k, v in properties.items():
        if k not in _config:
            raise ValueError("Unknown property {0!r}".format(k))
        expected_type = type(_config[k])
        if type(v) is not expected_type:
            raise ValueError("{0!r} must be a {1}".format(k, expected_type.__name__))
        valid_values = _config_valid_values.get(k)
        if (valid_values is not None) and (v not in valid_values):
            raise ValueError("{0!r} must be one of: {1!r}".format(k, valid_values))
        _config[k] = v


def _starts_debugging(func):
    def debug(address, **kwargs):
        if _settrace.called:
            raise RuntimeError("this process already has a debug adapter")

        try:
            _, port = address
        except Exception:
            port = address
            address = ("127.0.0.1", port)
        try:
            port.__index__()  # ensure it's int-like
        except Exception:
            raise ValueError("expected port or (host, port)")
        if not (0 <= port < 2 ** 16):
            raise ValueError("invalid port number")

        ensure_logging()
        log.debug("{0}({1!r}, **{2!r})", func.__name__, address, kwargs)
        log.info("Initial debug configuration: {0}", json.repr(_config))

        qt_mode = _config.get("qt", "none")
        if qt_mode != "none":
            pydevd.enable_qt_support(qt_mode)

        settrace_kwargs = {
            "suspend": False,
            "patch_multiprocessing": _config.get("subProcess", True),
        }

        if hide_debugpy_internals():
            debugpy_path = os.path.dirname(absolute_path(debugpy.__file__))
            settrace_kwargs["dont_trace_start_patterns"] = (debugpy_path,)
            settrace_kwargs["dont_trace_end_patterns"] = (str("debugpy_launcher.py"),)

        try:
            return func(address, settrace_kwargs, **kwargs)
        except Exception:
            log.reraise_exception("{0}() failed:", func.__name__, level="info")

    return debug


@_starts_debugging
def listen(address, settrace_kwargs, in_process_debug_adapter=False):
    # Errors below are logged with level="info", because the caller might be catching
    # and handling exceptions, and we don't want to spam their stderr unnecessarily.

    if in_process_debug_adapter:
        host, port = address
        log.info("Listening: pydevd without debugpy adapter: {0}:{1}", host, port)
        settrace_kwargs['patch_multiprocessing'] = False
        _settrace(
            host=host,
            port=port,
            wait_for_ready_to_run=False,
            block_until_connected=False,
            **settrace_kwargs
        )
        return

    import subprocess

    server_access_token = codecs.encode(os.urandom(32), "hex").decode("ascii")

    try:
        endpoints_listener = sockets.create_server("127.0.0.1", 0, timeout=10)
    except Exception as exc:
        log.swallow_exception("Can't listen for adapter endpoints:")
        raise RuntimeError("can't listen for adapter endpoints: " + str(exc))

    try:
        endpoints_host, endpoints_port = endpoints_listener.getsockname()
        log.info(
            "Waiting for adapter endpoints on {0}:{1}...",
            endpoints_host,
            endpoints_port,
        )

        host, port = address
        adapter_args = [
            _config.get("python", sys.executable),
            os.path.dirname(adapter.__file__),
            "--for-server",
            str(endpoints_port),
            "--host",
            host,
            "--port",
            str(port),
            "--server-access-token",
            server_access_token,
        ]
        if log.log_dir is not None:
            adapter_args += ["--log-dir", log.log_dir]
        log.info("debugpy.listen() spawning adapter: {0}", json.repr(adapter_args))

        # On Windows, detach the adapter from our console, if any, so that it doesn't
        # receive Ctrl+C from it, and doesn't keep it open once we exit.
        creationflags = 0
        if sys.platform == "win32":
            creationflags |= 0x08000000  # CREATE_NO_WINDOW
            creationflags |= 0x00000200  # CREATE_NEW_PROCESS_GROUP

        # On embedded applications, environment variables might not contain
        # Python environment settings.
        python_env = _config.get("pythonEnv")
        if not bool(python_env):
            python_env = None

        # Adapter will outlive this process, so we shouldn't wait for it. However, we
        # need to ensure that the Popen instance for it doesn't get garbage-collected
        # by holding a reference to it in a non-local variable, to avoid triggering
        # https://bugs.python.org/issue37380.
        try:
            global _adapter_process
            _adapter_process = subprocess.Popen(
                adapter_args, close_fds=True, creationflags=creationflags, env=python_env
            )
            if os.name == "posix":
                # It's going to fork again to daemonize, so we need to wait on it to
                # clean it up properly.
                _adapter_process.wait()
            else:
                # Suppress misleading warning about child process still being alive when
                # this process exits (https://bugs.python.org/issue38890).
                _adapter_process.returncode = 0
                pydevd.add_dont_terminate_child_pid(_adapter_process.pid)
        except Exception as exc:
            log.swallow_exception("Error spawning debug adapter:", level="info")
            raise RuntimeError("error spawning debug adapter: " + str(exc))

        try:
            sock, _ = endpoints_listener.accept()
            try:
                sock.settimeout(None)
                sock_io = sock.makefile("rb", 0)
                try:
                    endpoints = json.loads(sock_io.read().decode("utf-8"))
                finally:
                    sock_io.close()
            finally:
                sockets.close_socket(sock)
        except socket.timeout:
            log.swallow_exception(
                "Timed out waiting for adapter to connect:", level="info"
            )
            raise RuntimeError("timed out waiting for adapter to connect")
        except Exception as exc:
            log.swallow_exception("Error retrieving adapter endpoints:", level="info")
            raise RuntimeError("error retrieving adapter endpoints: " + str(exc))

    finally:
        endpoints_listener.close()

    log.info("Endpoints received from adapter: {0}", json.repr(endpoints))

    if "error" in endpoints:
        raise RuntimeError(str(endpoints["error"]))

    try:
        server_host = str(endpoints["server"]["host"])
        server_port = int(endpoints["server"]["port"])
        client_host = str(endpoints["client"]["host"])
        client_port = int(endpoints["client"]["port"])
    except Exception as exc:
        log.swallow_exception(
            "Error parsing adapter endpoints:\n{0}\n",
            json.repr(endpoints),
            level="info",
        )
        raise RuntimeError("error parsing adapter endpoints: " + str(exc))
    log.info(
        "Adapter is accepting incoming client connections on {0}:{1}",
        client_host,
        client_port,
    )

    _settrace(
        host=server_host,
        port=server_port,
        wait_for_ready_to_run=False,
        block_until_connected=True,
        access_token=server_access_token,
        **settrace_kwargs
    )
    log.info("pydevd is connected to adapter at {0}:{1}", server_host, server_port)
    return client_host, client_port


@_starts_debugging
def connect(address, settrace_kwargs, access_token=None):
    host, port = address
    _settrace(host=host, port=port, client_access_token=access_token, **settrace_kwargs)


class wait_for_client:
    def __call__(self):
        ensure_logging()
        log.debug("wait_for_client()")

        pydb = get_global_debugger()
        if pydb is None:
            raise RuntimeError("listen() or connect() must be called first")

        cancel_event = threading.Event()
        self.cancel = cancel_event.set
        pydevd._wait_for_attach(cancel=cancel_event)

    @staticmethod
    def cancel():
        raise RuntimeError("wait_for_client() must be called first")


wait_for_client = wait_for_client()


def is_client_connected():
    return pydevd._is_attached()


def breakpoint():
    ensure_logging()
    if not is_client_connected():
        log.info("breakpoint() ignored - debugger not attached")
        return
    log.debug("breakpoint()")

    # Get the first frame in the stack that's not an internal frame.
    pydb = get_global_debugger()
    stop_at_frame = sys._getframe().f_back
    while (
        stop_at_frame is not None
        and pydb.get_file_type(stop_at_frame) == pydb.PYDEV_FILE
    ):
        stop_at_frame = stop_at_frame.f_back

    _settrace(
        suspend=True,
        trace_only_current_thread=True,
        patch_multiprocessing=False,
        stop_at_frame=stop_at_frame,
    )
    stop_at_frame = None


def debug_this_thread():
    ensure_logging()
    log.debug("debug_this_thread()")

    _settrace(suspend=False)


def trace_this_thread(should_trace):
    ensure_logging()
    log.debug("trace_this_thread({0!r})", should_trace)

    pydb = get_global_debugger()
    if should_trace:
        pydb.enable_tracing()
    else:
        pydb.disable_tracing()


==> extension/bundled/libs/debugpy/server/attach_pid_injected.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

"""Script injected into the debuggee process during attach-to-PID."""

import os


__file__ = os.path.abspath(__file__)
_debugpy_dir = os.path.dirname(os.path.dirname(os.path.dirname(__file__)))


def attach(setup):
    log = None
    try:
        import sys

        if "threading" not in sys.modules:
            try:

                def on_warn(msg):
                    print(msg, file=sys.stderr)

                def on_exception(msg):
                    print(msg, file=sys.stderr)

                def on_critical(msg):
                    print(msg, file=sys.stderr)

                pydevd_attach_to_process_path = os.path.join(
                    _debugpy_dir,
                    "debugpy",
                    "_vendored",
                    "pydevd",
                    "pydevd_attach_to_process",
                )
                assert os.path.exists(pydevd_attach_to_process_path)
                sys.path.insert(0, pydevd_attach_to_process_path)

                # NOTE: that it's not a part of the pydevd PYTHONPATH
                import attach_script

                attach_script.fix_main_thread_id(
                    on_warn=on_warn, on_exception=on_exception, on_critical=on_critical
                )

                # NOTE: At this point it should be safe to remove this.
                sys.path.remove(pydevd_attach_to_process_path)
            except:
                import traceback

                traceback.print_exc()
                raise

        sys.path.insert(0, _debugpy_dir)
        try:
            import debugpy
            import debugpy.server
            from debugpy.common import json, log
            import pydevd
        finally:
            assert sys.path[0] == _debugpy_dir
            del sys.path[0]

        py_db = pydevd.get_global_debugger()
        if py_db is not None:
            py_db.dispose_and_kill_all_pydevd_threads(wait=False)

        if setup["log_to"] is not None:
            debugpy.log_to(setup["log_to"])
        log.info("Configuring injected debugpy: {0}", json.repr(setup))

        if setup["mode"] == "listen":
            debugpy.listen(setup["address"])
        elif setup["mode"] == "connect":
            debugpy.connect(
                setup["address"], access_token=setup["adapter_access_token"]
            )
        else:
            raise AssertionError(repr(setup))

    except:
        import traceback

        traceback.print_exc()
        if log is None:
            raise
        else:
            log.reraise_exception()

    log.info("debugpy injected successfully")


==> extension/bundled/libs/debugpy/server/cli.py <==
# Copyright (c) Microsoft Corporation. All rights reserved.
# Licensed under the MIT License. See LICENSE in the project root
# for license information.

import json
import os
import re
import sys
from importlib.util import find_spec

# debugpy.__main__ should have preloaded pydevd properly before importing this module.
# Otherwise, some stdlib modules above might have had imported threading before pydevd
# could perform the necessary detours in it.
assert "pydevd" in sys.modules
import pydevd

# Note: use the one bundled from pydevd so that it's invisible for the user.
from _pydevd_bundle import pydevd_runpy as runpy

import debugpy
from debugpy.common import log
from debugpy.server import api


TARGET = "<filename> | -m <module> | -c <code> | --pid <pid>"

HELP = """debugpy {0}
See https://aka.ms/debugpy for documentation.

Usage: debugpy --listen | --connect
               [<host>:]<port>
               [--wait-for-client]
               [--configure-<name> <value>]...
               [--log-to <path>] [--log-to-stderr]
               {1}
               [<arg>]...
""".format(
    debugpy.__version__, TARGET
)


class Options(object):
    mode = None
    address = None
    log_to = None
    log_to_stderr = False
    target = None
    target_kind = None
    wait_for_client = False
    adapter_access_token = None


options = Options()
options.config = {"qt": "none", "subProcess": True}


def in_range(parser, start, stop):
    def parse(s):
        n = parser(s)
        if start is not None and n < start:
            raise ValueError("must be >= {0}".format(start))
        if stop is not None and n >= stop:
            raise ValueError("must be < {0}".format(stop))
        return n

    return parse


pid = in_range(int, 0, None)


def print_help_and_exit(switch, it):
    print(HELP, file=sys.stderr)
    sys.exit(0)


def print_version_and_exit(switch, it):
    print(debugpy.__version__)
    sys.exit(0)


def set_arg(varname, parser=(lambda x: x)):
    def do(arg, it):
        value = parser(next(it))
        setattr(options, varname, value)

    return do


def set_const(varname, value):
    def do(arg, it):
        setattr(options, varname, value)

    return do


def set_address(mode):
    def do(arg, it):
        if options.address is not None:
            raise ValueError("--listen and --connect are mutually exclusive")

        # It's either host:port, or just port.
        value = next(it)
        host, sep, port = value.partition(":")
        if not sep:
            host = "127.0.0.1"
            port = value
        try:
            port = int(port)
        except Exception:
            port = -1
        if not (0 <= port < 2 ** 16):
            raise ValueError("invalid port number")

        options.mode = mode
        options.address = (host, port)

    return do


def set_config(arg, it):
    prefix = "--configure-"
    assert arg.startswith(prefix)
    name = arg[len(prefix) :]
    value = next(it)

    if name not in options.config:
        raise ValueError("unknown property {0!r}".format(name))

    expected_type = type(options.config[name])
    try:
        if expected_type is bool:
            value = {"true": True, "false": False}[value.lower()]
        else:
            value = expected_type(value)
    except Exception:
        raise ValueError("{0!r} must be a {1}".format(name, expected_type.__name__))

    options.config[name] = value


def set_target(kind, parser=(lambda x: x), positional=False):
    def do(arg, it):
        options.target_kind = kind
        target = parser(arg if positional else next(it))

        if isinstance(target, bytes):
            # target may be the code, so, try some additional encodings...
            try:
                target = target.decode(sys.getfilesystemencoding())
            except UnicodeDecodeError:
                try:
                    target = target.decode("utf-8")
                except UnicodeDecodeError:
                    import locale

                    target = target.decode(locale.getpreferredencoding(False))
        options.target = target

    return do


# fmt: off
switches = [
    # Switch                    Placeholder         Action
    # ======                    ===========         ======

    # Switches that are documented for use by end users.
    ("-(\\?|h|-help)",          None,               print_help_and_exit),
    ("-(V|-version)",           None,               print_version_and_exit),
    ("--log-to" ,               "<path>",           set_arg("log_to")),
    ("--log-to-stderr",         None,               set_const("log_to_stderr", True)),
    ("--listen",                "<address>",        set_address("listen")),
    ("--connect",               "<address>",        set_address("connect")),
    ("--wait-for-client",       None,               set_const("wait_for_client", True)),
    ("--configure-.+",          "<value>",          set_config),

    # Switches that are used internally by the client or debugpy itself.
    ("--adapter-access-token",   "<token>",         set_arg("adapter_access_token")),

    # Targets. The "" entry corresponds to positional command line arguments,
    # i.e. the ones not preceded by any switch name.
    ("",                        "<filename>",       set_target("file", positional=True)),
    ("-m",                      "<module>",         set_target("module")),
    ("-c",                      "<code>",           set_target("code")),
    ("--pid",                   "<pid>",            set_target("pid", pid)),
]
# fmt: on


def consume_argv():
    while len(sys.argv) >= 2:
        value = sys.argv[1]
        del sys.argv[1]
        yield value


def parse_argv():
    seen = set()
    it = consume_argv()

    while True:
        try:
            arg = next(it)
        except StopIteration:
            raise ValueError("missing target: " + TARGET)

        switch = arg
        if not switch.startswith("-"):
            switch = ""
        for pattern, placeholder, action in switches:
            if re.match("^(" + pattern + ")$", switch):
                break
        else:
            raise ValueError("unrecognized switch " + switch)

        if switch in seen:
            raise ValueError("duplicate switch " + switch)
        else:
            seen.add(switch)

        try:
            action(arg, it)
        except StopIteration:
            assert placeholder is not None
            raise ValueError("{0}: missing {1}".format(switch, placeholder))
        except Exception as exc:
            raise ValueError("invalid {0} {1}: {2}".format(switch, placeholder, exc))

        if options.target is not None:
            break

    if options.mode is None:
        raise ValueError("either --listen or --connect is required")
    if options.adapter_access_token is not None and options.mode != "connect":
        raise ValueError("--adapter-access-token requires --connect")
    if options.target_kind == "pid" and options.wait_for_client:
        raise ValueError("--pid does not support --wait-for-client")

    assert options.target is not None
    assert options.target_kind is not None
    assert options.address is not None


def start_debugging(argv_0):
    # We need to set up sys.argv[0] before invoking either listen() or connect(),
    # because they use it to report the "process" event. Thus, we can't rely on
    # run_path() and run_module() doing that, even though they will eventually.
    sys.argv[0] = argv_0

    log.debug("sys.argv after patching: {0!r}", sys.argv)

    debugpy.configure(options.config)

    if options.mode == "listen":
        debugpy.listen(options.address)
    elif options.mode == "connect":
        debugpy.connect(options.address, access_token=options.adapter_access_token)
    else:
        raise AssertionError(repr(options.mode))

    if options.wait_for_client:
        debugpy.wait_for_client()


def run_file():
    target = options.target
    start_debugging(target)

    # run_path has one difference with invoking Python from command-line:
    # if the target is a file (rather than a directory), it does not add its
    # parent directory to sys.path. Thus, importing other modules from the
    # same directory is broken unless sys.path is patched here.

    if os.path.isfile(target):
        dir = os.path.dirname(target)
        sys.path.insert(0, dir)
    else:
        log.debug("Not a file: {0!r}", target)

    log.describe_environment("Pre-launch environment:")

    log.info("Running file {0!r}", target)
    runpy.run_path(target, run_name="__main__")


def run_module():
    # Add current directory to path, like Python itself does for -m. This must
    # be in place before trying to use find_spec below to resolve submodules.
    sys.path.insert(0, str(""))

    # We want to do the same thing that run_module() would do here, without
    # actually invoking it.
    argv_0 = sys.argv[0]
    try:
        spec = find_spec(options.target)
        if spec is not None:
            argv_0 = spec.origin
    except Exception:
        log.swallow_exception("Error determining module path for sys.argv")

    start_debugging(argv_0)
    log.describe_environment("Pre-launch environment:")
    log.info("Running module {0!r}", options.target)

    # Docs say that runpy.run_module is equivalent to -m, but it's not actually
    # the case for packages - -m sets __name__ to "__main__", but run_module sets
    # it to "pkg.__main__". This breaks everything that uses the standard pattern
    # __name__ == "__main__" to detect being run as a CLI app. On the other hand,
    # runpy._run_module_as_main is a private function that actually implements -m.
    try:
        run_module_as_main = runpy._run_module_as_main
    except AttributeError:
        log.warning("runpy._run_module_as_main is missing, falling back to run_module.")
        runpy.run_module(options.target, alter_sys=True)
    else:
        run_module_as_main(options.target, alter_argv=True)


def run_code():
    # Add current directory to path, like Python itself does for -c.
    sys.path.insert(0, str(""))
    code = compile(options.target, str("<string>"), str("exec"))

    start_debugging(str("-c"))

    log.describe_environment("Pre-launch environment:")
    log.info("Running code:\n\n{0}", options.target)

    eval(code, {})


def attach_to_pid():
    pid = options.target
    log.info("Attaching to process with PID={0}", pid)

    encode = lambda s: list(bytearray(s.encode("utf-8"))) if s is not None else None

    script_dir = os.path.dirname(debugpy.server.__file__)
    assert os.path.exists(script_dir)
    script_dir = encode(script_dir)

    setup = {
        "mode": options.mode,
        "address": options.address,
        "wait_for_client": options.wait_for_client,
        "log_to": options.log_to,
        "adapter_access_token": options.adapter_access_token,
    }
    setup = encode(json.dumps(setup))

    python_code = """
import codecs;
import json;
import sys;

decode = lambda s: codecs.utf_8_decode(bytearray(s))[0] if s is not None else None;

script_dir = decode({script_dir});
setup = json.loads(decode({setup}));

sys.path.insert(0, script_dir);
import attach_pid_injected;
del sys.path[0];

attach_pid_injected.attach(setup);
"""
    python_code = (
        python_code.replace("\r", "")
        .replace("\n", "")
        .format(script_dir=script_dir, setup=setup)
    )
    log.info("Code to be injected: \n{0}", python_code.replace(";", ";\n"))

    # pydevd restriction on characters in injected code.
    assert not (
        {'"', "'", "\r", "\n"} & set(python_code)
    ), "Injected code should not contain any single quotes, double quotes, or newlines."

    pydevd_attach_to_process_path = os.path.join(
        os.path.dirname(pydevd.__file__), "pydevd_attach_to_process"
    )

    assert os.path.exists(pydevd_attach_to_process_path)
    sys.path.append(pydevd_attach_to_process_path)

    try:
        import add_code_to_python_process  # noqa

        log.info("Injecting code into process with PID={0} ...", pid)
        add_code_to_python_process.run_python_code(
            pid,
            python_code,
            connect_debugger_tracing=True,
            show_debug_info=int(os.getenv("DEBUGPY_ATTACH_BY_PID_DEBUG_INFO", "0")),
        )
    except Exception:
        log.reraise_exception("Code injection into PID={0} failed:", pid)
    log.info("Code injection into PID={0} completed.", pid)


def main():
    original_argv = list(sys.argv)
    try:
        parse_argv()
    except Exception as exc:
        print(str(HELP) + str("\nError: ") + str(exc), file=sys.stderr)
        sys.exit(2)

    if options.log_to is not None:
        debugpy.log_to(options.log_to)
    if options.log_to_stderr:
        debugpy.log_to(sys.stderr)

    api.ensure_logging()

    log.info(
        str("sys.argv before parsing: {0!r}\n" "         after parsing:  {1!r}"),
        original_argv,
        sys.argv,
    )

    try:
        run = {
            "file": run_file,
            "module": run_module,
            "code": run_code,
            "pid": attach_to_pid,
        }[options.target_kind]
        run()
    except SystemExit as exc:
        log.reraise_exception(
            "Debuggee exited via SystemExit: {0!r}", exc.code, level="debug"
        )


==> extension/bundled/libs/packaging/__init__.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.

__title__ = "packaging"
__summary__ = "Core utilities for Python packages"
__uri__ = "https://github.com/pypa/packaging"

__version__ = "23.2"

__author__ = "Donald Stufft and individual contributors"
__email__ = "donald@stufft.io"

__license__ = "BSD-2-Clause or Apache-2.0"
__copyright__ = "2014 %s" % __author__


==> extension/bundled/libs/packaging/_elffile.py <==
"""
ELF file parser.

This provides a class ``ELFFile`` that parses an ELF executable in a similar
interface to ``ZipFile``. Only the read interface is implemented.

Based on: https://gist.github.com/lyssdod/f51579ae8d93c8657a5564aefc2ffbca
ELF header: https://refspecs.linuxfoundation.org/elf/gabi4+/ch4.eheader.html
"""

import enum
import os
import struct
from typing import IO, Optional, Tuple


class ELFInvalid(ValueError):
    pass


class EIClass(enum.IntEnum):
    C32 = 1
    C64 = 2


class EIData(enum.IntEnum):
    Lsb = 1
    Msb = 2


class EMachine(enum.IntEnum):
    I386 = 3
    S390 = 22
    Arm = 40
    X8664 = 62
    AArc64 = 183


class ELFFile:
    """
    Representation of an ELF executable.
    """

    def __init__(self, f: IO[bytes]) -> None:
        self._f = f

        try:
            ident = self._read("16B")
        except struct.error:
            raise ELFInvalid("unable to parse identification")
        magic = bytes(ident[:4])
        if magic != b"\x7fELF":
            raise ELFInvalid(f"invalid magic: {magic!r}")

        self.capacity = ident[4]  # Format for program header (bitness).
        self.encoding = ident[5]  # Data structure encoding (endianness).

        try:
            # e_fmt: Format for program header.
            # p_fmt: Format for section header.
            # p_idx: Indexes to find p_type, p_offset, and p_filesz.
            e_fmt, self._p_fmt, self._p_idx = {
                (1, 1): ("<HHIIIIIHHH", "<IIIIIIII", (0, 1, 4)),  # 32-bit LSB.
                (1, 2): (">HHIIIIIHHH", ">IIIIIIII", (0, 1, 4)),  # 32-bit MSB.
                (2, 1): ("<HHIQQQIHHH", "<IIQQQQQQ", (0, 2, 5)),  # 64-bit LSB.
                (2, 2): (">HHIQQQIHHH", ">IIQQQQQQ", (0, 2, 5)),  # 64-bit MSB.
            }[(self.capacity, self.encoding)]
        except KeyError:
            raise ELFInvalid(
                f"unrecognized capacity ({self.capacity}) or "
                f"encoding ({self.encoding})"
            )

        try:
            (
                _,
                self.machine,  # Architecture type.
                _,
                _,
                self._e_phoff,  # Offset of program header.
                _,
                self.flags,  # Processor-specific flags.
                _,
                self._e_phentsize,  # Size of section.
                self._e_phnum,  # Number of sections.
            ) = self._read(e_fmt)
        except struct.error as e:
            raise ELFInvalid("unable to parse machine and section information") from e

    def _read(self, fmt: str) -> Tuple[int, ...]:
        return struct.unpack(fmt, self._f.read(struct.calcsize(fmt)))

    @property
    def interpreter(self) -> Optional[str]:
        """
        The path recorded in the ``PT_INTERP`` section header.
        """
        for index in range(self._e_phnum):
            self._f.seek(self._e_phoff + self._e_phentsize * index)
            try:
                data = self._read(self._p_fmt)
            except struct.error:
                continue
            if data[self._p_idx[0]] != 3:  # Not PT_INTERP.
                continue
            self._f.seek(data[self._p_idx[1]])
            return os.fsdecode(self._f.read(data[self._p_idx[2]])).strip("\0")
        return None


==> extension/bundled/libs/packaging/_manylinux.py <==
import collections
import contextlib
import functools
import os
import re
import sys
import warnings
from typing import Dict, Generator, Iterator, NamedTuple, Optional, Sequence, Tuple

from ._elffile import EIClass, EIData, ELFFile, EMachine

EF_ARM_ABIMASK = 0xFF000000
EF_ARM_ABI_VER5 = 0x05000000
EF_ARM_ABI_FLOAT_HARD = 0x00000400


# `os.PathLike` not a generic type until Python 3.9, so sticking with `str`
# as the type for `path` until then.
@contextlib.contextmanager
def _parse_elf(path: str) -> Generator[Optional[ELFFile], None, None]:
    try:
        with open(path, "rb") as f:
            yield ELFFile(f)
    except (OSError, TypeError, ValueError):
        yield None


def _is_linux_armhf(executable: str) -> bool:
    # hard-float ABI can be detected from the ELF header of the running
    # process
    # https://static.docs.arm.com/ihi0044/g/aaelf32.pdf
    with _parse_elf(executable) as f:
        return (
            f is not None
            and f.capacity == EIClass.C32
            and f.encoding == EIData.Lsb
            and f.machine == EMachine.Arm
            and f.flags & EF_ARM_ABIMASK == EF_ARM_ABI_VER5
            and f.flags & EF_ARM_ABI_FLOAT_HARD == EF_ARM_ABI_FLOAT_HARD
        )


def _is_linux_i686(executable: str) -> bool:
    with _parse_elf(executable) as f:
        return (
            f is not None
            and f.capacity == EIClass.C32
            and f.encoding == EIData.Lsb
            and f.machine == EMachine.I386
        )


def _have_compatible_abi(executable: str, archs: Sequence[str]) -> bool:
    if "armv7l" in archs:
        return _is_linux_armhf(executable)
    if "i686" in archs:
        return _is_linux_i686(executable)
    allowed_archs = {"x86_64", "aarch64", "ppc64", "ppc64le", "s390x", "loongarch64"}
    return any(arch in allowed_archs for arch in archs)


# If glibc ever changes its major version, we need to know what the last
# minor version was, so we can build the complete list of all versions.
# For now, guess what the highest minor version might be, assume it will
# be 50 for testing. Once this actually happens, update the dictionary
# with the actual value.
_LAST_GLIBC_MINOR: Dict[int, int] = collections.defaultdict(lambda: 50)


class _GLibCVersion(NamedTuple):
    major: int
    minor: int


def _glibc_version_string_confstr() -> Optional[str]:
    """
    Primary implementation of glibc_version_string using os.confstr.
    """
    # os.confstr is quite a bit faster than ctypes.DLL. It's also less likely
    # to be broken or missing. This strategy is used in the standard library
    # platform module.
    # https://github.com/python/cpython/blob/fcf1d003bf4f0100c/Lib/platform.py#L175-L183
    try:
        # Should be a string like "glibc 2.17".
        version_string: str = getattr(os, "confstr")("CS_GNU_LIBC_VERSION")
        assert version_string is not None
        _, version = version_string.rsplit()
    except (AssertionError, AttributeError, OSError, ValueError):
        # os.confstr() or CS_GNU_LIBC_VERSION not available (or a bad value)...
        return None
    return version


def _glibc_version_string_ctypes() -> Optional[str]:
    """
    Fallback implementation of glibc_version_string using ctypes.
    """
    try:
        import ctypes
    except ImportError:
        return None

    # ctypes.CDLL(None) internally calls dlopen(NULL), and as the dlopen
    # manpage says, "If filename is NULL, then the returned handle is for the
    # main program". This way we can let the linker do the work to figure out
    # which libc our process is actually using.
    #
    # We must also handle the special case where the executable is not a
    # dynamically linked executable. This can occur when using musl libc,
    # for example. In this situation, dlopen() will error, leading to an
    # OSError. Interestingly, at least in the case of musl, there is no
    # errno set on the OSError. The single string argument used to construct
    # OSError comes from libc itself and is therefore not portable to
    # hard code here. In any case, failure to call dlopen() means we
    # can proceed, so we bail on our attempt.
    try:
        process_namespace = ctypes.CDLL(None)
    except OSError:
        return None

    try:
        gnu_get_libc_version = process_namespace.gnu_get_libc_version
    except AttributeError:
        # Symbol doesn't exist -> therefore, we are not linked to
        # glibc.
        return None

    # Call gnu_get_libc_version, which returns a string like "2.5"
    gnu_get_libc_version.restype = ctypes.c_char_p
    version_str: str = gnu_get_libc_version()
    # py2 / py3 compatibility:
    if not isinstance(version_str, str):
        version_str = version_str.decode("ascii")

    return version_str


def _glibc_version_string() -> Optional[str]:
    """Returns glibc version string, or None if not using glibc."""
    return _glibc_version_string_confstr() or _glibc_version_string_ctypes()


def _parse_glibc_version(version_str: str) -> Tuple[int, int]:
    """Parse glibc version.

    We use a regexp instead of str.split because we want to discard any
    random junk that might come after the minor version -- this might happen
    in patched/forked versions of glibc (e.g. Linaro's version of glibc
    uses version strings like "2.20-2014.11"). See gh-3588.
    """
    m = re.match(r"(?P<major>[0-9]+)\.(?P<minor>[0-9]+)", version_str)
    if not m:
        warnings.warn(
            f"Expected glibc version with 2 components major.minor,"
            f" got: {version_str}",
            RuntimeWarning,
        )
        return -1, -1
    return int(m.group("major")), int(m.group("minor"))


@functools.lru_cache()
def _get_glibc_version() -> Tuple[int, int]:
    version_str = _glibc_version_string()
    if version_str is None:
        return (-1, -1)
    return _parse_glibc_version(version_str)


# From PEP 513, PEP 600
def _is_compatible(arch: str, version: _GLibCVersion) -> bool:
    sys_glibc = _get_glibc_version()
    if sys_glibc < version:
        return False
    # Check for presence of _manylinux module.
    try:
        import _manylinux  # noqa
    except ImportError:
        return True
    if hasattr(_manylinux, "manylinux_compatible"):
        result = _manylinux.manylinux_compatible(version[0], version[1], arch)
        if result is not None:
            return bool(result)
        return True
    if version == _GLibCVersion(2, 5):
        if hasattr(_manylinux, "manylinux1_compatible"):
            return bool(_manylinux.manylinux1_compatible)
    if version == _GLibCVersion(2, 12):
        if hasattr(_manylinux, "manylinux2010_compatible"):
            return bool(_manylinux.manylinux2010_compatible)
    if version == _GLibCVersion(2, 17):
        if hasattr(_manylinux, "manylinux2014_compatible"):
            return bool(_manylinux.manylinux2014_compatible)
    return True


_LEGACY_MANYLINUX_MAP = {
    # CentOS 7 w/ glibc 2.17 (PEP 599)
    (2, 17): "manylinux2014",
    # CentOS 6 w/ glibc 2.12 (PEP 571)
    (2, 12): "manylinux2010",
    # CentOS 5 w/ glibc 2.5 (PEP 513)
    (2, 5): "manylinux1",
}


def platform_tags(archs: Sequence[str]) -> Iterator[str]:
    """Generate manylinux tags compatible to the current platform.

    :param archs: Sequence of compatible architectures.
        The first one shall be the closest to the actual architecture and be the part of
        platform tag after the ``linux_`` prefix, e.g. ``x86_64``.
        The ``linux_`` prefix is assumed as a prerequisite for the current platform to
        be manylinux-compatible.

    :returns: An iterator of compatible manylinux tags.
    """
    if not _have_compatible_abi(sys.executable, archs):
        return
    # Oldest glibc to be supported regardless of architecture is (2, 17).
    too_old_glibc2 = _GLibCVersion(2, 16)
    if set(archs) & {"x86_64", "i686"}:
        # On x86/i686 also oldest glibc to be supported is (2, 5).
        too_old_glibc2 = _GLibCVersion(2, 4)
    current_glibc = _GLibCVersion(*_get_glibc_version())
    glibc_max_list = [current_glibc]
    # We can assume compatibility across glibc major versions.
    # https://sourceware.org/bugzilla/show_bug.cgi?id=24636
    #
    # Build a list of maximum glibc versions so that we can
    # output the canonical list of all glibc from current_glibc
    # down to too_old_glibc2, including all intermediary versions.
    for glibc_major in range(current_glibc.major - 1, 1, -1):
        glibc_minor = _LAST_GLIBC_MINOR[glibc_major]
        glibc_max_list.append(_GLibCVersion(glibc_major, glibc_minor))
    for arch in archs:
        for glibc_max in glibc_max_list:
            if glibc_max.major == too_old_glibc2.major:
                min_minor = too_old_glibc2.minor
            else:
                # For other glibc major versions oldest supported is (x, 0).
                min_minor = -1
            for glibc_minor in range(glibc_max.minor, min_minor, -1):
                glibc_version = _GLibCVersion(glibc_max.major, glibc_minor)
                tag = "manylinux_{}_{}".format(*glibc_version)
                if _is_compatible(arch, glibc_version):
                    yield f"{tag}_{arch}"
                # Handle the legacy manylinux1, manylinux2010, manylinux2014 tags.
                if glibc_version in _LEGACY_MANYLINUX_MAP:
                    legacy_tag = _LEGACY_MANYLINUX_MAP[glibc_version]
                    if _is_compatible(arch, glibc_version):
                        yield f"{legacy_tag}_{arch}"


==> extension/bundled/libs/packaging/_musllinux.py <==
"""PEP 656 support.

This module implements logic to detect if the currently running Python is
linked against musl, and what musl version is used.
"""

import functools
import re
import subprocess
import sys
from typing import Iterator, NamedTuple, Optional, Sequence

from ._elffile import ELFFile


class _MuslVersion(NamedTuple):
    major: int
    minor: int


def _parse_musl_version(output: str) -> Optional[_MuslVersion]:
    lines = [n for n in (n.strip() for n in output.splitlines()) if n]
    if len(lines) < 2 or lines[0][:4] != "musl":
        return None
    m = re.match(r"Version (\d+)\.(\d+)", lines[1])
    if not m:
        return None
    return _MuslVersion(major=int(m.group(1)), minor=int(m.group(2)))


@functools.lru_cache()
def _get_musl_version(executable: str) -> Optional[_MuslVersion]:
    """Detect currently-running musl runtime version.

    This is done by checking the specified executable's dynamic linking
    information, and invoking the loader to parse its output for a version
    string. If the loader is musl, the output would be something like::

        musl libc (x86_64)
        Version 1.2.2
        Dynamic Program Loader
    """
    try:
        with open(executable, "rb") as f:
            ld = ELFFile(f).interpreter
    except (OSError, TypeError, ValueError):
        return None
    if ld is None or "musl" not in ld:
        return None
    proc = subprocess.run([ld], stderr=subprocess.PIPE, text=True)
    return _parse_musl_version(proc.stderr)


def platform_tags(archs: Sequence[str]) -> Iterator[str]:
    """Generate musllinux tags compatible to the current platform.

    :param archs: Sequence of compatible architectures.
        The first one shall be the closest to the actual architecture and be the part of
        platform tag after the ``linux_`` prefix, e.g. ``x86_64``.
        The ``linux_`` prefix is assumed as a prerequisite for the current platform to
        be musllinux-compatible.

    :returns: An iterator of compatible musllinux tags.
    """
    sys_musl = _get_musl_version(sys.executable)
    if sys_musl is None:  # Python not dynamically linked against musl.
        return
    for arch in archs:
        for minor in range(sys_musl.minor, -1, -1):
            yield f"musllinux_{sys_musl.major}_{minor}_{arch}"


if __name__ == "__main__":  # pragma: no cover
    import sysconfig

    plat = sysconfig.get_platform()
    assert plat.startswith("linux-"), "not linux"

    print("plat:", plat)
    print("musl:", _get_musl_version(sys.executable))
    print("tags:", end=" ")
    for t in platform_tags(re.sub(r"[.-]", "_", plat.split("-", 1)[-1])):
        print(t, end="\n      ")


==> extension/bundled/libs/packaging/_parser.py <==
"""Handwritten parser of dependency specifiers.

The docstring for each __parse_* function contains ENBF-inspired grammar representing
the implementation.
"""

import ast
from typing import Any, List, NamedTuple, Optional, Tuple, Union

from ._tokenizer import DEFAULT_RULES, Tokenizer


class Node:
    def __init__(self, value: str) -> None:
        self.value = value

    def __str__(self) -> str:
        return self.value

    def __repr__(self) -> str:
        return f"<{self.__class__.__name__}('{self}')>"

    def serialize(self) -> str:
        raise NotImplementedError


class Variable(Node):
    def serialize(self) -> str:
        return str(self)


class Value(Node):
    def serialize(self) -> str:
        return f'"{self}"'


class Op(Node):
    def serialize(self) -> str:
        return str(self)


MarkerVar = Union[Variable, Value]
MarkerItem = Tuple[MarkerVar, Op, MarkerVar]
# MarkerAtom = Union[MarkerItem, List["MarkerAtom"]]
# MarkerList = List[Union["MarkerList", MarkerAtom, str]]
# mypy does not support recursive type definition
# https://github.com/python/mypy/issues/731
MarkerAtom = Any
MarkerList = List[Any]


class ParsedRequirement(NamedTuple):
    name: str
    url: str
    extras: List[str]
    specifier: str
    marker: Optional[MarkerList]


# --------------------------------------------------------------------------------------
# Recursive descent parser for dependency specifier
# --------------------------------------------------------------------------------------
def parse_requirement(source: str) -> ParsedRequirement:
    return _parse_requirement(Tokenizer(source, rules=DEFAULT_RULES))


def _parse_requirement(tokenizer: Tokenizer) -> ParsedRequirement:
    """
    requirement = WS? IDENTIFIER WS? extras WS? requirement_details
    """
    tokenizer.consume("WS")

    name_token = tokenizer.expect(
        "IDENTIFIER", expected="package name at the start of dependency specifier"
    )
    name = name_token.text
    tokenizer.consume("WS")

    extras = _parse_extras(tokenizer)
    tokenizer.consume("WS")

    url, specifier, marker = _parse_requirement_details(tokenizer)
    tokenizer.expect("END", expected="end of dependency specifier")

    return ParsedRequirement(name, url, extras, specifier, marker)


def _parse_requirement_details(
    tokenizer: Tokenizer,
) -> Tuple[str, str, Optional[MarkerList]]:
    """
    requirement_details = AT URL (WS requirement_marker?)?
                        | specifier WS? (requirement_marker)?
    """

    specifier = ""
    url = ""
    marker = None

    if tokenizer.check("AT"):
        tokenizer.read()
        tokenizer.consume("WS")

        url_start = tokenizer.position
        url = tokenizer.expect("URL", expected="URL after @").text
        if tokenizer.check("END", peek=True):
            return (url, specifier, marker)

        tokenizer.expect("WS", expected="whitespace after URL")

        # The input might end after whitespace.
        if tokenizer.check("END", peek=True):
            return (url, specifier, marker)

        marker = _parse_requirement_marker(
            tokenizer, span_start=url_start, after="URL and whitespace"
        )
    else:
        specifier_start = tokenizer.position
        specifier = _parse_specifier(tokenizer)
        tokenizer.consume("WS")

        if tokenizer.check("END", peek=True):
            return (url, specifier, marker)

        marker = _parse_requirement_marker(
            tokenizer,
            span_start=specifier_start,
            after=(
                "version specifier"
                if specifier
                else "name and no valid version specifier"
            ),
        )

    return (url, specifier, marker)


def _parse_requirement_marker(
    tokenizer: Tokenizer, *, span_start: int, after: str
) -> MarkerList:
    """
    requirement_marker = SEMICOLON marker WS?
    """

    if not tokenizer.check("SEMICOLON"):
        tokenizer.raise_syntax_error(
            f"Expected end or semicolon (after {after})",
            span_start=span_start,
        )
    tokenizer.read()

    marker = _parse_marker(tokenizer)
    tokenizer.consume("WS")

    return marker


def _parse_extras(tokenizer: Tokenizer) -> List[str]:
    """
    extras = (LEFT_BRACKET wsp* extras_list? wsp* RIGHT_BRACKET)?
    """
    if not tokenizer.check("LEFT_BRACKET", peek=True):
        return []

    with tokenizer.enclosing_tokens(
        "LEFT_BRACKET",
        "RIGHT_BRACKET",
        around="extras",
    ):
        tokenizer.consume("WS")
        extras = _parse_extras_list(tokenizer)
        tokenizer.consume("WS")

    return extras


def _parse_extras_list(tokenizer: Tokenizer) -> List[str]:
    """
    extras_list = identifier (wsp* ',' wsp* identifier)*
    """
    extras: List[str] = []

    if not tokenizer.check("IDENTIFIER"):
        return extras

    extras.append(tokenizer.read().text)

    while True:
        tokenizer.consume("WS")
        if tokenizer.check("IDENTIFIER", peek=True):
            tokenizer.raise_syntax_error("Expected comma between extra names")
        elif not tokenizer.check("COMMA"):
            break

        tokenizer.read()
        tokenizer.consume("WS")

        extra_token = tokenizer.expect("IDENTIFIER", expected="extra name after comma")
        extras.append(extra_token.text)

    return extras


def _parse_specifier(tokenizer: Tokenizer) -> str:
    """
    specifier = LEFT_PARENTHESIS WS? version_many WS? RIGHT_PARENTHESIS
              | WS? version_many WS?
    """
    with tokenizer.enclosing_tokens(
        "LEFT_PARENTHESIS",
        "RIGHT_PARENTHESIS",
        around="version specifier",
    ):
        tokenizer.consume("WS")
        parsed_specifiers = _parse_version_many(tokenizer)
        tokenizer.consume("WS")

    return parsed_specifiers


def _parse_version_many(tokenizer: Tokenizer) -> str:
    """
    version_many = (SPECIFIER (WS? COMMA WS? SPECIFIER)*)?
    """
    parsed_specifiers = ""
    while tokenizer.check("SPECIFIER"):
        span_start = tokenizer.position
        parsed_specifiers += tokenizer.read().text
        if tokenizer.check("VERSION_PREFIX_TRAIL", peek=True):
            tokenizer.raise_syntax_error(
                ".* suffix can only be used with `==` or `!=` operators",
                span_start=span_start,
                span_end=tokenizer.position + 1,
            )
        if tokenizer.check("VERSION_LOCAL_LABEL_TRAIL", peek=True):
            tokenizer.raise_syntax_error(
                "Local version label can only be used with `==` or `!=` operators",
                span_start=span_start,
                span_end=tokenizer.position,
            )
        tokenizer.consume("WS")
        if not tokenizer.check("COMMA"):
            break
        parsed_specifiers += tokenizer.read().text
        tokenizer.consume("WS")

    return parsed_specifiers


# --------------------------------------------------------------------------------------
# Recursive descent parser for marker expression
# --------------------------------------------------------------------------------------
def parse_marker(source: str) -> MarkerList:
    return _parse_full_marker(Tokenizer(source, rules=DEFAULT_RULES))


def _parse_full_marker(tokenizer: Tokenizer) -> MarkerList:
    retval = _parse_marker(tokenizer)
    tokenizer.expect("END", expected="end of marker expression")
    return retval


def _parse_marker(tokenizer: Tokenizer) -> MarkerList:
    """
    marker = marker_atom (BOOLOP marker_atom)+
    """
    expression = [_parse_marker_atom(tokenizer)]
    while tokenizer.check("BOOLOP"):
        token = tokenizer.read()
        expr_right = _parse_marker_atom(tokenizer)
        expression.extend((token.text, expr_right))
    return expression


def _parse_marker_atom(tokenizer: Tokenizer) -> MarkerAtom:
    """
    marker_atom = WS? LEFT_PARENTHESIS WS? marker WS? RIGHT_PARENTHESIS WS?
                | WS? marker_item WS?
    """

    tokenizer.consume("WS")
    if tokenizer.check("LEFT_PARENTHESIS", peek=True):
        with tokenizer.enclosing_tokens(
            "LEFT_PARENTHESIS",
            "RIGHT_PARENTHESIS",
            around="marker expression",
        ):
            tokenizer.consume("WS")
            marker: MarkerAtom = _parse_marker(tokenizer)
            tokenizer.consume("WS")
    else:
        marker = _parse_marker_item(tokenizer)
    tokenizer.consume("WS")
    return marker


def _parse_marker_item(tokenizer: Tokenizer) -> MarkerItem:
    """
    marker_item = WS? marker_var WS? marker_op WS? marker_var WS?
    """
    tokenizer.consume("WS")
    marker_var_left = _parse_marker_var(tokenizer)
    tokenizer.consume("WS")
    marker_op = _parse_marker_op(tokenizer)
    tokenizer.consume("WS")
    marker_var_right = _parse_marker_var(tokenizer)
    tokenizer.consume("WS")
    return (marker_var_left, marker_op, marker_var_right)


def _parse_marker_var(tokenizer: Tokenizer) -> MarkerVar:
    """
    marker_var = VARIABLE | QUOTED_STRING
    """
    if tokenizer.check("VARIABLE"):
        return process_env_var(tokenizer.read().text.replace(".", "_"))
    elif tokenizer.check("QUOTED_STRING"):
        return process_python_str(tokenizer.read().text)
    else:
        tokenizer.raise_syntax_error(
            message="Expected a marker variable or quoted string"
        )


def process_env_var(env_var: str) -> Variable:
    if (
        env_var == "platform_python_implementation"
        or env_var == "python_implementation"
    ):
        return Variable("platform_python_implementation")
    else:
        return Variable(env_var)


def process_python_str(python_str: str) -> Value:
    value = ast.literal_eval(python_str)
    return Value(str(value))


def _parse_marker_op(tokenizer: Tokenizer) -> Op:
    """
    marker_op = IN | NOT IN | OP
    """
    if tokenizer.check("IN"):
        tokenizer.read()
        return Op("in")
    elif tokenizer.check("NOT"):
        tokenizer.read()
        tokenizer.expect("WS", expected="whitespace after 'not'")
        tokenizer.expect("IN", expected="'in' after 'not'")
        return Op("not in")
    elif tokenizer.check("OP"):
        return Op(tokenizer.read().text)
    else:
        return tokenizer.raise_syntax_error(
            "Expected marker operator, one of "
            "<=, <, !=, ==, >=, >, ~=, ===, in, not in"
        )


==> extension/bundled/libs/packaging/_structures.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.


class InfinityType:
    def __repr__(self) -> str:
        return "Infinity"

    def __hash__(self) -> int:
        return hash(repr(self))

    def __lt__(self, other: object) -> bool:
        return False

    def __le__(self, other: object) -> bool:
        return False

    def __eq__(self, other: object) -> bool:
        return isinstance(other, self.__class__)

    def __gt__(self, other: object) -> bool:
        return True

    def __ge__(self, other: object) -> bool:
        return True

    def __neg__(self: object) -> "NegativeInfinityType":
        return NegativeInfinity


Infinity = InfinityType()


class NegativeInfinityType:
    def __repr__(self) -> str:
        return "-Infinity"

    def __hash__(self) -> int:
        return hash(repr(self))

    def __lt__(self, other: object) -> bool:
        return True

    def __le__(self, other: object) -> bool:
        return True

    def __eq__(self, other: object) -> bool:
        return isinstance(other, self.__class__)

    def __gt__(self, other: object) -> bool:
        return False

    def __ge__(self, other: object) -> bool:
        return False

    def __neg__(self: object) -> InfinityType:
        return Infinity


NegativeInfinity = NegativeInfinityType()


==> extension/bundled/libs/packaging/_tokenizer.py <==
import contextlib
import re
from dataclasses import dataclass
from typing import Dict, Iterator, NoReturn, Optional, Tuple, Union

from .specifiers import Specifier


@dataclass
class Token:
    name: str
    text: str
    position: int


class ParserSyntaxError(Exception):
    """The provided source text could not be parsed correctly."""

    def __init__(
        self,
        message: str,
        *,
        source: str,
        span: Tuple[int, int],
    ) -> None:
        self.span = span
        self.message = message
        self.source = source

        super().__init__()

    def __str__(self) -> str:
        marker = " " * self.span[0] + "~" * (self.span[1] - self.span[0]) + "^"
        return "\n    ".join([self.message, self.source, marker])


DEFAULT_RULES: "Dict[str, Union[str, re.Pattern[str]]]" = {
    "LEFT_PARENTHESIS": r"\(",
    "RIGHT_PARENTHESIS": r"\)",
    "LEFT_BRACKET": r"\[",
    "RIGHT_BRACKET": r"\]",
    "SEMICOLON": r";",
    "COMMA": r",",
    "QUOTED_STRING": re.compile(
        r"""
            (
                ('[^']*')
                |
                ("[^"]*")
            )
        """,
        re.VERBOSE,
    ),
    "OP": r"(===|==|~=|!=|<=|>=|<|>)",
    "BOOLOP": r"\b(or|and)\b",
    "IN": r"\bin\b",
    "NOT": r"\bnot\b",
    "VARIABLE": re.compile(
        r"""
            \b(
                python_version
                |python_full_version
                |os[._]name
                |sys[._]platform
                |platform_(release|system)
                |platform[._](version|machine|python_implementation)
                |python_implementation
                |implementation_(name|version)
                |extra
            )\b
        """,
        re.VERBOSE,
    ),
    "SPECIFIER": re.compile(
        Specifier._operator_regex_str + Specifier._version_regex_str,
        re.VERBOSE | re.IGNORECASE,
    ),
    "AT": r"\@",
    "URL": r"[^ \t]+",
    "IDENTIFIER": r"\b[a-zA-Z0-9][a-zA-Z0-9._-]*\b",
    "VERSION_PREFIX_TRAIL": r"\.\*",
    "VERSION_LOCAL_LABEL_TRAIL": r"\+[a-z0-9]+(?:[-_\.][a-z0-9]+)*",
    "WS": r"[ \t]+",
    "END": r"$",
}


class Tokenizer:
    """Context-sensitive token parsing.

    Provides methods to examine the input stream to check whether the next token
    matches.
    """

    def __init__(
        self,
        source: str,
        *,
        rules: "Dict[str, Union[str, re.Pattern[str]]]",
    ) -> None:
        self.source = source
        self.rules: Dict[str, re.Pattern[str]] = {
            name: re.compile(pattern) for name, pattern in rules.items()
        }
        self.next_token: Optional[Token] = None
        self.position = 0

    def consume(self, name: str) -> None:
        """Move beyond provided token name, if at current position."""
        if self.check(name):
            self.read()

    def check(self, name: str, *, peek: bool = False) -> bool:
        """Check whether the next token has the provided name.

        By default, if the check succeeds, the token *must* be read before
        another check. If `peek` is set to `True`, the token is not loaded and
        would need to be checked again.
        """
        assert (
            self.next_token is None
        ), f"Cannot check for {name!r}, already have {self.next_token!r}"
        assert name in self.rules, f"Unknown token name: {name!r}"

        expression = self.rules[name]

        match = expression.match(self.source, self.position)
        if match is None:
            return False
        if not peek:
            self.next_token = Token(name, match[0], self.position)
        return True

    def expect(self, name: str, *, expected: str) -> Token:
        """Expect a certain token name next, failing with a syntax error otherwise.

        The token is *not* read.
        """
        if not self.check(name):
            raise self.raise_syntax_error(f"Expected {expected}")
        return self.read()

    def read(self) -> Token:
        """Consume the next token and return it."""
        token = self.next_token
        assert token is not None

        self.position += len(token.text)
        self.next_token = None

        return token

    def raise_syntax_error(
        self,
        message: str,
        *,
        span_start: Optional[int] = None,
        span_end: Optional[int] = None,
    ) -> NoReturn:
        """Raise ParserSyntaxError at the given position."""
        span = (
            self.position if span_start is None else span_start,
            self.position if span_end is None else span_end,
        )
        raise ParserSyntaxError(
            message,
            source=self.source,
            span=span,
        )

    @contextlib.contextmanager
    def enclosing_tokens(
        self, open_token: str, close_token: str, *, around: str
    ) -> Iterator[None]:
        if self.check(open_token):
            open_position = self.position
            self.read()
        else:
            open_position = None

        yield

        if open_position is None:
            return

        if not self.check(close_token):
            self.raise_syntax_error(
                f"Expected matching {close_token} for {open_token}, after {around}",
                span_start=open_position,
            )

        self.read()


==> extension/bundled/libs/packaging/markers.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.

import operator
import os
import platform
import sys
from typing import Any, Callable, Dict, List, Optional, Tuple, Union

from ._parser import (
    MarkerAtom,
    MarkerList,
    Op,
    Value,
    Variable,
    parse_marker as _parse_marker,
)
from ._tokenizer import ParserSyntaxError
from .specifiers import InvalidSpecifier, Specifier
from .utils import canonicalize_name

__all__ = [
    "InvalidMarker",
    "UndefinedComparison",
    "UndefinedEnvironmentName",
    "Marker",
    "default_environment",
]

Operator = Callable[[str, str], bool]


class InvalidMarker(ValueError):
    """
    An invalid marker was found, users should refer to PEP 508.
    """


class UndefinedComparison(ValueError):
    """
    An invalid operation was attempted on a value that doesn't support it.
    """


class UndefinedEnvironmentName(ValueError):
    """
    A name was attempted to be used that does not exist inside of the
    environment.
    """


def _normalize_extra_values(results: Any) -> Any:
    """
    Normalize extra values.
    """
    if isinstance(results[0], tuple):
        lhs, op, rhs = results[0]
        if isinstance(lhs, Variable) and lhs.value == "extra":
            normalized_extra = canonicalize_name(rhs.value)
            rhs = Value(normalized_extra)
        elif isinstance(rhs, Variable) and rhs.value == "extra":
            normalized_extra = canonicalize_name(lhs.value)
            lhs = Value(normalized_extra)
        results[0] = lhs, op, rhs
    return results


def _format_marker(
    marker: Union[List[str], MarkerAtom, str], first: Optional[bool] = True
) -> str:

    assert isinstance(marker, (list, tuple, str))

    # Sometimes we have a structure like [[...]] which is a single item list
    # where the single item is itself it's own list. In that case we want skip
    # the rest of this function so that we don't get extraneous () on the
    # outside.
    if (
        isinstance(marker, list)
        and len(marker) == 1
        and isinstance(marker[0], (list, tuple))
    ):
        return _format_marker(marker[0])

    if isinstance(marker, list):
        inner = (_format_marker(m, first=False) for m in marker)
        if first:
            return " ".join(inner)
        else:
            return "(" + " ".join(inner) + ")"
    elif isinstance(marker, tuple):
        return " ".join([m.serialize() for m in marker])
    else:
        return marker


_operators: Dict[str, Operator] = {
    "in": lambda lhs, rhs: lhs in rhs,
    "not in": lambda lhs, rhs: lhs not in rhs,
    "<": operator.lt,
    "<=": operator.le,
    "==": operator.eq,
    "!=": operator.ne,
    ">=": operator.ge,
    ">": operator.gt,
}


def _eval_op(lhs: str, op: Op, rhs: str) -> bool:
    try:
        spec = Specifier("".join([op.serialize(), rhs]))
    except InvalidSpecifier:
        pass
    else:
        return spec.contains(lhs, prereleases=True)

    oper: Optional[Operator] = _operators.get(op.serialize())
    if oper is None:
        raise UndefinedComparison(f"Undefined {op!r} on {lhs!r} and {rhs!r}.")

    return oper(lhs, rhs)


def _normalize(*values: str, key: str) -> Tuple[str, ...]:
    # PEP 685 – Comparison of extra names for optional distribution dependencies
    # https://peps.python.org/pep-0685/
    # > When comparing extra names, tools MUST normalize the names being
    # > compared using the semantics outlined in PEP 503 for names
    if key == "extra":
        return tuple(canonicalize_name(v) for v in values)

    # other environment markers don't have such standards
    return values


def _evaluate_markers(markers: MarkerList, environment: Dict[str, str]) -> bool:
    groups: List[List[bool]] = [[]]

    for marker in markers:
        assert isinstance(marker, (list, tuple, str))

        if isinstance(marker, list):
            groups[-1].append(_evaluate_markers(marker, environment))
        elif isinstance(marker, tuple):
            lhs, op, rhs = marker

            if isinstance(lhs, Variable):
                environment_key = lhs.value
                lhs_value = environment[environment_key]
                rhs_value = rhs.value
            else:
                lhs_value = lhs.value
                environment_key = rhs.value
                rhs_value = environment[environment_key]

            lhs_value, rhs_value = _normalize(lhs_value, rhs_value, key=environment_key)
            groups[-1].append(_eval_op(lhs_value, op, rhs_value))
        else:
            assert marker in ["and", "or"]
            if marker == "or":
                groups.append([])

    return any(all(item) for item in groups)


def format_full_version(info: "sys._version_info") -> str:
    version = "{0.major}.{0.minor}.{0.micro}".format(info)
    kind = info.releaselevel
    if kind != "final":
        version += kind[0] + str(info.serial)
    return version


def default_environment() -> Dict[str, str]:
    iver = format_full_version(sys.implementation.version)
    implementation_name = sys.implementation.name
    return {
        "implementation_name": implementation_name,
        "implementation_version": iver,
        "os_name": os.name,
        "platform_machine": platform.machine(),
        "platform_release": platform.release(),
        "platform_system": platform.system(),
        "platform_version": platform.version(),
        "python_full_version": platform.python_version(),
        "platform_python_implementation": platform.python_implementation(),
        "python_version": ".".join(platform.python_version_tuple()[:2]),
        "sys_platform": sys.platform,
    }


class Marker:
    def __init__(self, marker: str) -> None:
        # Note: We create a Marker object without calling this constructor in
        #       packaging.requirements.Requirement. If any additional logic is
        #       added here, make sure to mirror/adapt Requirement.
        try:
            self._markers = _normalize_extra_values(_parse_marker(marker))
            # The attribute `_markers` can be described in terms of a recursive type:
            # MarkerList = List[Union[Tuple[Node, ...], str, MarkerList]]
            #
            # For example, the following expression:
            # python_version > "3.6" or (python_version == "3.6" and os_name == "unix")
            #
            # is parsed into:
            # [
            #     (<Variable('python_version')>, <Op('>')>, <Value('3.6')>),
            #     'and',
            #     [
            #         (<Variable('python_version')>, <Op('==')>, <Value('3.6')>),
            #         'or',
            #         (<Variable('os_name')>, <Op('==')>, <Value('unix')>)
            #     ]
            # ]
        except ParserSyntaxError as e:
            raise InvalidMarker(str(e)) from e

    def __str__(self) -> str:
        return _format_marker(self._markers)

    def __repr__(self) -> str:
        return f"<Marker('{self}')>"

    def __hash__(self) -> int:
        return hash((self.__class__.__name__, str(self)))

    def __eq__(self, other: Any) -> bool:
        if not isinstance(other, Marker):
            return NotImplemented

        return str(self) == str(other)

    def evaluate(self, environment: Optional[Dict[str, str]] = None) -> bool:
        """Evaluate a marker.

        Return the boolean from evaluating the given marker against the
        environment. environment is an optional argument to override all or
        part of the determined environment.

        The environment is determined from the current Python process.
        """
        current_environment = default_environment()
        current_environment["extra"] = ""
        if environment is not None:
            current_environment.update(environment)
            # The API used to allow setting extra to None. We need to handle this
            # case for backwards compatibility.
            if current_environment["extra"] is None:
                current_environment["extra"] = ""

        return _evaluate_markers(self._markers, current_environment)


==> extension/bundled/libs/packaging/metadata.py <==
import email.feedparser
import email.header
import email.message
import email.parser
import email.policy
import sys
import typing
from typing import (
    Any,
    Callable,
    Dict,
    Generic,
    List,
    Optional,
    Tuple,
    Type,
    Union,
    cast,
)

from . import requirements, specifiers, utils, version as version_module

T = typing.TypeVar("T")
if sys.version_info[:2] >= (3, 8):  # pragma: no cover
    from typing import Literal, TypedDict
else:  # pragma: no cover
    if typing.TYPE_CHECKING:
        from typing_extensions import Literal, TypedDict
    else:
        try:
            from typing_extensions import Literal, TypedDict
        except ImportError:

            class Literal:
                def __init_subclass__(*_args, **_kwargs):
                    pass

            class TypedDict:
                def __init_subclass__(*_args, **_kwargs):
                    pass


try:
    ExceptionGroup = __builtins__.ExceptionGroup  # type: ignore[attr-defined]
except AttributeError:

    class ExceptionGroup(Exception):  # type: ignore[no-redef]  # noqa: N818
        """A minimal implementation of :external:exc:`ExceptionGroup` from Python 3.11.

        If :external:exc:`ExceptionGroup` is already defined by Python itself,
        that version is used instead.
        """

        message: str
        exceptions: List[Exception]

        def __init__(self, message: str, exceptions: List[Exception]) -> None:
            self.message = message
            self.exceptions = exceptions

        def __repr__(self) -> str:
            return f"{self.__class__.__name__}({self.message!r}, {self.exceptions!r})"


class InvalidMetadata(ValueError):
    """A metadata field contains invalid data."""

    field: str
    """The name of the field that contains invalid data."""

    def __init__(self, field: str, message: str) -> None:
        self.field = field
        super().__init__(message)


# The RawMetadata class attempts to make as few assumptions about the underlying
# serialization formats as possible. The idea is that as long as a serialization
# formats offer some very basic primitives in *some* way then we can support
# serializing to and from that format.
class RawMetadata(TypedDict, total=False):
    """A dictionary of raw core metadata.

    Each field in core metadata maps to a key of this dictionary (when data is
    provided). The key is lower-case and underscores are used instead of dashes
    compared to the equivalent core metadata field. Any core metadata field that
    can be specified multiple times or can hold multiple values in a single
    field have a key with a plural name. See :class:`Metadata` whose attributes
    match the keys of this dictionary.

    Core metadata fields that can be specified multiple times are stored as a
    list or dict depending on which is appropriate for the field. Any fields
    which hold multiple values in a single field are stored as a list.

    """

    # Metadata 1.0 - PEP 241
    metadata_version: str
    name: str
    version: str
    platforms: List[str]
    summary: str
    description: str
    keywords: List[str]
    home_page: str
    author: str
    author_email: str
    license: str

    # Metadata 1.1 - PEP 314
    supported_platforms: List[str]
    download_url: str
    classifiers: List[str]
    requires: List[str]
    provides: List[str]
    obsoletes: List[str]

    # Metadata 1.2 - PEP 345
    maintainer: str
    maintainer_email: str
    requires_dist: List[str]
    provides_dist: List[str]
    obsoletes_dist: List[str]
    requires_python: str
    requires_external: List[str]
    project_urls: Dict[str, str]

    # Metadata 2.0
    # PEP 426 attempted to completely revamp the metadata format
    # but got stuck without ever being able to build consensus on
    # it and ultimately ended up withdrawn.
    #
    # However, a number of tools had started emitting METADATA with
    # `2.0` Metadata-Version, so for historical reasons, this version
    # was skipped.

    # Metadata 2.1 - PEP 566
    description_content_type: str
    provides_extra: List[str]

    # Metadata 2.2 - PEP 643
    dynamic: List[str]

    # Metadata 2.3 - PEP 685
    # No new fields were added in PEP 685, just some edge case were
    # tightened up to provide better interoptability.


_STRING_FIELDS = {
    "author",
    "author_email",
    "description",
    "description_content_type",
    "download_url",
    "home_page",
    "license",
    "maintainer",
    "maintainer_email",
    "metadata_version",
    "name",
    "requires_python",
    "summary",
    "version",
}

_LIST_FIELDS = {
    "classifiers",
    "dynamic",
    "obsoletes",
    "obsoletes_dist",
    "platforms",
    "provides",
    "provides_dist",
    "provides_extra",
    "requires",
    "requires_dist",
    "requires_external",
    "supported_platforms",
}

_DICT_FIELDS = {
    "project_urls",
}


def _parse_keywords(data: str) -> List[str]:
    """Split a string of comma-separate keyboards into a list of keywords."""
    return [k.strip() for k in data.split(",")]


def _parse_project_urls(data: List[str]) -> Dict[str, str]:
    """Parse a list of label/URL string pairings separated by a comma."""
    urls = {}
    for pair in data:
        # Our logic is slightly tricky here as we want to try and do
        # *something* reasonable with malformed data.
        #
        # The main thing that we have to worry about, is data that does
        # not have a ',' at all to split the label from the Value. There
        # isn't a singular right answer here, and we will fail validation
        # later on (if the caller is validating) so it doesn't *really*
        # matter, but since the missing value has to be an empty str
        # and our return value is dict[str, str], if we let the key
        # be the missing value, then they'd have multiple '' values that
        # overwrite each other in a accumulating dict.
        #
        # The other potentional issue is that it's possible to have the
        # same label multiple times in the metadata, with no solid "right"
        # answer with what to do in that case. As such, we'll do the only
        # thing we can, which is treat the field as unparseable and add it
        # to our list of unparsed fields.
        parts = [p.strip() for p in pair.split(",", 1)]
        parts.extend([""] * (max(0, 2 - len(parts))))  # Ensure 2 items

        # TODO: The spec doesn't say anything about if the keys should be
        #       considered case sensitive or not... logically they should
        #       be case-preserving and case-insensitive, but doing that
        #       would open up more cases where we might have duplicate
        #       entries.
        label, url = parts
        if label in urls:
            # The label already exists in our set of urls, so this field
            # is unparseable, and we can just add the whole thing to our
            # unparseable data and stop processing it.
            raise KeyError("duplicate labels in project urls")
        urls[label] = url

    return urls


def _get_payload(msg: email.message.Message, source: Union[bytes, str]) -> str:
    """Get the body of the message."""
    # If our source is a str, then our caller has managed encodings for us,
    # and we don't need to deal with it.
    if isinstance(source, str):
        payload: str = msg.get_payload()
        return payload
    # If our source is a bytes, then we're managing the encoding and we need
    # to deal with it.
    else:
        bpayload: bytes = msg.get_payload(decode=True)
        try:
            return bpayload.decode("utf8", "strict")
        except UnicodeDecodeError:
            raise ValueError("payload in an invalid encoding")


# The various parse_FORMAT functions here are intended to be as lenient as
# possible in their parsing, while still returning a correctly typed
# RawMetadata.
#
# To aid in this, we also generally want to do as little touching of the
# data as possible, except where there are possibly some historic holdovers
# that make valid data awkward to work with.
#
# While this is a lower level, intermediate format than our ``Metadata``
# class, some light touch ups can make a massive difference in usability.

# Map METADATA fields to RawMetadata.
_EMAIL_TO_RAW_MAPPING = {
    "author": "author",
    "author-email": "author_email",
    "classifier": "classifiers",
    "description": "description",
    "description-content-type": "description_content_type",
    "download-url": "download_url",
    "dynamic": "dynamic",
    "home-page": "home_page",
    "keywords": "keywords",
    "license": "license",
    "maintainer": "maintainer",
    "maintainer-email": "maintainer_email",
    "metadata-version": "metadata_version",
    "name": "name",
    "obsoletes": "obsoletes",
    "obsoletes-dist": "obsoletes_dist",
    "platform": "platforms",
    "project-url": "project_urls",
    "provides": "provides",
    "provides-dist": "provides_dist",
    "provides-extra": "provides_extra",
    "requires": "requires",
    "requires-dist": "requires_dist",
    "requires-external": "requires_external",
    "requires-python": "requires_python",
    "summary": "summary",
    "supported-platform": "supported_platforms",
    "version": "version",
}
_RAW_TO_EMAIL_MAPPING = {raw: email for email, raw in _EMAIL_TO_RAW_MAPPING.items()}


def parse_email(data: Union[bytes, str]) -> Tuple[RawMetadata, Dict[str, List[str]]]:
    """Parse a distribution's metadata stored as email headers (e.g. from ``METADATA``).

    This function returns a two-item tuple of dicts. The first dict is of
    recognized fields from the core metadata specification. Fields that can be
    parsed and translated into Python's built-in types are converted
    appropriately. All other fields are left as-is. Fields that are allowed to
    appear multiple times are stored as lists.

    The second dict contains all other fields from the metadata. This includes
    any unrecognized fields. It also includes any fields which are expected to
    be parsed into a built-in type but were not formatted appropriately. Finally,
    any fields that are expected to appear only once but are repeated are
    included in this dict.

    """
    raw: Dict[str, Union[str, List[str], Dict[str, str]]] = {}
    unparsed: Dict[str, List[str]] = {}

    if isinstance(data, str):
        parsed = email.parser.Parser(policy=email.policy.compat32).parsestr(data)
    else:
        parsed = email.parser.BytesParser(policy=email.policy.compat32).parsebytes(data)

    # We have to wrap parsed.keys() in a set, because in the case of multiple
    # values for a key (a list), the key will appear multiple times in the
    # list of keys, but we're avoiding that by using get_all().
    for name in frozenset(parsed.keys()):
        # Header names in RFC are case insensitive, so we'll normalize to all
        # lower case to make comparisons easier.
        name = name.lower()

        # We use get_all() here, even for fields that aren't multiple use,
        # because otherwise someone could have e.g. two Name fields, and we
        # would just silently ignore it rather than doing something about it.
        headers = parsed.get_all(name) or []

        # The way the email module works when parsing bytes is that it
        # unconditionally decodes the bytes as ascii using the surrogateescape
        # handler. When you pull that data back out (such as with get_all() ),
        # it looks to see if the str has any surrogate escapes, and if it does
        # it wraps it in a Header object instead of returning the string.
        #
        # As such, we'll look for those Header objects, and fix up the encoding.
        value = []
        # Flag if we have run into any issues processing the headers, thus
        # signalling that the data belongs in 'unparsed'.
        valid_encoding = True
        for h in headers:
            # It's unclear if this can return more types than just a Header or
            # a str, so we'll just assert here to make sure.
            assert isinstance(h, (email.header.Header, str))

            # If it's a header object, we need to do our little dance to get
            # the real data out of it. In cases where there is invalid data
            # we're going to end up with mojibake, but there's no obvious, good
            # way around that without reimplementing parts of the Header object
            # ourselves.
            #
            # That should be fine since, if mojibacked happens, this key is
            # going into the unparsed dict anyways.
            if isinstance(h, email.header.Header):
                # The Header object stores it's data as chunks, and each chunk
                # can be independently encoded, so we'll need to check each
                # of them.
                chunks: List[Tuple[bytes, Optional[str]]] = []
                for bin, encoding in email.header.decode_header(h):
                    try:
                        bin.decode("utf8", "strict")
                    except UnicodeDecodeError:
                        # Enable mojibake.
                        encoding = "latin1"
                        valid_encoding = False
                    else:
                        encoding = "utf8"
                    chunks.append((bin, encoding))

                # Turn our chunks back into a Header object, then let that
                # Header object do the right thing to turn them into a
                # string for us.
                value.append(str(email.header.make_header(chunks)))
            # This is already a string, so just add it.
            else:
                value.append(h)

        # We've processed all of our values to get them into a list of str,
        # but we may have mojibake data, in which case this is an unparsed
        # field.
        if not valid_encoding:
            unparsed[name] = value
            continue

        raw_name = _EMAIL_TO_RAW_MAPPING.get(name)
        if raw_name is None:
            # This is a bit of a weird situation, we've encountered a key that
            # we don't know what it means, so we don't know whether it's meant
            # to be a list or not.
            #
            # Since we can't really tell one way or another, we'll just leave it
            # as a list, even though it may be a single item list, because that's
            # what makes the most sense for email headers.
            unparsed[name] = value
            continue

        # If this is one of our string fields, then we'll check to see if our
        # value is a list of a single item. If it is then we'll assume that
        # it was emitted as a single string, and unwrap the str from inside
        # the list.
        #
        # If it's any other kind of data, then we haven't the faintest clue
        # what we should parse it as, and we have to just add it to our list
        # of unparsed stuff.
        if raw_name in _STRING_FIELDS and len(value) == 1:
            raw[raw_name] = value[0]
        # If this is one of our list of string fields, then we can just assign
        # the value, since email *only* has strings, and our get_all() call
        # above ensures that this is a list.
        elif raw_name in _LIST_FIELDS:
            raw[raw_name] = value
        # Special Case: Keywords
        # The keywords field is implemented in the metadata spec as a str,
        # but it conceptually is a list of strings, and is serialized using
        # ", ".join(keywords), so we'll do some light data massaging to turn
        # this into what it logically is.
        elif raw_name == "keywords" and len(value) == 1:
            raw[raw_name] = _parse_keywords(value[0])
        # Special Case: Project-URL
        # The project urls is implemented in the metadata spec as a list of
        # specially-formatted strings that represent a key and a value, which
        # is fundamentally a mapping, however the email format doesn't support
        # mappings in a sane way, so it was crammed into a list of strings
        # instead.
        #
        # We will do a little light data massaging to turn this into a map as
        # it logically should be.
        elif raw_name == "project_urls":
            try:
                raw[raw_name] = _parse_project_urls(value)
            except KeyError:
                unparsed[name] = value
        # Nothing that we've done has managed to parse this, so it'll just
        # throw it in our unparseable data and move on.
        else:
            unparsed[name] = value

    # We need to support getting the Description from the message payload in
    # addition to getting it from the the headers. This does mean, though, there
    # is the possibility of it being set both ways, in which case we put both
    # in 'unparsed' since we don't know which is right.
    try:
        payload = _get_payload(parsed, data)
    except ValueError:
        unparsed.setdefault("description", []).append(
            parsed.get_payload(decode=isinstance(data, bytes))
        )
    else:
        if payload:
            # Check to see if we've already got a description, if so then both
            # it, and this body move to unparseable.
            if "description" in raw:
                description_header = cast(str, raw.pop("description"))
                unparsed.setdefault("description", []).extend(
                    [description_header, payload]
                )
            elif "description" in unparsed:
                unparsed["description"].append(payload)
            else:
                raw["description"] = payload

    # We need to cast our `raw` to a metadata, because a TypedDict only support
    # literal key names, but we're computing our key names on purpose, but the
    # way this function is implemented, our `TypedDict` can only have valid key
    # names.
    return cast(RawMetadata, raw), unparsed


_NOT_FOUND = object()


# Keep the two values in sync.
_VALID_METADATA_VERSIONS = ["1.0", "1.1", "1.2", "2.1", "2.2", "2.3"]
_MetadataVersion = Literal["1.0", "1.1", "1.2", "2.1", "2.2", "2.3"]

_REQUIRED_ATTRS = frozenset(["metadata_version", "name", "version"])


class _Validator(Generic[T]):
    """Validate a metadata field.

    All _process_*() methods correspond to a core metadata field. The method is
    called with the field's raw value. If the raw value is valid it is returned
    in its "enriched" form (e.g. ``version.Version`` for the ``Version`` field).
    If the raw value is invalid, :exc:`InvalidMetadata` is raised (with a cause
    as appropriate).
    """

    name: str
    raw_name: str
    added: _MetadataVersion

    def __init__(
        self,
        *,
        added: _MetadataVersion = "1.0",
    ) -> None:
        self.added = added

    def __set_name__(self, _owner: "Metadata", name: str) -> None:
        self.name = name
        self.raw_name = _RAW_TO_EMAIL_MAPPING[name]

    def __get__(self, instance: "Metadata", _owner: Type["Metadata"]) -> T:
        # With Python 3.8, the caching can be replaced with functools.cached_property().
        # No need to check the cache as attribute lookup will resolve into the
        # instance's __dict__ before __get__ is called.
        cache = instance.__dict__
        try:
            value = instance._raw[self.name]  # type: ignore[literal-required]
        except KeyError:
            if self.name in _STRING_FIELDS:
                value = ""
            elif self.name in _LIST_FIELDS:
                value = []
            elif self.name in _DICT_FIELDS:
                value = {}
            else:  # pragma: no cover
                assert False

        try:
            converter: Callable[[Any], T] = getattr(self, f"_process_{self.name}")
        except AttributeError:
            pass
        else:
            value = converter(value)

        cache[self.name] = value
        try:
            del instance._raw[self.name]  # type: ignore[misc]
        except KeyError:
            pass

        return cast(T, value)

    def _invalid_metadata(
        self, msg: str, cause: Optional[Exception] = None
    ) -> InvalidMetadata:
        exc = InvalidMetadata(
            self.raw_name, msg.format_map({"field": repr(self.raw_name)})
        )
        exc.__cause__ = cause
        return exc

    def _process_metadata_version(self, value: str) -> _MetadataVersion:
        # Implicitly makes Metadata-Version required.
        if value not in _VALID_METADATA_VERSIONS:
            raise self._invalid_metadata(f"{value!r} is not a valid metadata version")
        return cast(_MetadataVersion, value)

    def _process_name(self, value: str) -> str:
        if not value:
            raise self._invalid_metadata("{field} is a required field")
        # Validate the name as a side-effect.
        try:
            utils.canonicalize_name(value, validate=True)
        except utils.InvalidName as exc:
            raise self._invalid_metadata(
                f"{value!r} is invalid for {{field}}", cause=exc
            )
        else:
            return value

    def _process_version(self, value: str) -> version_module.Version:
        if not value:
            raise self._invalid_metadata("{field} is a required field")
        try:
            return version_module.parse(value)
        except version_module.InvalidVersion as exc:
            raise self._invalid_metadata(
                f"{value!r} is invalid for {{field}}", cause=exc
            )

    def _process_summary(self, value: str) -> str:
        """Check the field contains no newlines."""
        if "\n" in value:
            raise self._invalid_metadata("{field} must be a single line")
        return value

    def _process_description_content_type(self, value: str) -> str:
        content_types = {"text/plain", "text/x-rst", "text/markdown"}
        message = email.message.EmailMessage()
        message["content-type"] = value

        content_type, parameters = (
            # Defaults to `text/plain` if parsing failed.
            message.get_content_type().lower(),
            message["content-type"].params,
        )
        # Check if content-type is valid or defaulted to `text/plain` and thus was
        # not parseable.
        if content_type not in content_types or content_type not in value.lower():
            raise self._invalid_metadata(
                f"{{field}} must be one of {list(content_types)}, not {value!r}"
            )

        charset = parameters.get("charset", "UTF-8")
        if charset != "UTF-8":
            raise self._invalid_metadata(
                f"{{field}} can only specify the UTF-8 charset, not {list(charset)}"
            )

        markdown_variants = {"GFM", "CommonMark"}
        variant = parameters.get("variant", "GFM")  # Use an acceptable default.
        if content_type == "text/markdown" and variant not in markdown_variants:
            raise self._invalid_metadata(
                f"valid Markdown variants for {{field}} are {list(markdown_variants)}, "
                f"not {variant!r}",
            )
        return value

    def _process_dynamic(self, value: List[str]) -> List[str]:
        for dynamic_field in map(str.lower, value):
            if dynamic_field in {"name", "version", "metadata-version"}:
                raise self._invalid_metadata(
                    f"{value!r} is not allowed as a dynamic field"
                )
            elif dynamic_field not in _EMAIL_TO_RAW_MAPPING:
                raise self._invalid_metadata(f"{value!r} is not a valid dynamic field")
        return list(map(str.lower, value))

    def _process_provides_extra(
        self,
        value: List[str],
    ) -> List[utils.NormalizedName]:
        normalized_names = []
        try:
            for name in value:
                normalized_names.append(utils.canonicalize_name(name, validate=True))
        except utils.InvalidName as exc:
            raise self._invalid_metadata(
                f"{name!r} is invalid for {{field}}", cause=exc
            )
        else:
            return normalized_names

    def _process_requires_python(self, value: str) -> specifiers.SpecifierSet:
        try:
            return specifiers.SpecifierSet(value)
        except specifiers.InvalidSpecifier as exc:
            raise self._invalid_metadata(
                f"{value!r} is invalid for {{field}}", cause=exc
            )

    def _process_requires_dist(
        self,
        value: List[str],
    ) -> List[requirements.Requirement]:
        reqs = []
        try:
            for req in value:
                reqs.append(requirements.Requirement(req))
        except requirements.InvalidRequirement as exc:
            raise self._invalid_metadata(f"{req!r} is invalid for {{field}}", cause=exc)
        else:
            return reqs


class Metadata:
    """Representation of distribution metadata.

    Compared to :class:`RawMetadata`, this class provides objects representing
    metadata fields instead of only using built-in types. Any invalid metadata
    will cause :exc:`InvalidMetadata` to be raised (with a
    :py:attr:`~BaseException.__cause__` attribute as appropriate).
    """

    _raw: RawMetadata

    @classmethod
    def from_raw(cls, data: RawMetadata, *, validate: bool = True) -> "Metadata":
        """Create an instance from :class:`RawMetadata`.

        If *validate* is true, all metadata will be validated. All exceptions
        related to validation will be gathered and raised as an :class:`ExceptionGroup`.
        """
        ins = cls()
        ins._raw = data.copy()  # Mutations occur due to caching enriched values.

        if validate:
            exceptions: List[InvalidMetadata] = []
            try:
                metadata_version = ins.metadata_version
                metadata_age = _VALID_METADATA_VERSIONS.index(metadata_version)
            except InvalidMetadata as metadata_version_exc:
                exceptions.append(metadata_version_exc)
                metadata_version = None

            # Make sure to check for the fields that are present, the required
            # fields (so their absence can be reported).
            fields_to_check = frozenset(ins._raw) | _REQUIRED_ATTRS
            # Remove fields that have already been checked.
            fields_to_check -= {"metadata_version"}

            for key in fields_to_check:
                try:
                    if metadata_version:
                        # Can't use getattr() as that triggers descriptor protocol which
                        # will fail due to no value for the instance argument.
                        try:
                            field_metadata_version = cls.__dict__[key].added
                        except KeyError:
                            exc = InvalidMetadata(key, f"unrecognized field: {key!r}")
                            exceptions.append(exc)
                            continue
                        field_age = _VALID_METADATA_VERSIONS.index(
                            field_metadata_version
                        )
                        if field_age > metadata_age:
                            field = _RAW_TO_EMAIL_MAPPING[key]
                            exc = InvalidMetadata(
                                field,
                                "{field} introduced in metadata version "
                                "{field_metadata_version}, not {metadata_version}",
                            )
                            exceptions.append(exc)
                            continue
                    getattr(ins, key)
                except InvalidMetadata as exc:
                    exceptions.append(exc)

            if exceptions:
                raise ExceptionGroup("invalid metadata", exceptions)

        return ins

    @classmethod
    def from_email(
        cls, data: Union[bytes, str], *, validate: bool = True
    ) -> "Metadata":
        """Parse metadata from email headers.

        If *validate* is true, the metadata will be validated. All exceptions
        related to validation will be gathered and raised as an :class:`ExceptionGroup`.
        """
        exceptions: list[InvalidMetadata] = []
        raw, unparsed = parse_email(data)

        if validate:
            for unparsed_key in unparsed:
                if unparsed_key in _EMAIL_TO_RAW_MAPPING:
                    message = f"{unparsed_key!r} has invalid data"
                else:
                    message = f"unrecognized field: {unparsed_key!r}"
                exceptions.append(InvalidMetadata(unparsed_key, message))

            if exceptions:
                raise ExceptionGroup("unparsed", exceptions)

        try:
            return cls.from_raw(raw, validate=validate)
        except ExceptionGroup as exc_group:
            exceptions.extend(exc_group.exceptions)
            raise ExceptionGroup("invalid or unparsed metadata", exceptions) from None

    metadata_version: _Validator[_MetadataVersion] = _Validator()
    """:external:ref:`core-metadata-metadata-version`
    (required; validated to be a valid metadata version)"""
    name: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-name`
    (required; validated using :func:`~packaging.utils.canonicalize_name` and its
    *validate* parameter)"""
    version: _Validator[version_module.Version] = _Validator()
    """:external:ref:`core-metadata-version` (required)"""
    dynamic: _Validator[List[str]] = _Validator(
        added="2.2",
    )
    """:external:ref:`core-metadata-dynamic`
    (validated against core metadata field names and lowercased)"""
    platforms: _Validator[List[str]] = _Validator()
    """:external:ref:`core-metadata-platform`"""
    supported_platforms: _Validator[List[str]] = _Validator(added="1.1")
    """:external:ref:`core-metadata-supported-platform`"""
    summary: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-summary` (validated to contain no newlines)"""
    description: _Validator[str] = _Validator()  # TODO 2.1: can be in body
    """:external:ref:`core-metadata-description`"""
    description_content_type: _Validator[str] = _Validator(added="2.1")
    """:external:ref:`core-metadata-description-content-type` (validated)"""
    keywords: _Validator[List[str]] = _Validator()
    """:external:ref:`core-metadata-keywords`"""
    home_page: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-home-page`"""
    download_url: _Validator[str] = _Validator(added="1.1")
    """:external:ref:`core-metadata-download-url`"""
    author: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-author`"""
    author_email: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-author-email`"""
    maintainer: _Validator[str] = _Validator(added="1.2")
    """:external:ref:`core-metadata-maintainer`"""
    maintainer_email: _Validator[str] = _Validator(added="1.2")
    """:external:ref:`core-metadata-maintainer-email`"""
    license: _Validator[str] = _Validator()
    """:external:ref:`core-metadata-license`"""
    classifiers: _Validator[List[str]] = _Validator(added="1.1")
    """:external:ref:`core-metadata-classifier`"""
    requires_dist: _Validator[List[requirements.Requirement]] = _Validator(added="1.2")
    """:external:ref:`core-metadata-requires-dist`"""
    requires_python: _Validator[specifiers.SpecifierSet] = _Validator(added="1.2")
    """:external:ref:`core-metadata-requires-python`"""
    # Because `Requires-External` allows for non-PEP 440 version specifiers, we
    # don't do any processing on the values.
    requires_external: _Validator[List[str]] = _Validator(added="1.2")
    """:external:ref:`core-metadata-requires-external`"""
    project_urls: _Validator[Dict[str, str]] = _Validator(added="1.2")
    """:external:ref:`core-metadata-project-url`"""
    # PEP 685 lets us raise an error if an extra doesn't pass `Name` validation
    # regardless of metadata version.
    provides_extra: _Validator[List[utils.NormalizedName]] = _Validator(
        added="2.1",
    )
    """:external:ref:`core-metadata-provides-extra`"""
    provides_dist: _Validator[List[str]] = _Validator(added="1.2")
    """:external:ref:`core-metadata-provides-dist`"""
    obsoletes_dist: _Validator[List[str]] = _Validator(added="1.2")
    """:external:ref:`core-metadata-obsoletes-dist`"""
    requires: _Validator[List[str]] = _Validator(added="1.1")
    """``Requires`` (deprecated)"""
    provides: _Validator[List[str]] = _Validator(added="1.1")
    """``Provides`` (deprecated)"""
    obsoletes: _Validator[List[str]] = _Validator(added="1.1")
    """``Obsoletes`` (deprecated)"""


==> extension/bundled/libs/packaging/requirements.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.

from typing import Any, Iterator, Optional, Set

from ._parser import parse_requirement as _parse_requirement
from ._tokenizer import ParserSyntaxError
from .markers import Marker, _normalize_extra_values
from .specifiers import SpecifierSet
from .utils import canonicalize_name


class InvalidRequirement(ValueError):
    """
    An invalid requirement was found, users should refer to PEP 508.
    """


class Requirement:
    """Parse a requirement.

    Parse a given requirement string into its parts, such as name, specifier,
    URL, and extras. Raises InvalidRequirement on a badly-formed requirement
    string.
    """

    # TODO: Can we test whether something is contained within a requirement?
    #       If so how do we do that? Do we need to test against the _name_ of
    #       the thing as well as the version? What about the markers?
    # TODO: Can we normalize the name and extra name?

    def __init__(self, requirement_string: str) -> None:
        try:
            parsed = _parse_requirement(requirement_string)
        except ParserSyntaxError as e:
            raise InvalidRequirement(str(e)) from e

        self.name: str = parsed.name
        self.url: Optional[str] = parsed.url or None
        self.extras: Set[str] = set(parsed.extras if parsed.extras else [])
        self.specifier: SpecifierSet = SpecifierSet(parsed.specifier)
        self.marker: Optional[Marker] = None
        if parsed.marker is not None:
            self.marker = Marker.__new__(Marker)
            self.marker._markers = _normalize_extra_values(parsed.marker)

    def _iter_parts(self, name: str) -> Iterator[str]:
        yield name

        if self.extras:
            formatted_extras = ",".join(sorted(self.extras))
            yield f"[{formatted_extras}]"

        if self.specifier:
            yield str(self.specifier)

        if self.url:
            yield f"@ {self.url}"
            if self.marker:
                yield " "

        if self.marker:
            yield f"; {self.marker}"

    def __str__(self) -> str:
        return "".join(self._iter_parts(self.name))

    def __repr__(self) -> str:
        return f"<Requirement('{self}')>"

    def __hash__(self) -> int:
        return hash(
            (
                self.__class__.__name__,
                *self._iter_parts(canonicalize_name(self.name)),
            )
        )

    def __eq__(self, other: Any) -> bool:
        if not isinstance(other, Requirement):
            return NotImplemented

        return (
            canonicalize_name(self.name) == canonicalize_name(other.name)
            and self.extras == other.extras
            and self.specifier == other.specifier
            and self.url == other.url
            and self.marker == other.marker
        )


==> extension/bundled/libs/packaging/specifiers.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.
"""
.. testsetup::

    from packaging.specifiers import Specifier, SpecifierSet, InvalidSpecifier
    from packaging.version import Version
"""

import abc
import itertools
import re
from typing import (
    Callable,
    Iterable,
    Iterator,
    List,
    Optional,
    Set,
    Tuple,
    TypeVar,
    Union,
)

from .utils import canonicalize_version
from .version import Version

UnparsedVersion = Union[Version, str]
UnparsedVersionVar = TypeVar("UnparsedVersionVar", bound=UnparsedVersion)
CallableOperator = Callable[[Version, str], bool]


def _coerce_version(version: UnparsedVersion) -> Version:
    if not isinstance(version, Version):
        version = Version(version)
    return version


class InvalidSpecifier(ValueError):
    """
    Raised when attempting to create a :class:`Specifier` with a specifier
    string that is invalid.

    >>> Specifier("lolwat")
    Traceback (most recent call last):
        ...
    packaging.specifiers.InvalidSpecifier: Invalid specifier: 'lolwat'
    """


class BaseSpecifier(metaclass=abc.ABCMeta):
    @abc.abstractmethod
    def __str__(self) -> str:
        """
        Returns the str representation of this Specifier-like object. This
        should be representative of the Specifier itself.
        """

    @abc.abstractmethod
    def __hash__(self) -> int:
        """
        Returns a hash value for this Specifier-like object.
        """

    @abc.abstractmethod
    def __eq__(self, other: object) -> bool:
        """
        Returns a boolean representing whether or not the two Specifier-like
        objects are equal.

        :param other: The other object to check against.
        """

    @property
    @abc.abstractmethod
    def prereleases(self) -> Optional[bool]:
        """Whether or not pre-releases as a whole are allowed.

        This can be set to either ``True`` or ``False`` to explicitly enable or disable
        prereleases or it can be set to ``None`` (the default) to use default semantics.
        """

    @prereleases.setter
    def prereleases(self, value: bool) -> None:
        """Setter for :attr:`prereleases`.

        :param value: The value to set.
        """

    @abc.abstractmethod
    def contains(self, item: str, prereleases: Optional[bool] = None) -> bool:
        """
        Determines if the given item is contained within this specifier.
        """

    @abc.abstractmethod
    def filter(
        self, iterable: Iterable[UnparsedVersionVar], prereleases: Optional[bool] = None
    ) -> Iterator[UnparsedVersionVar]:
        """
        Takes an iterable of items and filters them so that only items which
        are contained within this specifier are allowed in it.
        """


class Specifier(BaseSpecifier):
    """This class abstracts handling of version specifiers.

    .. tip::

        It is generally not required to instantiate this manually. You should instead
        prefer to work with :class:`SpecifierSet` instead, which can parse
        comma-separated version specifiers (which is what package metadata contains).
    """

    _operator_regex_str = r"""
        (?P<operator>(~=|==|!=|<=|>=|<|>|===))
        """
    _version_regex_str = r"""
        (?P<version>
            (?:
                # The identity operators allow for an escape hatch that will
                # do an exact string match of the version you wish to install.
                # This will not be parsed by PEP 440 and we cannot determine
                # any semantic meaning from it. This operator is discouraged
                # but included entirely as an escape hatch.
                (?<====)  # Only match for the identity operator
                \s*
                [^\s;)]*  # The arbitrary version can be just about anything,
                          # we match everything except for whitespace, a
                          # semi-colon for marker support, and a closing paren
                          # since versions can be enclosed in them.
            )
            |
            (?:
                # The (non)equality operators allow for wild card and local
                # versions to be specified so we have to define these two
                # operators separately to enable that.
                (?<===|!=)            # Only match for equals and not equals

                \s*
                v?
                (?:[0-9]+!)?          # epoch
                [0-9]+(?:\.[0-9]+)*   # release

                # You cannot use a wild card and a pre-release, post-release, a dev or
                # local version together so group them with a | and make them optional.
                (?:
                    \.\*  # Wild card syntax of .*
                    |
                    (?:                                  # pre release
                        [-_\.]?
                        (alpha|beta|preview|pre|a|b|c|rc)
                        [-_\.]?
                        [0-9]*
                    )?
                    (?:                                  # post release
                        (?:-[0-9]+)|(?:[-_\.]?(post|rev|r)[-_\.]?[0-9]*)
                    )?
                    (?:[-_\.]?dev[-_\.]?[0-9]*)?         # dev release
                    (?:\+[a-z0-9]+(?:[-_\.][a-z0-9]+)*)? # local
                )?
            )
            |
            (?:
                # The compatible operator requires at least two digits in the
                # release segment.
                (?<=~=)               # Only match for the compatible operator

                \s*
                v?
                (?:[0-9]+!)?          # epoch
                [0-9]+(?:\.[0-9]+)+   # release  (We have a + instead of a *)
                (?:                   # pre release
                    [-_\.]?
                    (alpha|beta|preview|pre|a|b|c|rc)
                    [-_\.]?
                    [0-9]*
                )?
                (?:                                   # post release
                    (?:-[0-9]+)|(?:[-_\.]?(post|rev|r)[-_\.]?[0-9]*)
                )?
                (?:[-_\.]?dev[-_\.]?[0-9]*)?          # dev release
            )
            |
            (?:
                # All other operators only allow a sub set of what the
                # (non)equality operators do. Specifically they do not allow
                # local versions to be specified nor do they allow the prefix
                # matching wild cards.
                (?<!==|!=|~=)         # We have special cases for these
                                      # operators so we want to make sure they
                                      # don't match here.

                \s*
                v?
                (?:[0-9]+!)?          # epoch
                [0-9]+(?:\.[0-9]+)*   # release
                (?:                   # pre release
                    [-_\.]?
                    (alpha|beta|preview|pre|a|b|c|rc)
                    [-_\.]?
                    [0-9]*
                )?
                (?:                                   # post release
                    (?:-[0-9]+)|(?:[-_\.]?(post|rev|r)[-_\.]?[0-9]*)
                )?
                (?:[-_\.]?dev[-_\.]?[0-9]*)?          # dev release
            )
        )
        """

    _regex = re.compile(
        r"^\s*" + _operator_regex_str + _version_regex_str + r"\s*$",
        re.VERBOSE | re.IGNORECASE,
    )

    _operators = {
        "~=": "compatible",
        "==": "equal",
        "!=": "not_equal",
        "<=": "less_than_equal",
        ">=": "greater_than_equal",
        "<": "less_than",
        ">": "greater_than",
        "===": "arbitrary",
    }

    def __init__(self, spec: str = "", prereleases: Optional[bool] = None) -> None:
        """Initialize a Specifier instance.

        :param spec:
            The string representation of a specifier which will be parsed and
            normalized before use.
        :param prereleases:
            This tells the specifier if it should accept prerelease versions if
            applicable or not. The default of ``None`` will autodetect it from the
            given specifiers.
        :raises InvalidSpecifier:
            If the given specifier is invalid (i.e. bad syntax).
        """
        match = self._regex.search(spec)
        if not match:
            raise InvalidSpecifier(f"Invalid specifier: '{spec}'")

        self._spec: Tuple[str, str] = (
            match.group("operator").strip(),
            match.group("version").strip(),
        )

        # Store whether or not this Specifier should accept prereleases
        self._prereleases = prereleases

    # https://github.com/python/mypy/pull/13475#pullrequestreview-1079784515
    @property  # type: ignore[override]
    def prereleases(self) -> bool:
        # If there is an explicit prereleases set for this, then we'll just
        # blindly use that.
        if self._prereleases is not None:
            return self._prereleases

        # Look at all of our specifiers and determine if they are inclusive
        # operators, and if they are if they are including an explicit
        # prerelease.
        operator, version = self._spec
        if operator in ["==", ">=", "<=", "~=", "==="]:
            # The == specifier can include a trailing .*, if it does we
            # want to remove before parsing.
            if operator == "==" and version.endswith(".*"):
                version = version[:-2]

            # Parse the version, and if it is a pre-release than this
            # specifier allows pre-releases.
            if Version(version).is_prerelease:
                return True

        return False

    @prereleases.setter
    def prereleases(self, value: bool) -> None:
        self._prereleases = value

    @property
    def operator(self) -> str:
        """The operator of this specifier.

        >>> Specifier("==1.2.3").operator
        '=='
        """
        return self._spec[0]

    @property
    def version(self) -> str:
        """The version of this specifier.

        >>> Specifier("==1.2.3").version
        '1.2.3'
        """
        return self._spec[1]

    def __repr__(self) -> str:
        """A representation of the Specifier that shows all internal state.

        >>> Specifier('>=1.0.0')
        <Specifier('>=1.0.0')>
        >>> Specifier('>=1.0.0', prereleases=False)
        <Specifier('>=1.0.0', prereleases=False)>
        >>> Specifier('>=1.0.0', prereleases=True)
        <Specifier('>=1.0.0', prereleases=True)>
        """
        pre = (
            f", prereleases={self.prereleases!r}"
            if self._prereleases is not None
            else ""
        )

        return f"<{self.__class__.__name__}({str(self)!r}{pre})>"

    def __str__(self) -> str:
        """A string representation of the Specifier that can be round-tripped.

        >>> str(Specifier('>=1.0.0'))
        '>=1.0.0'
        >>> str(Specifier('>=1.0.0', prereleases=False))
        '>=1.0.0'
        """
        return "{}{}".format(*self._spec)

    @property
    def _canonical_spec(self) -> Tuple[str, str]:
        canonical_version = canonicalize_version(
            self._spec[1],
            strip_trailing_zero=(self._spec[0] != "~="),
        )
        return self._spec[0], canonical_version

    def __hash__(self) -> int:
        return hash(self._canonical_spec)

    def __eq__(self, other: object) -> bool:
        """Whether or not the two Specifier-like objects are equal.

        :param other: The other object to check against.

        The value of :attr:`prereleases` is ignored.

        >>> Specifier("==1.2.3") == Specifier("== 1.2.3.0")
        True
        >>> (Specifier("==1.2.3", prereleases=False) ==
        ...  Specifier("==1.2.3", prereleases=True))
        True
        >>> Specifier("==1.2.3") == "==1.2.3"
        True
        >>> Specifier("==1.2.3") == Specifier("==1.2.4")
        False
        >>> Specifier("==1.2.3") == Specifier("~=1.2.3")
        False
        """
        if isinstance(other, str):
            try:
                other = self.__class__(str(other))
            except InvalidSpecifier:
                return NotImplemented
        elif not isinstance(other, self.__class__):
            return NotImplemented

        return self._canonical_spec == other._canonical_spec

    def _get_operator(self, op: str) -> CallableOperator:
        operator_callable: CallableOperator = getattr(
            self, f"_compare_{self._operators[op]}"
        )
        return operator_callable

    def _compare_compatible(self, prospective: Version, spec: str) -> bool:

        # Compatible releases have an equivalent combination of >= and ==. That
        # is that ~=2.2 is equivalent to >=2.2,==2.*. This allows us to
        # implement this in terms of the other specifiers instead of
        # implementing it ourselves. The only thing we need to do is construct
        # the other specifiers.

        # We want everything but the last item in the version, but we want to
        # ignore suffix segments.
        prefix = ".".join(
            list(itertools.takewhile(_is_not_suffix, _version_split(spec)))[:-1]
        )

        # Add the prefix notation to the end of our string
        prefix += ".*"

        return self._get_operator(">=")(prospective, spec) and self._get_operator("==")(
            prospective, prefix
        )

    def _compare_equal(self, prospective: Version, spec: str) -> bool:

        # We need special logic to handle prefix matching
        if spec.endswith(".*"):
            # In the case of prefix matching we want to ignore local segment.
            normalized_prospective = canonicalize_version(
                prospective.public, strip_trailing_zero=False
            )
            # Get the normalized version string ignoring the trailing .*
            normalized_spec = canonicalize_version(spec[:-2], strip_trailing_zero=False)
            # Split the spec out by dots, and pretend that there is an implicit
            # dot in between a release segment and a pre-release segment.
            split_spec = _version_split(normalized_spec)

            # Split the prospective version out by dots, and pretend that there
            # is an implicit dot in between a release segment and a pre-release
            # segment.
            split_prospective = _version_split(normalized_prospective)

            # 0-pad the prospective version before shortening it to get the correct
            # shortened version.
            padded_prospective, _ = _pad_version(split_prospective, split_spec)

            # Shorten the prospective version to be the same length as the spec
            # so that we can determine if the specifier is a prefix of the
            # prospective version or not.
            shortened_prospective = padded_prospective[: len(split_spec)]

            return shortened_prospective == split_spec
        else:
            # Convert our spec string into a Version
            spec_version = Version(spec)

            # If the specifier does not have a local segment, then we want to
            # act as if the prospective version also does not have a local
            # segment.
            if not spec_version.local:
                prospective = Version(prospective.public)

            return prospective == spec_version

    def _compare_not_equal(self, prospective: Version, spec: str) -> bool:
        return not self._compare_equal(prospective, spec)

    def _compare_less_than_equal(self, prospective: Version, spec: str) -> bool:

        # NB: Local version identifiers are NOT permitted in the version
        # specifier, so local version labels can be universally removed from
        # the prospective version.
        return Version(prospective.public) <= Version(spec)

    def _compare_greater_than_equal(self, prospective: Version, spec: str) -> bool:

        # NB: Local version identifiers are NOT permitted in the version
        # specifier, so local version labels can be universally removed from
        # the prospective version.
        return Version(prospective.public) >= Version(spec)

    def _compare_less_than(self, prospective: Version, spec_str: str) -> bool:

        # Convert our spec to a Version instance, since we'll want to work with
        # it as a version.
        spec = Version(spec_str)

        # Check to see if the prospective version is less than the spec
        # version. If it's not we can short circuit and just return False now
        # instead of doing extra unneeded work.
        if not prospective < spec:
            return False

        # This special case is here so that, unless the specifier itself
        # includes is a pre-release version, that we do not accept pre-release
        # versions for the version mentioned in the specifier (e.g. <3.1 should
        # not match 3.1.dev0, but should match 3.0.dev0).
        if not spec.is_prerelease and prospective.is_prerelease:
            if Version(prospective.base_version) == Version(spec.base_version):
                return False

        # If we've gotten to here, it means that prospective version is both
        # less than the spec version *and* it's not a pre-release of the same
        # version in the spec.
        return True

    def _compare_greater_than(self, prospective: Version, spec_str: str) -> bool:

        # Convert our spec to a Version instance, since we'll want to work with
        # it as a version.
        spec = Version(spec_str)

        # Check to see if the prospective version is greater than the spec
        # version. If it's not we can short circuit and just return False now
        # instead of doing extra unneeded work.
        if not prospective > spec:
            return False

        # This special case is here so that, unless the specifier itself
        # includes is a post-release version, that we do not accept
        # post-release versions for the version mentioned in the specifier
        # (e.g. >3.1 should not match 3.0.post0, but should match 3.2.post0).
        if not spec.is_postrelease and prospective.is_postrelease:
            if Version(prospective.base_version) == Version(spec.base_version):
                return False

        # Ensure that we do not allow a local version of the version mentioned
        # in the specifier, which is technically greater than, to match.
        if prospective.local is not None:
            if Version(prospective.base_version) == Version(spec.base_version):
                return False

        # If we've gotten to here, it means that prospective version is both
        # greater than the spec version *and* it's not a pre-release of the
        # same version in the spec.
        return True

    def _compare_arbitrary(self, prospective: Version, spec: str) -> bool:
        return str(prospective).lower() == str(spec).lower()

    def __contains__(self, item: Union[str, Version]) -> bool:
        """Return whether or not the item is contained in this specifier.

        :param item: The item to check for.

        This is used for the ``in`` operator and behaves the same as
        :meth:`contains` with no ``prereleases`` argument passed.

        >>> "1.2.3" in Specifier(">=1.2.3")
        True
        >>> Version("1.2.3") in Specifier(">=1.2.3")
        True
        >>> "1.0.0" in Specifier(">=1.2.3")
        False
        >>> "1.3.0a1" in Specifier(">=1.2.3")
        False
        >>> "1.3.0a1" in Specifier(">=1.2.3", prereleases=True)
        True
        """
        return self.contains(item)

    def contains(
        self, item: UnparsedVersion, prereleases: Optional[bool] = None
    ) -> bool:
        """Return whether or not the item is contained in this specifier.

        :param item:
            The item to check for, which can be a version string or a
            :class:`Version` instance.
        :param prereleases:
            Whether or not to match prereleases with this Specifier. If set to
            ``None`` (the default), it uses :attr:`prereleases` to determine
            whether or not prereleases are allowed.

        >>> Specifier(">=1.2.3").contains("1.2.3")
        True
        >>> Specifier(">=1.2.3").contains(Version("1.2.3"))
        True
        >>> Specifier(">=1.2.3").contains("1.0.0")
        False
        >>> Specifier(">=1.2.3").contains("1.3.0a1")
        False
        >>> Specifier(">=1.2.3", prereleases=True).contains("1.3.0a1")
        True
        >>> Specifier(">=1.2.3").contains("1.3.0a1", prereleases=True)
        True
        """

        # Determine if prereleases are to be allowed or not.
        if prereleases is None:
            prereleases = self.prereleases

        # Normalize item to a Version, this allows us to have a shortcut for
        # "2.0" in Specifier(">=2")
        normalized_item = _coerce_version(item)

        # Determine if we should be supporting prereleases in this specifier
        # or not, if we do not support prereleases than we can short circuit
        # logic if this version is a prereleases.
        if normalized_item.is_prerelease and not prereleases:
            return False

        # Actually do the comparison to determine if this item is contained
        # within this Specifier or not.
        operator_callable: CallableOperator = self._get_operator(self.operator)
        return operator_callable(normalized_item, self.version)

    def filter(
        self, iterable: Iterable[UnparsedVersionVar], prereleases: Optional[bool] = None
    ) -> Iterator[UnparsedVersionVar]:
        """Filter items in the given iterable, that match the specifier.

        :param iterable:
            An iterable that can contain version strings and :class:`Version` instances.
            The items in the iterable will be filtered according to the specifier.
        :param prereleases:
            Whether or not to allow prereleases in the returned iterator. If set to
            ``None`` (the default), it will be intelligently decide whether to allow
            prereleases or not (based on the :attr:`prereleases` attribute, and
            whether the only versions matching are prereleases).

        This method is smarter than just ``filter(Specifier().contains, [...])``
        because it implements the rule from :pep:`440` that a prerelease item
        SHOULD be accepted if no other versions match the given specifier.

        >>> list(Specifier(">=1.2.3").filter(["1.2", "1.3", "1.5a1"]))
        ['1.3']
        >>> list(Specifier(">=1.2.3").filter(["1.2", "1.2.3", "1.3", Version("1.4")]))
        ['1.2.3', '1.3', <Version('1.4')>]
        >>> list(Specifier(">=1.2.3").filter(["1.2", "1.5a1"]))
        ['1.5a1']
        >>> list(Specifier(">=1.2.3").filter(["1.3", "1.5a1"], prereleases=True))
        ['1.3', '1.5a1']
        >>> list(Specifier(">=1.2.3", prereleases=True).filter(["1.3", "1.5a1"]))
        ['1.3', '1.5a1']
        """

        yielded = False
        found_prereleases = []

        kw = {"prereleases": prereleases if prereleases is not None else True}

        # Attempt to iterate over all the values in the iterable and if any of
        # them match, yield them.
        for version in iterable:
            parsed_version = _coerce_version(version)

            if self.contains(parsed_version, **kw):
                # If our version is a prerelease, and we were not set to allow
                # prereleases, then we'll store it for later in case nothing
                # else matches this specifier.
                if parsed_version.is_prerelease and not (
                    prereleases or self.prereleases
                ):
                    found_prereleases.append(version)
                # Either this is not a prerelease, or we should have been
                # accepting prereleases from the beginning.
                else:
                    yielded = True
                    yield version

        # Now that we've iterated over everything, determine if we've yielded
        # any values, and if we have not and we have any prereleases stored up
        # then we will go ahead and yield the prereleases.
        if not yielded and found_prereleases:
            for version in found_prereleases:
                yield version


_prefix_regex = re.compile(r"^([0-9]+)((?:a|b|c|rc)[0-9]+)$")


def _version_split(version: str) -> List[str]:
    result: List[str] = []
    for item in version.split("."):
        match = _prefix_regex.search(item)
        if match:
            result.extend(match.groups())
        else:
            result.append(item)
    return result


def _is_not_suffix(segment: str) -> bool:
    return not any(
        segment.startswith(prefix) for prefix in ("dev", "a", "b", "rc", "post")
    )


def _pad_version(left: List[str], right: List[str]) -> Tuple[List[str], List[str]]:
    left_split, right_split = [], []

    # Get the release segment of our versions
    left_split.append(list(itertools.takewhile(lambda x: x.isdigit(), left)))
    right_split.append(list(itertools.takewhile(lambda x: x.isdigit(), right)))

    # Get the rest of our versions
    left_split.append(left[len(left_split[0]) :])
    right_split.append(right[len(right_split[0]) :])

    # Insert our padding
    left_split.insert(1, ["0"] * max(0, len(right_split[0]) - len(left_split[0])))
    right_split.insert(1, ["0"] * max(0, len(left_split[0]) - len(right_split[0])))

    return (list(itertools.chain(*left_split)), list(itertools.chain(*right_split)))


class SpecifierSet(BaseSpecifier):
    """This class abstracts handling of a set of version specifiers.

    It can be passed a single specifier (``>=3.0``), a comma-separated list of
    specifiers (``>=3.0,!=3.1``), or no specifier at all.
    """

    def __init__(
        self, specifiers: str = "", prereleases: Optional[bool] = None
    ) -> None:
        """Initialize a SpecifierSet instance.

        :param specifiers:
            The string representation of a specifier or a comma-separated list of
            specifiers which will be parsed and normalized before use.
        :param prereleases:
            This tells the SpecifierSet if it should accept prerelease versions if
            applicable or not. The default of ``None`` will autodetect it from the
            given specifiers.

        :raises InvalidSpecifier:
            If the given ``specifiers`` are not parseable than this exception will be
            raised.
        """

        # Split on `,` to break each individual specifier into it's own item, and
        # strip each item to remove leading/trailing whitespace.
        split_specifiers = [s.strip() for s in specifiers.split(",") if s.strip()]

        # Parsed each individual specifier, attempting first to make it a
        # Specifier.
        parsed: Set[Specifier] = set()
        for specifier in split_specifiers:
            parsed.add(Specifier(specifier))

        # Turn our parsed specifiers into a frozen set and save them for later.
        self._specs = frozenset(parsed)

        # Store our prereleases value so we can use it later to determine if
        # we accept prereleases or not.
        self._prereleases = prereleases

    @property
    def prereleases(self) -> Optional[bool]:
        # If we have been given an explicit prerelease modifier, then we'll
        # pass that through here.
        if self._prereleases is not None:
            return self._prereleases

        # If we don't have any specifiers, and we don't have a forced value,
        # then we'll just return None since we don't know if this should have
        # pre-releases or not.
        if not self._specs:
            return None

        # Otherwise we'll see if any of the given specifiers accept
        # prereleases, if any of them do we'll return True, otherwise False.
        return any(s.prereleases for s in self._specs)

    @prereleases.setter
    def prereleases(self, value: bool) -> None:
        self._prereleases = value

    def __repr__(self) -> str:
        """A representation of the specifier set that shows all internal state.

        Note that the ordering of the individual specifiers within the set may not
        match the input string.

        >>> SpecifierSet('>=1.0.0,!=2.0.0')
        <SpecifierSet('!=2.0.0,>=1.0.0')>
        >>> SpecifierSet('>=1.0.0,!=2.0.0', prereleases=False)
        <SpecifierSet('!=2.0.0,>=1.0.0', prereleases=False)>
        >>> SpecifierSet('>=1.0.0,!=2.0.0', prereleases=True)
        <SpecifierSet('!=2.0.0,>=1.0.0', prereleases=True)>
        """
        pre = (
            f", prereleases={self.prereleases!r}"
            if self._prereleases is not None
            else ""
        )

        return f"<SpecifierSet({str(self)!r}{pre})>"

    def __str__(self) -> str:
        """A string representation of the specifier set that can be round-tripped.

        Note that the ordering of the individual specifiers within the set may not
        match the input string.

        >>> str(SpecifierSet(">=1.0.0,!=1.0.1"))
        '!=1.0.1,>=1.0.0'
        >>> str(SpecifierSet(">=1.0.0,!=1.0.1", prereleases=False))
        '!=1.0.1,>=1.0.0'
        """
        return ",".join(sorted(str(s) for s in self._specs))

    def __hash__(self) -> int:
        return hash(self._specs)

    def __and__(self, other: Union["SpecifierSet", str]) -> "SpecifierSet":
        """Return a SpecifierSet which is a combination of the two sets.

        :param other: The other object to combine with.

        >>> SpecifierSet(">=1.0.0,!=1.0.1") & '<=2.0.0,!=2.0.1'
        <SpecifierSet('!=1.0.1,!=2.0.1,<=2.0.0,>=1.0.0')>
        >>> SpecifierSet(">=1.0.0,!=1.0.1") & SpecifierSet('<=2.0.0,!=2.0.1')
        <SpecifierSet('!=1.0.1,!=2.0.1,<=2.0.0,>=1.0.0')>
        """
        if isinstance(other, str):
            other = SpecifierSet(other)
        elif not isinstance(other, SpecifierSet):
            return NotImplemented

        specifier = SpecifierSet()
        specifier._specs = frozenset(self._specs | other._specs)

        if self._prereleases is None and other._prereleases is not None:
            specifier._prereleases = other._prereleases
        elif self._prereleases is not None and other._prereleases is None:
            specifier._prereleases = self._prereleases
        elif self._prereleases == other._prereleases:
            specifier._prereleases = self._prereleases
        else:
            raise ValueError(
                "Cannot combine SpecifierSets with True and False prerelease "
                "overrides."
            )

        return specifier

    def __eq__(self, other: object) -> bool:
        """Whether or not the two SpecifierSet-like objects are equal.

        :param other: The other object to check against.

        The value of :attr:`prereleases` is ignored.

        >>> SpecifierSet(">=1.0.0,!=1.0.1") == SpecifierSet(">=1.0.0,!=1.0.1")
        True
        >>> (SpecifierSet(">=1.0.0,!=1.0.1", prereleases=False) ==
        ...  SpecifierSet(">=1.0.0,!=1.0.1", prereleases=True))
        True
        >>> SpecifierSet(">=1.0.0,!=1.0.1") == ">=1.0.0,!=1.0.1"
        True
        >>> SpecifierSet(">=1.0.0,!=1.0.1") == SpecifierSet(">=1.0.0")
        False
        >>> SpecifierSet(">=1.0.0,!=1.0.1") == SpecifierSet(">=1.0.0,!=1.0.2")
        False
        """
        if isinstance(other, (str, Specifier)):
            other = SpecifierSet(str(other))
        elif not isinstance(other, SpecifierSet):
            return NotImplemented

        return self._specs == other._specs

    def __len__(self) -> int:
        """Returns the number of specifiers in this specifier set."""
        return len(self._specs)

    def __iter__(self) -> Iterator[Specifier]:
        """
        Returns an iterator over all the underlying :class:`Specifier` instances
        in this specifier set.

        >>> sorted(SpecifierSet(">=1.0.0,!=1.0.1"), key=str)
        [<Specifier('!=1.0.1')>, <Specifier('>=1.0.0')>]
        """
        return iter(self._specs)

    def __contains__(self, item: UnparsedVersion) -> bool:
        """Return whether or not the item is contained in this specifier.

        :param item: The item to check for.

        This is used for the ``in`` operator and behaves the same as
        :meth:`contains` with no ``prereleases`` argument passed.

        >>> "1.2.3" in SpecifierSet(">=1.0.0,!=1.0.1")
        True
        >>> Version("1.2.3") in SpecifierSet(">=1.0.0,!=1.0.1")
        True
        >>> "1.0.1" in SpecifierSet(">=1.0.0,!=1.0.1")
        False
        >>> "1.3.0a1" in SpecifierSet(">=1.0.0,!=1.0.1")
        False
        >>> "1.3.0a1" in SpecifierSet(">=1.0.0,!=1.0.1", prereleases=True)
        True
        """
        return self.contains(item)

    def contains(
        self,
        item: UnparsedVersion,
        prereleases: Optional[bool] = None,
        installed: Optional[bool] = None,
    ) -> bool:
        """Return whether or not the item is contained in this SpecifierSet.

        :param item:
            The item to check for, which can be a version string or a
            :class:`Version` instance.
        :param prereleases:
            Whether or not to match prereleases with this SpecifierSet. If set to
            ``None`` (the default), it uses :attr:`prereleases` to determine
            whether or not prereleases are allowed.

        >>> SpecifierSet(">=1.0.0,!=1.0.1").contains("1.2.3")
        True
        >>> SpecifierSet(">=1.0.0,!=1.0.1").contains(Version("1.2.3"))
        True
        >>> SpecifierSet(">=1.0.0,!=1.0.1").contains("1.0.1")
        False
        >>> SpecifierSet(">=1.0.0,!=1.0.1").contains("1.3.0a1")
        False
        >>> SpecifierSet(">=1.0.0,!=1.0.1", prereleases=True).contains("1.3.0a1")
        True
        >>> SpecifierSet(">=1.0.0,!=1.0.1").contains("1.3.0a1", prereleases=True)
        True
        """
        # Ensure that our item is a Version instance.
        if not isinstance(item, Version):
            item = Version(item)

        # Determine if we're forcing a prerelease or not, if we're not forcing
        # one for this particular filter call, then we'll use whatever the
        # SpecifierSet thinks for whether or not we should support prereleases.
        if prereleases is None:
            prereleases = self.prereleases

        # We can determine if we're going to allow pre-releases by looking to
        # see if any of the underlying items supports them. If none of them do
        # and this item is a pre-release then we do not allow it and we can
        # short circuit that here.
        # Note: This means that 1.0.dev1 would not be contained in something
        #       like >=1.0.devabc however it would be in >=1.0.debabc,>0.0.dev0
        if not prereleases and item.is_prerelease:
            return False

        if installed and item.is_prerelease:
            item = Version(item.base_version)

        # We simply dispatch to the underlying specs here to make sure that the
        # given version is contained within all of them.
        # Note: This use of all() here means that an empty set of specifiers
        #       will always return True, this is an explicit design decision.
        return all(s.contains(item, prereleases=prereleases) for s in self._specs)

    def filter(
        self, iterable: Iterable[UnparsedVersionVar], prereleases: Optional[bool] = None
    ) -> Iterator[UnparsedVersionVar]:
        """Filter items in the given iterable, that match the specifiers in this set.

        :param iterable:
            An iterable that can contain version strings and :class:`Version` instances.
            The items in the iterable will be filtered according to the specifier.
        :param prereleases:
            Whether or not to allow prereleases in the returned iterator. If set to
            ``None`` (the default), it will be intelligently decide whether to allow
            prereleases or not (based on the :attr:`prereleases` attribute, and
            whether the only versions matching are prereleases).

        This method is smarter than just ``filter(SpecifierSet(...).contains, [...])``
        because it implements the rule from :pep:`440` that a prerelease item
        SHOULD be accepted if no other versions match the given specifier.

        >>> list(SpecifierSet(">=1.2.3").filter(["1.2", "1.3", "1.5a1"]))
        ['1.3']
        >>> list(SpecifierSet(">=1.2.3").filter(["1.2", "1.3", Version("1.4")]))
        ['1.3', <Version('1.4')>]
        >>> list(SpecifierSet(">=1.2.3").filter(["1.2", "1.5a1"]))
        []
        >>> list(SpecifierSet(">=1.2.3").filter(["1.3", "1.5a1"], prereleases=True))
        ['1.3', '1.5a1']
        >>> list(SpecifierSet(">=1.2.3", prereleases=True).filter(["1.3", "1.5a1"]))
        ['1.3', '1.5a1']

        An "empty" SpecifierSet will filter items based on the presence of prerelease
        versions in the set.

        >>> list(SpecifierSet("").filter(["1.3", "1.5a1"]))
        ['1.3']
        >>> list(SpecifierSet("").filter(["1.5a1"]))
        ['1.5a1']
        >>> list(SpecifierSet("", prereleases=True).filter(["1.3", "1.5a1"]))
        ['1.3', '1.5a1']
        >>> list(SpecifierSet("").filter(["1.3", "1.5a1"], prereleases=True))
        ['1.3', '1.5a1']
        """
        # Determine if we're forcing a prerelease or not, if we're not forcing
        # one for this particular filter call, then we'll use whatever the
        # SpecifierSet thinks for whether or not we should support prereleases.
        if prereleases is None:
            prereleases = self.prereleases

        # If we have any specifiers, then we want to wrap our iterable in the
        # filter method for each one, this will act as a logical AND amongst
        # each specifier.
        if self._specs:
            for spec in self._specs:
                iterable = spec.filter(iterable, prereleases=bool(prereleases))
            return iter(iterable)
        # If we do not have any specifiers, then we need to have a rough filter
        # which will filter out any pre-releases, unless there are no final
        # releases.
        else:
            filtered: List[UnparsedVersionVar] = []
            found_prereleases: List[UnparsedVersionVar] = []

            for item in iterable:
                parsed_version = _coerce_version(item)

                # Store any item which is a pre-release for later unless we've
                # already found a final version or we are accepting prereleases
                if parsed_version.is_prerelease and not prereleases:
                    if not filtered:
                        found_prereleases.append(item)
                else:
                    filtered.append(item)

            # If we've found no items except for pre-releases, then we'll go
            # ahead and use the pre-releases
            if not filtered and found_prereleases and prereleases is None:
                return iter(found_prereleases)

            return iter(filtered)


==> extension/bundled/libs/packaging/tags.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.

import logging
import platform
import struct
import subprocess
import sys
import sysconfig
from importlib.machinery import EXTENSION_SUFFIXES
from typing import (
    Dict,
    FrozenSet,
    Iterable,
    Iterator,
    List,
    Optional,
    Sequence,
    Tuple,
    Union,
    cast,
)

from . import _manylinux, _musllinux

logger = logging.getLogger(__name__)

PythonVersion = Sequence[int]
MacVersion = Tuple[int, int]

INTERPRETER_SHORT_NAMES: Dict[str, str] = {
    "python": "py",  # Generic.
    "cpython": "cp",
    "pypy": "pp",
    "ironpython": "ip",
    "jython": "jy",
}


_32_BIT_INTERPRETER = struct.calcsize("P") == 4


class Tag:
    """
    A representation of the tag triple for a wheel.

    Instances are considered immutable and thus are hashable. Equality checking
    is also supported.
    """

    __slots__ = ["_interpreter", "_abi", "_platform", "_hash"]

    def __init__(self, interpreter: str, abi: str, platform: str) -> None:
        self._interpreter = interpreter.lower()
        self._abi = abi.lower()
        self._platform = platform.lower()
        # The __hash__ of every single element in a Set[Tag] will be evaluated each time
        # that a set calls its `.disjoint()` method, which may be called hundreds of
        # times when scanning a page of links for packages with tags matching that
        # Set[Tag]. Pre-computing the value here produces significant speedups for
        # downstream consumers.
        self._hash = hash((self._interpreter, self._abi, self._platform))

    @property
    def interpreter(self) -> str:
        return self._interpreter

    @property
    def abi(self) -> str:
        return self._abi

    @property
    def platform(self) -> str:
        return self._platform

    def __eq__(self, other: object) -> bool:
        if not isinstance(other, Tag):
            return NotImplemented

        return (
            (self._hash == other._hash)  # Short-circuit ASAP for perf reasons.
            and (self._platform == other._platform)
            and (self._abi == other._abi)
            and (self._interpreter == other._interpreter)
        )

    def __hash__(self) -> int:
        return self._hash

    def __str__(self) -> str:
        return f"{self._interpreter}-{self._abi}-{self._platform}"

    def __repr__(self) -> str:
        return f"<{self} @ {id(self)}>"


def parse_tag(tag: str) -> FrozenSet[Tag]:
    """
    Parses the provided tag (e.g. `py3-none-any`) into a frozenset of Tag instances.

    Returning a set is required due to the possibility that the tag is a
    compressed tag set.
    """
    tags = set()
    interpreters, abis, platforms = tag.split("-")
    for interpreter in interpreters.split("."):
        for abi in abis.split("."):
            for platform_ in platforms.split("."):
                tags.add(Tag(interpreter, abi, platform_))
    return frozenset(tags)


def _get_config_var(name: str, warn: bool = False) -> Union[int, str, None]:
    value: Union[int, str, None] = sysconfig.get_config_var(name)
    if value is None and warn:
        logger.debug(
            "Config variable '%s' is unset, Python ABI tag may be incorrect", name
        )
    return value


def _normalize_string(string: str) -> str:
    return string.replace(".", "_").replace("-", "_").replace(" ", "_")


def _abi3_applies(python_version: PythonVersion) -> bool:
    """
    Determine if the Python version supports abi3.

    PEP 384 was first implemented in Python 3.2.
    """
    return len(python_version) > 1 and tuple(python_version) >= (3, 2)


def _cpython_abis(py_version: PythonVersion, warn: bool = False) -> List[str]:
    py_version = tuple(py_version)  # To allow for version comparison.
    abis = []
    version = _version_nodot(py_version[:2])
    debug = pymalloc = ucs4 = ""
    with_debug = _get_config_var("Py_DEBUG", warn)
    has_refcount = hasattr(sys, "gettotalrefcount")
    # Windows doesn't set Py_DEBUG, so checking for support of debug-compiled
    # extension modules is the best option.
    # https://github.com/pypa/pip/issues/3383#issuecomment-173267692
    has_ext = "_d.pyd" in EXTENSION_SUFFIXES
    if with_debug or (with_debug is None and (has_refcount or has_ext)):
        debug = "d"
    if py_version < (3, 8):
        with_pymalloc = _get_config_var("WITH_PYMALLOC", warn)
        if with_pymalloc or with_pymalloc is None:
            pymalloc = "m"
        if py_version < (3, 3):
            unicode_size = _get_config_var("Py_UNICODE_SIZE", warn)
            if unicode_size == 4 or (
                unicode_size is None and sys.maxunicode == 0x10FFFF
            ):
                ucs4 = "u"
    elif debug:
        # Debug builds can also load "normal" extension modules.
        # We can also assume no UCS-4 or pymalloc requirement.
        abis.append(f"cp{version}")
    abis.insert(
        0,
        "cp{version}{debug}{pymalloc}{ucs4}".format(
            version=version, debug=debug, pymalloc=pymalloc, ucs4=ucs4
        ),
    )
    return abis


def cpython_tags(
    python_version: Optional[PythonVersion] = None,
    abis: Optional[Iterable[str]] = None,
    platforms: Optional[Iterable[str]] = None,
    *,
    warn: bool = False,
) -> Iterator[Tag]:
    """
    Yields the tags for a CPython interpreter.

    The tags consist of:
    - cp<python_version>-<abi>-<platform>
    - cp<python_version>-abi3-<platform>
    - cp<python_version>-none-<platform>
    - cp<less than python_version>-abi3-<platform>  # Older Python versions down to 3.2.

    If python_version only specifies a major version then user-provided ABIs and
    the 'none' ABItag will be used.

    If 'abi3' or 'none' are specified in 'abis' then they will be yielded at
    their normal position and not at the beginning.
    """
    if not python_version:
        python_version = sys.version_info[:2]

    interpreter = f"cp{_version_nodot(python_version[:2])}"

    if abis is None:
        if len(python_version) > 1:
            abis = _cpython_abis(python_version, warn)
        else:
            abis = []
    abis = list(abis)
    # 'abi3' and 'none' are explicitly handled later.
    for explicit_abi in ("abi3", "none"):
        try:
            abis.remove(explicit_abi)
        except ValueError:
            pass

    platforms = list(platforms or platform_tags())
    for abi in abis:
        for platform_ in platforms:
            yield Tag(interpreter, abi, platform_)
    if _abi3_applies(python_version):
        yield from (Tag(interpreter, "abi3", platform_) for platform_ in platforms)
    yield from (Tag(interpreter, "none", platform_) for platform_ in platforms)

    if _abi3_applies(python_version):
        for minor_version in range(python_version[1] - 1, 1, -1):
            for platform_ in platforms:
                interpreter = "cp{version}".format(
                    version=_version_nodot((python_version[0], minor_version))
                )
                yield Tag(interpreter, "abi3", platform_)


def _generic_abi() -> List[str]:
    """
    Return the ABI tag based on EXT_SUFFIX.
    """
    # The following are examples of `EXT_SUFFIX`.
    # We want to keep the parts which are related to the ABI and remove the
    # parts which are related to the platform:
    # - linux:   '.cpython-310-x86_64-linux-gnu.so' => cp310
    # - mac:     '.cpython-310-darwin.so'           => cp310
    # - win:     '.cp310-win_amd64.pyd'             => cp310
    # - win:     '.pyd'                             => cp37 (uses _cpython_abis())
    # - pypy:    '.pypy38-pp73-x86_64-linux-gnu.so' => pypy38_pp73
    # - graalpy: '.graalpy-38-native-x86_64-darwin.dylib'
    #                                               => graalpy_38_native

    ext_suffix = _get_config_var("EXT_SUFFIX", warn=True)
    if not isinstance(ext_suffix, str) or ext_suffix[0] != ".":
        raise SystemError("invalid sysconfig.get_config_var('EXT_SUFFIX')")
    parts = ext_suffix.split(".")
    if len(parts) < 3:
        # CPython3.7 and earlier uses ".pyd" on Windows.
        return _cpython_abis(sys.version_info[:2])
    soabi = parts[1]
    if soabi.startswith("cpython"):
        # non-windows
        abi = "cp" + soabi.split("-")[1]
    elif soabi.startswith("cp"):
        # windows
        abi = soabi.split("-")[0]
    elif soabi.startswith("pypy"):
        abi = "-".join(soabi.split("-")[:2])
    elif soabi.startswith("graalpy"):
        abi = "-".join(soabi.split("-")[:3])
    elif soabi:
        # pyston, ironpython, others?
        abi = soabi
    else:
        return []
    return [_normalize_string(abi)]


def generic_tags(
    interpreter: Optional[str] = None,
    abis: Optional[Iterable[str]] = None,
    platforms: Optional[Iterable[str]] = None,
    *,
    warn: bool = False,
) -> Iterator[Tag]:
    """
    Yields the tags for a generic interpreter.

    The tags consist of:
    - <interpreter>-<abi>-<platform>

    The "none" ABI will be added if it was not explicitly provided.
    """
    if not interpreter:
        interp_name = interpreter_name()
        interp_version = interpreter_version(warn=warn)
        interpreter = "".join([interp_name, interp_version])
    if abis is None:
        abis = _generic_abi()
    else:
        abis = list(abis)
    platforms = list(platforms or platform_tags())
    if "none" not in abis:
        abis.append("none")
    for abi in abis:
        for platform_ in platforms:
            yield Tag(interpreter, abi, platform_)


def _py_interpreter_range(py_version: PythonVersion) -> Iterator[str]:
    """
    Yields Python versions in descending order.

    After the latest version, the major-only version will be yielded, and then
    all previous versions of that major version.
    """
    if len(py_version) > 1:
        yield f"py{_version_nodot(py_version[:2])}"
    yield f"py{py_version[0]}"
    if len(py_version) > 1:
        for minor in range(py_version[1] - 1, -1, -1):
            yield f"py{_version_nodot((py_version[0], minor))}"


def compatible_tags(
    python_version: Optional[PythonVersion] = None,
    interpreter: Optional[str] = None,
    platforms: Optional[Iterable[str]] = None,
) -> Iterator[Tag]:
    """
    Yields the sequence of tags that are compatible with a specific version of Python.

    The tags consist of:
    - py*-none-<platform>
    - <interpreter>-none-any  # ... if `interpreter` is provided.
    - py*-none-any
    """
    if not python_version:
        python_version = sys.version_info[:2]
    platforms = list(platforms or platform_tags())
    for version in _py_interpreter_range(python_version):
        for platform_ in platforms:
            yield Tag(version, "none", platform_)
    if interpreter:
        yield Tag(interpreter, "none", "any")
    for version in _py_interpreter_range(python_version):
        yield Tag(version, "none", "any")


def _mac_arch(arch: str, is_32bit: bool = _32_BIT_INTERPRETER) -> str:
    if not is_32bit:
        return arch

    if arch.startswith("ppc"):
        return "ppc"

    return "i386"


def _mac_binary_formats(version: MacVersion, cpu_arch: str) -> List[str]:
    formats = [cpu_arch]
    if cpu_arch == "x86_64":
        if version < (10, 4):
            return []
        formats.extend(["intel", "fat64", "fat32"])

    elif cpu_arch == "i386":
        if version < (10, 4):
            return []
        formats.extend(["intel", "fat32", "fat"])

    elif cpu_arch == "ppc64":
        # TODO: Need to care about 32-bit PPC for ppc64 through 10.2?
        if version > (10, 5) or version < (10, 4):
            return []
        formats.append("fat64")

    elif cpu_arch == "ppc":
        if version > (10, 6):
            return []
        formats.extend(["fat32", "fat"])

    if cpu_arch in {"arm64", "x86_64"}:
        formats.append("universal2")

    if cpu_arch in {"x86_64", "i386", "ppc64", "ppc", "intel"}:
        formats.append("universal")

    return formats


def mac_platforms(
    version: Optional[MacVersion] = None, arch: Optional[str] = None
) -> Iterator[str]:
    """
    Yields the platform tags for a macOS system.

    The `version` parameter is a two-item tuple specifying the macOS version to
    generate platform tags for. The `arch` parameter is the CPU architecture to
    generate platform tags for. Both parameters default to the appropriate value
    for the current system.
    """
    version_str, _, cpu_arch = platform.mac_ver()
    if version is None:
        version = cast("MacVersion", tuple(map(int, version_str.split(".")[:2])))
        if version == (10, 16):
            # When built against an older macOS SDK, Python will report macOS 10.16
            # instead of the real version.
            version_str = subprocess.run(
                [
                    sys.executable,
                    "-sS",
                    "-c",
                    "import platform; print(platform.mac_ver()[0])",
                ],
                check=True,
                env={"SYSTEM_VERSION_COMPAT": "0"},
                stdout=subprocess.PIPE,
                text=True,
            ).stdout
            version = cast("MacVersion", tuple(map(int, version_str.split(".")[:2])))
    else:
        version = version
    if arch is None:
        arch = _mac_arch(cpu_arch)
    else:
        arch = arch

    if (10, 0) <= version and version < (11, 0):
        # Prior to Mac OS 11, each yearly release of Mac OS bumped the
        # "minor" version number.  The major version was always 10.
        for minor_version in range(version[1], -1, -1):
            compat_version = 10, minor_version
            binary_formats = _mac_binary_formats(compat_version, arch)
            for binary_format in binary_formats:
                yield "macosx_{major}_{minor}_{binary_format}".format(
                    major=10, minor=minor_version, binary_format=binary_format
                )

    if version >= (11, 0):
        # Starting with Mac OS 11, each yearly release bumps the major version
        # number.   The minor versions are now the midyear updates.
        for major_version in range(version[0], 10, -1):
            compat_version = major_version, 0
            binary_formats = _mac_binary_formats(compat_version, arch)
            for binary_format in binary_formats:
                yield "macosx_{major}_{minor}_{binary_format}".format(
                    major=major_version, minor=0, binary_format=binary_format
                )

    if version >= (11, 0):
        # Mac OS 11 on x86_64 is compatible with binaries from previous releases.
        # Arm64 support was introduced in 11.0, so no Arm binaries from previous
        # releases exist.
        #
        # However, the "universal2" binary format can have a
        # macOS version earlier than 11.0 when the x86_64 part of the binary supports
        # that version of macOS.
        if arch == "x86_64":
            for minor_version in range(16, 3, -1):
                compat_version = 10, minor_version
                binary_formats = _mac_binary_formats(compat_version, arch)
                for binary_format in binary_formats:
                    yield "macosx_{major}_{minor}_{binary_format}".format(
                        major=compat_version[0],
                        minor=compat_version[1],
                        binary_format=binary_format,
                    )
        else:
            for minor_version in range(16, 3, -1):
                compat_version = 10, minor_version
                binary_format = "universal2"
                yield "macosx_{major}_{minor}_{binary_format}".format(
                    major=compat_version[0],
                    minor=compat_version[1],
                    binary_format=binary_format,
                )


def _linux_platforms(is_32bit: bool = _32_BIT_INTERPRETER) -> Iterator[str]:
    linux = _normalize_string(sysconfig.get_platform())
    if not linux.startswith("linux_"):
        # we should never be here, just yield the sysconfig one and return
        yield linux
        return
    if is_32bit:
        if linux == "linux_x86_64":
            linux = "linux_i686"
        elif linux == "linux_aarch64":
            linux = "linux_armv8l"
    _, arch = linux.split("_", 1)
    archs = {"armv8l": ["armv8l", "armv7l"]}.get(arch, [arch])
    yield from _manylinux.platform_tags(archs)
    yield from _musllinux.platform_tags(archs)
    for arch in archs:
        yield f"linux_{arch}"


def _generic_platforms() -> Iterator[str]:
    yield _normalize_string(sysconfig.get_platform())


def platform_tags() -> Iterator[str]:
    """
    Provides the platform tags for this installation.
    """
    if platform.system() == "Darwin":
        return mac_platforms()
    elif platform.system() == "Linux":
        return _linux_platforms()
    else:
        return _generic_platforms()


def interpreter_name() -> str:
    """
    Returns the name of the running interpreter.

    Some implementations have a reserved, two-letter abbreviation which will
    be returned when appropriate.
    """
    name = sys.implementation.name
    return INTERPRETER_SHORT_NAMES.get(name) or name


def interpreter_version(*, warn: bool = False) -> str:
    """
    Returns the version of the running interpreter.
    """
    version = _get_config_var("py_version_nodot", warn=warn)
    if version:
        version = str(version)
    else:
        version = _version_nodot(sys.version_info[:2])
    return version


def _version_nodot(version: PythonVersion) -> str:
    return "".join(map(str, version))


def sys_tags(*, warn: bool = False) -> Iterator[Tag]:
    """
    Returns the sequence of tag triples for the running interpreter.

    The order of the sequence corresponds to priority order for the
    interpreter, from most to least important.
    """

    interp_name = interpreter_name()
    if interp_name == "cp":
        yield from cpython_tags(warn=warn)
    else:
        yield from generic_tags()

    if interp_name == "pp":
        interp = "pp3"
    elif interp_name == "cp":
        interp = "cp" + interpreter_version(warn=warn)
    else:
        interp = None
    yield from compatible_tags(interpreter=interp)


==> extension/bundled/libs/packaging/utils.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.

import re
from typing import FrozenSet, NewType, Tuple, Union, cast

from .tags import Tag, parse_tag
from .version import InvalidVersion, Version

BuildTag = Union[Tuple[()], Tuple[int, str]]
NormalizedName = NewType("NormalizedName", str)


class InvalidName(ValueError):
    """
    An invalid distribution name; users should refer to the packaging user guide.
    """


class InvalidWheelFilename(ValueError):
    """
    An invalid wheel filename was found, users should refer to PEP 427.
    """


class InvalidSdistFilename(ValueError):
    """
    An invalid sdist filename was found, users should refer to the packaging user guide.
    """


# Core metadata spec for `Name`
_validate_regex = re.compile(
    r"^([A-Z0-9]|[A-Z0-9][A-Z0-9._-]*[A-Z0-9])$", re.IGNORECASE
)
_canonicalize_regex = re.compile(r"[-_.]+")
_normalized_regex = re.compile(r"^([a-z0-9]|[a-z0-9]([a-z0-9-](?!--))*[a-z0-9])$")
# PEP 427: The build number must start with a digit.
_build_tag_regex = re.compile(r"(\d+)(.*)")


def canonicalize_name(name: str, *, validate: bool = False) -> NormalizedName:
    if validate and not _validate_regex.match(name):
        raise InvalidName(f"name is invalid: {name!r}")
    # This is taken from PEP 503.
    value = _canonicalize_regex.sub("-", name).lower()
    return cast(NormalizedName, value)


def is_normalized_name(name: str) -> bool:
    return _normalized_regex.match(name) is not None


def canonicalize_version(
    version: Union[Version, str], *, strip_trailing_zero: bool = True
) -> str:
    """
    This is very similar to Version.__str__, but has one subtle difference
    with the way it handles the release segment.
    """
    if isinstance(version, str):
        try:
            parsed = Version(version)
        except InvalidVersion:
            # Legacy versions cannot be normalized
            return version
    else:
        parsed = version

    parts = []

    # Epoch
    if parsed.epoch != 0:
        parts.append(f"{parsed.epoch}!")

    # Release segment
    release_segment = ".".join(str(x) for x in parsed.release)
    if strip_trailing_zero:
        # NB: This strips trailing '.0's to normalize
        release_segment = re.sub(r"(\.0)+$", "", release_segment)
    parts.append(release_segment)

    # Pre-release
    if parsed.pre is not None:
        parts.append("".join(str(x) for x in parsed.pre))

    # Post-release
    if parsed.post is not None:
        parts.append(f".post{parsed.post}")

    # Development release
    if parsed.dev is not None:
        parts.append(f".dev{parsed.dev}")

    # Local version segment
    if parsed.local is not None:
        parts.append(f"+{parsed.local}")

    return "".join(parts)


def parse_wheel_filename(
    filename: str,
) -> Tuple[NormalizedName, Version, BuildTag, FrozenSet[Tag]]:
    if not filename.endswith(".whl"):
        raise InvalidWheelFilename(
            f"Invalid wheel filename (extension must be '.whl'): {filename}"
        )

    filename = filename[:-4]
    dashes = filename.count("-")
    if dashes not in (4, 5):
        raise InvalidWheelFilename(
            f"Invalid wheel filename (wrong number of parts): {filename}"
        )

    parts = filename.split("-", dashes - 2)
    name_part = parts[0]
    # See PEP 427 for the rules on escaping the project name.
    if "__" in name_part or re.match(r"^[\w\d._]*$", name_part, re.UNICODE) is None:
        raise InvalidWheelFilename(f"Invalid project name: {filename}")
    name = canonicalize_name(name_part)

    try:
        version = Version(parts[1])
    except InvalidVersion as e:
        raise InvalidWheelFilename(
            f"Invalid wheel filename (invalid version): {filename}"
        ) from e

    if dashes == 5:
        build_part = parts[2]
        build_match = _build_tag_regex.match(build_part)
        if build_match is None:
            raise InvalidWheelFilename(
                f"Invalid build number: {build_part} in '{filename}'"
            )
        build = cast(BuildTag, (int(build_match.group(1)), build_match.group(2)))
    else:
        build = ()
    tags = parse_tag(parts[-1])
    return (name, version, build, tags)


def parse_sdist_filename(filename: str) -> Tuple[NormalizedName, Version]:
    if filename.endswith(".tar.gz"):
        file_stem = filename[: -len(".tar.gz")]
    elif filename.endswith(".zip"):
        file_stem = filename[: -len(".zip")]
    else:
        raise InvalidSdistFilename(
            f"Invalid sdist filename (extension must be '.tar.gz' or '.zip'):"
            f" {filename}"
        )

    # We are requiring a PEP 440 version, which cannot contain dashes,
    # so we split on the last dash.
    name_part, sep, version_part = file_stem.rpartition("-")
    if not sep:
        raise InvalidSdistFilename(f"Invalid sdist filename: {filename}")

    name = canonicalize_name(name_part)

    try:
        version = Version(version_part)
    except InvalidVersion as e:
        raise InvalidSdistFilename(
            f"Invalid sdist filename (invalid version): {filename}"
        ) from e

    return (name, version)


==> extension/bundled/libs/packaging/version.py <==
# This file is dual licensed under the terms of the Apache License, Version
# 2.0, and the BSD License. See the LICENSE file in the root of this repository
# for complete details.
"""
.. testsetup::

    from packaging.version import parse, Version
"""

import itertools
import re
from typing import Any, Callable, NamedTuple, Optional, SupportsInt, Tuple, Union

from ._structures import Infinity, InfinityType, NegativeInfinity, NegativeInfinityType

__all__ = ["VERSION_PATTERN", "parse", "Version", "InvalidVersion"]

LocalType = Tuple[Union[int, str], ...]

CmpPrePostDevType = Union[InfinityType, NegativeInfinityType, Tuple[str, int]]
CmpLocalType = Union[
    NegativeInfinityType,
    Tuple[Union[Tuple[int, str], Tuple[NegativeInfinityType, Union[int, str]]], ...],
]
CmpKey = Tuple[
    int,
    Tuple[int, ...],
    CmpPrePostDevType,
    CmpPrePostDevType,
    CmpPrePostDevType,
    CmpLocalType,
]
VersionComparisonMethod = Callable[[CmpKey, CmpKey], bool]


class _Version(NamedTuple):
    epoch: int
    release: Tuple[int, ...]
    dev: Optional[Tuple[str, int]]
    pre: Optional[Tuple[str, int]]
    post: Optional[Tuple[str, int]]
    local: Optional[LocalType]


def parse(version: str) -> "Version":
    """Parse the given version string.

    >>> parse('1.0.dev1')
    <Version('1.0.dev1')>

    :param version: The version string to parse.
    :raises InvalidVersion: When the version string is not a valid version.
    """
    return Version(version)


class InvalidVersion(ValueError):
    """Raised when a version string is not a valid version.

    >>> Version("invalid")
    Traceback (most recent call last):
        ...
    packaging.version.InvalidVersion: Invalid version: 'invalid'
    """


class _BaseVersion:
    _key: Tuple[Any, ...]

    def __hash__(self) -> int:
        return hash(self._key)

    # Please keep the duplicated `isinstance` check
    # in the six comparisons hereunder
    # unless you find a way to avoid adding overhead function calls.
    def __lt__(self, other: "_BaseVersion") -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key < other._key

    def __le__(self, other: "_BaseVersion") -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key <= other._key

    def __eq__(self, other: object) -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key == other._key

    def __ge__(self, other: "_BaseVersion") -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key >= other._key

    def __gt__(self, other: "_BaseVersion") -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key > other._key

    def __ne__(self, other: object) -> bool:
        if not isinstance(other, _BaseVersion):
            return NotImplemented

        return self._key != other._key


# Deliberately not anchored to the start and end of the string, to make it
# easier for 3rd party code to reuse
_VERSION_PATTERN = r"""
    v?
    (?:
        (?:(?P<epoch>[0-9]+)!)?                           # epoch
        (?P<release>[0-9]+(?:\.[0-9]+)*)                  # release segment
        (?P<pre>                                          # pre-release
            [-_\.]?
            (?P<pre_l>alpha|a|beta|b|preview|pre|c|rc)
            [-_\.]?
            (?P<pre_n>[0-9]+)?
        )?
        (?P<post>                                         # post release
            (?:-(?P<post_n1>[0-9]+))
            |
            (?:
                [-_\.]?
                (?P<post_l>post|rev|r)
                [-_\.]?
                (?P<post_n2>[0-9]+)?
            )
        )?
        (?P<dev>                                          # dev release
            [-_\.]?
            (?P<dev_l>dev)
            [-_\.]?
            (?P<dev_n>[0-9]+)?
        )?
    )
    (?:\+(?P<local>[a-z0-9]+(?:[-_\.][a-z0-9]+)*))?       # local version
"""

VERSION_PATTERN = _VERSION_PATTERN
"""
A string containing the regular expression used to match a valid version.

The pattern is not anchored at either end, and is intended for embedding in larger
expressions (for example, matching a version number as part of a file name). The
regular expression should be compiled with the ``re.VERBOSE`` and ``re.IGNORECASE``
flags set.

:meta hide-value:
"""


class Version(_BaseVersion):
    """This class abstracts handling of a project's versions.

    A :class:`Version` instance is comparison aware and can be compared and
    sorted using the standard Python interfaces.

    >>> v1 = Version("1.0a5")
    >>> v2 = Version("1.0")
    >>> v1
    <Version('1.0a5')>
    >>> v2
    <Version('1.0')>
    >>> v1 < v2
    True
    >>> v1 == v2
    False
    >>> v1 > v2
    False
    >>> v1 >= v2
    False
    >>> v1 <= v2
    True
    """

    _regex = re.compile(r"^\s*" + VERSION_PATTERN + r"\s*$", re.VERBOSE | re.IGNORECASE)
    _key: CmpKey

    def __init__(self, version: str) -> None:
        """Initialize a Version object.

        :param version:
            The string representation of a version which will be parsed and normalized
            before use.
        :raises InvalidVersion:
            If the ``version`` does not conform to PEP 440 in any way then this
            exception will be raised.
        """

        # Validate the version and parse it into pieces
        match = self._regex.search(version)
        if not match:
            raise InvalidVersion(f"Invalid version: '{version}'")

        # Store the parsed out pieces of the version
        self._version = _Version(
            epoch=int(match.group("epoch")) if match.group("epoch") else 0,
            release=tuple(int(i) for i in match.group("release").split(".")),
            pre=_parse_letter_version(match.group("pre_l"), match.group("pre_n")),
            post=_parse_letter_version(
                match.group("post_l"), match.group("post_n1") or match.group("post_n2")
            ),
            dev=_parse_letter_version(match.group("dev_l"), match.group("dev_n")),
            local=_parse_local_version(match.group("local")),
        )

        # Generate a key which will be used for sorting
        self._key = _cmpkey(
            self._version.epoch,
            self._version.release,
            self._version.pre,
            self._version.post,
            self._version.dev,
            self._version.local,
        )

    def __repr__(self) -> str:
        """A representation of the Version that shows all internal state.

        >>> Version('1.0.0')
        <Version('1.0.0')>
        """
        return f"<Version('{self}')>"

    def __str__(self) -> str:
        """A string representation of the version that can be rounded-tripped.

        >>> str(Version("1.0a5"))
        '1.0a5'
        """
        parts = []

        # Epoch
        if self.epoch != 0:
            parts.append(f"{self.epoch}!")

        # Release segment
        parts.append(".".join(str(x) for x in self.release))

        # Pre-release
        if self.pre is not None:
            parts.append("".join(str(x) for x in self.pre))

        # Post-release
        if self.post is not None:
            parts.append(f".post{self.post}")

        # Development release
        if self.dev is not None:
            parts.append(f".dev{self.dev}")

        # Local version segment
        if self.local is not None:
            parts.append(f"+{self.local}")

        return "".join(parts)

    @property
    def epoch(self) -> int:
        """The epoch of the version.

        >>> Version("2.0.0").epoch
        0
        >>> Version("1!2.0.0").epoch
        1
        """
        return self._version.epoch

    @property
    def release(self) -> Tuple[int, ...]:
        """The components of the "release" segment of the version.

        >>> Version("1.2.3").release
        (1, 2, 3)
        >>> Version("2.0.0").release
        (2, 0, 0)
        >>> Version("1!2.0.0.post0").release
        (2, 0, 0)

        Includes trailing zeroes but not the epoch or any pre-release / development /
        post-release suffixes.
        """
        return self._version.release

    @property
    def pre(self) -> Optional[Tuple[str, int]]:
        """The pre-release segment of the version.

        >>> print(Version("1.2.3").pre)
        None
        >>> Version("1.2.3a1").pre
        ('a', 1)
        >>> Version("1.2.3b1").pre
        ('b', 1)
        >>> Version("1.2.3rc1").pre
        ('rc', 1)
        """
        return self._version.pre

    @property
    def post(self) -> Optional[int]:
        """The post-release number of the version.

        >>> print(Version("1.2.3").post)
        None
        >>> Version("1.2.3.post1").post
        1
        """
        return self._version.post[1] if self._version.post else None

    @property
    def dev(self) -> Optional[int]:
        """The development number of the version.

        >>> print(Version("1.2.3").dev)
        None
        >>> Version("1.2.3.dev1").dev
        1
        """
        return self._version.dev[1] if self._version.dev else None

    @property
    def local(self) -> Optional[str]:
        """The local version segment of the version.

        >>> print(Version("1.2.3").local)
        None
        >>> Version("1.2.3+abc").local
        'abc'
        """
        if self._version.local:
            return ".".join(str(x) for x in self._version.local)
        else:
            return None

    @property
    def public(self) -> str:
        """The public portion of the version.

        >>> Version("1.2.3").public
        '1.2.3'
        >>> Version("1.2.3+abc").public
        '1.2.3'
        >>> Version("1.2.3+abc.dev1").public
        '1.2.3'
        """
        return str(self).split("+", 1)[0]

    @property
    def base_version(self) -> str:
        """The "base version" of the version.

        >>> Version("1.2.3").base_version
        '1.2.3'
        >>> Version("1.2.3+abc").base_version
        '1.2.3'
        >>> Version("1!1.2.3+abc.dev1").base_version
        '1!1.2.3'

        The "base version" is the public version of the project without any pre or post
        release markers.
        """
        parts = []

        # Epoch
        if self.epoch != 0:
            parts.append(f"{self.epoch}!")

        # Release segment
        parts.append(".".join(str(x) for x in self.release))

        return "".join(parts)

    @property
    def is_prerelease(self) -> bool:
        """Whether this version is a pre-release.

        >>> Version("1.2.3").is_prerelease
        False
        >>> Version("1.2.3a1").is_prerelease
        True
        >>> Version("1.2.3b1").is_prerelease
        True
        >>> Version("1.2.3rc1").is_prerelease
        True
        >>> Version("1.2.3dev1").is_prerelease
        True
        """
        return self.dev is not None or self.pre is not None

    @property
    def is_postrelease(self) -> bool:
        """Whether this version is a post-release.

        >>> Version("1.2.3").is_postrelease
        False
        >>> Version("1.2.3.post1").is_postrelease
        True
        """
        return self.post is not None

    @property
    def is_devrelease(self) -> bool:
        """Whether this version is a development release.

        >>> Version("1.2.3").is_devrelease
        False
        >>> Version("1.2.3.dev1").is_devrelease
        True
        """
        return self.dev is not None

    @property
    def major(self) -> int:
        """The first item of :attr:`release` or ``0`` if unavailable.

        >>> Version("1.2.3").major
        1
        """
        return self.release[0] if len(self.release) >= 1 else 0

    @property
    def minor(self) -> int:
        """The second item of :attr:`release` or ``0`` if unavailable.

        >>> Version("1.2.3").minor
        2
        >>> Version("1").minor
        0
        """
        return self.release[1] if len(self.release) >= 2 else 0

    @property
    def micro(self) -> int:
        """The third item of :attr:`release` or ``0`` if unavailable.

        >>> Version("1.2.3").micro
        3
        >>> Version("1").micro
        0
        """
        return self.release[2] if len(self.release) >= 3 else 0


def _parse_letter_version(
    letter: Optional[str], number: Union[str, bytes, SupportsInt, None]
) -> Optional[Tuple[str, int]]:

    if letter:
        # We consider there to be an implicit 0 in a pre-release if there is
        # not a numeral associated with it.
        if number is None:
            number = 0

        # We normalize any letters to their lower case form
        letter = letter.lower()

        # We consider some words to be alternate spellings of other words and
        # in those cases we want to normalize the spellings to our preferred
        # spelling.
        if letter == "alpha":
            letter = "a"
        elif letter == "beta":
            letter = "b"
        elif letter in ["c", "pre", "preview"]:
            letter = "rc"
        elif letter in ["rev", "r"]:
            letter = "post"

        return letter, int(number)
    if not letter and number:
        # We assume if we are given a number, but we are not given a letter
        # then this is using the implicit post release syntax (e.g. 1.0-1)
        letter = "post"

        return letter, int(number)

    return None


_local_version_separators = re.compile(r"[\._-]")


def _parse_local_version(local: Optional[str]) -> Optional[LocalType]:
    """
    Takes a string like abc.1.twelve and turns it into ("abc", 1, "twelve").
    """
    if local is not None:
        return tuple(
            part.lower() if not part.isdigit() else int(part)
            for part in _local_version_separators.split(local)
        )
    return None


def _cmpkey(
    epoch: int,
    release: Tuple[int, ...],
    pre: Optional[Tuple[str, int]],
    post: Optional[Tuple[str, int]],
    dev: Optional[Tuple[str, int]],
    local: Optional[LocalType],
) -> CmpKey:

    # When we compare a release version, we want to compare it with all of the
    # trailing zeros removed. So we'll use a reverse the list, drop all the now
    # leading zeros until we come to something non zero, then take the rest
    # re-reverse it back into the correct order and make it a tuple and use
    # that for our sorting key.
    _release = tuple(
        reversed(list(itertools.dropwhile(lambda x: x == 0, reversed(release))))
    )

    # We need to "trick" the sorting algorithm to put 1.0.dev0 before 1.0a0.
    # We'll do this by abusing the pre segment, but we _only_ want to do this
    # if there is not a pre or a post segment. If we have one of those then
    # the normal sorting rules will handle this case correctly.
    if pre is None and post is None and dev is not None:
        _pre: CmpPrePostDevType = NegativeInfinity
    # Versions without a pre-release (except as noted above) should sort after
    # those with one.
    elif pre is None:
        _pre = Infinity
    else:
        _pre = pre

    # Versions without a post segment should sort before those with one.
    if post is None:
        _post: CmpPrePostDevType = NegativeInfinity

    else:
        _post = post

    # Versions without a development segment should sort after those with one.
    if dev is None:
        _dev: CmpPrePostDevType = Infinity

    else:
        _dev = dev

    if local is None:
        # Versions without a local segment should sort before those with one.
        _local: CmpLocalType = NegativeInfinity
    else:
        # Versions with a local segment need that segment parsed to implement
        # the sorting rules in PEP440.
        # - Alpha numeric segments sort before numeric segments
        # - Alpha numeric segments sort lexicographically
        # - Numeric segments sort numerically
        # - Shorter versions sort before longer versions when the prefixes
        #   match exactly
        _local = tuple(
            (i, "") if isinstance(i, int) else (NegativeInfinity, i) for i in local
        )

    return epoch, _release, _pre, _post, _dev, _local


==> pyqt5_tools/__init__.py <==
from ._version import get_versions
__version__ = get_versions()['version']
del get_versions


# TODO: CAMPid 0970432108721340872130742130870874321
import pkg_resources
string_version = pkg_resources.get_distribution(__name__.partition('.')[0]).version
version = tuple(
    int(segment)
    for segment in string_version.split('.')[:3]
)
major = version[0]


def _import_it(*segments):
    import importlib

    m = {
        "pyqt_tools": "pyqt{major}_tools".format(major=major),
        "pyqt_plugins": "pyqt{major}_plugins".format(major=major),
        "qt_tools": "qt{major}_tools".format(major=major),
        "qt_applications": "qt{major}_applications".format(major=major),
        "PyQt": "PyQt{major}".format(major=major),
    }

    majored = [m[segments[0]], *segments[1:]]
    return importlib.import_module(".".join(majored))


==> pyqt5_tools/_version.py <==

# This file helps to compute a version number in source trees obtained from
# git-archive tarball (such as those provided by githubs download-from-tag
# feature). Distribution tarballs (built by setup.py sdist) and build
# directories (produced by setup.py build) will contain a much shorter file
# that just contains the computed version number.

# This file is released into the public domain. Generated by
# versioneer-0.18 (https://github.com/warner/python-versioneer)

"""Git implementation of _version.py."""

import errno
import os
import re
import subprocess
import sys


def get_keywords():
    """Get the keywords needed to look up the version information."""
    # these strings will be replaced by git during git-archive.
    # setup.py/versioneer.py will grep for the variable names, so they must
    # each be defined on a line of their own. _version.py will just call
    # get_keywords().
    git_refnames = "$Format:%d$"
    git_full = "$Format:%H$"
    git_date = "$Format:%ci$"
    keywords = {"refnames": git_refnames, "full": git_full, "date": git_date}
    return keywords


class VersioneerConfig:
    """Container for Versioneer configuration parameters."""


def get_config():
    """Create, populate and return the VersioneerConfig() object."""
    # these strings are filled in when 'setup.py versioneer' creates
    # _version.py
    cfg = VersioneerConfig()
    cfg.VCS = "git"
    cfg.style = "pep440-post"
    cfg.tag_prefix = "v"
    cfg.parentdir_prefix = "None"
    cfg.versionfile_source = "src/pyqt5_tools/_version.py"
    cfg.verbose = False
    return cfg


class NotThisMethod(Exception):
    """Exception raised if a method is not valid for the current scenario."""


LONG_VERSION_PY = {}
HANDLERS = {}


def register_vcs_handler(vcs, method):  # decorator
    """Decorator to mark a method as the handler for a particular VCS."""
    def decorate(f):
        """Store f in HANDLERS[vcs][method]."""
        if vcs not in HANDLERS:
            HANDLERS[vcs] = {}
        HANDLERS[vcs][method] = f
        return f
    return decorate


def run_command(commands, args, cwd=None, verbose=False, hide_stderr=False,
                env=None):
    """Call the given command(s)."""
    assert isinstance(commands, list)
    p = None
    for c in commands:
        try:
            dispcmd = str([c] + args)
            # remember shell=False, so use git.cmd on windows, not just git
            p = subprocess.Popen([c] + args, cwd=cwd, env=env,
                                 stdout=subprocess.PIPE,
                                 stderr=(subprocess.PIPE if hide_stderr
                                         else None))
            break
        except EnvironmentError:
            e = sys.exc_info()[1]
            if e.errno == errno.ENOENT:
                continue
            if verbose:
                print("unable to run %s" % dispcmd)
                print(e)
            return None, None
    else:
        if verbose:
            print("unable to find command, tried %s" % (commands,))
        return None, None
    stdout = p.communicate()[0].strip()
    if sys.version_info[0] >= 3:
        stdout = stdout.decode()
    if p.returncode != 0:
        if verbose:
            print("unable to run %s (error)" % dispcmd)
            print("stdout was %s" % stdout)
        return None, p.returncode
    return stdout, p.returncode


def versions_from_parentdir(parentdir_prefix, root, verbose):
    """Try to determine the version from the parent directory name.

    Source tarballs conventionally unpack into a directory that includes both
    the project name and a version string. We will also support searching up
    two directory levels for an appropriately named parent directory
    """
    rootdirs = []

    for i in range(3):
        dirname = os.path.basename(root)
        if dirname.startswith(parentdir_prefix):
            return {"version": dirname[len(parentdir_prefix):],
                    "full-revisionid": None,
                    "dirty": False, "error": None, "date": None}
        else:
            rootdirs.append(root)
            root = os.path.dirname(root)  # up a level

    if verbose:
        print("Tried directories %s but none started with prefix %s" %
              (str(rootdirs), parentdir_prefix))
    raise NotThisMethod("rootdir doesn't start with parentdir_prefix")


@register_vcs_handler("git", "get_keywords")
def git_get_keywords(versionfile_abs):
    """Extract version information from the given file."""
    # the code embedded in _version.py can just fetch the value of these
    # keywords. When used from setup.py, we don't want to import _version.py,
    # so we do it with a regexp instead. This function is not used from
    # _version.py.
    keywords = {}
    try:
        f = open(versionfile_abs, "r")
        for line in f.readlines():
            if line.strip().startswith("git_refnames ="):
                mo = re.search(r'=\s*"(.*)"', line)
                if mo:
                    keywords["refnames"] = mo.group(1)
            if line.strip().startswith("git_full ="):
                mo = re.search(r'=\s*"(.*)"', line)
                if mo:
                    keywords["full"] = mo.group(1)
            if line.strip().startswith("git_date ="):
                mo = re.search(r'=\s*"(.*)"', line)
                if mo:
                    keywords["date"] = mo.group(1)
        f.close()
    except EnvironmentError:
        pass
    return keywords


@register_vcs_handler("git", "keywords")
def git_versions_from_keywords(keywords, tag_prefix, verbose):
    """Get version information from git keywords."""
    if not keywords:
        raise NotThisMethod("no keywords at all, weird")
    date = keywords.get("date")
    if date is not None:
        # git-2.2.0 added "%cI", which expands to an ISO-8601 -compliant
        # datestamp. However we prefer "%ci" (which expands to an "ISO-8601
        # -like" string, which we must then edit to make compliant), because
        # it's been around since git-1.5.3, and it's too difficult to
        # discover which version we're using, or to work around using an
        # older one.
        date = date.strip().replace(" ", "T", 1).replace(" ", "", 1)
    refnames = keywords["refnames"].strip()
    if refnames.startswith("$Format"):
        if verbose:
            print("keywords are unexpanded, not using")
        raise NotThisMethod("unexpanded keywords, not a git-archive tarball")
    refs = set([r.strip() for r in refnames.strip("()").split(",")])
    # starting in git-1.8.3, tags are listed as "tag: foo-1.0" instead of
    # just "foo-1.0". If we see a "tag: " prefix, prefer those.
    TAG = "tag: "
    tags = set([r[len(TAG):] for r in refs if r.startswith(TAG)])
    if not tags:
        # Either we're using git < 1.8.3, or there really are no tags. We use
        # a heuristic: assume all version tags have a digit. The old git %d
        # expansion behaves like git log --decorate=short and strips out the
        # refs/heads/ and refs/tags/ prefixes that would let us distinguish
        # between branches and tags. By ignoring refnames without digits, we
        # filter out many common branch names like "release" and
        # "stabilization", as well as "HEAD" and "master".
        tags = set([r for r in refs if re.search(r'\d', r)])
        if verbose:
            print("discarding '%s', no digits" % ",".join(refs - tags))
    if verbose:
        print("likely tags: %s" % ",".join(sorted(tags)))
    for ref in sorted(tags):
        # sorting will prefer e.g. "2.0" over "2.0rc1"
        if ref.startswith(tag_prefix):
            r = ref[len(tag_prefix):]
            if verbose:
                print("picking %s" % r)
            return {"version": r,
                    "full-revisionid": keywords["full"].strip(),
                    "dirty": False, "error": None,
                    "date": date}
    # no suitable tags, so version is "0+unknown", but full hex is still there
    if verbose:
        print("no suitable tags, using unknown + full revision id")
    return {"version": "0+unknown",
            "full-revisionid": keywords["full"].strip(),
            "dirty": False, "error": "no suitable tags", "date": None}


@register_vcs_handler("git", "pieces_from_vcs")
def git_pieces_from_vcs(tag_prefix, root, verbose, run_command=run_command):
    """Get version from 'git describe' in the root of the source tree.

    This only gets called if the git-archive 'subst' keywords were *not*
    expanded, and _version.py hasn't already been rewritten with a short
    version string, meaning we're inside a checked out source tree.
    """
    GITS = ["git"]
    if sys.platform == "win32":
        GITS = ["git.cmd", "git.exe"]

    out, rc = run_command(GITS, ["rev-parse", "--git-dir"], cwd=root,
                          hide_stderr=True)
    if rc != 0:
        if verbose:
            print("Directory %s not under git control" % root)
        raise NotThisMethod("'git rev-parse --git-dir' returned error")

    # if there is a tag matching tag_prefix, this yields TAG-NUM-gHEX[-dirty]
    # if there isn't one, this yields HEX[-dirty] (no NUM)
    describe_out, rc = run_command(GITS, ["describe", "--tags", "--dirty",
                                          "--always", "--long",
                                          "--match", "%s*" % tag_prefix],
                                   cwd=root)
    # --long was added in git-1.5.5
    if describe_out is None:
        raise NotThisMethod("'git describe' failed")
    describe_out = describe_out.strip()
    full_out, rc = run_command(GITS, ["rev-parse", "HEAD"], cwd=root)
    if full_out is None:
        raise NotThisMethod("'git rev-parse' failed")
    full_out = full_out.strip()

    pieces = {}
    pieces["long"] = full_out
    pieces["short"] = full_out[:7]  # maybe improved later
    pieces["error"] = None

    # parse describe_out. It will be like TAG-NUM-gHEX[-dirty] or HEX[-dirty]
    # TAG might have hyphens.
    git_describe = describe_out

    # look for -dirty suffix
    dirty = git_describe.endswith("-dirty")
    pieces["dirty"] = dirty
    if dirty:
        git_describe = git_describe[:git_describe.rindex("-dirty")]

    # now we have TAG-NUM-gHEX or HEX

    if "-" in git_describe:
        # TAG-NUM-gHEX
        mo = re.search(r'^(.+)-(\d+)-g([0-9a-f]+)$', git_describe)
        if not mo:
            # unparseable. Maybe git-describe is misbehaving?
            pieces["error"] = ("unable to parse git-describe output: '%s'"
                               % describe_out)
            return pieces

        # tag
        full_tag = mo.group(1)
        if not full_tag.startswith(tag_prefix):
            if verbose:
                fmt = "tag '%s' doesn't start with prefix '%s'"
                print(fmt % (full_tag, tag_prefix))
            pieces["error"] = ("tag '%s' doesn't start with prefix '%s'"
                               % (full_tag, tag_prefix))
            return pieces
        pieces["closest-tag"] = full_tag[len(tag_prefix):]

        # distance: number of commits since tag
        pieces["distance"] = int(mo.group(2))

        # commit: short hex revision ID
        pieces["short"] = mo.group(3)

    else:
        # HEX: no tags
        pieces["closest-tag"] = None
        count_out, rc = run_command(GITS, ["rev-list", "HEAD", "--count"],
                                    cwd=root)
        pieces["distance"] = int(count_out)  # total number of commits

    # commit date: see ISO-8601 comment in git_versions_from_keywords()
    date = run_command(GITS, ["show", "-s", "--format=%ci", "HEAD"],
                       cwd=root)[0].strip()
    pieces["date"] = date.strip().replace(" ", "T", 1).replace(" ", "", 1)

    return pieces


def plus_or_dot(pieces):
    """Return a + if we don't already have one, else return a ."""
    if "+" in pieces.get("closest-tag", ""):
        return "."
    return "+"


def render_pep440(pieces):
    """Build up version string, with post-release "local version identifier".

    Our goal: TAG[+DISTANCE.gHEX[.dirty]] . Note that if you
    get a tagged build and then dirty it, you'll get TAG+0.gHEX.dirty

    Exceptions:
    1: no tags. git_describe was just HEX. 0+untagged.DISTANCE.gHEX[.dirty]
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        if pieces["distance"] or pieces["dirty"]:
            rendered += plus_or_dot(pieces)
            rendered += "%d.g%s" % (pieces["distance"], pieces["short"])
            if pieces["dirty"]:
                rendered += ".dirty"
    else:
        # exception #1
        rendered = "0+untagged.%d.g%s" % (pieces["distance"],
                                          pieces["short"])
        if pieces["dirty"]:
            rendered += ".dirty"
    return rendered


def render_pep440_pre(pieces):
    """TAG[.post.devDISTANCE] -- No -dirty.

    Exceptions:
    1: no tags. 0.post.devDISTANCE
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        if pieces["distance"]:
            rendered += ".post.dev%d" % pieces["distance"]
    else:
        # exception #1
        rendered = "0.post.dev%d" % pieces["distance"]
    return rendered


def render_pep440_post(pieces):
    """TAG[.postDISTANCE[.dev0]+gHEX] .

    The ".dev0" means dirty. Note that .dev0 sorts backwards
    (a dirty tree will appear "older" than the corresponding clean one),
    but you shouldn't be releasing software with -dirty anyways.

    Exceptions:
    1: no tags. 0.postDISTANCE[.dev0]
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        if pieces["distance"] or pieces["dirty"]:
            rendered += ".post%d" % pieces["distance"]
            if pieces["dirty"]:
                rendered += ".dev0"
            rendered += plus_or_dot(pieces)
            rendered += "g%s" % pieces["short"]
    else:
        # exception #1
        rendered = "0.post%d" % pieces["distance"]
        if pieces["dirty"]:
            rendered += ".dev0"
        rendered += "+g%s" % pieces["short"]
    return rendered


def render_pep440_old(pieces):
    """TAG[.postDISTANCE[.dev0]] .

    The ".dev0" means dirty.

    Eexceptions:
    1: no tags. 0.postDISTANCE[.dev0]
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        if pieces["distance"] or pieces["dirty"]:
            rendered += ".post%d" % pieces["distance"]
            if pieces["dirty"]:
                rendered += ".dev0"
    else:
        # exception #1
        rendered = "0.post%d" % pieces["distance"]
        if pieces["dirty"]:
            rendered += ".dev0"
    return rendered


def render_git_describe(pieces):
    """TAG[-DISTANCE-gHEX][-dirty].

    Like 'git describe --tags --dirty --always'.

    Exceptions:
    1: no tags. HEX[-dirty]  (note: no 'g' prefix)
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        if pieces["distance"]:
            rendered += "-%d-g%s" % (pieces["distance"], pieces["short"])
    else:
        # exception #1
        rendered = pieces["short"]
    if pieces["dirty"]:
        rendered += "-dirty"
    return rendered


def render_git_describe_long(pieces):
    """TAG-DISTANCE-gHEX[-dirty].

    Like 'git describe --tags --dirty --always -long'.
    The distance/hash is unconditional.

    Exceptions:
    1: no tags. HEX[-dirty]  (note: no 'g' prefix)
    """
    if pieces["closest-tag"]:
        rendered = pieces["closest-tag"]
        rendered += "-%d-g%s" % (pieces["distance"], pieces["short"])
    else:
        # exception #1
        rendered = pieces["short"]
    if pieces["dirty"]:
        rendered += "-dirty"
    return rendered


def render(pieces, style):
    """Render the given version pieces into the requested style."""
    if pieces["error"]:
        return {"version": "unknown",
                "full-revisionid": pieces.get("long"),
                "dirty": None,
                "error": pieces["error"],
                "date": None}

    if not style or style == "default":
        style = "pep440"  # the default

    if style == "pep440":
        rendered = render_pep440(pieces)
    elif style == "pep440-pre":
        rendered = render_pep440_pre(pieces)
    elif style == "pep440-post":
        rendered = render_pep440_post(pieces)
    elif style == "pep440-old":
        rendered = render_pep440_old(pieces)
    elif style == "git-describe":
        rendered = render_git_describe(pieces)
    elif style == "git-describe-long":
        rendered = render_git_describe_long(pieces)
    else:
        raise ValueError("unknown style '%s'" % style)

    return {"version": rendered, "full-revisionid": pieces["long"],
            "dirty": pieces["dirty"], "error": None,
            "date": pieces.get("date")}


def get_versions():
    """Get version information or return default if unable to do so."""
    # I am in _version.py, which lives at ROOT/VERSIONFILE_SOURCE. If we have
    # __file__, we can work backwards from there to the root. Some
    # py2exe/bbfreeze/non-CPython implementations don't do __file__, in which
    # case we can only use expanded keywords.

    cfg = get_config()
    verbose = cfg.verbose

    try:
        return git_versions_from_keywords(get_keywords(), cfg.tag_prefix,
                                          verbose)
    except NotThisMethod:
        pass

    try:
        root = os.path.realpath(__file__)
        # versionfile_source is the relative path from the top of the source
        # tree (where the .git directory might live) to this file. Invert
        # this to find the root from __file__.
        for i in cfg.versionfile_source.split('/'):
            root = os.path.dirname(root)
    except NameError:
        return {"version": "0+unknown", "full-revisionid": None,
                "dirty": None,
                "error": "unable to find root of source tree",
                "date": None}

    try:
        pieces = git_pieces_from_vcs(cfg.tag_prefix, root, verbose)
        return render(pieces, cfg.style)
    except NotThisMethod:
        pass

    try:
        if cfg.parentdir_prefix:
            return versions_from_parentdir(cfg.parentdir_prefix, root, verbose)
    except NotThisMethod:
        pass

    return {"version": "0+unknown", "full-revisionid": None,
            "dirty": None,
            "error": "unable to compute version", "date": None}


==> pyqt5_tools/badplugin/badwidgetplugin.py <==
from PyQt5 import QtDesigner


class RedPlugin(QtDesigner.QPyDesignerCustomWidgetPlugin):
    # https://wiki.python.org/moin/PyQt/Using_Python_Custom_Widgets_in_Qt_Designer

    def __init__(self):
        raise Exception('This exception is being intentionally raised to demonstrate the pyqt5-tools exception dialog.')


==> pyqt5_tools/entrypoints.py <==
import os
import pathlib
import shutil
import subprocess
import sys
import sysconfig

import click
import dotenv

from . import _import_it
from . import major

PyQt = _import_it('PyQt')
qt_tools = _import_it('qt_tools')
pyqt_plugins = _import_it('pyqt_plugins')
_import_it('pyqt_plugins', 'utilities')
_import_it('pyqt_plugins', 'badplugin')
_import_it('pyqt_plugins', 'examplebuttonplugin')
_import_it('pyqt_plugins', 'examples')
_import_it('pyqt_plugins', 'examples', 'exampleqmlitem')
_import_it('pyqt_plugins', 'tests', 'testbutton')



here = pathlib.Path(__file__).parent
example_path = str(
    pathlib.Path(pyqt_plugins.examplebuttonplugin.__file__).parent,
)
bad_path = str(
    pathlib.Path(pyqt_plugins.badplugin.__file__).parent,
)

pyqt_root = pathlib.Path(PyQt.__file__).parent

maybe_extension = {
    'linux': lambda name: name,
    'win32': lambda name: '{}.exe'.format(name),
    'darwin': lambda name: name,
}[sys.platform]


def load_dotenv():
    env_path = dotenv.find_dotenv(usecwd=True)

    if len(env_path) == 0:
        return

    os.environ['DOT_ENV_DIRECTORY'] = pyqt_plugins.utilities.fspath(
        pathlib.Path(env_path).parent,
    )
    os.environ['SITE_PACKAGES'] = sysconfig.get_path('platlib')
    dotenv.load_dotenv(dotenv_path=env_path, interpolate=True, override=True)


@click.group()
def main():
    pass


@main.command()
def installuic():
    destination = qt_tools.bin_path()
    scripts_path = pathlib.Path(sysconfig.get_path("scripts"))

    shutil.copy(
        src=pyqt_plugins.utilities.fspath(
            scripts_path.joinpath(maybe_extension('pyuic{}'.format(major))),
        ),
        dst=pyqt_plugins.utilities.fspath(
            destination.joinpath(maybe_extension('uic')),
        ),
    )


qt_debug_plugins_option = click.option(
    '--qt-debug-plugins/--no-qt-debug-plugins',
    help='Set QT_DEBUG_PLUGINS=1',
)


@main.command(
    context_settings={
        'ignore_unknown_options': True,
        'allow_extra_args': True,
    },
)
@click.pass_context
@click.option(
    '--widget-path',
    '-p',
    'widget_paths',
    help='Paths to be combined with PYQTDESIGNERPATH',
    type=click.Path(exists=True, file_okay=False, resolve_path=True),
    multiple=True,
)
@click.option(
    '--example-widget-path',
    help='Include the path for the pyqt{major}-tools example button ({path})'.format(
        major=major,
        path=example_path,
    ),
    is_flag=True,
)
@click.option(
    '--designer-help',
    help='Pass through to get Designer\'s --help',
    is_flag=True,
)
@click.option(
    '--test-exception-dialog',
    help='Raise an exception to check the exception dialog functionality.',
    is_flag=True,
)
@qt_debug_plugins_option
def designer(
        ctx,
        widget_paths,
        designer_help,
        example_widget_path,
        test_exception_dialog,
        qt_debug_plugins
):
    # here for now at least since it still mutates
    load_dotenv()
    env = pyqt_plugins.create_environment(reference=os.environ)

    extras = []
    widget_paths = list(widget_paths)

    if designer_help:
        extras.append('--help')

    if example_widget_path:
        widget_paths.append(example_path)

    if test_exception_dialog:
        widget_paths.append(bad_path)

    env.update(pyqt_plugins.utilities.add_to_env_var_path_list(
        env=env,
        name='PYQTDESIGNERPATH',
        before=widget_paths,
        after=[''],
    ))

    if qt_debug_plugins:
        env['QT_DEBUG_PLUGINS'] = '1'

    pyqt_plugins.utilities.print_environment_variables(
        env,
        *pyqt_plugins.utilities.diagnostic_variables_to_print,
    )

    command_elements = qt_tools.create_command_elements(
        name='designer',
        sys_platform=sys.platform,
    )

    command = [*command_elements, *extras, *ctx.args]

    return subprocess.call(command, env=env)


qml2_import_path_option = click.option(
    '--qml2-import-path',
    '-p',
    'qml2_import_paths',
    help='Paths to be combined with QML2_IMPORT_PATH',
    type=click.Path(exists=True, file_okay=False, resolve_path=True),
    multiple=True,
)


@main.command(
    context_settings={
        'ignore_unknown_options': True,
        'allow_extra_args': True,
    },
)
@click.pass_context
@qml2_import_path_option
@click.option(
    '--qmlscene-help',
    help='Pass through to get QML scene\'s --help',
    is_flag=True,
)
@qt_debug_plugins_option
@click.option(
    '--run-qml-example',
    help='Run the pyqt{major}-tools QML example'.format(major=major),
    is_flag=True,
)
def qmlscene(
        ctx,
        qml2_import_paths,
        qmlscene_help,
        qt_debug_plugins,
        run_qml_example,
):
    # here for now at least since it still mutates
    load_dotenv()
    env = pyqt_plugins.create_environment(os.environ)
    extras = []

    if qmlscene_help:
        extras.append('--help')

    if run_qml_example:
        qml2_import_paths = qml2_import_paths + (pyqt_plugins.utilities.fspath(here),)
        extras.append(pyqt_plugins.utilities.fspath(
            pathlib.Path(pyqt_plugins.examples.__file__).parent / 'qmlapp.qml'
        ))

    pyqt_plugins.utilities.mutate_qml_path(env, paths=qml2_import_paths)

    if qt_debug_plugins:
        env['QT_DEBUG_PLUGINS'] = '1'

    pyqt_plugins.utilities.print_environment_variables(
        env,
        *pyqt_plugins.utilities.diagnostic_variables_to_print,
    )

    command_elements = qt_tools.create_command_elements(
        name='qmlscene',
        sys_platform=sys.platform,
    )

    command = [*command_elements, *extras, *ctx.args]

    return subprocess.call(command, env=env)


@main.command(
    context_settings={
        'ignore_unknown_options': True,
        'allow_extra_args': True,
    },
)
@click.pass_context
@qml2_import_path_option
@click.option(
    '--qmltestrunner-help',
    help='Pass through to get QML test runner\'s --help',
    is_flag=True,
)
@qt_debug_plugins_option
@click.option(
    '--test-qml-example',
    help='Test the pyqt{major}-tools QML example'.format(major=major),
    is_flag=True,
)
def qmltestrunner(
        ctx,
        qml2_import_paths,
        qmltestrunner_help,
        qt_debug_plugins,
        test_qml_example,
):
    # here for now at least since it still mutates
    load_dotenv()
    env = pyqt_plugins.create_environment(os.environ)
    extras = []

    if qmltestrunner_help:
        extras.append('--help')

    if test_qml_example:
        qml2_import_paths = qml2_import_paths + (pyqt_plugins.utilities.fspath(here),)
        extras.extend([
            '-input',
            pyqt_plugins.utilities.fspath(
                pathlib.Path(pyqt_plugins.examples.__file__).parent / 'qmltest.qml'
            ),
        ])

    pyqt_plugins.utilities.mutate_qml_path(env, paths=qml2_import_paths)

    if qt_debug_plugins:
        env['QT_DEBUG_PLUGINS'] = '1'

    pyqt_plugins.utilities.print_environment_variables(
        env,
        *pyqt_plugins.utilities.diagnostic_variables_to_print,
    )

    command_elements = qt_tools.create_command_elements(
        name='qmltestrunner',
        sys_platform=sys.platform,
    )

    command = [*command_elements, *extras, *ctx.args]

    return subprocess.call(command, env=env)


==> pyqt5_tools/examples/exampleqmlitem.py <==
import os
import pathlib

from .. import _import_it
from .. import major

QtCore = _import_it('PyQt', 'QtCore')
QtQuick = _import_it('PyQt', 'QtQuick')

test_path_env_var = 'PYQT{major}TOOLS_TEST_PATH'.format(major=major)
test_file_contents = b'jagular'
write_for_test = test_path_env_var in os.environ


class ExampleQmlItem(QtQuick.QQuickPaintedItem):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    @QtCore.pyqtProperty('QString')
    def test_value(self):
        global write_for_test

        if write_for_test:
            write_for_test = False

            path = pathlib.Path(os.environ[test_path_env_var])
            path.parent.mkdir(parents=True, exist_ok=True)
            with path.open('ab') as f:
                f.write(test_file_contents)

        return 'pass the test'

    @QtCore.pyqtProperty('QString')
    def other_value(self):
        pass

    @other_value.setter
    def other_value(self, value):
        pass

    def paint(self, painter):
        global write_for_test

        if write_for_test:
            write_for_test = False

            path = pathlib.Path(os.environ[test_path_env_var])
            path.parent.mkdir(parents=True, exist_ok=True)
            with path.open('ab') as f:
                f.write(test_file_contents)

        painter.drawText(
            self.width() / 2,
            self.height() / 2,
            'pyqt{major}-tools'.format(major=major),
        )


==> pyqt5_tools/examples/exampleqmlitemplugin.py <==
import sys
sys.stderr.write('exampleqmlitemplugin.py debug: : just imported sys\n')
sys.stderr.flush()
import traceback
sys.stderr.write('exampleqmlitemplugin.py debug: : just imported traceback\n')
sys.stderr.flush()

from .. import _import_it

QtQml = _import_it('PyQt', 'QtQml')
sys.stderr.write('exampleqmlitemplugin.py debug: : just imported QtQml\n')
sys.stderr.flush()

pyqt_plugins = _import_it('pyqt_plugins')
_import_it('pyqt_plugins', 'examples', 'exampleqmlitem')
sys.stderr.write('exampleqmlitemplugin.py debug: : just imported pyqt5_tools.examples.exampleqmlitem\n')
sys.stderr.flush()


class ExampleQmlItemPlugin(QtQml.QQmlExtensionPlugin):
    def registerTypes(self, uri):
        sys.stderr.write('exampleqmlitemplugin.py debug: ExampleQmlItemPlugin.registerTypes(): uri - {!r}\n'.format(uri))
        sys.stderr.flush()
        try:
            QtQml.qmlRegisterType(
                pyqt_plugins.examples.exampleqmlitem.ExampleQmlItem,
                'examples',
                1,
                0,
                'ExampleQmlItem',
            )
        except Exception as e:
            sys.stderr.write('exampleqmlitemplugin.py debug: ExampleQmlItemPlugin.registerTypes(): exception - {!r}\n'.format(e))
            sys.stderr.flush()
            traceback.print_exc(file=sys.stderr)
            sys.stderr.flush()
            raise

        sys.stderr.write('exampleqmlitemplugin.py debug: ExampleQmlItemPlugin.registerTypes(): about to return None\n')
        sys.stderr.flush()
        return None


sys.stderr.write('exampleqmlitemplugin.py debug: : import complete\n')
sys.stderr.flush()


==> pyqt5_tools/tests/test_entrypoints.py <==
import os
import pathlib
import subprocess
import sys
import sysconfig

import pytest

from .. import _import_it
from .. import major
from .. import version
from .. import string_version


qt_tools = _import_it('qt_tools')
pyqt_plugins = _import_it('pyqt_plugins')
_import_it('pyqt_plugins', 'examples', 'exampleqmlitem')
_import_it('pyqt_plugins', 'tests', 'testbutton')
_import_it('pyqt_plugins', 'tests', 'testbuttonplugin')
_import_it('pyqt_plugins', 'utilities')


fspath = getattr(os, 'fspath', str)

scripts_path = pathlib.Path(sysconfig.get_path("scripts"))
executable_path_string = fspath(scripts_path.joinpath("pyqt{}-tools".format(major)))

vars_to_print = [
    *pyqt_plugins.utilities.diagnostic_variables_to_print,
    pyqt_plugins.examples.exampleqmlitem.test_path_env_var,
    pyqt_plugins.tests.testbutton.test_path_env_var,
]


@pytest.fixture(name='environment')
def environment_fixture():
    environment = pyqt_plugins.create_environment(os.environ)
    pyqt_plugins.utilities.mutate_qml_path(environment, paths=qml2_import_paths)
    environment['QT_DEBUG_PLUGINS'] = '1'

    return environment


def test_designer_creates_test_widget(tmp_path, environment):
    file_path = tmp_path/'tigger'
    environment[pyqt_plugins.tests.testbutton.test_path_env_var] = fspath(file_path)

    widget_plugin_path = pathlib.Path(
        pyqt_plugins.tests.testbuttonplugin.__file__,
    ).parent

    environment.update(pyqt_plugins.utilities.add_to_env_var_path_list(
        env=environment,
        name='PYQTDESIGNERPATH',
        before=[fspath(widget_plugin_path)],
        after=[''],
    ))

    pyqt_plugins.utilities.print_environment_variables(environment, *vars_to_print)

    with pytest.raises(subprocess.TimeoutExpired):
        subprocess.run(
            [
                executable_path_string,
                'designer',
            ],
            check=True,
            env=environment,
            timeout=40,
        )

    assert (
            file_path.read_bytes()
            == pyqt_plugins.tests.testbutton.test_file_contents
    )


qml2_import_paths = (pyqt_plugins.utilities.fspath(pyqt_plugins.root),)


# https://www.riverbankcomputing.com/pipermail/pyqt/2021-May/043916.html
@pytest.mark.skipif(
    (6,) <= version <= (6, 1, 0),
    reason="QML not supported for v6 through v6.1.0: {}".format(string_version),
)
# https://github.com/altendky/pyqt-tools/issues/110#issuecomment-1483673605
@pytest.mark.xfail(
    version[0] == 5 and sys.platform == "win32" and sys.version_info[:2] == (3, 11),
    reason="accepting failure until we figure out the problem".format(string_version),
    strict=True,
)
def test_qmlscene_paints_test_item(tmp_path, environment):
    file_path = tmp_path/'eeyore'
    environment[pyqt_plugins.examples.exampleqmlitem.test_path_env_var] = fspath(file_path)

    qml_example_path = pyqt_plugins.utilities.fspath(
        pathlib.Path(pyqt_plugins.examples.__file__).parent / 'qmlapp.qml'
    )

    pyqt_plugins.utilities.print_environment_variables(environment, *vars_to_print)

    with pytest.raises(subprocess.TimeoutExpired):
        subprocess.run(
            [
                fspath(qt_tools.application_path('qmlscene')),
                fspath(qml_example_path),
            ],
            check=True,
            env=environment,
            timeout=40,
        )

    assert (
            file_path.read_bytes()
            == pyqt_plugins.examples.exampleqmlitem.test_file_contents
    )


# https://www.riverbankcomputing.com/pipermail/pyqt/2021-May/043916.html
@pytest.mark.skipif(
    (6,) <= version <= (6, 1, 0),
    reason="QML not supported for v6 through v6.1.0: {}".format(string_version),
)
# https://github.com/altendky/pyqt-tools/issues/110#issuecomment-1483673605
@pytest.mark.xfail(
    version[0] == 5 and sys.platform == "win32" and sys.version_info[:2] == (3, 11),
    reason="accepting failure until we figure out the problem".format(string_version),
    strict=True,
)
def test_qmltestrunner_paints_test_item(tmp_path, environment):
    file_path = tmp_path/'piglet'
    environment[pyqt_plugins.examples.exampleqmlitem.test_path_env_var] = fspath(file_path)

    qml_test_path = pyqt_plugins.utilities.fspath(
        pathlib.Path(pyqt_plugins.examples.__file__).parent / 'qmltest.qml'
    )

    pyqt_plugins.utilities.print_environment_variables(environment, *vars_to_print)

    subprocess.run(
        [
            executable_path_string,
            'qmltestrunner',
            '--',
            '-input',
            qml_test_path,
        ],
        check=True,
        env=environment,
        timeout=40,
    )

    assert (
            file_path.read_bytes()
            == pyqt_plugins.examples.exampleqmlitem.test_file_contents
    )


def test_installuic_does_not_fail(environment):
    pyqt_plugins.utilities.print_environment_variables(environment, *vars_to_print)

    subprocess.run(
        [
            executable_path_string,
            'installuic',
        ],
        check=True,
        env=environment,
        timeout=40,
    )

